Gamma Backgrounds for Experiments at the High Flux Isotope Reactor

This article describes the deployment of a germanium detector at Oak Ridge National Lab's High Flux Isotope Reactor (HFIR) for the purpose of understanding the energy and spatial distribution of the gamma field in the experiment hall where the Precision Reactor Oscillation and Spectrum Experiment (PROSPECT) took data and future neutrino experiments could be located. The sources from both the reactor and the neutron beamlines are described in detail, along with their temporal variations due to reactor power and their spatial variations due to the geometry of the beamlines and building materials in the vicinity. Additionally, a shielding study was performed to assess the amount that backgrounds in tens of keV range can be mitigated. This work helps inform backgrounds for future experiments at reactors such as IBD-based neutrino measurements and CEvNS measurements.

==> anc/UNFOLDING_RESULTS_README.md <==
# Unfolding Results Data Format

This directory contains the paper-facing unfolding outputs for two detector-response scenarios:

- `isotropic`: uniform flux over the outer surface of the collimator-detector system
- `front`: uniform directional flux incident on the collimator front face

Together these are treated as limiting cases for the incident gamma flux normalization.

## Key Files

Documentation:

- `UNFOLDING_RESULTS_README.md`

Scenario-tagged unfolded spectra:

- `unfolded_spectrum_isotropic_##_<LOCATION>.csv`
- `unfolded_spectrum_front_##_<LOCATION>.csv`

Measured spectra shared by both scenarios:

- `measured_spectrum_##_<LOCATION>.csv`

Scenario-specific summary plots:

- `all_unfolded_spectra_isotropic.{png,pdf}`
- `all_unfolded_spectra_front.{png,pdf}`
- `measured_vs_unfolded_comparison_isotropic.{png,pdf}`
- `measured_vs_unfolded_comparison_front.{png,pdf}`

Paper bounds figure:

- `unfolded_spectrum_bounds.{png,pdf}`

Per-location unfolded-spectrum plots:

- `unfolded_MIF_Rx_On_isotropic.{png,pdf}`
- `unfolded_MIF_Rx_On_front.{png,pdf}`
- `unfolded_MIF_Rx_Off_isotropic.{png,pdf}`
- `unfolded_MIF_Rx_Off_front.{png,pdf}`
- `unfolded_Shield_Center_isotropic.{png,pdf}`
- `unfolded_Shield_Center_front.{png,pdf}`
- `unfolded_HB4_isotropic.{png,pdf}`
- `unfolded_HB4_front.{png,pdf}`
- `unfolded_PROSPECT_East_1_isotropic.{png,pdf}`
- `unfolded_PROSPECT_East_1_front.{png,pdf}`
- `unfolded_PROSPECT_East_2_isotropic.{png,pdf}`
- `unfolded_PROSPECT_East_2_front.{png,pdf}`

Metadata:

- `measurement_metadata.csv`
- `measurement_case_files.csv`
- `unfolding_scenarios.csv`
- `migration_matrix_stats_comparison.{csv,pdf,png}`
- `migration_matrix_support_comparison.{txt,pdf,png}`
- `measurement_locations.png`

Simulation diagnostics:

- `raw_sim_efficiency_comparison.{csv,pdf,png}`

## Measurement Locations

| Number | Filename | Alias |
|--------|----------|-------|
| 01 | MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN | MIF (Rx On) |
| 02 | MIF_BOX_AT_REACTOR_RXOFF | MIF (Rx Off) |
| 03 | CYCLE461_DOWN_FACING_OVERNIGHT | Shield Center |
| 04 | HB4_DOWN_OVERNIGHT_1 | HB4 |
| 05 | EAST_FACE_18 | PROSPECT East 1 |
| 06 | EAST_FACE_1 | PROSPECT East 2 |

## CSV Columns

Unfolded spectra:

- `Energy_keV`
- `Flux_Hz_per_mm2_per_keV`

Measured spectra:

- `Energy_keV`
- `Rate_Hz_per_keV`

## Scenario Metadata

`unfolding_scenarios.csv` records the migration matrix used for each scenario and its direct simulated-energy support.

Current response-matrix support:

- `isotropic`: 166 directly simulated energies spanning 40 to 12000 keV
- `front`: 166 directly simulated energies spanning 40 to 12000 keV

The detailed error/runtime comparison against the isotropic production is provided in `migration_matrix_stats_comparison.csv`.

## Bounds Interpretation

`unfolded_spectrum_bounds.pdf` overlays the isotropic and front results for each measurement location and shades the region between them. This shaded band is the response-model bracket used in the paper discussion; it is not a full angular reconstruction of the room gamma field.


==> anc/measured_spectrum_01_MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,4.245938e-01
41.00,8.323665e-01
42.00,4.171484e-01
43.00,8.156833e-01
44.00,4.132189e-01
45.00,8.067902e-01
46.00,4.005342e-01
47.00,4.048083e-01
48.00,8.042395e-01
49.00,3.943986e-01
50.00,7.941055e-01
51.00,4.025334e-01
52.00,7.808003e-01
53.00,4.088757e-01
54.00,3.959842e-01
55.00,8.274029e-01
56.00,3.983281e-01
57.00,7.941744e-01
58.00,4.069454e-01
59.00,8.212673e-01
60.00,4.057046e-01
61.00,8.149939e-01
62.00,4.172173e-01
63.00,4.131499e-01
64.00,8.332627e-01
65.00,4.238354e-01
66.00,8.663533e-01
67.00,4.502390e-01
68.00,8.850357e-01
69.00,4.359687e-01
70.00,4.234907e-01
71.00,8.977894e-01
72.00,5.189709e-01
73.00,1.444267e+00
74.00,8.866213e-01
75.00,2.072712e+00
76.00,1.067103e+00
77.00,7.892798e-01
78.00,9.727257e-01
79.00,4.130810e-01
80.00,8.203022e-01
81.00,4.019819e-01
82.00,8.126500e-01
83.00,4.261793e-01
84.00,4.792622e-01
85.00,1.370158e+00
86.00,7.673572e-01
87.00,1.219664e+00
88.00,5.234519e-01
89.00,9.120597e-01
90.00,3.887456e-01
91.00,3.719935e-01
92.00,7.481923e-01
93.00,3.582057e-01
94.00,7.394370e-01
95.00,3.687534e-01
96.00,7.388166e-01
97.00,3.660648e-01
98.00,3.662716e-01
99.00,7.241327e-01
100.00,3.613080e-01
101.00,7.305439e-01
102.00,3.689602e-01
103.00,7.282690e-01
104.00,3.593777e-01
105.00,3.668920e-01
106.00,7.275796e-01
107.00,3.630314e-01
108.00,7.258561e-01
109.00,3.699943e-01
110.00,7.217887e-01
111.00,3.677193e-01
112.00,3.748889e-01
113.00,7.384030e-01
114.00,3.728208e-01
115.00,7.345424e-01
116.00,3.661337e-01
117.00,7.413673e-01
118.00,3.725450e-01
119.00,3.617906e-01
120.00,7.401954e-01
121.00,3.732344e-01
122.00,7.427461e-01
123.00,3.733033e-01
124.00,7.498468e-01
125.00,3.715799e-01
126.00,3.562755e-01
127.00,7.377825e-01
128.00,3.737170e-01
129.00,7.438491e-01
130.00,3.704079e-01
131.00,7.475718e-01
132.00,3.655822e-01
133.00,3.717867e-01
134.00,7.461931e-01
135.00,3.735791e-01
136.00,7.423325e-01
137.00,3.669610e-01
138.00,7.430218e-01
139.00,3.786806e-01
140.00,3.986039e-01
141.00,7.927957e-01
142.00,3.868843e-01
143.00,7.516392e-01
144.00,3.731655e-01
145.00,7.377825e-01
146.00,3.771639e-01
147.00,3.679261e-01
148.00,7.497779e-01
149.00,3.757851e-01
150.00,7.545346e-01
151.00,3.868153e-01
152.00,7.442628e-01
153.00,3.710973e-01
154.00,3.754404e-01
155.00,7.532938e-01
156.00,3.682708e-01
157.00,7.426082e-01
158.00,3.725450e-01
159.00,7.517081e-01
160.00,3.758541e-01
161.00,3.858502e-01
162.00,7.652891e-01
163.00,3.803351e-01
164.00,7.648754e-01
165.00,3.764056e-01
166.00,7.581195e-01
167.00,3.766813e-01
168.00,3.749579e-01
169.00,7.688050e-01
170.00,3.800593e-01
171.00,7.637035e-01
172.00,3.866085e-01
173.00,7.644618e-01
174.00,3.937781e-01
175.00,3.892282e-01
176.00,7.901070e-01
177.00,3.943297e-01
178.00,7.907275e-01
179.00,3.921925e-01
180.00,7.801799e-01
181.00,3.854366e-01
182.00,3.950880e-01
183.00,7.608770e-01
184.00,3.864706e-01
185.00,7.794905e-01
186.00,3.899865e-01
187.00,7.989312e-01
188.00,3.931577e-01
189.00,3.895039e-01
190.00,7.877631e-01
191.00,3.899176e-01
192.00,7.925888e-01
193.00,3.936403e-01
194.00,7.836268e-01
195.00,3.884698e-01
196.00,3.975008e-01
197.00,7.991380e-01
198.00,4.129431e-01
199.00,8.453270e-01
200.00,4.101166e-01
201.00,8.024471e-01
202.00,3.848850e-01
203.00,3.936403e-01
204.00,7.849366e-01
205.00,3.996379e-01
206.00,7.918305e-01
207.00,3.971561e-01
208.00,7.933471e-01
209.00,3.941228e-01
210.00,3.973629e-01
211.00,8.072728e-01
212.00,3.990175e-01
213.00,8.063766e-01
214.00,4.010856e-01
215.00,8.025160e-01
216.00,4.046705e-01
217.00,3.993622e-01
218.00,7.950017e-01
219.00,3.939160e-01
220.00,8.114091e-01
221.00,3.954327e-01
222.00,8.031365e-01
223.00,4.003273e-01
224.00,4.070144e-01
225.00,8.030675e-01
226.00,4.086000e-01
227.00,7.950017e-01
228.00,3.881252e-01
229.00,8.142356e-01
230.00,4.059803e-01
231.00,4.079106e-01
232.00,8.258173e-01
233.00,4.097030e-01
234.00,8.090652e-01
235.00,4.039811e-01
236.00,8.082379e-01
237.00,4.060493e-01
238.00,4.051530e-01
239.00,8.200265e-01
240.00,4.135636e-01
241.00,8.038259e-01
242.00,4.021197e-01
243.00,8.046531e-01
244.00,4.247316e-01
245.00,8.081689e-01
246.00,3.982592e-01
247.00,4.135636e-01
248.00,8.223014e-01
249.00,4.109439e-01
250.00,8.235423e-01
251.00,4.097719e-01
252.00,8.240249e-01
253.00,4.151492e-01
254.00,4.110128e-01
255.00,8.134083e-01
256.00,4.041879e-01
257.00,7.892798e-01
258.00,3.983970e-01
259.00,8.187855e-01
260.00,4.051530e-01
261.00,4.026712e-01
262.00,7.958979e-01
263.00,3.970183e-01
264.00,8.081000e-01
265.00,3.926751e-01
266.00,7.920373e-01
267.00,4.042568e-01
268.00,3.953637e-01
269.00,8.021713e-01
270.00,3.999826e-01
271.00,7.999653e-01
272.00,3.918478e-01
273.00,7.927957e-01
274.00,3.948122e-01
275.00,3.946054e-01
276.00,7.889351e-01
277.00,3.863328e-01
278.00,7.938986e-01
279.00,3.984660e-01
280.00,7.734928e-01
281.00,3.856434e-01
282.00,3.979834e-01
283.00,7.694944e-01
284.00,3.961221e-01
285.00,7.945191e-01
286.00,3.866085e-01
287.00,7.881767e-01
288.00,3.926751e-01
289.00,3.826101e-01
290.00,7.901760e-01
291.00,3.857813e-01
292.00,7.805246e-01
293.00,3.899865e-01
294.00,7.785253e-01
295.00,3.859881e-01
296.00,3.901244e-01
297.00,7.808692e-01
298.00,3.829547e-01
299.00,7.822480e-01
300.00,3.917100e-01
301.00,7.838336e-01
302.00,3.846782e-01
303.00,3.955016e-01
304.00,7.773533e-01
305.00,3.870911e-01
306.00,7.860397e-01
307.00,3.929509e-01
308.00,7.620490e-01
309.00,3.947433e-01
310.00,3.921925e-01
311.00,7.881078e-01
312.00,3.884698e-01
313.00,7.753541e-01
314.00,3.884009e-01
315.00,7.785943e-01
316.00,3.924683e-01
317.00,3.861260e-01
318.00,7.766640e-01
319.00,3.955016e-01
320.00,7.719072e-01
321.00,3.821275e-01
322.00,7.743201e-01
323.00,3.831616e-01
324.00,3.951569e-01
325.00,7.795594e-01
326.00,3.910206e-01
327.00,7.935539e-01
328.00,3.895729e-01
329.00,7.688050e-01
330.00,3.912274e-01
331.00,3.827479e-01
332.00,7.792836e-01
333.00,3.890214e-01
334.00,7.661163e-01
335.00,3.932956e-01
336.00,7.677019e-01
337.00,3.837131e-01
338.00,3.707526e-01
339.00,7.481233e-01
340.00,3.724071e-01
341.00,7.459173e-01
342.00,3.541384e-01
343.00,7.144812e-01
344.00,3.579989e-01
345.00,3.446938e-01
346.00,6.978670e-01
347.00,3.430392e-01
348.00,6.707051e-01
349.00,3.457968e-01
350.00,6.725665e-01
351.00,3.316643e-01
352.00,3.249083e-01
353.00,6.682233e-01
354.00,3.362143e-01
355.00,6.495409e-01
356.00,3.226334e-01
357.00,6.500924e-01
358.00,3.254598e-01
359.00,3.238053e-01
360.00,6.448531e-01
361.00,3.224265e-01
362.00,6.474038e-01
363.00,3.096039e-01
364.00,6.442326e-01
365.00,3.144986e-01
366.00,3.111206e-01
367.00,6.210003e-01
368.00,3.159463e-01
369.00,6.368562e-01
370.00,3.147054e-01
371.00,6.201730e-01
372.00,3.180144e-01
373.00,3.091214e-01
374.00,6.244472e-01
375.00,3.050540e-01
376.00,6.144511e-01
377.00,3.041578e-01
378.00,6.173465e-01
379.00,3.064328e-01
380.00,3.016070e-01
381.00,6.143821e-01
382.00,3.025032e-01
383.00,6.027315e-01
384.00,3.053297e-01
385.00,6.062474e-01
386.00,2.971260e-01
387.00,3.033305e-01
388.00,5.953550e-01
389.00,2.934033e-01
390.00,5.917013e-01
391.00,2.945753e-01
392.00,6.037656e-01
393.00,2.917488e-01
394.00,2.872678e-01
395.00,5.709507e-01
396.00,2.882329e-01
397.00,5.775688e-01
398.00,2.928518e-01
399.00,5.871513e-01
400.00,2.871988e-01
401.00,2.910594e-01
402.00,5.689515e-01
403.00,2.896806e-01
404.00,5.732946e-01
405.00,2.840277e-01
406.00,5.607478e-01
407.00,2.840966e-01
408.00,2.866473e-01
409.00,5.617129e-01
410.00,2.820974e-01
411.00,5.614372e-01
412.00,2.829246e-01
413.00,5.591622e-01
414.00,2.837519e-01
415.00,2.782368e-01
416.00,5.623334e-01
417.00,2.785125e-01
418.00,5.528888e-01
419.00,2.823731e-01
420.00,5.497176e-01
421.00,2.815458e-01
422.00,2.803739e-01
423.00,5.462017e-01
424.00,2.807186e-01
425.00,5.606099e-01
426.00,2.709293e-01
427.00,5.497865e-01
428.00,2.780300e-01
429.00,5.415828e-01
430.00,2.776164e-01
431.00,2.816148e-01
432.00,5.476494e-01
433.00,2.681028e-01
434.00,5.457191e-01
435.00,2.758240e-01
436.00,5.495108e-01
437.00,2.778921e-01
438.00,2.845102e-01
439.00,5.426169e-01
440.00,2.644491e-01
441.00,5.395147e-01
442.00,2.721013e-01
443.00,5.453745e-01
444.00,2.665862e-01
445.00,2.755482e-01
446.00,5.352405e-01
447.00,2.707914e-01
448.00,5.402730e-01
449.00,2.694126e-01
450.00,5.435820e-01
451.00,2.695505e-01
452.00,2.687232e-01
453.00,5.359299e-01
454.00,2.642422e-01
455.00,5.297254e-01
456.00,2.687232e-01
457.00,5.333102e-01
458.00,2.576931e-01
459.00,2.727906e-01
460.00,5.253822e-01
461.00,2.659657e-01
462.00,5.279329e-01
463.00,2.714808e-01
464.00,5.408934e-01
465.00,2.675513e-01
466.00,2.618983e-01
467.00,5.433063e-01
468.00,2.649316e-01
469.00,5.156618e-01
470.00,2.623119e-01
471.00,5.181437e-01
472.00,2.701020e-01
473.00,2.594855e-01
474.00,5.251754e-01
475.00,2.637597e-01
476.00,5.232451e-01
477.00,2.606574e-01
478.00,5.295875e-01
479.00,2.647248e-01
480.00,2.657589e-01
481.00,5.284155e-01
482.00,2.647248e-01
483.00,5.360677e-01
484.00,2.574862e-01
485.00,5.184194e-01
486.00,2.596923e-01
487.00,2.552113e-01
488.00,5.272436e-01
489.00,2.649316e-01
490.00,5.146278e-01
491.00,2.580377e-01
492.00,5.288292e-01
493.00,2.659657e-01
494.00,2.595544e-01
495.00,5.343443e-01
496.00,2.559696e-01
497.00,5.143520e-01
498.00,2.643801e-01
499.00,5.266920e-01
500.00,2.705157e-01
501.00,2.684475e-01
502.00,5.326898e-01
503.00,2.621741e-01
504.00,5.323451e-01
505.00,2.708603e-01
506.00,5.779135e-01
507.00,3.440733e-01
508.00,4.659570e-01
509.00,2.182808e+00
510.00,2.441466e+00
511.00,7.645101e+00
512.00,3.740134e+00
513.00,4.347071e+00
514.00,8.803478e-01
515.00,5.257959e-01
516.00,6.497477e-01
517.00,2.597612e-01
518.00,4.948424e-01
519.00,2.411478e-01
520.00,4.866386e-01
521.00,2.371493e-01
522.00,2.339092e-01
523.00,4.671290e-01
524.00,2.367357e-01
525.00,4.736781e-01
526.00,2.272911e-01
527.00,4.624411e-01
528.00,2.365289e-01
529.00,2.312206e-01
530.00,4.568571e-01
531.00,2.385970e-01
532.00,4.585806e-01
533.00,2.259123e-01
534.00,4.554094e-01
535.00,2.279115e-01
536.00,2.288767e-01
537.00,4.578222e-01
538.00,2.325993e-01
539.00,4.507905e-01
540.00,2.233616e-01
541.00,4.607177e-01
542.00,2.218449e-01
543.00,2.293592e-01
544.00,4.546511e-01
545.00,2.303933e-01
546.00,4.487223e-01
547.00,2.223964e-01
548.00,4.525140e-01
549.00,2.189495e-01
550.00,2.213623e-01
551.00,4.526518e-01
552.00,2.220517e-01
553.00,4.382436e-01
554.00,2.248093e-01
555.00,4.376921e-01
556.00,2.183980e-01
557.00,2.210866e-01
558.00,4.375542e-01
559.00,2.281873e-01
560.00,4.351414e-01
561.00,2.228790e-01
562.00,4.446549e-01
563.00,2.268774e-01
564.00,2.223275e-01
565.00,4.458269e-01
566.00,2.168124e-01
567.00,4.382436e-01
568.00,2.182601e-01
569.00,4.379679e-01
570.00,2.219138e-01
571.00,2.192252e-01
572.00,4.403118e-01
573.00,2.250850e-01
574.00,4.444481e-01
575.00,2.183290e-01
576.00,4.383815e-01
577.00,2.182601e-01
578.00,2.235684e-01
579.00,4.417595e-01
580.00,2.191563e-01
581.00,4.233529e-01
582.00,2.248093e-01
583.00,4.334868e-01
584.00,2.218449e-01
585.00,2.143995e-01
586.00,4.348656e-01
587.00,2.248782e-01
588.00,4.348656e-01
589.00,2.228790e-01
590.00,4.246627e-01
591.00,2.235684e-01
592.00,2.139169e-01
593.00,4.265930e-01
594.00,2.199835e-01
595.00,4.449996e-01
596.00,2.351501e-01
597.00,4.523761e-01
598.00,2.229479e-01
599.00,2.141927e-01
600.00,4.284543e-01
601.00,2.095738e-01
602.00,4.234907e-01
603.00,2.161230e-01
604.00,4.181135e-01
605.00,2.124692e-01
606.00,2.072299e-01
607.00,4.171484e-01
608.00,2.139169e-01
609.00,4.261104e-01
610.00,2.153646e-01
611.00,4.195612e-01
612.00,2.138480e-01
613.00,2.097117e-01
614.00,4.328664e-01
615.00,2.119177e-01
616.00,4.222499e-01
617.00,2.118488e-01
618.00,4.124605e-01
619.00,2.113662e-01
620.00,4.270066e-01
621.00,2.068852e-01
622.00,2.095049e-01
623.00,4.145287e-01
624.00,2.004049e-01
625.00,4.119090e-01
626.00,2.051617e-01
627.00,4.114954e-01
628.00,2.175707e-01
629.00,2.026799e-01
630.00,4.139772e-01
631.00,2.044723e-01
632.00,4.109439e-01
633.00,2.048170e-01
634.00,4.061182e-01
635.00,2.098496e-01
636.00,2.004049e-01
637.00,4.173552e-01
638.00,2.052307e-01
639.00,4.005342e-01
640.00,2.129518e-01
641.00,4.161832e-01
642.00,1.986815e-01
643.00,1.997156e-01
644.00,4.168726e-01
645.00,2.066094e-01
646.00,4.067386e-01
647.00,2.034383e-01
648.00,3.960531e-01
649.00,2.026799e-01
650.00,2.095049e-01
651.00,4.066697e-01
652.00,2.041966e-01
653.00,4.004652e-01
654.00,2.027489e-01
655.00,4.012925e-01
656.00,1.970270e-01
657.00,2.023352e-01
658.00,4.076348e-01
659.00,2.012322e-01
660.00,4.074970e-01
661.00,2.011633e-01
662.00,4.054288e-01
663.00,2.035072e-01
664.00,1.948209e-01
665.00,4.097719e-01
666.00,1.997845e-01
667.00,4.146666e-01
668.00,1.980610e-01
669.00,3.996379e-01
670.00,2.034383e-01
671.00,2.037829e-01
672.00,3.957774e-01
673.00,2.052307e-01
674.00,3.930888e-01
675.00,1.941315e-01
676.00,3.992932e-01
677.00,2.023352e-01
678.00,2.011633e-01
679.00,3.938471e-01
680.00,2.000602e-01
681.00,3.944675e-01
682.00,1.948898e-01
683.00,3.969493e-01
684.00,1.923391e-01
685.00,1.988883e-01
686.00,4.020508e-01
687.00,1.978542e-01
688.00,3.968804e-01
689.00,1.999224e-01
690.00,4.085310e-01
691.00,2.038519e-01
692.00,1.942694e-01
693.00,3.995690e-01
694.00,1.981300e-01
695.00,3.950880e-01
696.00,2.006118e-01
697.00,3.936403e-01
698.00,1.977163e-01
699.00,1.894437e-01
700.00,3.964668e-01
701.00,1.934421e-01
702.00,3.900554e-01
703.00,1.893058e-01
704.00,3.942607e-01
705.00,1.957171e-01
706.00,2.002671e-01
707.00,3.932956e-01
708.00,1.976474e-01
709.00,3.965357e-01
710.00,1.859968e-01
711.00,3.826101e-01
712.00,1.923391e-01
713.00,1.951656e-01
714.00,3.839199e-01
715.00,1.934421e-01
716.00,3.764056e-01
717.00,1.966823e-01
718.00,3.844714e-01
719.00,1.934421e-01
720.00,1.908914e-01
721.00,3.912274e-01
722.00,2.019216e-01
723.00,4.154938e-01
724.00,2.086087e-01
725.00,4.046705e-01
726.00,1.950277e-01
727.00,1.952345e-01
728.00,3.804730e-01
729.00,1.926838e-01
730.00,3.793010e-01
731.00,1.867551e-01
732.00,3.812313e-01
733.00,1.868240e-01
734.00,1.928906e-01
735.00,3.768882e-01
736.00,1.939936e-01
737.00,3.784737e-01
738.00,1.828256e-01
739.00,3.897797e-01
740.00,1.839286e-01
741.00,1.834460e-01
742.00,3.665473e-01
743.00,1.891679e-01
744.00,3.795768e-01
745.00,1.885475e-01
746.00,3.778533e-01
747.00,1.891679e-01
748.00,1.888922e-01
749.00,3.745442e-01
750.00,1.900641e-01
751.00,3.750268e-01
752.00,1.853074e-01
753.00,3.691670e-01
754.00,1.866172e-01
755.00,1.843422e-01
756.00,3.864017e-01
757.00,1.839286e-01
758.00,3.713041e-01
759.00,1.902709e-01
760.00,3.704079e-01
761.00,1.858589e-01
762.00,1.778620e-01
763.00,3.732344e-01
764.00,1.844112e-01
765.00,3.684776e-01
766.00,1.813089e-01
767.00,3.722003e-01
768.00,1.855142e-01
769.00,1.864793e-01
770.00,3.719245e-01
771.00,1.836528e-01
772.00,3.650996e-01
773.00,1.830324e-01
774.00,3.670988e-01
775.00,1.815157e-01
776.00,1.859968e-01
777.00,3.684776e-01
778.00,1.982678e-01
779.00,4.096341e-01
780.00,1.991640e-01
781.00,3.811623e-01
782.00,1.834460e-01
783.00,1.807574e-01
784.00,3.581368e-01
785.00,1.860657e-01
786.00,3.588951e-01
787.00,1.837907e-01
788.00,3.647549e-01
789.00,1.812400e-01
790.00,1.758628e-01
791.00,3.568959e-01
792.00,1.806885e-01
793.00,3.626868e-01
794.00,1.795854e-01
795.00,3.674435e-01
796.00,1.814468e-01
797.00,1.854452e-01
798.00,3.660648e-01
799.00,1.793786e-01
800.00,3.552414e-01
801.00,1.759317e-01
802.00,3.550346e-01
803.00,1.802059e-01
804.00,3.560686e-01
805.00,1.800680e-01
806.00,1.833081e-01
807.00,3.555861e-01
808.00,1.780688e-01
809.00,3.579989e-01
810.00,1.813089e-01
811.00,3.533111e-01
812.00,1.739325e-01
813.00,1.746219e-01
814.00,3.556550e-01
815.00,1.816536e-01
816.00,3.548278e-01
817.00,1.818604e-01
818.00,3.581368e-01
819.00,1.770347e-01
820.00,1.708992e-01
821.00,3.604118e-01
822.00,1.821362e-01
823.00,3.534490e-01
824.00,1.799991e-01
825.00,3.552414e-01
826.00,1.752423e-01
827.00,1.763453e-01
828.00,3.495195e-01
829.00,1.762075e-01
830.00,3.523459e-01
831.00,1.762075e-01
832.00,3.511740e-01
833.00,1.726226e-01
834.00,1.808953e-01
835.00,3.491058e-01
836.00,1.768968e-01
837.00,3.570338e-01
838.00,1.763453e-01
839.00,3.574474e-01
840.00,1.708992e-01
841.00,1.702787e-01
842.00,3.537937e-01
843.00,1.727605e-01
844.00,3.503467e-01
845.00,1.749665e-01
846.00,3.456589e-01
847.00,1.747597e-01
848.00,1.724158e-01
849.00,3.457278e-01
850.00,1.682106e-01
851.00,3.340082e-01
852.00,1.714507e-01
853.00,3.412468e-01
854.00,1.719332e-01
855.00,1.771726e-01
856.00,3.371105e-01
857.00,1.718643e-01
858.00,3.449006e-01
859.00,1.743461e-01
860.00,3.454521e-01
861.00,1.690378e-01
862.00,1.703476e-01
863.00,3.360075e-01
864.00,1.727605e-01
865.00,3.423498e-01
866.00,1.746908e-01
867.00,3.656511e-01
868.00,1.858589e-01
869.00,1.764832e-01
870.00,3.419362e-01
871.00,1.719332e-01
872.00,3.535869e-01
873.00,1.870998e-01
874.00,3.691670e-01
875.00,1.727605e-01
876.00,1.703476e-01
877.00,3.382824e-01
878.00,1.688999e-01
879.00,3.382824e-01
880.00,1.655219e-01
881.00,3.421430e-01
882.00,1.591106e-01
883.00,1.686242e-01
884.00,3.350423e-01
885.00,1.625576e-01
886.00,3.363522e-01
887.00,1.686242e-01
888.00,3.358006e-01
889.00,1.642121e-01
890.00,1.653151e-01
891.00,3.278038e-01
892.00,1.684863e-01
893.00,3.342840e-01
894.00,1.698651e-01
895.00,3.380756e-01
896.00,1.701408e-01
897.00,1.708302e-01
898.00,3.468998e-01
899.00,1.701408e-01
900.00,3.300098e-01
901.00,1.652462e-01
902.00,3.340082e-01
903.00,1.682795e-01
904.00,1.713128e-01
905.00,3.397991e-01
906.00,1.684174e-01
907.00,3.251151e-01
908.00,1.675212e-01
909.00,3.288378e-01
910.00,1.664182e-01
911.00,1.677280e-01
912.00,3.291825e-01
913.00,1.656598e-01
914.00,3.271144e-01
915.00,1.571804e-01
916.00,3.304234e-01
917.00,1.640053e-01
918.00,1.616614e-01
919.00,3.270454e-01
920.00,1.609030e-01
921.00,3.306992e-01
922.00,1.637985e-01
923.00,3.279416e-01
924.00,1.628333e-01
925.00,1.588349e-01
926.00,3.240811e-01
927.00,1.621439e-01
928.00,3.193932e-01
929.00,1.580766e-01
930.00,3.267007e-01
931.00,1.595243e-01
932.00,1.644189e-01
933.00,3.213235e-01
934.00,1.661424e-01
935.00,3.236674e-01
936.00,1.598690e-01
937.00,3.244947e-01
938.00,1.593174e-01
939.00,1.622129e-01
940.00,3.277348e-01
941.00,1.613167e-01
942.00,3.184970e-01
943.00,1.626955e-01
944.00,3.245637e-01
945.00,1.621439e-01
946.00,1.625576e-01
947.00,3.211167e-01
948.00,1.619371e-01
949.00,3.176008e-01
950.00,1.581455e-01
951.00,3.136713e-01
952.00,1.695893e-01
953.00,1.653151e-01
954.00,3.271144e-01
955.00,1.595932e-01
956.00,3.102933e-01
957.00,1.512516e-01
958.00,3.204963e-01
959.00,1.612477e-01
960.00,1.597311e-01
961.00,3.227023e-01
962.00,1.651083e-01
963.00,3.655822e-01
964.00,2.054375e-01
965.00,3.719935e-01
966.00,1.618682e-01
967.00,1.611099e-01
968.00,3.138092e-01
969.00,1.571114e-01
970.00,3.065706e-01
971.00,1.544228e-01
972.00,3.085009e-01
973.00,1.550432e-01
974.00,1.537334e-01
975.00,3.020207e-01
976.00,1.473911e-01
977.00,3.067085e-01
978.00,1.481494e-01
979.00,3.049161e-01
980.00,1.512516e-01
981.00,1.549743e-01
982.00,3.038131e-01
983.00,1.510448e-01
984.00,3.045714e-01
985.00,1.500107e-01
986.00,3.061570e-01
987.00,1.499418e-01
988.00,3.056744e-01
989.00,1.466327e-01
990.00,1.507001e-01
991.00,2.969192e-01
992.00,1.507001e-01
993.00,3.025032e-01
994.00,1.537334e-01
995.00,3.162220e-01
996.00,1.675212e-01
997.00,1.640742e-01
998.00,3.081562e-01
999.00,1.474600e-01
1000.00,2.974707e-01
1001.00,1.516653e-01
1002.00,3.134645e-01
1003.00,1.553190e-01
1004.00,1.722090e-01
1005.00,3.619974e-01
1006.00,1.717264e-01
1007.00,3.024343e-01
1008.00,1.537334e-01
1009.00,3.016070e-01
1010.00,1.475979e-01
1011.00,1.480115e-01
1012.00,2.924382e-01
1013.00,1.436684e-01
1014.00,2.966434e-01
1015.00,1.510448e-01
1016.00,2.949889e-01
1017.00,1.444956e-01
1018.00,1.509759e-01
1019.00,2.889912e-01
1020.00,1.507691e-01
1021.00,3.178766e-01
1022.00,1.551811e-01
1023.00,2.958851e-01
1024.00,1.449782e-01
1025.00,1.474600e-01
1026.00,2.967813e-01
1027.00,1.456676e-01
1028.00,2.911973e-01
1029.00,1.346374e-01
1030.00,2.846481e-01
1031.00,1.442888e-01
1032.00,1.473221e-01
1033.00,2.874056e-01
1034.00,1.413244e-01
1035.00,2.844413e-01
1036.00,1.429100e-01
1037.00,2.930586e-01
1038.00,1.462191e-01
1039.00,1.455297e-01
1040.00,2.818905e-01
1041.00,1.431168e-01
1042.00,2.905768e-01
1043.00,1.451161e-01
1044.00,2.822352e-01
1045.00,1.471842e-01
1046.00,1.431168e-01
1047.00,2.865095e-01
1048.00,1.460123e-01
1049.00,2.870609e-01
1050.00,1.423585e-01
1051.00,2.814769e-01
1052.00,1.373949e-01
1053.00,1.435994e-01
1054.00,2.818905e-01
1055.00,1.469085e-01
1056.00,2.910594e-01
1057.00,1.415313e-01
1058.00,2.835451e-01
1059.00,1.378775e-01
1060.00,1.428411e-01
1061.00,2.806497e-01
1062.00,1.444267e-01
1063.00,2.859579e-01
1064.00,1.429100e-01
1065.00,2.861648e-01
1066.00,1.404282e-01
1067.00,1.407040e-01
1068.00,2.845792e-01
1069.00,1.347753e-01
1070.00,2.773406e-01
1071.00,1.378086e-01
1072.00,2.805118e-01
1073.00,1.475289e-01
1074.00,1.337412e-01
1075.00,2.722391e-01
1076.00,1.395320e-01
1077.00,2.821663e-01
1078.00,1.396699e-01
1079.00,2.812012e-01
1080.00,1.369813e-01
1081.00,1.432547e-01
1082.00,2.787194e-01
1083.00,1.369124e-01
1084.00,2.920246e-01
1085.00,1.695204e-01
1086.00,3.360075e-01
1087.00,1.528372e-01
1088.00,1.489077e-01
1089.00,2.831315e-01
1090.00,1.494592e-01
1091.00,2.794088e-01
1092.00,1.364987e-01
1093.00,2.745141e-01
1094.00,1.402214e-01
1095.00,1.410487e-01
1096.00,2.753414e-01
1097.00,1.427722e-01
1098.00,2.740315e-01
1099.00,1.422896e-01
1100.00,2.754793e-01
1101.00,1.329829e-01
1102.00,1.380843e-01
1103.00,2.754103e-01
1104.00,1.278814e-01
1105.00,2.803739e-01
1106.00,1.380154e-01
1107.00,2.663793e-01
1108.00,1.316730e-01
1109.00,1.451161e-01
1110.00,2.976775e-01
1111.00,1.700030e-01
1112.00,3.537247e-01
1113.00,1.649704e-01
1114.00,2.850617e-01
1115.00,1.340859e-01
1116.00,1.340859e-01
1117.00,2.671376e-01
1118.00,1.376707e-01
1119.00,2.647248e-01
1120.00,1.346374e-01
1121.00,2.586582e-01
1122.00,1.300874e-01
1123.00,1.264337e-01
1124.00,2.559696e-01
1125.00,1.325692e-01
1126.00,2.628635e-01
1127.00,1.315351e-01
1128.00,2.639665e-01
1129.00,1.267094e-01
1130.00,1.255375e-01
1131.00,2.612779e-01
1132.00,1.306389e-01
1133.00,2.527294e-01
1134.00,1.269852e-01
1135.00,2.511439e-01
1136.00,1.336722e-01
1137.00,1.258132e-01
1138.00,2.552113e-01
1139.00,1.301564e-01
1140.00,2.650695e-01
1141.00,1.292602e-01
1142.00,2.556938e-01
1143.00,1.294670e-01
1144.00,1.269852e-01
1145.00,2.525226e-01
1146.00,1.267784e-01
1147.00,2.510749e-01
1148.00,1.289844e-01
1149.00,2.491446e-01
1150.00,1.255375e-01
1151.00,1.287086e-01
1152.00,2.512817e-01
1153.00,1.249860e-01
1154.00,2.479037e-01
1155.00,1.309836e-01
1156.00,2.484553e-01
1157.00,1.184368e-01
1158.00,1.194709e-01
1159.00,2.545219e-01
1160.00,1.222284e-01
1161.00,2.486621e-01
1162.00,1.293980e-01
1163.00,2.500409e-01
1164.00,1.252617e-01
1165.00,1.196777e-01
1166.00,2.415614e-01
1167.00,1.250549e-01
1168.00,2.562453e-01
1169.00,1.255375e-01
1170.00,3.105001e-01
1171.00,2.618983e-01
1172.00,3.990864e-01
1173.00,1.142108e+00
1174.00,4.896030e-01
1175.00,5.062172e-01
1176.00,1.403593e-01
1177.00,2.437674e-01
1178.00,1.172648e-01
1179.00,2.314274e-01
1180.00,1.146451e-01
1181.00,1.191262e-01
1182.00,2.246714e-01
1183.00,1.137489e-01
1184.00,2.373561e-01
1185.00,1.210564e-01
1186.00,2.344607e-01
1187.00,1.198156e-01
1188.00,1.187815e-01
1189.00,2.278426e-01
1190.00,1.114050e-01
1191.00,2.246024e-01
1192.00,1.129906e-01
1193.00,2.248782e-01
1194.00,1.150588e-01
1195.00,1.139558e-01
1196.00,2.271532e-01
1197.00,1.121633e-01
1198.00,2.200525e-01
1199.00,1.162997e-01
1200.00,2.244646e-01
1201.00,1.128527e-01
1202.00,1.120944e-01
1203.00,2.194320e-01
1204.00,1.182300e-01
1205.00,2.280494e-01
1206.00,1.118187e-01
1207.00,2.328751e-01
1208.00,1.161618e-01
1209.00,1.094058e-01
1210.00,2.256365e-01
1211.00,1.119565e-01
1212.00,2.374251e-01
1213.00,1.215390e-01
1214.00,2.249471e-01
1215.00,1.129217e-01
1216.00,1.120944e-01
1217.00,2.205351e-01
1218.00,1.153345e-01
1219.00,2.179843e-01
1220.00,1.098194e-01
1221.00,2.217760e-01
1222.00,1.058210e-01
1223.00,1.089922e-01
1224.00,2.142616e-01
1225.00,1.084407e-01
1226.00,2.137791e-01
1227.00,1.155413e-01
1228.00,2.221896e-01
1229.00,1.131285e-01
1230.00,1.120944e-01
1231.00,2.179154e-01
1232.00,1.060278e-01
1233.00,2.211555e-01
1234.00,1.061657e-01
1235.00,2.197078e-01
1236.00,1.125080e-01
1237.00,1.052005e-01
1238.00,2.175707e-01
1239.00,1.059589e-01
1240.00,2.150200e-01
1241.00,1.053384e-01
1242.00,2.210176e-01
1243.00,1.072687e-01
1244.00,1.083028e-01
1245.00,2.246714e-01
1246.00,1.076134e-01
1247.00,2.181222e-01
1248.00,1.117497e-01
1249.00,2.097806e-01
1250.00,1.083028e-01
1251.00,1.045801e-01
1252.00,2.186737e-01
1253.00,1.004438e-01
1254.00,2.104011e-01
1255.00,1.068551e-01
1256.00,2.108836e-01
1257.00,1.068551e-01
1258.00,1.037528e-01
1259.00,2.059200e-01
1260.00,1.052005e-01
1261.00,2.099874e-01
1262.00,1.092679e-01
1263.00,2.110905e-01
1264.00,1.038907e-01
1265.00,1.078891e-01
1266.00,2.144684e-01
1267.00,1.056831e-01
1268.00,2.098496e-01
1269.00,1.074066e-01
1270.00,2.130897e-01
1271.00,1.107156e-01
1272.00,1.176784e-01
1273.00,3.017449e-01
1274.00,1.924081e-01
1275.00,3.423498e-01
1276.00,1.307079e-01
1277.00,2.160540e-01
1278.00,1.028566e-01
1279.00,1.062346e-01
1280.00,2.019905e-01
1281.00,1.032702e-01
1282.00,2.078503e-01
1283.00,1.023740e-01
1284.00,2.028867e-01
1285.00,9.940968e-02
1286.00,1.009263e-01
1287.00,2.046791e-01
1288.00,1.030634e-01
1289.00,2.071609e-01
1290.00,1.042354e-01
1291.00,2.168124e-01
1292.00,1.276746e-01
1293.00,1.402904e-01
1294.00,2.817527e-01
1295.00,1.250549e-01
1296.00,2.093670e-01
1297.00,1.078891e-01
1298.00,2.114352e-01
1299.00,1.067861e-01
1300.00,1.112671e-01
1301.00,2.039208e-01
1302.00,1.073376e-01
1303.00,2.035761e-01
1304.00,1.015468e-01
1305.00,2.028178e-01
1306.00,1.002369e-01
1307.00,9.920286e-02
1308.00,2.046102e-01
1309.00,9.548017e-02
1310.00,1.997845e-01
1311.00,1.017536e-01
1312.00,1.944073e-01
1313.00,1.060278e-01
1314.00,9.775515e-02
1315.00,2.098496e-01
1316.00,1.061657e-01
1317.00,2.035761e-01
1318.00,9.996119e-02
1319.00,1.999913e-01
1320.00,1.029945e-01
1321.00,9.899604e-02
1322.00,2.079882e-01
1323.00,9.899604e-02
1324.00,1.969580e-01
1325.00,9.823772e-02
1326.00,1.937868e-01
1327.00,9.975437e-02
1328.00,1.005816e-01
1329.00,2.369425e-01
1330.00,1.925459e-01
1331.00,7.934850e-01
1332.00,6.163124e-01
1333.00,1.073859e+00
1334.00,2.743762e-01
1335.00,1.598690e-01
1336.00,2.099185e-01
1337.00,9.699682e-02
1338.00,1.930285e-01
1339.00,9.375670e-02
1340.00,1.910982e-01
1341.00,9.506654e-02
1342.00,9.237792e-02
1343.00,1.944073e-01
1344.00,9.417033e-02
1345.00,1.907535e-01
1346.00,9.113703e-02
1347.00,1.906156e-01
1348.00,9.479078e-02
1349.00,9.079234e-02
1350.00,1.909603e-01
1351.00,9.747940e-02
1352.00,1.915808e-01
1353.00,9.217111e-02
1354.00,1.813089e-01
1355.00,9.272262e-02
1356.00,9.554911e-02
1357.00,1.851005e-01
1358.00,9.265368e-02
1359.00,1.824119e-01
1360.00,9.940968e-02
1361.00,1.868930e-01
1362.00,9.672107e-02
1363.00,1.826877e-01
1364.00,9.168854e-02
1365.00,9.865135e-02
1366.00,1.866172e-01
1367.00,9.761727e-02
1368.00,1.962686e-01
1369.00,9.472185e-02
1370.00,1.854452e-01
1371.00,8.824160e-02
1372.00,9.292944e-02
1373.00,1.835839e-01
1374.00,9.885817e-02
1375.00,1.862725e-01
1376.00,8.982719e-02
1377.00,1.837218e-01
1378.00,9.024082e-02
1379.00,9.003401e-02
1380.00,1.855142e-01
1381.00,9.554911e-02
1382.00,1.802059e-01
1383.00,9.161960e-02
1384.00,1.861346e-01
1385.00,8.941356e-02
1386.00,9.527335e-02
1387.00,1.802059e-01
1388.00,9.079234e-02
1389.00,1.828945e-01
1390.00,8.865523e-02
1391.00,1.846180e-01
1392.00,9.272262e-02
1393.00,9.623849e-02
1394.00,1.850316e-01
1395.00,9.354988e-02
1396.00,1.813089e-01
1397.00,9.010295e-02
1398.00,1.803438e-01
1399.00,9.230899e-02
1400.00,8.982719e-02
1401.00,1.841354e-01
1402.00,9.292944e-02
1403.00,1.786203e-01
1404.00,9.161960e-02
1405.00,2.050928e-01
1406.00,1.316041e-01
1407.00,1.617993e-01
1408.00,3.551725e-01
1409.00,1.544917e-01
1410.00,2.187427e-01
1411.00,9.161960e-02
1412.00,1.797233e-01
1413.00,8.968931e-02
1414.00,9.134384e-02
1415.00,1.772415e-01
1416.00,9.375670e-02
1417.00,1.815157e-01
1418.00,9.155066e-02
1419.00,1.822741e-01
1420.00,9.127490e-02
1421.00,9.417033e-02
1422.00,1.746219e-01
1423.00,8.479466e-02
1424.00,1.872377e-01
1425.00,9.244686e-02
1426.00,1.806195e-01
1427.00,8.899993e-02
1428.00,8.851735e-02
1429.00,1.802748e-01
1430.00,9.003401e-02
1431.00,1.813779e-01
1432.00,9.127490e-02
1433.00,1.786892e-01
1434.00,8.727646e-02
1435.00,8.493254e-02
1436.00,1.750355e-01
1437.00,9.320519e-02
1438.00,1.740703e-01
1439.00,8.920674e-02
1440.00,1.774483e-01
1441.00,9.010295e-02
1442.00,9.065446e-02
1443.00,1.850316e-01
1444.00,8.575980e-02
1445.00,1.728984e-01
1446.00,9.030976e-02
1447.00,1.831703e-01
1448.00,8.968931e-02
1449.00,8.796585e-02
1450.00,1.723469e-01
1451.00,8.775903e-02
1452.00,1.701408e-01
1453.00,8.803479e-02
1454.00,1.742082e-01
1455.00,8.941356e-02
1456.00,9.113703e-02
1457.00,1.899263e-01
1458.00,9.430821e-02
1459.00,2.061958e-01
1460.00,1.163686e-01
1461.00,2.355637e-01
1462.00,1.004438e-01
1463.00,9.630743e-02
1464.00,1.782756e-01
1465.00,9.120597e-02
1466.00,1.731741e-01
1467.00,8.534617e-02
1468.00,1.753802e-01
1469.00,8.665601e-02
1470.00,9.058551e-02
1471.00,1.731741e-01
1472.00,8.755221e-02
1473.00,1.730363e-01
1474.00,8.899993e-02
1475.00,1.680037e-01
1476.00,8.196817e-02
1477.00,8.810373e-02
1478.00,1.746908e-01
1479.00,8.803479e-02
1480.00,1.727605e-01
1481.00,8.782797e-02
1482.00,1.777930e-01
1483.00,8.493254e-02
1484.00,8.617344e-02
1485.00,1.766900e-01
1486.00,8.389846e-02
1487.00,1.722779e-01
1488.00,8.775903e-02
1489.00,1.742082e-01
1490.00,8.341589e-02
1491.00,8.403634e-02
1492.00,1.808263e-01
1493.00,8.444997e-02
1494.00,1.682795e-01
1495.00,9.217111e-02
1496.00,1.722779e-01
1497.00,8.720752e-02
1498.00,8.665601e-02
1499.00,1.725537e-01
1500.00,8.376058e-02
1501.00,1.737946e-01
1502.00,8.500148e-02
1503.00,1.705545e-01
1504.00,8.989613e-02
1505.00,8.314013e-02
1506.00,1.686931e-01
1507.00,8.562193e-02
1508.00,1.675212e-01
1509.00,9.024082e-02
1510.00,1.743461e-01
1511.00,8.713858e-02
1512.00,8.203711e-02
1513.00,1.656598e-01
1514.00,8.451891e-02
1515.00,1.741393e-01
1516.00,8.948250e-02
1517.00,1.650394e-01
1518.00,9.024082e-02
1519.00,7.948638e-02
1520.00,1.718643e-01
1521.00,8.341589e-02
1522.00,1.715196e-01
1523.00,8.376058e-02
1524.00,1.662803e-01
1525.00,8.569086e-02
1526.00,8.300225e-02
1527.00,1.707613e-01
1528.00,8.300225e-02
1529.00,1.748287e-01
1530.00,8.100303e-02
1531.00,1.684863e-01
1532.00,8.272650e-02
1533.00,8.534617e-02
1534.00,1.700030e-01
1535.00,8.534617e-02
1536.00,1.696583e-01
1537.00,8.844842e-02
1538.00,1.673833e-01
1539.00,8.272650e-02
1540.00,8.286438e-02
1541.00,1.664182e-01
1542.00,8.548405e-02
1543.00,1.695204e-01
1544.00,8.727646e-02
1545.00,1.655219e-01
1546.00,8.651813e-02
1547.00,1.652462e-01
1548.00,8.451891e-02
1549.00,8.300225e-02
1550.00,1.685552e-01
1551.00,8.555299e-02
1552.00,1.728984e-01
1553.00,8.162348e-02
1554.00,1.682795e-01
1555.00,8.444997e-02
1556.00,8.589768e-02
1557.00,1.628333e-01
1558.00,8.052046e-02
1559.00,1.684863e-01
1560.00,8.196817e-02
1561.00,1.717264e-01
1562.00,7.921062e-02
1563.00,8.327801e-02
1564.00,1.662803e-01
1565.00,8.258862e-02
1566.00,1.696583e-01
1567.00,8.258862e-02
1568.00,1.695204e-01
1569.00,8.631132e-02
1570.00,8.582874e-02
1571.00,1.638674e-01
1572.00,8.382952e-02
1573.00,1.618682e-01
1574.00,8.486360e-02
1575.00,1.680727e-01
1576.00,7.934850e-02
1577.00,8.803479e-02
1578.00,1.660735e-01
1579.00,8.107197e-02
1580.00,1.655219e-01
1581.00,8.562193e-02
1582.00,1.617303e-01
1583.00,8.141667e-02
1584.00,8.451891e-02
1585.00,1.577319e-01
1586.00,8.017576e-02
1587.00,1.700030e-01
1588.00,8.155454e-02
1589.00,1.604894e-01
1590.00,8.217499e-02
1591.00,8.279544e-02
1592.00,1.634538e-01
1593.00,8.493254e-02
1594.00,1.660735e-01
1595.00,8.651813e-02
1596.00,1.680727e-01
1597.00,8.858629e-02
1598.00,8.245075e-02
1599.00,1.673144e-01
1600.00,7.624626e-02
1601.00,1.602136e-01
1602.00,7.983107e-02
1603.00,1.666939e-01
1604.00,8.362270e-02
1605.00,7.686671e-02
1606.00,1.687621e-01
1607.00,8.782797e-02
1608.00,1.635917e-01
1609.00,8.052046e-02
1610.00,1.639363e-01
1611.00,8.417422e-02
1612.00,8.286438e-02
1613.00,1.700719e-01
1614.00,7.976213e-02
1615.00,1.643500e-01
1616.00,8.031365e-02
1617.00,1.662803e-01
1618.00,8.327801e-02
1619.00,8.320908e-02
1620.00,1.550432e-01
1621.00,8.293331e-02
1622.00,1.607652e-01
1623.00,7.762504e-02
1624.00,1.606273e-01
1625.00,8.114091e-02
1626.00,7.996895e-02
1627.00,1.591106e-01
1628.00,7.645307e-02
1629.00,1.573872e-01
1630.00,7.859018e-02
1631.00,1.601447e-01
1632.00,8.196817e-02
1633.00,8.403634e-02
1634.00,1.595932e-01
1635.00,8.279544e-02
1636.00,1.629023e-01
1637.00,8.355377e-02
1638.00,1.609030e-01
1639.00,7.748716e-02
1640.00,7.914168e-02
1641.00,1.639363e-01
1642.00,7.707352e-02
1643.00,1.619371e-01
1644.00,8.183030e-02
1645.00,1.584902e-01
1646.00,7.472961e-02
1647.00,7.893487e-02
1648.00,1.540092e-01
1649.00,8.120985e-02
1650.00,1.640053e-01
1651.00,8.465678e-02
1652.00,1.615235e-01
1653.00,8.286438e-02
1654.00,8.348483e-02
1655.00,1.620061e-01
1656.00,7.990001e-02
1657.00,1.586281e-01
1658.00,7.976213e-02
1659.00,1.583523e-01
1660.00,8.176136e-02
1661.00,7.852124e-02
1662.00,1.585591e-01
1663.00,8.217499e-02
1664.00,1.622129e-01
1665.00,8.024471e-02
1666.00,1.607652e-01
1667.00,8.472572e-02
1668.00,7.872805e-02
1669.00,1.584902e-01
1670.00,8.052046e-02
1671.00,1.615924e-01
1672.00,8.058940e-02
1673.00,1.558705e-01
1674.00,7.796973e-02
1675.00,7.652202e-02
1676.00,1.562842e-01
1677.00,7.796973e-02
1678.00,1.579387e-01
1679.00,8.031365e-02
1680.00,1.566288e-01
1681.00,7.776291e-02
1682.00,8.224393e-02
1683.00,1.569735e-01
1684.00,7.838336e-02
1685.00,1.577319e-01
1686.00,7.748716e-02
1687.00,1.538713e-01
1688.00,8.327801e-02
1689.00,7.748716e-02
1690.00,1.613167e-01
1691.00,7.976213e-02
1692.00,1.560773e-01
1693.00,7.521217e-02
1694.00,1.486319e-01
1695.00,8.100303e-02
1696.00,7.996895e-02
1697.00,1.569735e-01
1698.00,8.183030e-02
1699.00,1.563531e-01
1700.00,8.058940e-02
1701.00,1.590417e-01
1702.00,7.472961e-02
1703.00,7.569475e-02
1704.00,1.608341e-01
1705.00,8.148561e-02
1706.00,1.619371e-01
1707.00,7.776291e-02
1708.00,1.523546e-01
1709.00,7.424703e-02
1710.00,7.617732e-02
1711.00,1.536645e-01
1712.00,7.893487e-02
1713.00,1.591796e-01
1714.00,7.562581e-02
1715.00,1.569735e-01
1716.00,8.031365e-02
1717.00,8.058940e-02
1718.00,1.548364e-01
1719.00,7.845230e-02
1720.00,1.554569e-01
1721.00,7.486748e-02
1722.00,1.592485e-01
1723.00,7.652202e-02
1724.00,7.148948e-02
1725.00,1.569046e-01
1726.00,7.810760e-02
1727.00,1.571114e-01
1728.00,7.638413e-02
1729.00,1.470464e-01
1730.00,7.983107e-02
1731.00,1.578697e-01
1732.00,7.976213e-02
1733.00,7.231675e-02
1734.00,1.550432e-01
1735.00,7.900381e-02
1736.00,1.595243e-01
1737.00,7.638413e-02
1738.00,1.488388e-01
1739.00,7.976213e-02
1740.00,7.769397e-02
1741.00,1.599379e-01
1742.00,7.590157e-02
1743.00,1.478047e-01
1744.00,7.210993e-02
1745.00,1.601447e-01
1746.00,7.824548e-02
1747.00,7.390234e-02
1748.00,1.531819e-01
1749.00,7.335083e-02
1750.00,1.498728e-01
1751.00,7.624626e-02
1752.00,1.547675e-01
1753.00,7.404022e-02
1754.00,7.748716e-02
1755.00,1.522168e-01
1756.00,8.279544e-02
1757.00,1.518721e-01
1758.00,7.893487e-02
1759.00,1.553190e-01
1760.00,7.728034e-02
1761.00,7.093798e-02
1762.00,1.541470e-01
1763.00,7.927956e-02
1764.00,1.606962e-01
1765.00,7.879699e-02
1766.00,1.491835e-01
1767.00,7.355765e-02
1768.00,8.314013e-02
1769.00,1.509069e-01
1770.00,7.610838e-02
1771.00,1.620750e-01
1772.00,7.838336e-02
1773.00,1.509759e-01
1774.00,7.293720e-02
1775.00,7.734928e-02
1776.00,1.511137e-01
1777.00,7.424703e-02
1778.00,1.573182e-01
1779.00,7.741822e-02
1780.00,1.550432e-01
1781.00,7.452279e-02
1782.00,7.362659e-02
1783.00,1.516653e-01
1784.00,7.383340e-02
1785.00,1.470464e-01
1786.00,7.934850e-02
1787.00,1.511137e-01
1788.00,7.507430e-02
1789.00,7.293720e-02
1790.00,1.493213e-01
1791.00,7.590157e-02
1792.00,1.517342e-01
1793.00,7.521217e-02
1794.00,1.519410e-01
1795.00,7.390234e-02
1796.00,7.362659e-02
1797.00,1.537334e-01
1798.00,7.321295e-02
1799.00,1.520789e-01
1800.00,8.265756e-02
1801.00,1.545607e-01
1802.00,7.755610e-02
1803.00,7.466067e-02
1804.00,1.528372e-01
1805.00,7.231675e-02
1806.00,1.570425e-01
1807.00,7.080010e-02
1808.00,1.533198e-01
1809.00,7.617732e-02
1810.00,7.348870e-02
1811.00,1.534577e-01
1812.00,7.224781e-02
1813.00,1.495281e-01
1814.00,7.266144e-02
1815.00,1.495971e-01
1816.00,7.576369e-02
1817.00,7.307508e-02
1818.00,1.489077e-01
1819.00,7.093798e-02
1820.00,1.492524e-01
1821.00,7.514324e-02
1822.00,1.515963e-01
1823.00,7.528111e-02
1824.00,7.135161e-02
1825.00,1.480804e-01
1826.00,7.314401e-02
1827.00,1.502175e-01
1828.00,7.210993e-02
1829.00,1.507691e-01
1830.00,7.762504e-02
1831.00,7.507430e-02
1832.00,1.479426e-01
1833.00,7.224781e-02
1834.00,1.509069e-01
1835.00,7.576369e-02
1836.00,1.480804e-01
1837.00,7.452279e-02
1838.00,7.169630e-02
1839.00,1.515274e-01
1840.00,7.672883e-02
1841.00,1.511827e-01
1842.00,7.665989e-02
1843.00,1.438062e-01
1844.00,7.728034e-02
1845.00,7.472961e-02
1846.00,1.508380e-01
1847.00,7.721140e-02
1848.00,1.453229e-01
1849.00,7.045540e-02
1850.00,1.473221e-01
1851.00,7.245462e-02
1852.00,7.535005e-02
1853.00,1.447714e-01
1854.00,7.555687e-02
1855.00,1.471842e-01
1856.00,7.328189e-02
1857.00,1.473221e-01
1858.00,7.645307e-02
1859.00,7.217887e-02
1860.00,1.449092e-01
1861.00,7.865912e-02
1862.00,1.480115e-01
1863.00,7.617732e-02
1864.00,1.460812e-01
1865.00,7.541899e-02
1866.00,7.500536e-02
1867.00,1.480115e-01
1868.00,7.521217e-02
1869.00,1.445646e-01
1870.00,7.273038e-02
1871.00,1.451161e-01
1872.00,7.610838e-02
1873.00,7.459173e-02
1874.00,1.405661e-01
1875.00,7.528111e-02
1876.00,1.459433e-01
1877.00,7.135161e-02
1878.00,1.484251e-01
1879.00,7.307508e-02
1880.00,6.749104e-02
1881.00,1.427032e-01
1882.00,7.307508e-02
1883.00,1.502865e-01
1884.00,7.335083e-02
1885.00,1.435994e-01
1886.00,7.493642e-02
1887.00,7.548793e-02
1888.00,1.431858e-01
1889.00,7.652202e-02
1890.00,1.403593e-01
1891.00,7.438491e-02
1892.00,1.488388e-01
1893.00,6.976601e-02
1894.00,7.093798e-02
1895.00,1.441509e-01
1896.00,7.362659e-02
1897.00,1.427722e-01
1898.00,7.390234e-02
1899.00,1.411176e-01
1900.00,7.204100e-02
1901.00,7.452279e-02
1902.00,1.427722e-01
1903.00,7.080010e-02
1904.00,1.446335e-01
1905.00,7.335083e-02
1906.00,1.429100e-01
1907.00,7.321295e-02
1908.00,7.300614e-02
1909.00,1.412555e-01
1910.00,6.873193e-02
1911.00,1.487009e-01
1912.00,7.093798e-02
1913.00,1.496660e-01
1914.00,7.204100e-02
1915.00,7.472961e-02
1916.00,1.435305e-01
1917.00,6.942132e-02
1918.00,1.499418e-01
1919.00,7.686671e-02
1920.00,1.450471e-01
1921.00,6.955920e-02
1922.00,1.375328e-01
1923.00,6.900769e-02
1924.00,7.100692e-02
1925.00,1.543539e-01
1926.00,7.390234e-02
1927.00,1.487009e-01
1928.00,7.355765e-02
1929.00,1.367745e-01
1930.00,7.169630e-02
1931.00,7.335083e-02
1932.00,1.404282e-01
1933.00,7.183418e-02
1934.00,1.451161e-01
1935.00,7.410916e-02
1936.00,1.449782e-01
1937.00,7.424703e-02
1938.00,7.734928e-02
1939.00,1.412555e-01
1940.00,7.135161e-02
1941.00,1.512516e-01
1942.00,7.300614e-02
1943.00,1.453918e-01
1944.00,7.369553e-02
1945.00,7.583263e-02
1946.00,1.448403e-01
1947.00,7.431597e-02
1948.00,1.415313e-01
1949.00,6.942132e-02
1950.00,1.431168e-01
1951.00,6.907663e-02
1952.00,6.893875e-02
1953.00,1.447714e-01
1954.00,7.197206e-02
1955.00,1.451161e-01
1956.00,7.238569e-02
1957.00,1.432547e-01
1958.00,6.783573e-02
1959.00,6.797361e-02
1960.00,1.430479e-01
1961.00,7.555687e-02
1962.00,1.475289e-01
1963.00,7.286826e-02
1964.00,1.439441e-01
1965.00,7.231675e-02
1966.00,7.362659e-02
1967.00,1.434615e-01
1968.00,6.790467e-02
1969.00,1.420138e-01
1970.00,7.617732e-02
1971.00,1.500107e-01
1972.00,7.114479e-02
1973.00,7.645307e-02
1974.00,1.500107e-01
1975.00,7.390234e-02
1976.00,1.449092e-01
1977.00,7.507430e-02
1978.00,1.396010e-01
1979.00,7.066222e-02
1980.00,6.831830e-02
1981.00,1.425653e-01
1982.00,6.990390e-02
1983.00,1.438752e-01
1984.00,6.673271e-02
1985.00,1.414623e-01
1986.00,7.107585e-02
1987.00,7.142054e-02
1988.00,1.456676e-01
1989.00,7.004177e-02
1990.00,1.444956e-01
1991.00,7.369553e-02
1992.00,1.446335e-01
1993.00,7.714246e-02
1994.00,7.528111e-02
1995.00,1.418070e-01
1996.00,7.555687e-02
1997.00,1.406351e-01
1998.00,6.997284e-02
1999.00,1.441509e-01
2000.00,7.397128e-02
2001.00,7.155842e-02
2002.00,1.445646e-01
2003.00,7.045540e-02
2004.00,1.407040e-01
2005.00,6.824936e-02
2006.00,1.441509e-01
2007.00,6.728422e-02
2008.00,7.341977e-02
2009.00,1.440130e-01
2010.00,6.990390e-02
2011.00,1.389805e-01
2012.00,7.045540e-02
2013.00,1.367745e-01
2014.00,7.273038e-02
2015.00,7.142054e-02
2016.00,1.423585e-01
2017.00,7.100692e-02
2018.00,1.437373e-01
2019.00,7.017965e-02
2020.00,1.407729e-01
2021.00,6.749104e-02
2022.00,6.914557e-02
2023.00,1.371881e-01
2024.00,6.700847e-02
2025.00,1.421517e-01
2026.00,6.680165e-02
2027.00,1.436684e-01
2028.00,7.017965e-02
2029.00,7.335083e-02
2030.00,1.421517e-01
2031.00,7.190312e-02
2032.00,1.407040e-01
2033.00,7.176524e-02
2034.00,1.375328e-01
2035.00,7.142054e-02
2036.00,7.486748e-02
2037.00,1.372571e-01
2038.00,6.845618e-02
2039.00,1.355336e-01
2040.00,7.183418e-02
2041.00,1.422206e-01
2042.00,7.024859e-02
2043.00,6.886981e-02
2044.00,1.416002e-01
2045.00,6.797361e-02
2046.00,1.398078e-01
2047.00,6.859405e-02
2048.00,1.297427e-01
2049.00,7.024859e-02
2050.00,6.776679e-02
2051.00,1.424275e-01
2052.00,6.983496e-02
2053.00,1.374639e-01
2054.00,7.093798e-02
2055.00,1.361540e-01
2056.00,6.990390e-02
2057.00,7.431597e-02
2058.00,1.353957e-01
2059.00,7.107585e-02
2060.00,1.348442e-01
2061.00,6.735316e-02
2062.00,1.356025e-01
2063.00,6.625014e-02
2064.00,6.831830e-02
2065.00,1.440130e-01
2066.00,6.790467e-02
2067.00,1.368434e-01
2068.00,6.714635e-02
2069.00,1.418070e-01
2070.00,6.638802e-02
2071.00,6.597438e-02
2072.00,1.361540e-01
2073.00,6.755997e-02
2074.00,1.392563e-01
2075.00,7.024859e-02
2076.00,1.403593e-01
2077.00,6.645696e-02
2078.00,6.983496e-02
2079.00,1.376707e-01
2080.00,6.949026e-02
2081.00,1.330518e-01
2082.00,6.721528e-02
2083.00,1.342927e-01
2084.00,6.818043e-02
2085.00,6.852512e-02
2086.00,1.340859e-01
2087.00,6.914557e-02
2088.00,1.392563e-01
2089.00,7.066222e-02
2090.00,1.369124e-01
2091.00,7.024859e-02
2092.00,6.693953e-02
2093.00,1.324313e-01
2094.00,6.652589e-02
2095.00,1.371881e-01
2096.00,7.217887e-02
2097.00,1.420828e-01
2098.00,6.976601e-02
2099.00,6.893875e-02
2100.00,1.377396e-01
2101.00,6.687059e-02
2102.00,1.422896e-01
2103.00,7.245462e-02
2104.00,1.271920e-01
2105.00,7.493642e-02
2106.00,1.371192e-01
2107.00,6.921451e-02
2108.00,6.473349e-02
2109.00,1.431168e-01
2110.00,6.804255e-02
2111.00,1.319488e-01
2112.00,6.769785e-02
2113.00,1.354646e-01
2114.00,6.921451e-02
2115.00,6.838724e-02
2116.00,1.409108e-01
2117.00,6.990390e-02
2118.00,1.383601e-01
2119.00,6.363047e-02
2120.00,1.347063e-01
2121.00,6.755997e-02
2122.00,6.845618e-02
2123.00,1.278124e-01
2124.00,7.369553e-02
2125.00,1.421517e-01
2126.00,6.880087e-02
2127.00,1.402904e-01
2128.00,6.487136e-02
2129.00,6.949026e-02
2130.00,1.337412e-01
2131.00,6.900769e-02
2132.00,1.338101e-01
2133.00,6.604332e-02
2134.00,1.380843e-01
2135.00,6.928344e-02
2136.00,6.824936e-02
2137.00,1.360851e-01
2138.00,6.990390e-02
2139.00,1.342927e-01
2140.00,6.783573e-02
2141.00,1.360162e-01
2142.00,7.162736e-02
2143.00,6.466455e-02
2144.00,1.376017e-01
2145.00,6.693953e-02
2146.00,1.330518e-01
2147.00,6.886981e-02
2148.00,1.391873e-01
2149.00,7.135161e-02
2150.00,6.604332e-02
2151.00,1.368434e-01
2152.00,6.935238e-02
2153.00,1.311215e-01
2154.00,6.535394e-02
2155.00,1.310526e-01
2156.00,6.645696e-02
2157.00,6.990390e-02
2158.00,1.347753e-01
2159.00,6.673271e-02
2160.00,1.373949e-01
2161.00,6.652589e-02
2162.00,1.397388e-01
2163.00,6.673271e-02
2164.00,6.749104e-02
2165.00,1.333275e-01
2166.00,6.618120e-02
2167.00,1.326382e-01
2168.00,6.700847e-02
2169.00,1.362919e-01
2170.00,7.238569e-02
2171.00,6.604332e-02
2172.00,1.349131e-01
2173.00,6.363047e-02
2174.00,1.342237e-01
2175.00,6.673271e-02
2176.00,1.336033e-01
2177.00,6.983496e-02
2178.00,6.776679e-02
2179.00,1.268473e-01
2180.00,6.700847e-02
2181.00,1.396010e-01
2182.00,6.949026e-02
2183.00,1.312594e-01
2184.00,6.845618e-02
2185.00,7.052434e-02
2186.00,1.344306e-01
2187.00,6.866299e-02
2188.00,1.365677e-01
2189.00,6.735316e-02
2190.00,1.255375e-01
2191.00,6.921451e-02
2192.00,6.949026e-02
2193.00,1.329139e-01
2194.00,6.797361e-02
2195.00,1.357404e-01
2196.00,6.790467e-02
2197.00,1.351199e-01
2198.00,6.762891e-02
2199.00,6.659483e-02
2200.00,1.340169e-01
2201.00,7.024859e-02
2202.00,1.288465e-01
2203.00,7.080010e-02
2204.00,1.274678e-01
2205.00,6.693953e-02
2206.00,6.721528e-02
2207.00,1.287776e-01
2208.00,6.755997e-02
2209.00,1.343616e-01
2210.00,6.949026e-02
2211.00,1.312594e-01
2212.00,6.631908e-02
2213.00,6.838724e-02
2214.00,1.297427e-01
2215.00,6.714635e-02
2216.00,1.328450e-01
2217.00,6.707741e-02
2218.00,1.291223e-01
2219.00,6.556075e-02
2220.00,6.728422e-02
2221.00,1.325003e-01
2222.00,6.735316e-02
2223.00,1.379464e-01
2224.00,6.445773e-02
2225.00,1.318109e-01
2226.00,6.618120e-02
2227.00,7.017965e-02
2228.00,1.328450e-01
2229.00,6.549181e-02
2230.00,1.384290e-01
2231.00,7.004177e-02
2232.00,1.358783e-01
2233.00,6.569863e-02
2234.00,6.597438e-02
2235.00,1.289155e-01
2236.00,6.942132e-02
2237.00,1.322935e-01
2238.00,6.907663e-02
2239.00,1.278814e-01
2240.00,6.494030e-02
2241.00,6.625014e-02
2242.00,1.288465e-01
2243.00,6.804255e-02
2244.00,1.328450e-01
2245.00,6.700847e-02
2246.00,1.338101e-01
2247.00,6.804255e-02
2248.00,6.576757e-02
2249.00,1.284329e-01
2250.00,6.611226e-02
2251.00,1.356715e-01
2252.00,6.983496e-02
2253.00,1.311904e-01
2254.00,6.328578e-02
2255.00,6.742210e-02
2256.00,1.312594e-01
2257.00,6.811149e-02
2258.00,1.316041e-01
2259.00,6.556075e-02
2260.00,1.274678e-01
2261.00,6.576757e-02
2262.00,6.618120e-02
2263.00,1.316041e-01
2264.00,6.811149e-02
2265.00,1.406351e-01
2266.00,6.287214e-02
2267.00,1.262958e-01
2268.00,6.466455e-02
2269.00,6.500924e-02
2270.00,1.328450e-01
2271.00,6.597438e-02
2272.00,1.291912e-01
2273.00,6.831830e-02
2274.00,1.316730e-01
2275.00,6.204487e-02
2276.00,6.852512e-02
2277.00,1.267784e-01
2278.00,6.280320e-02
2279.00,1.316041e-01
2280.00,6.418198e-02
2281.00,1.319488e-01
2282.00,6.707741e-02
2283.00,6.562969e-02
2284.00,1.296048e-01
2285.00,6.480242e-02
2286.00,1.267784e-01
2287.00,6.494030e-02
2288.00,1.300874e-01
2289.00,6.204487e-02
2290.00,1.296048e-01
2291.00,6.549181e-02
2292.00,6.549181e-02
2293.00,1.323624e-01
2294.00,6.425092e-02
2295.00,1.278814e-01
2296.00,6.349259e-02
2297.00,1.329139e-01
2298.00,6.700847e-02
2299.00,6.721528e-02
2300.00,1.326382e-01
2301.00,6.811149e-02
2302.00,1.276056e-01
2303.00,6.039035e-02
2304.00,1.276746e-01
2305.00,6.631908e-02
2306.00,5.963202e-02
2307.00,1.293291e-01
2308.00,6.425092e-02
2309.00,1.302253e-01
2310.00,6.149337e-02
2311.00,1.268473e-01
2312.00,6.342365e-02
2313.00,6.404410e-02
2314.00,1.320866e-01
2315.00,6.611226e-02
2316.00,1.296738e-01
2317.00,6.094186e-02
2318.00,1.301564e-01
2319.00,6.321684e-02
2320.00,6.569863e-02
2321.00,1.293291e-01
2322.00,6.128655e-02
2323.00,1.240897e-01
2324.00,6.280320e-02
2325.00,1.288465e-01
2326.00,6.569863e-02
2327.00,6.170018e-02
2328.00,1.282950e-01
2329.00,6.907663e-02
2330.00,1.297427e-01
2331.00,6.790467e-02
2332.00,1.380154e-01
2333.00,6.287214e-02
2334.00,6.721528e-02
2335.00,1.270541e-01
2336.00,6.376834e-02
2337.00,1.294670e-01
2338.00,6.349259e-02
2339.00,1.311904e-01
2340.00,6.556075e-02
2341.00,6.583650e-02
2342.00,1.278814e-01
2343.00,5.976989e-02
2344.00,1.287086e-01
2345.00,6.011459e-02
2346.00,1.357404e-01
2347.00,6.590544e-02
2348.00,6.707741e-02
2349.00,1.262269e-01
2350.00,6.714635e-02
2351.00,1.298806e-01
2352.00,6.266532e-02
2353.00,1.291912e-01
2354.00,6.252745e-02
2355.00,6.314790e-02
2356.00,1.322935e-01
2357.00,6.514712e-02
2358.00,1.298806e-01
2359.00,6.294108e-02
2360.00,1.310526e-01
2361.00,6.232063e-02
2362.00,6.542288e-02
2363.00,1.305700e-01
2364.00,6.673271e-02
2365.00,1.273299e-01
2366.00,6.790467e-02
2367.00,1.293980e-01
2368.00,6.549181e-02
2369.00,6.183806e-02
2370.00,1.302942e-01
2371.00,6.321684e-02
2372.00,1.362919e-01
2373.00,6.149337e-02
2374.00,1.261579e-01
2375.00,6.363047e-02
2376.00,6.431986e-02
2377.00,1.265026e-01
2378.00,6.411304e-02
2379.00,1.275367e-01
2380.00,6.121761e-02
2381.00,1.274678e-01
2382.00,6.238957e-02
2383.00,6.687059e-02
2384.00,1.325003e-01
2385.00,6.087292e-02
2386.00,1.307079e-01
2387.00,6.673271e-02
2388.00,1.294670e-01
2389.00,6.542288e-02
2390.00,6.273426e-02
2391.00,1.240208e-01
2392.00,6.390622e-02
2393.00,1.271231e-01
2394.00,6.135549e-02
2395.00,1.259511e-01
2396.00,6.480242e-02
2397.00,6.749104e-02
2398.00,1.199534e-01
2399.00,6.659483e-02
2400.00,1.260890e-01
2401.00,6.238957e-02
2402.00,1.200913e-01
2403.00,6.294108e-02
2404.00,6.232063e-02
2405.00,1.229867e-01
2406.00,6.535394e-02
2407.00,1.299495e-01
2408.00,6.383728e-02
2409.00,1.218837e-01
2410.00,6.680165e-02
2411.00,5.928732e-02
2412.00,1.265716e-01
2413.00,6.066610e-02
2414.00,1.208496e-01
2415.00,6.369940e-02
2416.00,1.236072e-01
2417.00,6.769785e-02
2418.00,6.245851e-02
2419.00,1.248481e-01
2420.00,6.693953e-02
2421.00,1.306389e-01
2422.00,6.390622e-02
2423.00,1.333275e-01
2424.00,6.238957e-02
2425.00,6.190700e-02
2426.00,1.269852e-01
2427.00,6.218275e-02
2428.00,1.287086e-01
2429.00,6.886981e-02
2430.00,1.210564e-01
2431.00,6.032141e-02
2432.00,6.294108e-02
2433.00,1.265026e-01
2434.00,6.204487e-02
2435.00,1.230557e-01
2436.00,6.459561e-02
2437.00,1.234004e-01
2438.00,6.342365e-02
2439.00,6.418198e-02
2440.00,1.207807e-01
2441.00,5.887369e-02
2442.00,1.263647e-01
2443.00,6.094186e-02
2444.00,1.248481e-01
2445.00,5.997671e-02
2446.00,6.556075e-02
2447.00,1.282950e-01
2448.00,6.287214e-02
2449.00,1.307079e-01
2450.00,6.494030e-02
2451.00,1.278124e-01
2452.00,6.335471e-02
2453.00,6.673271e-02
2454.00,1.235382e-01
2455.00,6.094186e-02
2456.00,1.261579e-01
2457.00,6.301001e-02
2458.00,1.238140e-01
2459.00,6.156230e-02
2460.00,6.466455e-02
2461.00,1.230557e-01
2462.00,6.011459e-02
2463.00,1.282261e-01
2464.00,6.673271e-02
2465.00,1.251238e-01
2466.00,6.135549e-02
2467.00,6.349259e-02
2468.00,1.258822e-01
2469.00,6.280320e-02
2470.00,1.252617e-01
2471.00,6.404410e-02
2472.00,1.193330e-01
2473.00,6.280320e-02
2474.00,6.225169e-02
2475.00,1.245723e-01
2476.00,6.652589e-02
2477.00,1.240208e-01
2478.00,6.073504e-02
2479.00,1.229867e-01
2480.00,6.425092e-02
2481.00,1.211254e-01
2482.00,6.452667e-02
2483.00,6.190700e-02
2484.00,1.226420e-01
2485.00,6.301001e-02
2486.00,1.275367e-01
2487.00,6.859405e-02
2488.00,1.222284e-01
2489.00,6.176912e-02
2490.00,6.225169e-02
2491.00,1.194019e-01
2492.00,6.094186e-02
2493.00,1.249170e-01
2494.00,6.390622e-02
2495.00,1.259511e-01
2496.00,6.149337e-02
2497.00,6.170018e-02
2498.00,1.222284e-01
2499.00,6.073504e-02
2500.00,1.240208e-01
2501.00,5.949414e-02
2502.00,1.260890e-01
2503.00,6.211381e-02
2504.00,6.307895e-02
2505.00,1.281571e-01
2506.00,6.611226e-02
2507.00,1.247791e-01
2508.00,5.963202e-02
2509.00,1.270541e-01
2510.00,6.156230e-02
2511.00,6.142443e-02
2512.00,1.281571e-01
2513.00,6.190700e-02
2514.00,1.231246e-01
2515.00,6.094186e-02
2516.00,1.293980e-01
2517.00,6.190700e-02
2518.00,5.852900e-02
2519.00,1.244344e-01
2520.00,6.225169e-02
2521.00,1.291223e-01
2522.00,6.459561e-02
2523.00,1.240208e-01
2524.00,6.094186e-02
2525.00,6.342365e-02
2526.00,1.214701e-01
2527.00,5.618508e-02
2528.00,1.232625e-01
2529.00,6.232063e-02
2530.00,1.198845e-01
2531.00,6.473349e-02
2532.00,6.094186e-02
2533.00,1.274678e-01
2534.00,5.721916e-02
2535.00,1.195398e-01
2536.00,6.487136e-02
2537.00,1.134042e-01
2538.00,5.866688e-02
2539.00,5.997671e-02
2540.00,1.221595e-01
2541.00,5.983884e-02
2542.00,1.275367e-01
2543.00,6.025247e-02
2544.00,1.255375e-01
2545.00,6.314790e-02
2546.00,6.328578e-02
2547.00,1.182989e-01
2548.00,6.562969e-02
2549.00,1.243655e-01
2550.00,6.273426e-02
2551.00,1.233314e-01
2552.00,6.114867e-02
2553.00,6.225169e-02
2554.00,1.280882e-01
2555.00,6.073504e-02
2556.00,1.233314e-01
2557.00,5.949414e-02
2558.00,1.253996e-01
2559.00,6.611226e-02
2560.00,6.280320e-02
2561.00,1.218148e-01
2562.00,6.204487e-02
2563.00,1.223663e-01
2564.00,6.425092e-02
2565.00,1.202981e-01
2566.00,6.135549e-02
2567.00,5.832218e-02
2568.00,1.234004e-01
2569.00,6.211381e-02
2570.00,1.232625e-01
2571.00,6.018353e-02
2572.00,1.230557e-01
2573.00,6.687059e-02
2574.00,6.080398e-02
2575.00,1.193330e-01
2576.00,6.390622e-02
2577.00,1.205049e-01
2578.00,6.425092e-02
2579.00,1.185746e-01
2580.00,6.128655e-02
2581.00,6.356153e-02
2582.00,1.285708e-01
2583.00,6.280320e-02
2584.00,1.203671e-01
2585.00,5.990778e-02
2586.00,1.213322e-01
2587.00,5.742598e-02
2588.00,6.094186e-02
2589.00,1.208496e-01
2590.00,6.176912e-02
2591.00,1.251238e-01
2592.00,6.004565e-02
2593.00,1.236072e-01
2594.00,6.101079e-02
2595.00,6.452667e-02
2596.00,1.187125e-01
2597.00,5.935626e-02
2598.00,1.222973e-01
2599.00,6.018353e-02
2600.00,1.177474e-01
2601.00,6.266532e-02
2602.00,6.287214e-02
2603.00,1.213322e-01
2604.00,6.128655e-02
2605.00,1.174716e-01
2606.00,6.149337e-02
2607.00,1.278124e-01
2608.00,5.846006e-02
2609.00,6.101079e-02
2610.00,1.170580e-01
2611.00,5.990778e-02
2612.00,1.258822e-01
2613.00,6.314790e-02
2614.00,1.234004e-01
2615.00,6.349259e-02
2616.00,6.369940e-02
2617.00,1.218148e-01
2618.00,6.121761e-02
2619.00,1.242276e-01
2620.00,5.783961e-02
2621.00,1.178853e-01
2622.00,6.245851e-02
2623.00,6.218275e-02
2624.00,1.225731e-01
2625.00,5.742598e-02
2626.00,1.260200e-01
2627.00,5.956308e-02
2628.00,1.125080e-01
2629.00,5.990778e-02
2630.00,6.094186e-02
2631.00,1.219527e-01
2632.00,5.963202e-02
2633.00,1.193330e-01
2634.00,6.128655e-02
2635.00,1.195398e-01
2636.00,5.777067e-02
2637.00,6.418198e-02
2638.00,1.225042e-01
2639.00,6.190700e-02
2640.00,1.215390e-01
2641.00,6.045929e-02
2642.00,1.223663e-01
2643.00,5.783961e-02
2644.00,6.218275e-02
2645.00,1.258822e-01
2646.00,6.039035e-02
2647.00,1.167133e-01
2648.00,6.059716e-02
2649.00,1.202981e-01
2650.00,5.970096e-02
2651.00,5.797749e-02
2652.00,1.202292e-01
2653.00,5.742598e-02
2654.00,1.194709e-01
2655.00,5.894263e-02
2656.00,1.200224e-01
2657.00,5.949414e-02
2658.00,6.266532e-02
2659.00,1.187815e-01
2660.00,5.846006e-02
2661.00,1.172648e-01
2662.00,6.039035e-02
2663.00,1.185746e-01
2664.00,6.101079e-02
2665.00,1.191262e-01
2666.00,5.846006e-02
2667.00,6.032141e-02
2668.00,1.164375e-01
2669.00,5.839112e-02
2670.00,1.240208e-01
2671.00,5.763280e-02
2672.00,1.191262e-01
2673.00,6.142443e-02
2674.00,6.080398e-02
2675.00,1.220905e-01
2676.00,6.004565e-02
2677.00,1.182989e-01
2678.00,6.245851e-02
2679.00,1.249170e-01
2680.00,6.052822e-02
2681.00,5.777067e-02
2682.00,1.202292e-01
2683.00,5.756386e-02
2684.00,1.225042e-01
2685.00,6.032141e-02
2686.00,1.226420e-01
2687.00,5.570251e-02
2688.00,6.052822e-02
2689.00,1.157482e-01
2690.00,5.728810e-02
2691.00,1.249860e-01
2692.00,5.970096e-02
2693.00,1.220216e-01
2694.00,5.790855e-02
2695.00,5.659872e-02
2696.00,1.142315e-01
2697.00,5.908051e-02
2698.00,1.228489e-01
2699.00,6.087292e-02
2700.00,1.238829e-01
2701.00,6.107973e-02
2702.00,6.107973e-02
2703.00,1.231935e-01
2704.00,6.052822e-02
2705.00,1.229178e-01
2706.00,5.777067e-02
2707.00,1.231935e-01
2708.00,6.011459e-02
2709.00,5.652978e-02
2710.00,1.196777e-01
2711.00,5.901157e-02
2712.00,1.216080e-01
2713.00,5.770173e-02
2714.00,1.149898e-01
2715.00,5.804643e-02
2716.00,5.908051e-02
2717.00,1.200224e-01
2718.00,5.673659e-02
2719.00,1.205739e-01
2720.00,6.087292e-02
2721.00,1.209186e-01
2722.00,6.232063e-02
2723.00,6.225169e-02
2724.00,1.225042e-01
2725.00,5.914945e-02
2726.00,1.213322e-01
2727.00,6.018353e-02
2728.00,1.207118e-01
2729.00,5.942520e-02
2730.00,5.949414e-02
2731.00,1.196087e-01
2732.00,6.011459e-02
2733.00,1.158860e-01
2734.00,5.935626e-02
2735.00,1.234693e-01
2736.00,5.873581e-02
2737.00,6.032141e-02
2738.00,1.172648e-01
2739.00,5.963202e-02
2740.00,1.184368e-01
2741.00,5.680553e-02
2742.00,1.221595e-01
2743.00,5.949414e-02
2744.00,5.997671e-02
2745.00,1.205739e-01
2746.00,5.859794e-02
2747.00,1.185746e-01
2748.00,6.039035e-02
2749.00,1.198156e-01
2750.00,6.225169e-02
2751.00,6.335471e-02
2752.00,1.240897e-01
2753.00,5.756386e-02
2754.00,1.197466e-01
2755.00,6.032141e-02
2756.00,1.197466e-01
2757.00,5.721916e-02
2758.00,6.431986e-02
2759.00,1.187815e-01
2760.00,5.921839e-02
2761.00,1.202981e-01
2762.00,6.080398e-02
2763.00,1.189883e-01
2764.00,5.763280e-02
2765.00,5.652978e-02
2766.00,1.248481e-01
2767.00,5.625402e-02
2768.00,1.121633e-01
2769.00,5.735704e-02
2770.00,1.231246e-01
2771.00,5.680553e-02
2772.00,6.011459e-02
2773.00,1.176095e-01
2774.00,5.914945e-02
2775.00,1.152656e-01
2776.00,6.273426e-02
2777.00,1.134732e-01
2778.00,6.066610e-02
2779.00,6.404410e-02
2780.00,1.156103e-01
2781.00,5.928732e-02
2782.00,1.184368e-01
2783.00,6.342365e-02
2784.00,1.150588e-01
2785.00,5.818431e-02
2786.00,5.501312e-02
2787.00,1.108535e-01
2788.00,5.908051e-02
2789.00,1.207118e-01
2790.00,5.846006e-02
2791.00,1.165754e-01
2792.00,5.783961e-02
2793.00,5.756386e-02
2794.00,1.202292e-01
2795.00,6.004565e-02
2796.00,1.136111e-01
2797.00,5.894263e-02
2798.00,1.185057e-01
2799.00,5.963202e-02
2800.00,5.832218e-02
2801.00,1.153345e-01
2802.00,5.825324e-02
2803.00,1.215390e-01
2804.00,5.976989e-02
2805.00,1.149898e-01
2806.00,5.914945e-02
2807.00,6.128655e-02
2808.00,1.213322e-01
2809.00,5.921839e-02
2810.00,1.184368e-01
2811.00,6.087292e-02
2812.00,1.216080e-01
2813.00,5.914945e-02
2814.00,6.114867e-02
2815.00,1.174716e-01
2816.00,6.087292e-02
2817.00,1.185057e-01
2818.00,5.839112e-02
2819.00,1.192640e-01
2820.00,6.114867e-02
2821.00,5.790855e-02
2822.00,1.165754e-01
2823.00,5.873581e-02
2824.00,1.219527e-01
2825.00,6.039035e-02
2826.00,1.138179e-01
2827.00,5.721916e-02
2828.00,5.604720e-02
2829.00,1.145073e-01
2830.00,5.749492e-02
2831.00,1.142315e-01
2832.00,5.866688e-02
2833.00,1.156792e-01
2834.00,5.701235e-02
2835.00,5.942520e-02
2836.00,1.104399e-01
2837.00,6.004565e-02
2838.00,1.214011e-01
2839.00,6.149337e-02
2840.00,1.182300e-01
2841.00,5.742598e-02
2842.00,5.942520e-02
2843.00,1.189193e-01
2844.00,5.935626e-02
2845.00,1.176784e-01
2846.00,5.770173e-02
2847.00,1.131974e-01
2848.00,5.928732e-02
2849.00,1.196777e-01
2850.00,5.728810e-02
2851.00,6.018353e-02
2852.00,1.208496e-01
2853.00,5.921839e-02
2854.00,1.169201e-01
2855.00,5.466843e-02
2856.00,1.146451e-01
2857.00,5.763280e-02
2858.00,5.804643e-02
2859.00,1.145762e-01
2860.00,5.494418e-02
2861.00,1.155413e-01
2862.00,6.149337e-02
2863.00,1.198845e-01
2864.00,5.763280e-02
2865.00,6.101079e-02
2866.00,1.114050e-01
2867.00,5.894263e-02
2868.00,1.134732e-01
2869.00,5.459949e-02
2870.00,1.189193e-01
2871.00,5.908051e-02
2872.00,5.846006e-02
2873.00,1.138179e-01
2874.00,6.142443e-02
2875.00,1.209186e-01
2876.00,5.487525e-02
2877.00,1.165754e-01
2878.00,5.742598e-02
2879.00,6.156230e-02
2880.00,1.172648e-01
2881.00,6.032141e-02
2882.00,1.179542e-01
2883.00,5.735704e-02
2884.00,1.170580e-01
2885.00,6.307895e-02
2886.00,5.852900e-02
2887.00,1.145762e-01
2888.00,5.990778e-02
2889.00,1.152656e-01
2890.00,5.611614e-02
2891.00,1.176784e-01
2892.00,6.211381e-02
2893.00,6.225169e-02
2894.00,1.125080e-01
2895.00,5.894263e-02
2896.00,1.190572e-01
2897.00,5.756386e-02
2898.00,1.162997e-01
2899.00,6.004565e-02
2900.00,5.549569e-02
2901.00,1.128527e-01
2902.00,5.866688e-02
2903.00,1.128527e-01
2904.00,5.521994e-02
2905.00,1.175406e-01
2906.00,5.625402e-02
2907.00,5.659872e-02
2908.00,1.079581e-01
2909.00,5.625402e-02
2910.00,1.200224e-01
2911.00,5.694341e-02
2912.00,1.110603e-01
2913.00,5.797749e-02
2914.00,6.018353e-02
2915.00,1.145762e-01
2916.00,5.756386e-02
2917.00,1.209186e-01
2918.00,5.715022e-02
2919.00,1.140247e-01
2920.00,5.818431e-02
2921.00,5.839112e-02
2922.00,1.176784e-01
2923.00,5.894263e-02
2924.00,1.149898e-01
2925.00,5.832218e-02
2926.00,1.151277e-01
2927.00,5.356541e-02
2928.00,5.873581e-02
2929.00,1.178853e-01
2930.00,5.832218e-02
2931.00,1.170580e-01
2932.00,5.687447e-02
2933.00,1.168512e-01
2934.00,5.597826e-02
2935.00,6.073504e-02
2936.00,1.156103e-01
2937.00,5.446161e-02
2938.00,1.180921e-01
2939.00,5.308284e-02
2940.00,1.134042e-01
2941.00,5.770173e-02
2942.00,5.625402e-02
2943.00,1.158860e-01
2944.00,6.211381e-02
2945.00,1.171959e-01
2946.00,5.846006e-02
2947.00,1.125770e-01
2948.00,5.646084e-02
2949.00,5.756386e-02
2950.00,1.156103e-01
2951.00,6.225169e-02
2952.00,1.176095e-01
2953.00,6.073504e-02
2954.00,1.194019e-01
2955.00,5.597826e-02
2956.00,5.197982e-02
2957.00,1.126459e-01
2958.00,5.914945e-02
2959.00,1.149209e-01
2960.00,5.832218e-02
2961.00,1.170580e-01
2962.00,5.728810e-02
2963.00,5.777067e-02
2964.00,1.105088e-01
2965.00,5.528888e-02
2966.00,1.161618e-01
2967.00,5.735704e-02
2968.00,1.126459e-01
2969.00,5.618508e-02
2970.00,5.770173e-02
2971.00,1.118876e-01
2972.00,5.618508e-02
2973.00,1.106467e-01
2974.00,5.908051e-02
2975.00,1.180231e-01
2976.00,5.666765e-02
2977.00,5.666765e-02
2978.00,1.172648e-01
2979.00,5.508206e-02
2980.00,1.136111e-01
2981.00,5.590933e-02
2982.00,1.140247e-01
2983.00,5.501312e-02
2984.00,5.721916e-02
2985.00,1.123702e-01
2986.00,6.094186e-02
2987.00,1.134042e-01
2988.00,5.942520e-02
2989.00,1.122323e-01
2990.00,6.073504e-02
2991.00,5.577145e-02
2992.00,1.183678e-01
2993.00,5.839112e-02
2994.00,1.138179e-01
2995.00,5.749492e-02
2996.00,1.176095e-01
2997.00,5.611614e-02
2998.00,5.446161e-02
2999.00,1.143004e-01
3000.00,5.866688e-02
3001.00,1.086475e-01
3002.00,5.632296e-02
3003.00,1.117497e-01
3004.00,5.659872e-02
3005.00,5.914945e-02
3006.00,1.091300e-01
3007.00,5.770173e-02
3008.00,1.180231e-01
3009.00,5.790855e-02
3010.00,1.140247e-01
3011.00,5.632296e-02
3012.00,5.804643e-02
3013.00,1.156792e-01
3014.00,5.446161e-02
3015.00,1.110603e-01
3016.00,5.790855e-02
3017.00,1.132664e-01
3018.00,5.535782e-02
3019.00,5.983884e-02
3020.00,1.156792e-01
3021.00,5.363435e-02
3022.00,1.156792e-01
3023.00,5.590933e-02
3024.00,1.112671e-01
3025.00,5.763280e-02
3026.00,5.749492e-02
3027.00,1.146451e-01
3028.00,5.425480e-02
3029.00,1.077513e-01
3030.00,5.749492e-02
3031.00,1.150588e-01
3032.00,5.501312e-02
3033.00,5.349647e-02
3034.00,1.094747e-01
3035.00,5.728810e-02
3036.00,1.173338e-01
3037.00,5.735704e-02
3038.00,1.154035e-01
3039.00,5.859794e-02
3040.00,1.130596e-01
3041.00,5.825324e-02
3042.00,5.494418e-02
3043.00,1.138179e-01
3044.00,5.728810e-02
3045.00,1.109224e-01
3046.00,5.694341e-02
3047.00,1.138179e-01
3048.00,5.921839e-02
3049.00,5.473737e-02
3050.00,1.129217e-01
3051.00,5.453055e-02
3052.00,1.167822e-01
3053.00,5.625402e-02
3054.00,1.140936e-01
3055.00,5.728810e-02
3056.00,5.342753e-02
3057.00,1.143004e-01
3058.00,5.508206e-02
3059.00,1.134042e-01
3060.00,5.694341e-02
3061.00,1.127838e-01
3062.00,6.004565e-02
3063.00,5.487525e-02
3064.00,1.116808e-01
3065.00,5.797749e-02
3066.00,1.103020e-01
3067.00,5.666765e-02
3068.00,1.162307e-01
3069.00,5.749492e-02
3070.00,5.659872e-02
3071.00,1.118187e-01
3072.00,5.921839e-02
3073.00,1.172648e-01
3074.00,5.756386e-02
3075.00,1.139558e-01
3076.00,5.901157e-02
3077.00,5.480631e-02
3078.00,1.115429e-01
3079.00,5.584039e-02
3080.00,1.156103e-01
3081.00,5.659872e-02
3082.00,1.175406e-01
3083.00,5.563357e-02
3084.00,5.232451e-02
3085.00,1.158171e-01
3086.00,5.742598e-02
3087.00,1.116808e-01
3088.00,5.570251e-02
3089.00,1.131974e-01
3090.00,5.453055e-02
3091.00,5.770173e-02
3092.00,1.117497e-01
3093.00,5.453055e-02
3094.00,1.154035e-01
3095.00,5.597826e-02
3096.00,1.107156e-01
3097.00,5.832218e-02
3098.00,5.825324e-02
3099.00,1.121633e-01
3100.00,5.728810e-02
3101.00,1.114740e-01
3102.00,5.894263e-02
3103.00,1.140247e-01
3104.00,5.535782e-02
3105.00,5.742598e-02
3106.00,1.123012e-01
3107.00,5.839112e-02
3108.00,1.178163e-01
3109.00,5.453055e-02
3110.00,1.068551e-01
3111.00,5.908051e-02
3112.00,5.852900e-02
3113.00,1.116808e-01
3114.00,5.363435e-02
3115.00,1.098884e-01
3116.00,5.487525e-02
3117.00,1.079581e-01
3118.00,5.411692e-02
3119.00,5.646084e-02
3120.00,1.097505e-01
3121.00,5.880475e-02
3122.00,1.107156e-01
3123.00,5.487525e-02
3124.00,1.098194e-01
3125.00,5.797749e-02
3126.00,5.715022e-02
3127.00,1.184368e-01
3128.00,5.556463e-02
3129.00,1.116808e-01
3130.00,5.715022e-02
3131.00,1.132664e-01
3132.00,5.459949e-02
3133.00,5.584039e-02
3134.00,1.085096e-01
3135.00,5.804643e-02
3136.00,1.129906e-01
3137.00,5.425480e-02
3138.00,1.149209e-01
3139.00,5.673659e-02
3140.00,5.749492e-02
3141.00,1.105778e-01
3142.00,5.908051e-02
3143.00,1.099573e-01
3144.00,5.597826e-02
3145.00,1.118876e-01
3146.00,5.694341e-02
3147.00,5.646084e-02
3148.00,1.154724e-01
3149.00,5.466843e-02
3150.00,1.160929e-01
3151.00,6.045929e-02
3152.00,1.124391e-01
3153.00,5.611614e-02
3154.00,5.535782e-02
3155.00,1.053384e-01
3156.00,5.625402e-02
3157.00,1.094747e-01
3158.00,5.652978e-02
3159.00,1.136111e-01
3160.00,5.825324e-02
3161.00,5.963202e-02
3162.00,1.077513e-01
3163.00,5.473737e-02
3164.00,1.130596e-01
3165.00,5.480631e-02
3166.00,1.143694e-01
3167.00,5.839112e-02
3168.00,5.770173e-02
3169.00,1.128527e-01
3170.00,5.749492e-02
3171.00,1.141626e-01
3172.00,5.487525e-02
3173.00,1.140247e-01
3174.00,5.790855e-02
3175.00,5.625402e-02
3176.00,1.115429e-01
3177.00,5.777067e-02
3178.00,1.120255e-01
3179.00,5.742598e-02
3180.00,1.054763e-01
3181.00,5.342753e-02
3182.00,5.970096e-02
3183.00,1.113361e-01
3184.00,5.535782e-02
3185.00,1.125770e-01
3186.00,5.549569e-02
3187.00,1.114050e-01
3188.00,5.556463e-02
3189.00,5.694341e-02
3190.00,1.127838e-01
3191.00,5.425480e-02
3192.00,1.118876e-01
3193.00,5.825324e-02
3194.00,1.106467e-01
3195.00,5.646084e-02
3196.00,5.439267e-02
3197.00,1.091990e-01
3198.00,5.377223e-02
3199.00,1.087853e-01
3200.00,5.632296e-02
3201.00,1.097505e-01
3202.00,5.501312e-02
3203.00,5.646084e-02
3204.00,1.134732e-01
3205.00,5.770173e-02
3206.00,1.087164e-01
3207.00,5.342753e-02
3208.00,1.127149e-01
3209.00,5.921839e-02
3210.00,5.542675e-02
3211.00,1.150588e-01
3212.00,5.908051e-02
3213.00,1.086475e-01
3214.00,5.487525e-02
3215.00,1.169201e-01
3216.00,5.515100e-02
3217.00,5.135937e-02
3218.00,1.084407e-01
3219.00,5.652978e-02
3220.00,1.100262e-01
3221.00,5.301390e-02
3222.00,1.136111e-01
3223.00,6.039035e-02
3224.00,1.151277e-01
3225.00,5.377223e-02
3226.00,5.618508e-02
3227.00,1.068551e-01
3228.00,5.453055e-02
3229.00,1.143004e-01
3230.00,5.473737e-02
3231.00,1.092679e-01
3232.00,5.260027e-02
3233.00,5.349647e-02
3234.00,1.105778e-01
3235.00,5.618508e-02
3236.00,1.084407e-01
3237.00,5.266920e-02
3238.00,1.107156e-01
3239.00,5.597826e-02
3240.00,5.563357e-02
3241.00,1.071998e-01
3242.00,5.411692e-02
3243.00,1.123012e-01
3244.00,5.418586e-02
3245.00,1.167133e-01
3246.00,5.666765e-02
3247.00,5.742598e-02
3248.00,1.114050e-01
3249.00,5.466843e-02
3250.00,1.095437e-01
3251.00,5.797749e-02
3252.00,1.137489e-01
3253.00,5.584039e-02
3254.00,5.315178e-02
3255.00,1.138179e-01
3256.00,5.487525e-02
3257.00,1.096126e-01
3258.00,5.480631e-02
3259.00,1.129217e-01
3260.00,5.508206e-02
3261.00,5.570251e-02
3262.00,1.094747e-01
3263.00,5.508206e-02
3264.00,1.103709e-01
3265.00,5.142831e-02
3266.00,1.061657e-01
3267.00,5.590933e-02
3268.00,5.721916e-02
3269.00,1.151967e-01
3270.00,5.694341e-02
3271.00,1.116808e-01
3272.00,5.604720e-02
3273.00,1.111982e-01
3274.00,5.487525e-02
3275.00,5.418586e-02
3276.00,1.111982e-01
3277.00,5.404798e-02
3278.00,1.100952e-01
3279.00,5.211769e-02
3280.00,1.140936e-01
3281.00,5.528888e-02
3282.00,5.563357e-02
3283.00,1.109914e-01
3284.00,5.135937e-02
3285.00,1.117497e-01
3286.00,5.563357e-02
3287.00,1.105088e-01
3288.00,5.418586e-02
3289.00,5.363435e-02
3290.00,1.087853e-01
3291.00,5.508206e-02
3292.00,1.050627e-01
3293.00,5.521994e-02
3294.00,1.123702e-01
3295.00,5.997671e-02
3296.00,5.728810e-02
3297.00,1.083028e-01
3298.00,5.694341e-02
3299.00,1.093369e-01
3300.00,5.308284e-02
3301.00,1.081649e-01
3302.00,5.225557e-02
3303.00,5.556463e-02
3304.00,1.100262e-01
3305.00,5.528888e-02
3306.00,1.080270e-01
3307.00,5.515100e-02
3308.00,1.105778e-01
3309.00,5.701235e-02
3310.00,5.521994e-02
3311.00,1.045801e-01
3312.00,5.694341e-02
3313.00,1.042354e-01
3314.00,5.246239e-02
3315.00,1.082338e-01
3316.00,5.432374e-02
3317.00,5.873581e-02
3318.00,1.116808e-01
3319.00,5.439267e-02
3320.00,1.089922e-01
3321.00,5.521994e-02
3322.00,1.116808e-01
3323.00,5.590933e-02
3324.00,5.735704e-02
3325.00,1.093369e-01
3326.00,5.687447e-02
3327.00,1.080960e-01
3328.00,5.404798e-02
3329.00,1.120255e-01
3330.00,5.335859e-02
3331.00,5.639190e-02
3332.00,1.055452e-01
3333.00,5.322072e-02
3334.00,1.033392e-01
3335.00,5.735704e-02
3336.00,1.067861e-01
3337.00,5.618508e-02
3338.00,5.501312e-02
3339.00,1.096126e-01
3340.00,5.673659e-02
3341.00,1.103709e-01
3342.00,5.501312e-02
3343.00,1.116118e-01
3344.00,5.584039e-02
3345.00,5.266920e-02
3346.00,1.036839e-01
3347.00,5.466843e-02
3348.00,1.104399e-01
3349.00,5.446161e-02
3350.00,1.056831e-01
3351.00,5.156618e-02
3352.00,5.459949e-02
3353.00,1.077513e-01
3354.00,5.239345e-02
3355.00,1.102331e-01
3356.00,5.715022e-02
3357.00,1.091300e-01
3358.00,5.756386e-02
3359.00,5.577145e-02
3360.00,1.060278e-01
3361.00,5.204876e-02
3362.00,1.105088e-01
3363.00,5.315178e-02
3364.00,1.084407e-01
3365.00,5.846006e-02
3366.00,5.570251e-02
3367.00,1.098884e-01
3368.00,5.446161e-02
3369.00,1.105088e-01
3370.00,5.411692e-02
3371.00,1.110603e-01
3372.00,4.839500e-02
3373.00,5.487525e-02
3374.00,1.076134e-01
3375.00,5.253133e-02
3376.00,1.132664e-01
3377.00,5.446161e-02
3378.00,1.058210e-01
3379.00,5.142831e-02
3380.00,5.260027e-02
3381.00,1.065104e-01
3382.00,5.156618e-02
3383.00,1.085096e-01
3384.00,5.584039e-02
3385.00,1.083717e-01
3386.00,5.708129e-02
3387.00,5.087680e-02
3388.00,1.099573e-01
3389.00,5.528888e-02
3390.00,1.123012e-01
3391.00,5.432374e-02
3392.00,1.094058e-01
3393.00,5.618508e-02
3394.00,5.142831e-02
3395.00,1.065104e-01
3396.00,5.142831e-02
3397.00,1.073376e-01
3398.00,5.349647e-02
3399.00,1.088543e-01
3400.00,5.328966e-02
3401.00,5.377223e-02
3402.00,1.084407e-01
3403.00,5.453055e-02
3404.00,1.083717e-01
3405.00,5.294496e-02
3406.00,1.083028e-01
3407.00,5.790855e-02
3408.00,1.098194e-01
3409.00,5.411692e-02
3410.00,6.052822e-02
3411.00,1.083028e-01
3412.00,5.266920e-02
3413.00,1.059589e-01
3414.00,5.280708e-02
3415.00,1.080960e-01
3416.00,5.453055e-02
3417.00,5.322072e-02
3418.00,1.063725e-01
3419.00,5.887369e-02
3420.00,1.060278e-01
3421.00,5.521994e-02
3422.00,1.134732e-01
3423.00,5.363435e-02
3424.00,5.659872e-02
3425.00,1.049937e-01
3426.00,4.977378e-02
3427.00,1.052005e-01
3428.00,4.770562e-02
3429.00,1.136800e-01
3430.00,5.411692e-02
3431.00,5.666765e-02
3432.00,1.090611e-01
3433.00,5.818431e-02
3434.00,1.100262e-01
3435.00,5.204876e-02
3436.00,1.052005e-01
3437.00,5.356541e-02
3438.00,5.287602e-02
3439.00,1.048558e-01
3440.00,5.535782e-02
3441.00,1.100952e-01
3442.00,5.708129e-02
3443.00,1.156792e-01
3444.00,5.625402e-02
3445.00,5.163512e-02
3446.00,1.064414e-01
3447.00,5.377223e-02
3448.00,1.059589e-01
3449.00,5.101468e-02
3450.00,1.060967e-01
3451.00,5.397904e-02
3452.00,5.273814e-02
3453.00,1.099573e-01
3454.00,5.301390e-02
3455.00,1.020294e-01
3456.00,5.315178e-02
3457.00,1.074755e-01
3458.00,5.377223e-02
3459.00,5.073892e-02
3460.00,1.056831e-01
3461.00,5.301390e-02
3462.00,1.099573e-01
3463.00,5.273814e-02
3464.00,1.137489e-01
3465.00,5.080786e-02
3466.00,5.466843e-02
3467.00,1.054073e-01
3468.00,5.101468e-02
3469.00,1.088543e-01
3470.00,5.418586e-02
3471.00,1.063725e-01
3472.00,5.680553e-02
3473.00,5.425480e-02
3474.00,1.099573e-01
3475.00,5.073892e-02
3476.00,1.085096e-01
3477.00,5.508206e-02
3478.00,1.088543e-01
3479.00,5.535782e-02
3480.00,5.218663e-02
3481.00,1.040975e-01
3482.00,5.618508e-02
3483.00,1.085096e-01
3484.00,5.363435e-02
3485.00,1.076134e-01
3486.00,5.315178e-02
3487.00,5.521994e-02
3488.00,1.035460e-01
3489.00,5.273814e-02
3490.00,1.103020e-01
3491.00,5.184194e-02
3492.00,1.060278e-01
3493.00,5.108361e-02
3494.00,5.770173e-02
3495.00,1.082338e-01
3496.00,5.521994e-02
3497.00,1.083717e-01
3498.00,5.301390e-02
3499.00,1.061657e-01
3500.00,5.308284e-02
3501.00,5.418586e-02
3502.00,1.045801e-01
3503.00,5.218663e-02
3504.00,1.032702e-01
3505.00,5.466843e-02
3506.00,1.101641e-01
3507.00,5.521994e-02
3508.00,5.535782e-02
3509.00,1.064414e-01
3510.00,5.466843e-02
3511.00,1.063725e-01
3512.00,5.287602e-02
3513.00,1.032702e-01
3514.00,5.301390e-02
3515.00,5.487525e-02
3516.00,1.091300e-01
3517.00,5.397904e-02
3518.00,1.060278e-01
3519.00,5.287602e-02
3520.00,1.069929e-01
3521.00,5.135937e-02
3522.00,5.135937e-02
3523.00,1.107156e-01
3524.00,5.632296e-02
3525.00,1.111293e-01
3526.00,5.046317e-02
3527.00,1.075445e-01
3528.00,5.466843e-02
3529.00,5.177300e-02
3530.00,1.056142e-01
3531.00,5.239345e-02
3532.00,1.067172e-01
3533.00,5.349647e-02
3534.00,1.101641e-01
3535.00,5.287602e-02
3536.00,5.280708e-02
3537.00,1.091300e-01
3538.00,5.501312e-02
3539.00,1.085096e-01
3540.00,5.370329e-02
3541.00,1.114740e-01
3542.00,5.459949e-02
3543.00,5.473737e-02
3544.00,1.023051e-01
3545.00,5.087680e-02
3546.00,1.081649e-01
3547.00,5.080786e-02
3548.00,1.055452e-01
3549.00,5.308284e-02
3550.00,5.232451e-02
3551.00,1.097505e-01
3552.00,5.521994e-02
3553.00,1.047180e-01
3554.00,5.459949e-02
3555.00,1.065104e-01
3556.00,5.315178e-02
3557.00,5.087680e-02
3558.00,1.047869e-01
3559.00,5.011847e-02
3560.00,1.056142e-01
3561.00,4.998060e-02
3562.00,1.043733e-01
3563.00,5.260027e-02
3564.00,5.184194e-02
3565.00,1.054763e-01
3566.00,5.260027e-02
3567.00,1.012710e-01
3568.00,5.425480e-02
3569.00,1.065104e-01
3570.00,5.646084e-02
3571.00,5.328966e-02
3572.00,1.044422e-01
3573.00,5.101468e-02
3574.00,1.089232e-01
3575.00,5.073892e-02
3576.00,1.038218e-01
3577.00,4.908439e-02
3578.00,5.280708e-02
3579.00,1.033392e-01
3580.00,5.142831e-02
3581.00,1.074755e-01
3582.00,5.377223e-02
3583.00,1.089922e-01
3584.00,5.004953e-02
3585.00,5.308284e-02
3586.00,1.094747e-01
3587.00,5.273814e-02
3588.00,1.043043e-01
3589.00,5.094574e-02
3590.00,1.042354e-01
3591.00,5.197982e-02
3592.00,1.096816e-01
3593.00,5.087680e-02
3594.00,4.977378e-02
3595.00,1.100952e-01
3596.00,5.135937e-02
3597.00,1.057520e-01
3598.00,5.239345e-02
3599.00,1.063036e-01
3600.00,5.280708e-02
3601.00,5.253133e-02
3602.00,1.005816e-01
3603.00,5.094574e-02
3604.00,1.087164e-01
3605.00,5.053210e-02
3606.00,1.076134e-01
3607.00,5.411692e-02
3608.00,5.273814e-02
3609.00,1.062346e-01
3610.00,5.370329e-02
3611.00,1.057520e-01
3612.00,5.349647e-02
3613.00,1.019604e-01
3614.00,5.363435e-02
3615.00,5.273814e-02
3616.00,1.005816e-01
3617.00,5.308284e-02
3618.00,1.026498e-01
3619.00,5.604720e-02
3620.00,1.055452e-01
3621.00,5.715022e-02
3622.00,5.604720e-02
3623.00,1.045801e-01
3624.00,5.177300e-02
3625.00,1.094747e-01
3626.00,5.266920e-02
3627.00,1.065793e-01
3628.00,5.604720e-02
3629.00,5.266920e-02
3630.00,1.080960e-01
3631.00,4.860182e-02
3632.00,1.085785e-01
3633.00,5.280708e-02
3634.00,1.050627e-01
3635.00,5.542675e-02
3636.00,5.459949e-02
3637.00,1.038218e-01
3638.00,5.115255e-02
3639.00,1.074755e-01
3640.00,4.860182e-02
3641.00,1.097505e-01
3642.00,5.177300e-02
3643.00,5.659872e-02
3644.00,1.080270e-01
3645.00,5.280708e-02
3646.00,1.056831e-01
3647.00,5.225557e-02
3648.00,1.061657e-01
3649.00,5.039423e-02
3650.00,5.356541e-02
3651.00,1.045801e-01
3652.00,5.315178e-02
3653.00,1.089922e-01
3654.00,5.556463e-02
3655.00,1.058899e-01
3656.00,5.439267e-02
3657.00,5.590933e-02
3658.00,1.046490e-01
3659.00,5.322072e-02
3660.00,1.070619e-01
3661.00,5.549569e-02
3662.00,1.049248e-01
3663.00,5.597826e-02
3664.00,4.956696e-02
3665.00,1.056831e-01
3666.00,5.404798e-02
3667.00,1.047180e-01
3668.00,5.232451e-02
3669.00,1.018225e-01
3670.00,5.053210e-02
3671.00,5.501312e-02
3672.00,1.063036e-01
3673.00,4.915333e-02
3674.00,1.066482e-01
3675.00,5.308284e-02
3676.00,1.024430e-01
3677.00,5.101468e-02
3678.00,5.335859e-02
3679.00,1.048558e-01
3680.00,5.308284e-02
3681.00,1.022362e-01
3682.00,5.156618e-02
3683.00,1.085096e-01
3684.00,5.384116e-02
3685.00,5.197982e-02
3686.00,1.077513e-01
3687.00,5.439267e-02
3688.00,1.060278e-01
3689.00,5.053210e-02
3690.00,1.045801e-01
3691.00,5.204876e-02
3692.00,5.328966e-02
3693.00,1.013400e-01
3694.00,5.349647e-02
3695.00,1.078202e-01
3696.00,5.025635e-02
3697.00,1.030634e-01
3698.00,5.577145e-02
3699.00,5.232451e-02
3700.00,1.063725e-01
3701.00,5.218663e-02
3702.00,1.051316e-01
3703.00,5.459949e-02
3704.00,1.049937e-01
3705.00,5.790855e-02
3706.00,4.908439e-02
3707.00,1.079581e-01
3708.00,5.515100e-02
3709.00,1.024430e-01
3710.00,5.508206e-02
3711.00,1.048558e-01
3712.00,5.246239e-02
3713.00,5.535782e-02
3714.00,1.040975e-01
3715.00,5.432374e-02
3716.00,1.039596e-01
3717.00,5.425480e-02
3718.00,1.012710e-01
3719.00,5.273814e-02
3720.00,4.929121e-02
3721.00,1.051316e-01
3722.00,5.101468e-02
3723.00,1.049937e-01
3724.00,5.232451e-02
3725.00,1.012710e-01
3726.00,5.094574e-02
3727.00,5.053210e-02
3728.00,1.029256e-01
3729.00,5.156618e-02
3730.00,1.010642e-01
3731.00,5.397904e-02
3732.00,1.027877e-01
3733.00,5.080786e-02
3734.00,5.087680e-02
3735.00,1.029945e-01
3736.00,5.149725e-02
3737.00,1.056142e-01
3738.00,5.080786e-02
3739.00,1.046490e-01
3740.00,5.087680e-02
3741.00,5.004953e-02
3742.00,1.032702e-01
3743.00,5.239345e-02
3744.00,1.032013e-01
3745.00,4.922227e-02
3746.00,9.858242e-02
3747.00,5.639190e-02
3748.00,5.011847e-02
3749.00,1.055452e-01
3750.00,5.011847e-02
3751.00,1.013400e-01
3752.00,5.073892e-02
3753.00,1.106467e-01
3754.00,5.308284e-02
3755.00,5.211769e-02
3756.00,1.056831e-01
3757.00,5.253133e-02
3758.00,1.047180e-01
3759.00,5.177300e-02
3760.00,1.054073e-01
3761.00,5.260027e-02
3762.00,5.135937e-02
3763.00,1.097505e-01
3764.00,5.356541e-02
3765.00,1.060967e-01
3766.00,5.294496e-02
3767.00,1.019604e-01
3768.00,5.715022e-02
3769.00,5.384116e-02
3770.00,1.031324e-01
3771.00,5.646084e-02
3772.00,1.025119e-01
3773.00,5.177300e-02
3774.00,1.027877e-01
3775.00,5.466843e-02
3776.00,5.308284e-02
3777.00,9.899604e-02
3778.00,5.025635e-02
3779.00,1.059589e-01
3780.00,5.211769e-02
3781.00,1.022362e-01
3782.00,5.218663e-02
3783.00,1.056142e-01
3784.00,5.115255e-02
3785.00,5.666765e-02
3786.00,1.029945e-01
3787.00,5.315178e-02
3788.00,1.002369e-01
3789.00,5.149725e-02
3790.00,1.054073e-01
3791.00,5.108361e-02
3792.00,5.073892e-02
3793.00,1.038907e-01
3794.00,4.956696e-02
3795.00,1.047869e-01
3796.00,5.377223e-02
3797.00,1.057520e-01
3798.00,5.273814e-02
3799.00,5.087680e-02
3800.00,1.038218e-01
3801.00,5.053210e-02
3802.00,1.001680e-01
3803.00,5.142831e-02
3804.00,1.033392e-01
3805.00,5.163512e-02
3806.00,5.439267e-02
3807.00,1.012710e-01
3808.00,5.363435e-02
3809.00,1.038218e-01
3810.00,4.922227e-02
3811.00,1.063036e-01
3812.00,5.487525e-02
3813.00,5.073892e-02
3814.00,1.055452e-01
3815.00,4.867076e-02
3816.00,1.019604e-01
3817.00,5.280708e-02
3818.00,1.027187e-01
3819.00,4.949802e-02
3820.00,5.294496e-02
3821.00,1.023051e-01
3822.00,5.101468e-02
3823.00,1.065104e-01
3824.00,4.942909e-02
3825.00,1.032013e-01
3826.00,4.963590e-02
3827.00,5.363435e-02
3828.00,1.035460e-01
3829.00,5.342753e-02
3830.00,9.996119e-02
3831.00,5.073892e-02
3832.00,1.029945e-01
3833.00,5.301390e-02
3834.00,5.170406e-02
3835.00,9.934074e-02
3836.00,5.356541e-02
3837.00,1.029256e-01
3838.00,5.142831e-02
3839.00,1.052695e-01
3840.00,4.742986e-02
3841.00,5.473737e-02
3842.00,9.679001e-02
3843.00,5.280708e-02
3844.00,1.007885e-01
3845.00,5.225557e-02
3846.00,1.007885e-01
3847.00,5.211769e-02
3848.00,5.246239e-02
3849.00,1.016157e-01
3850.00,5.184194e-02
3851.00,1.060278e-01
3852.00,5.039423e-02
3853.00,1.077513e-01
3854.00,5.025635e-02
3855.00,5.122149e-02
3856.00,1.040286e-01
3857.00,5.397904e-02
3858.00,9.989225e-02
3859.00,5.046317e-02
3860.00,1.047180e-01
3861.00,5.018741e-02
3862.00,5.494418e-02
3863.00,9.754833e-02
3864.00,4.963590e-02
3865.00,1.061657e-01
3866.00,5.239345e-02
3867.00,1.003748e-01
3868.00,5.715022e-02
3869.00,5.246239e-02
3870.00,9.913392e-02
3871.00,5.018741e-02
3872.00,1.060278e-01
3873.00,4.887757e-02
3874.00,1.038218e-01
3875.00,5.377223e-02
3876.00,5.073892e-02
3877.00,9.982331e-02
3878.00,5.342753e-02
3879.00,1.065104e-01
3880.00,5.239345e-02
3881.00,1.012710e-01
3882.00,5.066998e-02
3883.00,5.142831e-02
3884.00,1.045111e-01
3885.00,4.825712e-02
3886.00,1.015468e-01
3887.00,5.260027e-02
3888.00,9.658319e-02
3889.00,4.901545e-02
3890.00,5.253133e-02
3891.00,1.024430e-01
3892.00,5.384116e-02
3893.00,9.961650e-02
3894.00,5.253133e-02
3895.00,1.026498e-01
3896.00,5.273814e-02
3897.00,5.418586e-02
3898.00,1.045801e-01
3899.00,4.701623e-02
3900.00,1.012021e-01
3901.00,5.011847e-02
3902.00,9.954756e-02
3903.00,4.839500e-02
3904.00,5.170406e-02
3905.00,9.989225e-02
3906.00,4.936014e-02
3907.00,1.050627e-01
3908.00,4.915333e-02
3909.00,1.049248e-01
3910.00,5.191088e-02
3911.00,4.991166e-02
3912.00,1.023740e-01
3913.00,5.073892e-02
3914.00,1.048558e-01
3915.00,5.260027e-02
3916.00,1.010642e-01
3917.00,5.163512e-02
3918.00,4.942909e-02
3919.00,1.073376e-01
3920.00,4.818819e-02
3921.00,1.007195e-01
3922.00,4.922227e-02
3923.00,1.067861e-01
3924.00,5.039423e-02
3925.00,5.129043e-02
3926.00,1.027187e-01
3927.00,4.770562e-02
3928.00,1.045801e-01
3929.00,4.811925e-02
3930.00,1.049937e-01
3931.00,5.411692e-02
3932.00,5.066998e-02
3933.00,1.030634e-01
3934.00,5.115255e-02
3935.00,1.029256e-01
3936.00,4.942909e-02
3937.00,1.025119e-01
3938.00,4.798137e-02
3939.00,4.818819e-02
3940.00,1.052005e-01
3941.00,4.811925e-02
3942.00,1.020294e-01
3943.00,5.122149e-02
3944.00,1.032702e-01
3945.00,5.287602e-02
3946.00,4.736092e-02
3947.00,1.047869e-01
3948.00,4.825712e-02
3949.00,9.782409e-02
3950.00,5.184194e-02
3951.00,9.761727e-02
3952.00,5.204876e-02
3953.00,5.066998e-02
3954.00,9.975437e-02
3955.00,4.867076e-02
3956.00,1.042354e-01
3957.00,5.053210e-02
3958.00,9.982331e-02
3959.00,4.998060e-02
3960.00,5.301390e-02
3961.00,1.022362e-01
3962.00,5.053210e-02
3963.00,1.049248e-01
3964.00,5.135937e-02
3965.00,1.021672e-01
3966.00,5.253133e-02
3967.00,1.052005e-01
3968.00,5.018741e-02
3969.00,5.273814e-02
3970.00,1.046490e-01
3971.00,5.142831e-02
3972.00,9.782409e-02
3973.00,4.763668e-02
3974.00,1.038218e-01
3975.00,5.253133e-02
3976.00,4.832606e-02
3977.00,9.899604e-02
3978.00,5.391010e-02
3979.00,1.012021e-01
3980.00,5.163512e-02
3981.00,9.947862e-02
3982.00,4.908439e-02
3983.00,5.060104e-02
3984.00,1.003059e-01
3985.00,5.135937e-02
3986.00,1.005816e-01
3987.00,5.322072e-02
3988.00,1.018915e-01
3989.00,4.908439e-02
3990.00,5.411692e-02
3991.00,1.002369e-01
3992.00,4.742986e-02
3993.00,1.033392e-01
3994.00,5.301390e-02
3995.00,1.039596e-01
3996.00,5.101468e-02
3997.00,4.977378e-02
3998.00,1.044422e-01
3999.00,4.563745e-02
4000.00,1.012021e-01
4001.00,5.135937e-02
4002.00,1.040975e-01
4003.00,5.080786e-02
4004.00,4.970484e-02
4005.00,1.028566e-01
4006.00,5.018741e-02
4007.00,1.005816e-01
4008.00,4.887757e-02
4009.00,1.040975e-01
4010.00,4.929121e-02
4011.00,4.901545e-02
4012.00,1.017536e-01
4013.00,5.108361e-02
4014.00,1.042354e-01
4015.00,5.142831e-02
4016.00,1.058899e-01
4017.00,4.929121e-02
4018.00,4.908439e-02
4019.00,1.038907e-01
4020.00,4.998060e-02
4021.00,9.830666e-02
4022.00,5.129043e-02
4023.00,1.036149e-01
4024.00,5.101468e-02
4025.00,5.315178e-02
4026.00,9.892711e-02
4027.00,5.018741e-02
4028.00,9.520441e-02
4029.00,4.674047e-02
4030.00,1.061657e-01
4031.00,4.984272e-02
4032.00,5.004953e-02
4033.00,9.803090e-02
4034.00,4.846394e-02
4035.00,9.961650e-02
4036.00,5.287602e-02
4037.00,1.023740e-01
4038.00,5.080786e-02
4039.00,5.039423e-02
4040.00,1.054073e-01
4041.00,4.791243e-02
4042.00,1.022362e-01
4043.00,4.749880e-02
4044.00,1.050627e-01
4045.00,5.211769e-02
4046.00,4.867076e-02
4047.00,1.015468e-01
4048.00,4.956696e-02
4049.00,9.961650e-02
4050.00,5.080786e-02
4051.00,1.057520e-01
4052.00,4.467231e-02
4053.00,5.129043e-02
4054.00,1.036839e-01
4055.00,4.963590e-02
4056.00,9.989225e-02
4057.00,4.880863e-02
4058.00,1.025809e-01
4059.00,5.046317e-02
4060.00,5.101468e-02
4061.00,1.005816e-01
4062.00,5.239345e-02
4063.00,9.878923e-02
4064.00,5.039423e-02
4065.00,1.027187e-01
4066.00,4.736092e-02
4067.00,4.880863e-02
4068.00,1.014778e-01
4069.00,4.901545e-02
4070.00,1.034081e-01
4071.00,4.577533e-02
4072.00,9.658319e-02
4073.00,4.708517e-02
4074.00,4.998060e-02
4075.00,9.913392e-02
4076.00,4.908439e-02
4077.00,1.034081e-01
4078.00,4.632684e-02
4079.00,9.913392e-02
4080.00,5.073892e-02
4081.00,4.873970e-02
4082.00,9.534229e-02
4083.00,5.101468e-02
4084.00,1.002369e-01
4085.00,4.832606e-02
4086.00,9.934074e-02
4087.00,4.901545e-02
4088.00,5.122149e-02
4089.00,9.865135e-02
4090.00,5.260027e-02
4091.00,1.033392e-01
4092.00,5.101468e-02
4093.00,1.008574e-01
4094.00,5.273814e-02
4095.00,5.149725e-02
4096.00,1.005127e-01
4097.00,4.811925e-02
4098.00,9.816878e-02
4099.00,5.115255e-02
4100.00,9.775515e-02
4101.00,4.853288e-02
4102.00,5.046317e-02
4103.00,9.554911e-02
4104.00,5.108361e-02
4105.00,9.816878e-02
4106.00,4.887757e-02
4107.00,1.003059e-01
4108.00,4.998060e-02
4109.00,5.204876e-02
4110.00,9.816878e-02
4111.00,4.887757e-02
4112.00,1.003059e-01
4113.00,5.149725e-02
4114.00,1.054073e-01
4115.00,4.777455e-02
4116.00,5.094574e-02
4117.00,1.026498e-01
4118.00,4.784349e-02
4119.00,1.022362e-01
4120.00,5.170406e-02
4121.00,1.019604e-01
4122.00,4.977378e-02
4123.00,5.018741e-02
4124.00,9.996119e-02
4125.00,4.811925e-02
4126.00,9.899604e-02
4127.00,4.839500e-02
4128.00,1.031324e-01
4129.00,5.163512e-02
4130.00,4.984272e-02
4131.00,1.032702e-01
4132.00,4.729198e-02
4133.00,1.016847e-01
4134.00,4.618896e-02
4135.00,1.045111e-01
4136.00,5.218663e-02
4137.00,4.867076e-02
4138.00,1.029256e-01
4139.00,4.936014e-02
4140.00,1.014089e-01
4141.00,5.170406e-02
4142.00,9.637637e-02
4143.00,4.853288e-02
4144.00,5.397904e-02
4145.00,1.023740e-01
4146.00,4.715411e-02
4147.00,9.996119e-02
4148.00,5.011847e-02
4149.00,9.906498e-02
4150.00,4.612003e-02
4151.00,9.747940e-02
4152.00,4.942909e-02
4153.00,5.253133e-02
4154.00,9.947862e-02
4155.00,5.032529e-02
4156.00,1.016847e-01
4157.00,4.956696e-02
4158.00,1.064414e-01
4159.00,5.335859e-02
4160.00,4.853288e-02
4161.00,1.026498e-01
4162.00,5.011847e-02
4163.00,1.037528e-01
4164.00,4.632684e-02
4165.00,1.019604e-01
4166.00,4.798137e-02
4167.00,5.032529e-02
4168.00,9.768621e-02
4169.00,5.156618e-02
4170.00,9.913392e-02
4171.00,4.839500e-02
4172.00,1.009263e-01
4173.00,4.805031e-02
4174.00,4.632684e-02
4175.00,1.017536e-01
4176.00,4.646472e-02
4177.00,1.006506e-01
4178.00,5.060104e-02
4179.00,9.816878e-02
4180.00,4.839500e-02
4181.00,5.101468e-02
4182.00,9.823772e-02
4183.00,4.846394e-02
4184.00,1.003748e-01
4185.00,5.011847e-02
4186.00,1.011331e-01
4187.00,5.060104e-02
4188.00,5.087680e-02
4189.00,1.001680e-01
4190.00,4.867076e-02
4191.00,1.022362e-01
4192.00,5.280708e-02
4193.00,9.816878e-02
4194.00,5.046317e-02
4195.00,4.860182e-02
4196.00,1.039596e-01
4197.00,4.915333e-02
4198.00,1.013400e-01
4199.00,5.087680e-02
4200.00,1.000991e-01
4201.00,4.715411e-02
4202.00,4.977378e-02
4203.00,9.692788e-02
4204.00,5.066998e-02
4205.00,9.430821e-02
4206.00,4.667154e-02
4207.00,9.844454e-02
4208.00,5.397904e-02
4209.00,4.963590e-02
4210.00,9.968543e-02
4211.00,4.873970e-02
4212.00,9.865135e-02
4213.00,4.922227e-02
4214.00,9.823772e-02
4215.00,5.170406e-02
4216.00,4.694729e-02
4217.00,9.768621e-02
4218.00,5.211769e-02
4219.00,9.803090e-02
4220.00,4.894651e-02
4221.00,9.968543e-02
4222.00,5.356541e-02
4223.00,4.598214e-02
4224.00,1.023740e-01
4225.00,4.901545e-02
4226.00,9.844454e-02
4227.00,5.032529e-02
4228.00,9.996119e-02
4229.00,4.805031e-02
4230.00,5.011847e-02
4231.00,1.035460e-01
4232.00,4.894651e-02
4233.00,9.561805e-02
4234.00,4.936014e-02
4235.00,9.644531e-02
4236.00,4.832606e-02
4237.00,4.749880e-02
4238.00,9.878923e-02
4239.00,4.818819e-02
4240.00,9.830666e-02
4241.00,4.894651e-02
4242.00,9.679001e-02
4243.00,5.260027e-02
4244.00,4.680941e-02
4245.00,9.961650e-02
4246.00,4.811925e-02
4247.00,9.754833e-02
4248.00,5.418586e-02
4249.00,9.603168e-02
4250.00,5.156618e-02
4251.00,4.749880e-02
4252.00,9.589380e-02
4253.00,5.046317e-02
4254.00,9.954756e-02
4255.00,5.301390e-02
4256.00,1.030634e-01
4257.00,5.363435e-02
4258.00,4.942909e-02
4259.00,1.015468e-01
4260.00,4.867076e-02
4261.00,9.520441e-02
4262.00,4.998060e-02
4263.00,9.803090e-02
4264.00,4.922227e-02
4265.00,4.811925e-02
4266.00,1.003059e-01
4267.00,4.832606e-02
4268.00,1.002369e-01
4269.00,5.025635e-02
4270.00,1.047180e-01
4271.00,5.342753e-02
4272.00,4.784349e-02
4273.00,9.527335e-02
4274.00,4.949802e-02
4275.00,9.492866e-02
4276.00,4.929121e-02
4277.00,9.754833e-02
4278.00,4.667154e-02
4279.00,4.908439e-02
4280.00,9.989225e-02
4281.00,5.011847e-02
4282.00,9.954756e-02
4283.00,5.073892e-02
4284.00,9.541123e-02
4285.00,5.108361e-02
4286.00,5.018741e-02
4287.00,9.947862e-02
4288.00,5.060104e-02
4289.00,9.479078e-02
4290.00,4.784349e-02
4291.00,9.878923e-02
4292.00,4.825712e-02
4293.00,4.867076e-02
4294.00,9.892711e-02
4295.00,4.901545e-02
4296.00,9.561805e-02
4297.00,5.011847e-02
4298.00,9.561805e-02
4299.00,5.073892e-02
4300.00,4.922227e-02
4301.00,9.582486e-02
4302.00,5.004953e-02
4303.00,1.036839e-01
4304.00,4.805031e-02
4305.00,9.803090e-02
4306.00,4.805031e-02
4307.00,4.708517e-02
4308.00,9.837560e-02
4309.00,4.929121e-02
4310.00,1.010642e-01
4311.00,4.915333e-02
4312.00,9.348094e-02
4313.00,4.749880e-02
4314.00,5.652978e-02
4315.00,9.809984e-02
4316.00,5.280708e-02
4317.00,9.837560e-02
4318.00,4.894651e-02
4319.00,9.148172e-02
4320.00,4.867076e-02
4321.00,4.667154e-02
4322.00,9.713470e-02
4323.00,4.984272e-02
4324.00,9.665213e-02
4325.00,5.101468e-02
4326.00,9.444609e-02
4327.00,4.853288e-02
4328.00,4.639578e-02
4329.00,9.492866e-02
4330.00,4.811925e-02
4331.00,1.007885e-01
4332.00,4.956696e-02
4333.00,1.025119e-01
4334.00,5.094574e-02
4335.00,4.942909e-02
4336.00,1.008574e-01
4337.00,4.798137e-02
4338.00,9.865135e-02
4339.00,4.908439e-02
4340.00,9.658319e-02
4341.00,5.163512e-02
4342.00,1.007885e-01
4343.00,5.025635e-02
4344.00,4.791243e-02
4345.00,9.548017e-02
4346.00,4.901545e-02
4347.00,9.803090e-02
4348.00,5.087680e-02
4349.00,9.506654e-02
4350.00,4.901545e-02
4351.00,4.963590e-02
4352.00,9.520441e-02
4353.00,5.184194e-02
4354.00,9.906498e-02
4355.00,5.011847e-02
4356.00,9.417033e-02
4357.00,4.763668e-02
4358.00,5.129043e-02
4359.00,9.341200e-02
4360.00,4.991166e-02
4361.00,9.334307e-02
4362.00,4.860182e-02
4363.00,8.955143e-02
4364.00,4.880863e-02
4365.00,4.612003e-02
4366.00,9.541123e-02
4367.00,4.763668e-02
4368.00,9.286050e-02
4369.00,4.984272e-02
4370.00,1.015468e-01
4371.00,4.687835e-02
4372.00,5.004953e-02
4373.00,9.830666e-02
4374.00,4.894651e-02
4375.00,9.548017e-02
4376.00,4.674047e-02
4377.00,9.954756e-02
4378.00,5.280708e-02
4379.00,5.011847e-02
4380.00,9.651425e-02
4381.00,4.708517e-02
4382.00,9.299838e-02
4383.00,5.094574e-02
4384.00,1.000301e-01
4385.00,4.984272e-02
4386.00,5.018741e-02
4387.00,9.830666e-02
4388.00,4.639578e-02
4389.00,9.485972e-02
4390.00,5.011847e-02
4391.00,9.485972e-02
4392.00,4.915333e-02
4393.00,4.549957e-02
4394.00,9.699682e-02
4395.00,4.784349e-02
4396.00,9.623849e-02
4397.00,4.832606e-02
4398.00,9.947862e-02
4399.00,4.929121e-02
4400.00,4.984272e-02
4401.00,9.699682e-02
4402.00,4.756774e-02
4403.00,9.747940e-02
4404.00,4.832606e-02
4405.00,9.940968e-02
4406.00,5.046317e-02
4407.00,4.839500e-02
4408.00,9.541123e-02
4409.00,4.777455e-02
4410.00,1.018225e-01
4411.00,4.763668e-02
4412.00,9.892711e-02
4413.00,4.674047e-02
4414.00,4.618896e-02
4415.00,9.603168e-02
4416.00,4.936014e-02
4417.00,9.789303e-02
4418.00,4.956696e-02
4419.00,1.002369e-01
4420.00,4.963590e-02
4421.00,4.763668e-02
4422.00,9.878923e-02
4423.00,4.660260e-02
4424.00,9.541123e-02
4425.00,4.832606e-02
4426.00,9.361883e-02
4427.00,4.991166e-02
4428.00,4.749880e-02
4429.00,9.858242e-02
4430.00,4.887757e-02
4431.00,9.975437e-02
4432.00,4.722304e-02
4433.00,9.403246e-02
4434.00,4.873970e-02
4435.00,4.687835e-02
4436.00,9.851348e-02
4437.00,4.612003e-02
4438.00,1.012710e-01
4439.00,4.991166e-02
4440.00,9.155066e-02
4441.00,4.915333e-02
4442.00,4.680941e-02
4443.00,9.554911e-02
4444.00,4.350035e-02
4445.00,9.541123e-02
4446.00,5.122149e-02
4447.00,9.672107e-02
4448.00,4.467231e-02
4449.00,4.598214e-02
4450.00,9.396352e-02
4451.00,5.163512e-02
4452.00,9.492866e-02
4453.00,4.494806e-02
4454.00,9.665213e-02
4455.00,4.556851e-02
4456.00,4.832606e-02
4457.00,9.492866e-02
4458.00,4.839500e-02
4459.00,9.672107e-02
4460.00,4.853288e-02
4461.00,9.872029e-02
4462.00,5.253133e-02
4463.00,5.060104e-02
4464.00,9.610062e-02
4465.00,4.749880e-02
4466.00,1.013400e-01
4467.00,4.639578e-02
4468.00,9.679001e-02
4469.00,4.667154e-02
4470.00,4.680941e-02
4471.00,9.465291e-02
4472.00,4.632684e-02
4473.00,9.155066e-02
4474.00,4.563745e-02
4475.00,9.823772e-02
4476.00,4.811925e-02
4477.00,4.963590e-02
4478.00,9.706576e-02
4479.00,4.674047e-02
4480.00,9.775515e-02
4481.00,4.667154e-02
4482.00,9.258474e-02
4483.00,4.715411e-02
4484.00,4.625790e-02
4485.00,9.975437e-02
4486.00,4.612003e-02
4487.00,9.768621e-02
4488.00,4.501700e-02
4489.00,9.306731e-02
4490.00,4.632684e-02
4491.00,4.536170e-02
4492.00,9.554911e-02
4493.00,4.646472e-02
4494.00,9.637637e-02
4495.00,4.322460e-02
4496.00,9.803090e-02
4497.00,4.439656e-02
4498.00,4.839500e-02
4499.00,9.589380e-02
4500.00,4.873970e-02
4501.00,9.389458e-02
4502.00,4.777455e-02
4503.00,9.354988e-02
4504.00,4.887757e-02
4505.00,5.066998e-02
4506.00,1.003748e-01
4507.00,4.639578e-02
4508.00,9.389458e-02
4509.00,4.701623e-02
4510.00,9.865135e-02
4511.00,4.687835e-02
4512.00,4.798137e-02
4513.00,9.623849e-02
4514.00,4.846394e-02
4515.00,9.934074e-02
4516.00,5.053210e-02
4517.00,9.775515e-02
4518.00,4.984272e-02
4519.00,4.549957e-02
4520.00,9.396352e-02
4521.00,5.073892e-02
4522.00,9.616955e-02
4523.00,5.177300e-02
4524.00,9.747940e-02
4525.00,4.625790e-02
4526.00,9.747940e-02
4527.00,4.646472e-02
4528.00,4.625790e-02
4529.00,9.541123e-02
4530.00,4.549957e-02
4531.00,9.610062e-02
4532.00,4.570639e-02
4533.00,9.554911e-02
4534.00,4.536170e-02
4535.00,4.949802e-02
4536.00,9.306731e-02
4537.00,4.984272e-02
4538.00,1.003748e-01
4539.00,4.929121e-02
4540.00,9.499760e-02
4541.00,4.570639e-02
4542.00,5.066998e-02
4543.00,9.341200e-02
4544.00,4.860182e-02
4545.00,9.134384e-02
4546.00,4.749880e-02
4547.00,9.237792e-02
4548.00,4.729198e-02
4549.00,4.846394e-02
4550.00,9.644531e-02
4551.00,4.742986e-02
4552.00,9.809984e-02
4553.00,4.563745e-02
4554.00,9.610062e-02
4555.00,4.577533e-02
4556.00,4.860182e-02
4557.00,9.630743e-02
4558.00,4.811925e-02
4559.00,9.499760e-02
4560.00,5.225557e-02
4561.00,9.520441e-02
4562.00,4.722304e-02
4563.00,4.998060e-02
4564.00,9.513547e-02
4565.00,4.612003e-02
4566.00,9.479078e-02
4567.00,4.832606e-02
4568.00,9.561805e-02
4569.00,4.777455e-02
4570.00,4.384505e-02
4571.00,9.189536e-02
4572.00,4.936014e-02
4573.00,9.485972e-02
4574.00,4.556851e-02
4575.00,9.872029e-02
4576.00,4.536170e-02
4577.00,4.425868e-02
4578.00,9.534229e-02
4579.00,4.805031e-02
4580.00,1.002369e-01
4581.00,4.777455e-02
4582.00,9.596274e-02
4583.00,4.439656e-02
4584.00,4.474125e-02
4585.00,9.747940e-02
4586.00,4.977378e-02
4587.00,9.665213e-02
4588.00,4.570639e-02
4589.00,9.258474e-02
4590.00,4.467231e-02
4591.00,4.653366e-02
4592.00,9.830666e-02
4593.00,4.515488e-02
4594.00,9.348094e-02
4595.00,4.432762e-02
4596.00,9.410139e-02
4597.00,4.715411e-02
4598.00,4.267308e-02
4599.00,9.830666e-02
4600.00,4.667154e-02
4601.00,9.582486e-02
4602.00,4.784349e-02
4603.00,9.382564e-02
4604.00,4.811925e-02
4605.00,4.529276e-02
4606.00,9.506654e-02
4607.00,4.729198e-02
4608.00,9.837560e-02
4609.00,4.805031e-02
4610.00,9.203323e-02
4611.00,4.749880e-02
4612.00,4.956696e-02
4613.00,9.706576e-02
4614.00,4.942909e-02
4615.00,9.947862e-02
4616.00,4.805031e-02
4617.00,9.458397e-02
4618.00,4.494806e-02
4619.00,4.770562e-02
4620.00,9.768621e-02
4621.00,4.811925e-02
4622.00,9.210217e-02
4623.00,4.529276e-02
4624.00,9.637637e-02
4625.00,4.529276e-02
4626.00,4.970484e-02
4627.00,9.541123e-02
4628.00,4.584427e-02
4629.00,9.692788e-02
4630.00,4.460337e-02
4631.00,9.161960e-02
4632.00,4.605108e-02
4633.00,4.646472e-02
4634.00,9.334307e-02
4635.00,4.529276e-02
4636.00,9.906498e-02
4637.00,4.915333e-02
4638.00,9.410139e-02
4639.00,4.722304e-02
4640.00,4.391398e-02
4641.00,9.541123e-02
4642.00,4.825712e-02
4643.00,9.093021e-02
4644.00,4.715411e-02
4645.00,9.458397e-02
4646.00,4.653366e-02
4647.00,4.811925e-02
4648.00,9.058551e-02
4649.00,4.729198e-02
4650.00,8.879311e-02
4651.00,4.356929e-02
4652.00,9.313625e-02
4653.00,4.984272e-02
4654.00,4.563745e-02
4655.00,9.272262e-02
4656.00,4.646472e-02
4657.00,9.286050e-02
4658.00,4.873970e-02
4659.00,9.548017e-02
4660.00,4.501700e-02
4661.00,4.763668e-02
4662.00,9.348094e-02
4663.00,5.004953e-02
4664.00,9.354988e-02
4665.00,4.536170e-02
4666.00,9.375670e-02
4667.00,4.446549e-02
4668.00,4.481019e-02
4669.00,9.210217e-02
4670.00,4.894651e-02
4671.00,9.527335e-02
4672.00,4.956696e-02
4673.00,9.127490e-02
4674.00,4.846394e-02
4675.00,4.612003e-02
4676.00,8.996507e-02
4677.00,4.336248e-02
4678.00,9.568699e-02
4679.00,4.494806e-02
4680.00,9.279156e-02
4681.00,4.632684e-02
4682.00,4.481019e-02
4683.00,9.251580e-02
4684.00,4.398292e-02
4685.00,9.761727e-02
4686.00,4.915333e-02
4687.00,9.589380e-02
4688.00,4.887757e-02
4689.00,4.667154e-02
4690.00,9.534229e-02
4691.00,4.991166e-02
4692.00,9.368777e-02
4693.00,4.674047e-02
4694.00,9.037870e-02
4695.00,4.749880e-02
4696.00,4.591321e-02
4697.00,9.465291e-02
4698.00,4.653366e-02
4699.00,9.465291e-02
4700.00,4.639578e-02
4701.00,9.093021e-02
4702.00,4.639578e-02
4703.00,4.749880e-02
4704.00,9.244686e-02
4705.00,4.756774e-02
4706.00,9.658319e-02
4707.00,4.770562e-02
4708.00,9.444609e-02
4709.00,4.618896e-02
4710.00,9.610062e-02
4711.00,4.522382e-02
4712.00,4.832606e-02
4713.00,9.003401e-02
4714.00,4.936014e-02
4715.00,9.451503e-02
4716.00,4.605108e-02
4717.00,9.265368e-02
4718.00,4.432762e-02
4719.00,5.018741e-02
4720.00,8.879311e-02
4721.00,4.942909e-02
4722.00,9.017189e-02
4723.00,5.025635e-02
4724.00,9.465291e-02
4725.00,4.680941e-02
4726.00,4.529276e-02
4727.00,9.037870e-02
4728.00,4.818819e-02
4729.00,9.651425e-02
4730.00,4.680941e-02
4731.00,9.423927e-02
4732.00,4.742986e-02
4733.00,4.908439e-02
4734.00,9.334307e-02
4735.00,4.674047e-02
4736.00,9.320519e-02
4737.00,4.363823e-02
4738.00,9.630743e-02
4739.00,4.460337e-02
4740.00,4.701623e-02
4741.00,9.086128e-02
4742.00,4.556851e-02
4743.00,9.403246e-02
4744.00,4.805031e-02
4745.00,8.941356e-02
4746.00,4.770562e-02
4747.00,4.481019e-02
4748.00,9.230899e-02
4749.00,4.694729e-02
4750.00,9.272262e-02
4751.00,4.674047e-02
4752.00,9.534229e-02
4753.00,4.384505e-02
4754.00,4.536170e-02
4755.00,9.168854e-02
4756.00,4.832606e-02
4757.00,9.410139e-02
4758.00,4.487913e-02
4759.00,9.665213e-02
4760.00,4.846394e-02
4761.00,4.570639e-02
4762.00,9.113703e-02
4763.00,5.053210e-02
4764.00,8.968931e-02
4765.00,4.432762e-02
4766.00,9.106809e-02
4767.00,4.701623e-02
4768.00,4.646472e-02
4769.00,9.148172e-02
4770.00,5.142831e-02
4771.00,1.006506e-01
4772.00,4.763668e-02
4773.00,9.527335e-02
4774.00,4.308672e-02
4775.00,4.846394e-02
4776.00,9.286050e-02
4777.00,4.653366e-02
4778.00,9.175748e-02
4779.00,4.563745e-02
4780.00,9.375670e-02
4781.00,4.811925e-02
4782.00,4.749880e-02
4783.00,9.548017e-02
4784.00,4.598214e-02
4785.00,8.893099e-02
4786.00,4.853288e-02
4787.00,9.099915e-02
4788.00,4.508594e-02
4789.00,5.053210e-02
4790.00,8.948250e-02
4791.00,4.570639e-02
4792.00,9.099915e-02
4793.00,4.591321e-02
4794.00,9.451503e-02
4795.00,4.343141e-02
4796.00,4.460337e-02
4797.00,9.037870e-02
4798.00,4.570639e-02
4799.00,9.348094e-02
4800.00,4.515488e-02
4801.00,9.196429e-02
4802.00,4.756774e-02
4803.00,4.584427e-02
4804.00,9.265368e-02
4805.00,4.432762e-02
4806.00,9.444609e-02
4807.00,4.246627e-02
4808.00,9.534229e-02
4809.00,4.549957e-02
4810.00,4.832606e-02
4811.00,8.996507e-02
4812.00,4.398292e-02
4813.00,9.148172e-02
4814.00,4.667154e-02
4815.00,9.099915e-02
4816.00,4.915333e-02
4817.00,4.922227e-02
4818.00,9.465291e-02
4819.00,4.481019e-02
4820.00,9.610062e-02
4821.00,4.646472e-02
4822.00,9.224005e-02
4823.00,4.625790e-02
4824.00,4.646472e-02
4825.00,9.410139e-02
4826.00,4.749880e-02
4827.00,9.148172e-02
4828.00,4.343141e-02
4829.00,9.237792e-02
4830.00,4.867076e-02
4831.00,4.384505e-02
4832.00,9.189536e-02
4833.00,4.515488e-02
4834.00,8.693177e-02
4835.00,4.701623e-02
4836.00,8.927568e-02
4837.00,4.915333e-02
4838.00,4.494806e-02
4839.00,9.093021e-02
4840.00,4.660260e-02
4841.00,8.893099e-02
4842.00,4.398292e-02
4843.00,9.106809e-02
4844.00,4.370717e-02
4845.00,4.798137e-02
4846.00,9.155066e-02
4847.00,4.563745e-02
4848.00,8.975825e-02
4849.00,4.956696e-02
4850.00,9.051658e-02
4851.00,4.556851e-02
4852.00,4.598214e-02
4853.00,8.782797e-02
4854.00,4.453443e-02
4855.00,9.375670e-02
4856.00,4.487913e-02
4857.00,9.182642e-02
4858.00,4.632684e-02
4859.00,4.391398e-02
4860.00,9.651425e-02
4861.00,4.439656e-02
4862.00,9.148172e-02
4863.00,4.274203e-02
4864.00,8.955143e-02
4865.00,4.481019e-02
4866.00,4.832606e-02
4867.00,9.024082e-02
4868.00,4.584427e-02
4869.00,8.727646e-02
4870.00,4.363823e-02
4871.00,9.272262e-02
4872.00,4.612003e-02
4873.00,4.508594e-02
4874.00,9.306731e-02
4875.00,4.508594e-02
4876.00,8.982719e-02
4877.00,4.129431e-02
4878.00,8.782797e-02
4879.00,4.687835e-02
4880.00,4.667154e-02
4881.00,9.292944e-02
4882.00,4.570639e-02
4883.00,9.024082e-02
4884.00,4.405186e-02
4885.00,8.934462e-02
4886.00,4.336248e-02
4887.00,4.301778e-02
4888.00,9.037870e-02
4889.00,4.556851e-02
4890.00,9.272262e-02
4891.00,4.425868e-02
4892.00,8.920674e-02
4893.00,4.756774e-02
4894.00,9.210217e-02
4895.00,4.522382e-02
4896.00,4.722304e-02
4897.00,9.203323e-02
4898.00,4.549957e-02
4899.00,9.679001e-02
4900.00,4.742986e-02
4901.00,9.451503e-02
4902.00,4.687835e-02
4903.00,4.694729e-02
4904.00,9.382564e-02
4905.00,4.522382e-02
4906.00,9.244686e-02
4907.00,4.563745e-02
4908.00,9.017189e-02
4909.00,4.687835e-02
4910.00,4.391398e-02
4911.00,8.631132e-02
4912.00,4.549957e-02
4913.00,8.872417e-02
4914.00,4.225945e-02
4915.00,9.148172e-02
4916.00,4.412080e-02
4917.00,4.205264e-02
4918.00,8.865523e-02
4919.00,4.715411e-02
4920.00,8.686282e-02
4921.00,4.460337e-02
4922.00,8.582874e-02
4923.00,4.267308e-02
4924.00,4.729198e-02
4925.00,8.962037e-02
4926.00,4.605108e-02
4927.00,8.782797e-02
4928.00,4.763668e-02
4929.00,9.072340e-02
4930.00,4.501700e-02
4931.00,4.811925e-02
4932.00,8.555299e-02
4933.00,4.687835e-02
4934.00,9.079234e-02
4935.00,4.549957e-02
4936.00,9.161960e-02
4937.00,4.508594e-02
4938.00,4.694729e-02
4939.00,9.575593e-02
4940.00,4.398292e-02
4941.00,8.858629e-02
4942.00,4.481019e-02
4943.00,9.217111e-02
4944.00,4.412080e-02
4945.00,4.474125e-02
4946.00,9.334307e-02
4947.00,4.446549e-02
4948.00,9.058551e-02
4949.00,4.722304e-02
4950.00,8.968931e-02
4951.00,4.487913e-02
4952.00,4.494806e-02
4953.00,9.093021e-02
4954.00,4.460337e-02
4955.00,8.927568e-02
4956.00,4.281097e-02
4957.00,8.913781e-02
4958.00,4.432762e-02
4959.00,4.680941e-02
4960.00,9.030976e-02
4961.00,4.598214e-02
4962.00,9.320519e-02
4963.00,4.515488e-02
4964.00,9.003401e-02
4965.00,4.777455e-02
4966.00,4.605108e-02
4967.00,8.837948e-02
4968.00,4.660260e-02
4969.00,9.017189e-02
4970.00,4.549957e-02
4971.00,8.713858e-02
4972.00,4.694729e-02
4973.00,4.598214e-02
4974.00,8.748327e-02
4975.00,4.377611e-02
4976.00,8.727646e-02
4977.00,4.605108e-02
4978.00,9.203323e-02
4979.00,4.508594e-02
4980.00,4.674047e-02
4981.00,8.782797e-02
4982.00,4.667154e-02
4983.00,9.189536e-02
4984.00,4.749880e-02
4985.00,8.893099e-02
4986.00,4.749880e-02
4987.00,4.639578e-02
4988.00,8.741434e-02
4989.00,4.391398e-02
4990.00,8.782797e-02
4991.00,4.467231e-02
4992.00,9.430821e-02
4993.00,4.350035e-02
4994.00,4.543064e-02
4995.00,9.237792e-02
4996.00,4.143219e-02
4997.00,8.968931e-02
4998.00,4.274203e-02
4999.00,9.375670e-02
5000.00,4.453443e-02
5001.00,4.467231e-02
5002.00,9.065446e-02
5003.00,4.749880e-02
5004.00,8.879311e-02
5005.00,4.522382e-02
5006.00,9.423927e-02
5007.00,4.873970e-02
5008.00,4.536170e-02
5009.00,8.955143e-02
5010.00,4.680941e-02
5011.00,8.300225e-02
5012.00,4.577533e-02
5013.00,8.886205e-02
5014.00,4.315566e-02
5015.00,4.563745e-02
5016.00,9.265368e-02
5017.00,4.901545e-02
5018.00,8.651813e-02
5019.00,4.405186e-02
5020.00,8.755221e-02
5021.00,4.598214e-02
5022.00,4.722304e-02
5023.00,9.106809e-02
5024.00,4.612003e-02
5025.00,9.141278e-02
5026.00,4.508594e-02
5027.00,9.224005e-02
5028.00,4.708517e-02
5029.00,4.398292e-02
5030.00,8.893099e-02
5031.00,4.577533e-02
5032.00,9.258474e-02
5033.00,4.446549e-02
5034.00,9.348094e-02
5035.00,4.067386e-02
5036.00,4.625790e-02
5037.00,9.182642e-02
5038.00,4.418974e-02
5039.00,8.493254e-02
5040.00,4.591321e-02
5041.00,9.072340e-02
5042.00,4.453443e-02
5043.00,4.584427e-02
5044.00,9.024082e-02
5045.00,4.467231e-02
5046.00,8.403634e-02
5047.00,4.536170e-02
5048.00,8.948250e-02
5049.00,4.653366e-02
5050.00,4.446549e-02
5051.00,8.879311e-02
5052.00,4.418974e-02
5053.00,9.161960e-02
5054.00,4.336248e-02
5055.00,8.837948e-02
5056.00,4.439656e-02
5057.00,4.446549e-02
5058.00,9.003401e-02
5059.00,4.363823e-02
5060.00,8.913781e-02
5061.00,4.150113e-02
5062.00,8.858629e-02
5063.00,4.239733e-02
5064.00,4.412080e-02
5065.00,8.769009e-02
5066.00,4.632684e-02
5067.00,8.975825e-02
5068.00,4.618896e-02
5069.00,9.410139e-02
5070.00,4.177688e-02
5071.00,4.625790e-02
5072.00,8.575980e-02
5073.00,4.418974e-02
5074.00,9.044764e-02
5075.00,4.694729e-02
5076.00,9.044764e-02
5077.00,4.260415e-02
5078.00,4.543064e-02
5079.00,8.644919e-02
5080.00,4.742986e-02
5081.00,8.858629e-02
5082.00,4.356929e-02
5083.00,8.948250e-02
5084.00,4.570639e-02
5085.00,9.465291e-02
5086.00,4.384505e-02
5087.00,4.453443e-02
5088.00,8.886205e-02
5089.00,4.253521e-02
5090.00,8.755221e-02
5091.00,4.315566e-02
5092.00,8.996507e-02
5093.00,4.453443e-02
5094.00,4.481019e-02
5095.00,8.962037e-02
5096.00,4.556851e-02
5097.00,8.831054e-02
5098.00,4.246627e-02
5099.00,8.638025e-02
5100.00,4.246627e-02
5101.00,4.556851e-02
5102.00,8.700071e-02
5103.00,4.412080e-02
5104.00,8.906887e-02
5105.00,4.425868e-02
5106.00,8.948250e-02
5107.00,4.453443e-02
5108.00,4.832606e-02
5109.00,8.686282e-02
5110.00,4.391398e-02
5111.00,8.520830e-02
5112.00,4.432762e-02
5113.00,8.693177e-02
5114.00,4.453443e-02
5115.00,4.439656e-02
5116.00,8.769009e-02
5117.00,4.432762e-02
5118.00,9.348094e-02
5119.00,4.860182e-02
5120.00,9.093021e-02
5121.00,4.446549e-02
5122.00,4.584427e-02
5123.00,8.493254e-02
5124.00,4.646472e-02
5125.00,9.079234e-02
5126.00,4.418974e-02
5127.00,8.603556e-02
5128.00,4.515488e-02
5129.00,4.529276e-02
5130.00,8.899993e-02
5131.00,4.742986e-02
5132.00,8.879311e-02
5133.00,4.577533e-02
5134.00,9.065446e-02
5135.00,4.391398e-02
5136.00,4.460337e-02
5137.00,9.030976e-02
5138.00,4.336248e-02
5139.00,8.872417e-02
5140.00,4.694729e-02
5141.00,8.803479e-02
5142.00,4.239733e-02
5143.00,4.694729e-02
5144.00,8.679388e-02
5145.00,4.336248e-02
5146.00,8.789691e-02
5147.00,4.412080e-02
5148.00,8.196817e-02
5149.00,4.460337e-02
5150.00,4.232839e-02
5151.00,8.817266e-02
5152.00,4.246627e-02
5153.00,9.037870e-02
5154.00,4.067386e-02
5155.00,8.700071e-02
5156.00,4.157007e-02
5157.00,4.225945e-02
5158.00,8.644919e-02
5159.00,4.501700e-02
5160.00,8.872417e-02
5161.00,4.170794e-02
5162.00,9.292944e-02
5163.00,4.460337e-02
5164.00,4.763668e-02
5165.00,8.844842e-02
5166.00,4.329354e-02
5167.00,8.893099e-02
5168.00,4.481019e-02
5169.00,8.644919e-02
5170.00,4.674047e-02
5171.00,4.418974e-02
5172.00,8.741434e-02
5173.00,4.115643e-02
5174.00,8.762115e-02
5175.00,4.350035e-02
5176.00,8.989613e-02
5177.00,4.384505e-02
5178.00,4.591321e-02
5179.00,8.844842e-02
5180.00,4.405186e-02
5181.00,8.569086e-02
5182.00,4.370717e-02
5183.00,8.748327e-02
5184.00,3.977766e-02
5185.00,4.343141e-02
5186.00,8.658707e-02
5187.00,4.425868e-02
5188.00,9.127490e-02
5189.00,4.260415e-02
5190.00,9.568699e-02
5191.00,4.922227e-02
5192.00,4.694729e-02
5193.00,8.948250e-02
5194.00,4.446549e-02
5195.00,8.644919e-02
5196.00,4.274203e-02
5197.00,8.817266e-02
5198.00,4.246627e-02
5199.00,4.508594e-02
5200.00,8.444997e-02
5201.00,3.977766e-02
5202.00,8.307119e-02
5203.00,4.446549e-02
5204.00,8.389846e-02
5205.00,4.170794e-02
5206.00,4.101856e-02
5207.00,9.368777e-02
5208.00,4.446549e-02
5209.00,9.127490e-02
5210.00,4.391398e-02
5211.00,8.817266e-02
5212.00,4.515488e-02
5213.00,4.384505e-02
5214.00,8.789691e-02
5215.00,4.598214e-02
5216.00,8.534617e-02
5217.00,4.253521e-02
5218.00,8.631132e-02
5219.00,4.763668e-02
5220.00,4.136325e-02
5221.00,8.417422e-02
5222.00,4.446549e-02
5223.00,9.203323e-02
5224.00,4.543064e-02
5225.00,8.679388e-02
5226.00,4.384505e-02
5227.00,4.384505e-02
5228.00,8.796585e-02
5229.00,4.556851e-02
5230.00,8.810373e-02
5231.00,4.060492e-02
5232.00,8.865523e-02
5233.00,4.350035e-02
5234.00,4.605108e-02
5235.00,8.555299e-02
5236.00,4.219051e-02
5237.00,8.700071e-02
5238.00,4.777455e-02
5239.00,8.658707e-02
5240.00,4.005341e-02
5241.00,4.239733e-02
5242.00,8.941356e-02
5243.00,4.212158e-02
5244.00,7.941744e-02
5245.00,4.322460e-02
5246.00,8.403634e-02
5247.00,4.329354e-02
5248.00,4.205264e-02
5249.00,8.320908e-02
5250.00,4.157007e-02
5251.00,9.279156e-02
5252.00,4.253521e-02
5253.00,8.265756e-02
5254.00,4.329354e-02
5255.00,4.150113e-02
5256.00,8.727646e-02
5257.00,4.115643e-02
5258.00,8.382952e-02
5259.00,4.157007e-02
5260.00,8.913781e-02
5261.00,4.184582e-02
5262.00,4.163900e-02
5263.00,8.127879e-02
5264.00,4.425868e-02
5265.00,8.755221e-02
5266.00,4.467231e-02
5267.00,8.624238e-02
5268.00,4.060492e-02
5269.00,8.665601e-02
5270.00,4.336248e-02
5271.00,4.191476e-02
5272.00,8.562193e-02
5273.00,4.088068e-02
5274.00,9.086128e-02
5275.00,4.294884e-02
5276.00,8.617344e-02
5277.00,4.522382e-02
5278.00,4.605108e-02
5279.00,8.775903e-02
5280.00,4.563745e-02
5281.00,8.265756e-02
5282.00,4.425868e-02
5283.00,9.161960e-02
5284.00,4.232839e-02
5285.00,4.770562e-02
5286.00,8.734540e-02
5287.00,4.163900e-02
5288.00,8.293331e-02
5289.00,4.384505e-02
5290.00,8.231287e-02
5291.00,4.412080e-02
5292.00,4.487913e-02
5293.00,9.037870e-02
5294.00,4.377611e-02
5295.00,8.575980e-02
5296.00,4.384505e-02
5297.00,8.934462e-02
5298.00,4.260415e-02
5299.00,4.729198e-02
5300.00,8.796585e-02
5301.00,4.494806e-02
5302.00,8.555299e-02
5303.00,4.322460e-02
5304.00,8.644919e-02
5305.00,3.998448e-02
5306.00,4.425868e-02
5307.00,8.341589e-02
5308.00,3.998448e-02
5309.00,8.238181e-02
5310.00,4.129431e-02
5311.00,8.424316e-02
5312.00,4.287990e-02
5313.00,4.267308e-02
5314.00,8.610450e-02
5315.00,4.474125e-02
5316.00,8.569086e-02
5317.00,4.391398e-02
5318.00,8.844842e-02
5319.00,4.356929e-02
5320.00,4.198370e-02
5321.00,8.700071e-02
5322.00,4.281097e-02
5323.00,8.638025e-02
5324.00,4.363823e-02
5325.00,8.086515e-02
5326.00,4.281097e-02
5327.00,4.253521e-02
5328.00,8.796585e-02
5329.00,4.363823e-02
5330.00,8.382952e-02
5331.00,4.287990e-02
5332.00,8.810373e-02
5333.00,4.101856e-02
5334.00,4.315566e-02
5335.00,8.713858e-02
5336.00,3.950191e-02
5337.00,8.341589e-02
5338.00,4.274203e-02
5339.00,8.410528e-02
5340.00,4.225945e-02
5341.00,4.212158e-02
5342.00,8.686282e-02
5343.00,4.308672e-02
5344.00,8.355377e-02
5345.00,4.281097e-02
5346.00,8.934462e-02
5347.00,4.019129e-02
5348.00,3.943297e-02
5349.00,9.113703e-02
5350.00,4.343141e-02
5351.00,8.665601e-02
5352.00,4.108750e-02
5353.00,8.141667e-02
5354.00,4.343141e-02
5355.00,3.874358e-02
5356.00,8.500148e-02
5357.00,4.391398e-02
5358.00,7.824548e-02
5359.00,4.329354e-02
5360.00,8.513936e-02
5361.00,4.612003e-02
5362.00,4.322460e-02
5363.00,8.238181e-02
5364.00,4.246627e-02
5365.00,8.548405e-02
5366.00,4.170794e-02
5367.00,8.424316e-02
5368.00,3.998448e-02
5369.00,4.260415e-02
5370.00,8.162348e-02
5371.00,4.136325e-02
5372.00,8.610450e-02
5373.00,4.487913e-02
5374.00,8.417422e-02
5375.00,4.060492e-02
5376.00,4.157007e-02
5377.00,8.548405e-02
5378.00,4.432762e-02
5379.00,8.479466e-02
5380.00,4.446549e-02
5381.00,8.575980e-02
5382.00,4.453443e-02
5383.00,4.446549e-02
5384.00,8.886205e-02
5385.00,4.467231e-02
5386.00,8.727646e-02
5387.00,4.350035e-02
5388.00,8.389846e-02
5389.00,4.253521e-02
5390.00,4.398292e-02
5391.00,8.341589e-02
5392.00,4.088068e-02
5393.00,8.631132e-02
5394.00,4.529276e-02
5395.00,8.451891e-02
5396.00,4.501700e-02
5397.00,4.205264e-02
5398.00,8.203711e-02
5399.00,4.370717e-02
5400.00,8.348483e-02
5401.00,3.991554e-02
5402.00,8.162348e-02
5403.00,4.053599e-02
5404.00,4.101856e-02
5405.00,8.927568e-02
5406.00,4.543064e-02
5407.00,8.665601e-02
5408.00,4.370717e-02
5409.00,8.265756e-02
5410.00,4.646472e-02
5411.00,4.239733e-02
5412.00,8.741434e-02
5413.00,4.481019e-02
5414.00,8.251969e-02
5415.00,4.625790e-02
5416.00,8.631132e-02
5417.00,4.150113e-02
5418.00,4.405186e-02
5419.00,8.803479e-02
5420.00,4.494806e-02
5421.00,8.114091e-02
5422.00,4.225945e-02
5423.00,8.500148e-02
5424.00,4.012235e-02
5425.00,4.322460e-02
5426.00,8.341589e-02
5427.00,4.308672e-02
5428.00,8.465678e-02
5429.00,4.129431e-02
5430.00,8.031365e-02
5431.00,4.101856e-02
5432.00,4.177688e-02
5433.00,8.638025e-02
5434.00,4.363823e-02
5435.00,8.893099e-02
5436.00,4.108750e-02
5437.00,8.369164e-02
5438.00,4.163900e-02
5439.00,4.253521e-02
5440.00,8.272650e-02
5441.00,3.943297e-02
5442.00,8.700071e-02
5443.00,4.239733e-02
5444.00,8.638025e-02
5445.00,4.088068e-02
5446.00,4.315566e-02
5447.00,8.720752e-02
5448.00,4.253521e-02
5449.00,8.279544e-02
5450.00,4.294884e-02
5451.00,8.541511e-02
5452.00,4.205264e-02
5453.00,8.417422e-02
5454.00,4.260415e-02
5455.00,4.322460e-02
5456.00,8.796585e-02
5457.00,4.501700e-02
5458.00,8.272650e-02
5459.00,4.143219e-02
5460.00,8.844842e-02
5461.00,3.998448e-02
5462.00,4.012235e-02
5463.00,8.189923e-02
5464.00,3.819207e-02
5465.00,8.424316e-02
5466.00,4.384505e-02
5467.00,8.196817e-02
5468.00,4.019129e-02
5469.00,4.412080e-02
5470.00,8.376058e-02
5471.00,3.970872e-02
5472.00,8.238181e-02
5473.00,4.198370e-02
5474.00,9.099915e-02
5475.00,4.301778e-02
5476.00,4.163900e-02
5477.00,8.872417e-02
5478.00,4.274203e-02
5479.00,8.693177e-02
5480.00,4.274203e-02
5481.00,7.762504e-02
5482.00,4.094962e-02
5483.00,4.370717e-02
5484.00,8.575980e-02
5485.00,4.088068e-02
5486.00,8.720752e-02
5487.00,4.536170e-02
5488.00,8.134773e-02
5489.00,4.067386e-02
5490.00,4.274203e-02
5491.00,8.348483e-02
5492.00,4.322460e-02
5493.00,8.369164e-02
5494.00,4.053599e-02
5495.00,8.265756e-02
5496.00,3.970872e-02
5497.00,4.329354e-02
5498.00,8.251969e-02
5499.00,4.301778e-02
5500.00,8.369164e-02
5501.00,4.487913e-02
5502.00,8.575980e-02
5503.00,4.046705e-02
5504.00,4.184582e-02
5505.00,8.844842e-02
5506.00,4.549957e-02
5507.00,8.582874e-02
5508.00,4.439656e-02
5509.00,8.775903e-02
5510.00,4.060492e-02
5511.00,4.350035e-02
5512.00,8.203711e-02
5513.00,4.274203e-02
5514.00,8.017576e-02
5515.00,4.150113e-02
5516.00,8.589768e-02
5517.00,4.336248e-02
5518.00,3.963978e-02
5519.00,8.534617e-02
5520.00,4.129431e-02
5521.00,8.376058e-02
5522.00,4.212158e-02
5523.00,8.431209e-02
5524.00,4.432762e-02
5525.00,3.998448e-02
5526.00,8.431209e-02
5527.00,4.356929e-02
5528.00,7.865912e-02
5529.00,4.170794e-02
5530.00,8.265756e-02
5531.00,4.157007e-02
5532.00,3.977766e-02
5533.00,8.196817e-02
5534.00,4.039811e-02
5535.00,8.148561e-02
5536.00,4.356929e-02
5537.00,8.327801e-02
5538.00,4.308672e-02
5539.00,3.881252e-02
5540.00,8.493254e-02
5541.00,4.088068e-02
5542.00,7.948638e-02
5543.00,4.232839e-02
5544.00,8.376058e-02
5545.00,4.060492e-02
5546.00,4.046705e-02
5547.00,7.652202e-02
5548.00,4.253521e-02
5549.00,8.231287e-02
5550.00,3.970872e-02
5551.00,8.086515e-02
5552.00,3.901933e-02
5553.00,4.163900e-02
5554.00,8.396740e-02
5555.00,4.067386e-02
5556.00,8.389846e-02
5557.00,4.177688e-02
5558.00,8.651813e-02
5559.00,4.067386e-02
5560.00,3.853676e-02
5561.00,8.500148e-02
5562.00,3.943297e-02
5563.00,8.251969e-02
5564.00,4.005341e-02
5565.00,8.307119e-02
5566.00,4.115643e-02
5567.00,4.308672e-02
5568.00,8.224393e-02
5569.00,4.212158e-02
5570.00,7.879699e-02
5571.00,3.819207e-02
5572.00,8.196817e-02
5573.00,4.115643e-02
5574.00,4.246627e-02
5575.00,8.293331e-02
5576.00,4.287990e-02
5577.00,8.169242e-02
5578.00,4.060492e-02
5579.00,8.258862e-02
5580.00,4.274203e-02
5581.00,3.839888e-02
5582.00,8.189923e-02
5583.00,4.267308e-02
5584.00,8.444997e-02
5585.00,4.281097e-02
5586.00,8.410528e-02
5587.00,4.336248e-02
5588.00,3.991554e-02
5589.00,9.217111e-02
5590.00,4.191476e-02
5591.00,8.444997e-02
5592.00,4.405186e-02
5593.00,8.817266e-02
5594.00,4.308672e-02
5595.00,4.046705e-02
5596.00,8.127879e-02
5597.00,4.115643e-02
5598.00,8.417422e-02
5599.00,4.026023e-02
5600.00,8.231287e-02
5601.00,4.136325e-02
5602.00,4.067386e-02
5603.00,8.444997e-02
5604.00,4.101856e-02
5605.00,7.748716e-02
5606.00,3.963978e-02
5607.00,8.031365e-02
5608.00,4.198370e-02
5609.00,4.081174e-02
5610.00,8.141667e-02
5611.00,4.163900e-02
5612.00,7.976213e-02
5613.00,4.184582e-02
5614.00,8.513936e-02
5615.00,4.267308e-02
5616.00,4.287990e-02
5617.00,8.596662e-02
5618.00,4.060492e-02
5619.00,8.183030e-02
5620.00,4.274203e-02
5621.00,8.245075e-02
5622.00,4.232839e-02
5623.00,3.874358e-02
5624.00,8.224393e-02
5625.00,4.032917e-02
5626.00,7.955532e-02
5627.00,3.881252e-02
5628.00,7.755610e-02
5629.00,4.377611e-02
5630.00,4.212158e-02
5631.00,7.879699e-02
5632.00,4.260415e-02
5633.00,7.976213e-02
5634.00,4.205264e-02
5635.00,8.251969e-02
5636.00,4.108750e-02
5637.00,4.094962e-02
5638.00,8.031365e-02
5639.00,4.301778e-02
5640.00,8.569086e-02
5641.00,4.198370e-02
5642.00,8.100303e-02
5643.00,4.412080e-02
5644.00,7.886593e-02
5645.00,4.322460e-02
5646.00,4.026023e-02
5647.00,7.983107e-02
5648.00,4.246627e-02
5649.00,8.665601e-02
5650.00,3.867464e-02
5651.00,8.589768e-02
5652.00,4.067386e-02
5653.00,4.060492e-02
5654.00,8.307119e-02
5655.00,3.695117e-02
5656.00,8.720752e-02
5657.00,3.984660e-02
5658.00,8.348483e-02
5659.00,4.191476e-02
5660.00,3.860570e-02
5661.00,8.224393e-02
5662.00,4.115643e-02
5663.00,7.900381e-02
5664.00,4.088068e-02
5665.00,8.651813e-02
5666.00,4.019129e-02
5667.00,3.984660e-02
5668.00,8.451891e-02
5669.00,4.150113e-02
5670.00,8.196817e-02
5671.00,4.067386e-02
5672.00,7.852124e-02
5673.00,3.936402e-02
5674.00,3.798525e-02
5675.00,7.969320e-02
5676.00,3.757162e-02
5677.00,8.003789e-02
5678.00,3.584815e-02
5679.00,8.010682e-02
5680.00,4.232839e-02
5681.00,3.950191e-02
5682.00,8.183030e-02
5683.00,4.122537e-02
5684.00,8.376058e-02
5685.00,4.267308e-02
5686.00,8.424316e-02
5687.00,3.888145e-02
5688.00,4.308672e-02
5689.00,8.520830e-02
5690.00,4.260415e-02
5691.00,8.307119e-02
5692.00,4.019129e-02
5693.00,7.714246e-02
5694.00,4.205264e-02
5695.00,4.026023e-02
5696.00,8.058940e-02
5697.00,4.274203e-02
5698.00,7.776291e-02
5699.00,3.757162e-02
5700.00,8.196817e-02
5701.00,3.991554e-02
5702.00,4.177688e-02
5703.00,7.796973e-02
5704.00,4.115643e-02
5705.00,8.093409e-02
5706.00,4.108750e-02
5707.00,8.058940e-02
5708.00,4.081174e-02
5709.00,4.046705e-02
5710.00,7.879699e-02
5711.00,4.122537e-02
5712.00,7.914168e-02
5713.00,3.895039e-02
5714.00,7.976213e-02
5715.00,4.088068e-02
5716.00,4.157007e-02
5717.00,7.893487e-02
5718.00,3.922615e-02
5719.00,7.983107e-02
5720.00,4.191476e-02
5721.00,8.369164e-02
5722.00,4.067386e-02
5723.00,4.032917e-02
5724.00,8.058940e-02
5725.00,4.157007e-02
5726.00,7.934850e-02
5727.00,3.936402e-02
5728.00,7.638413e-02
5729.00,4.039811e-02
5730.00,4.088068e-02
5731.00,8.520830e-02
5732.00,3.846782e-02
5733.00,7.969320e-02
5734.00,4.150113e-02
5735.00,7.831442e-02
5736.00,3.784737e-02
5737.00,3.736480e-02
5738.00,7.914168e-02
5739.00,3.812313e-02
5740.00,8.410528e-02
5741.00,3.777844e-02
5742.00,8.134773e-02
5743.00,4.198370e-02
5744.00,3.812313e-02
5745.00,7.976213e-02
5746.00,3.929509e-02
5747.00,7.865912e-02
5748.00,4.088068e-02
5749.00,7.721140e-02
5750.00,4.143219e-02
5751.00,3.984660e-02
5752.00,8.251969e-02
5753.00,3.963978e-02
5754.00,8.238181e-02
5755.00,3.832994e-02
5756.00,8.065834e-02
5757.00,4.074280e-02
5758.00,4.570639e-02
5759.00,8.417422e-02
5760.00,4.281097e-02
5761.00,8.286438e-02
5762.00,3.646860e-02
5763.00,8.065834e-02
5764.00,4.005341e-02
5765.00,4.205264e-02
5766.00,7.438491e-02
5767.00,3.929509e-02
5768.00,8.162348e-02
5769.00,3.929509e-02
5770.00,8.438103e-02
5771.00,3.729586e-02
5772.00,3.846782e-02
5773.00,7.672883e-02
5774.00,4.019129e-02
5775.00,8.010682e-02
5776.00,4.026023e-02
5777.00,8.272650e-02
5778.00,3.922615e-02
5779.00,3.867464e-02
5780.00,7.859018e-02
5781.00,3.963978e-02
5782.00,8.183030e-02
5783.00,4.060492e-02
5784.00,8.238181e-02
5785.00,5.197982e-02
5786.00,5.060104e-02
5787.00,1.090611e-01
5788.00,5.756386e-02
5789.00,1.108535e-01
5790.00,5.011847e-02
5791.00,9.534229e-02
5792.00,4.377611e-02
5793.00,4.032917e-02
5794.00,8.376058e-02
5795.00,4.060492e-02
5796.00,7.879699e-02
5797.00,3.901933e-02
5798.00,7.955532e-02
5799.00,3.991554e-02
5800.00,3.874358e-02
5801.00,8.134773e-02
5802.00,4.170794e-02
5803.00,8.265756e-02
5804.00,4.474125e-02
5805.00,8.507042e-02
5806.00,4.315566e-02
5807.00,4.191476e-02
5808.00,8.031365e-02
5809.00,4.026023e-02
5810.00,8.245075e-02
5811.00,4.012235e-02
5812.00,8.114091e-02
5813.00,4.026023e-02
5814.00,3.888145e-02
5815.00,7.865912e-02
5816.00,3.805419e-02
5817.00,8.327801e-02
5818.00,4.115643e-02
5819.00,7.927956e-02
5820.00,4.205264e-02
5821.00,4.136325e-02
5822.00,8.079621e-02
5823.00,3.970872e-02
5824.00,8.148561e-02
5825.00,4.253521e-02
5826.00,8.045152e-02
5827.00,3.943297e-02
5828.00,7.886593e-02
5829.00,3.908827e-02
5830.00,4.012235e-02
5831.00,7.900381e-02
5832.00,3.695117e-02
5833.00,7.376447e-02
5834.00,3.984660e-02
5835.00,8.183030e-02
5836.00,3.757162e-02
5837.00,3.839888e-02
5838.00,7.934850e-02
5839.00,4.143219e-02
5840.00,8.134773e-02
5841.00,3.819207e-02
5842.00,7.865912e-02
5843.00,3.901933e-02
5844.00,4.191476e-02
5845.00,7.714246e-02
5846.00,4.039811e-02
5847.00,8.300225e-02
5848.00,3.846782e-02
5849.00,7.886593e-02
5850.00,3.750268e-02
5851.00,3.550346e-02
5852.00,7.686671e-02
5853.00,4.232839e-02
5854.00,7.996895e-02
5855.00,4.081174e-02
5856.00,7.521217e-02
5857.00,3.708905e-02
5858.00,4.012235e-02
5859.00,7.852124e-02
5860.00,3.901933e-02
5861.00,7.762504e-02
5862.00,3.915721e-02
5863.00,7.990001e-02
5864.00,3.922615e-02
5865.00,3.805419e-02
5866.00,8.238181e-02
5867.00,4.060492e-02
5868.00,7.976213e-02
5869.00,3.543452e-02
5870.00,7.865912e-02
5871.00,3.688223e-02
5872.00,4.060492e-02
5873.00,7.748716e-02
5874.00,4.122537e-02
5875.00,7.693565e-02
5876.00,3.901933e-02
5877.00,7.810760e-02
5878.00,3.929509e-02
5879.00,4.005341e-02
5880.00,7.776291e-02
5881.00,3.936402e-02
5882.00,8.451891e-02
5883.00,3.750268e-02
5884.00,7.714246e-02
5885.00,4.088068e-02
5886.00,4.012235e-02
5887.00,8.127879e-02
5888.00,4.088068e-02
5889.00,8.065834e-02
5890.00,4.053599e-02
5891.00,8.017576e-02
5892.00,3.791631e-02
5893.00,3.777844e-02
5894.00,7.838336e-02
5895.00,3.743374e-02
5896.00,7.886593e-02
5897.00,4.012235e-02
5898.00,8.258862e-02
5899.00,4.081174e-02
5900.00,3.812313e-02
5901.00,8.127879e-02
5902.00,3.860570e-02
5903.00,7.300614e-02
5904.00,3.839888e-02
5905.00,7.328189e-02
5906.00,3.957084e-02
5907.00,4.067386e-02
5908.00,7.528111e-02
5909.00,3.977766e-02
5910.00,8.024471e-02
5911.00,3.874358e-02
5912.00,8.176136e-02
5913.00,3.963978e-02
5914.00,4.067386e-02
5915.00,8.079621e-02
5916.00,3.957084e-02
5917.00,7.597050e-02
5918.00,3.874358e-02
5919.00,8.003789e-02
5920.00,4.170794e-02
5921.00,4.019129e-02
5922.00,7.969320e-02
5923.00,4.184582e-02
5924.00,7.790079e-02
5925.00,3.722693e-02
5926.00,8.127879e-02
5927.00,4.136325e-02
5928.00,3.929509e-02
5929.00,7.707352e-02
5930.00,4.026023e-02
5931.00,7.921062e-02
5932.00,3.922615e-02
5933.00,7.397128e-02
5934.00,3.881252e-02
5935.00,3.860570e-02
5936.00,7.803866e-02
5937.00,3.715799e-02
5938.00,7.990001e-02
5939.00,3.888145e-02
5940.00,7.838336e-02
5941.00,4.150113e-02
5942.00,3.929509e-02
5943.00,7.872805e-02
5944.00,3.943297e-02
5945.00,7.707352e-02
5946.00,3.791631e-02
5947.00,7.886593e-02
5948.00,3.791631e-02
5949.00,3.819207e-02
5950.00,7.948638e-02
5951.00,3.777844e-02
5952.00,7.624626e-02
5953.00,3.646860e-02
5954.00,7.631519e-02
5955.00,4.032917e-02
5956.00,4.122537e-02
5957.00,7.638413e-02
5958.00,4.012235e-02
5959.00,7.921062e-02
5960.00,3.908827e-02
5961.00,7.328189e-02
5962.00,3.688223e-02
5963.00,3.998448e-02
5964.00,7.845230e-02
5965.00,3.943297e-02
5966.00,7.859018e-02
5967.00,3.639966e-02
5968.00,7.790079e-02
5969.00,3.832994e-02
5970.00,3.695117e-02
5971.00,7.927956e-02
5972.00,3.915721e-02
5973.00,7.590157e-02
5974.00,3.777844e-02
5975.00,7.769397e-02
5976.00,4.032917e-02
5977.00,3.660648e-02
5978.00,7.548793e-02
5979.00,3.729586e-02
5980.00,7.486748e-02
5981.00,3.633072e-02
5982.00,7.472961e-02
5983.00,3.908827e-02
5984.00,3.908827e-02
5985.00,7.300614e-02
5986.00,3.681329e-02
5987.00,7.721140e-02
5988.00,3.991554e-02
5989.00,7.969320e-02
5990.00,4.094962e-02
5991.00,3.674435e-02
5992.00,7.362659e-02
5993.00,3.908827e-02
5994.00,7.383340e-02
5995.00,4.005341e-02
5996.00,7.397128e-02
5997.00,3.888145e-02
5998.00,3.743374e-02
5999.00,7.721140e-02
6000.00,3.660648e-02
6001.00,7.707352e-02
6002.00,3.729586e-02
6003.00,7.700458e-02
6004.00,3.777844e-02
6005.00,3.908827e-02
6006.00,7.728034e-02
6007.00,3.922615e-02
6008.00,7.445385e-02
6009.00,3.715799e-02
6010.00,7.734928e-02
6011.00,3.777844e-02
6012.00,7.279932e-02
6013.00,3.708905e-02
6014.00,3.950191e-02
6015.00,7.865912e-02
6016.00,3.695117e-02
6017.00,7.569475e-02
6018.00,4.026023e-02
6019.00,7.852124e-02
6020.00,3.757162e-02
6021.00,3.839888e-02
6022.00,8.052046e-02
6023.00,3.770950e-02
6024.00,7.652202e-02
6025.00,3.770950e-02
6026.00,7.707352e-02
6027.00,3.860570e-02
6028.00,3.757162e-02
6029.00,7.514324e-02
6030.00,3.839888e-02
6031.00,7.252356e-02
6032.00,3.557239e-02
6033.00,7.652202e-02
6034.00,3.715799e-02
6035.00,3.646860e-02
6036.00,7.603944e-02
6037.00,3.853676e-02
6038.00,7.583263e-02
6039.00,3.846782e-02
6040.00,7.617732e-02
6041.00,3.508982e-02
6042.00,3.729586e-02
6043.00,7.714246e-02
6044.00,3.633072e-02
6045.00,7.803866e-02
6046.00,4.039811e-02
6047.00,7.514324e-02
6048.00,3.888145e-02
6049.00,3.750268e-02
6050.00,7.590157e-02
6051.00,3.729586e-02
6052.00,7.576369e-02
6053.00,3.605497e-02
6054.00,7.286826e-02
6055.00,3.667542e-02
6056.00,4.032917e-02
6057.00,7.548793e-02
6058.00,3.998448e-02
6059.00,7.438491e-02
6060.00,3.743374e-02
6061.00,7.210993e-02
6062.00,3.936402e-02
6063.00,3.998448e-02
6064.00,7.707352e-02
6065.00,3.777844e-02
6066.00,7.100692e-02
6067.00,3.798525e-02
6068.00,7.348870e-02
6069.00,3.867464e-02
6070.00,3.564133e-02
6071.00,7.224781e-02
6072.00,3.812313e-02
6073.00,7.114479e-02
6074.00,3.446937e-02
6075.00,7.659096e-02
6076.00,3.908827e-02
6077.00,3.846782e-02
6078.00,7.541899e-02
6079.00,3.922615e-02
6080.00,7.369553e-02
6081.00,3.770950e-02
6082.00,7.080010e-02
6083.00,3.805419e-02
6084.00,3.708905e-02
6085.00,7.548793e-02
6086.00,3.722693e-02
6087.00,7.459173e-02
6088.00,3.481407e-02
6089.00,7.721140e-02
6090.00,3.874358e-02
6091.00,3.639966e-02
6092.00,7.204100e-02
6093.00,3.881252e-02
6094.00,7.142054e-02
6095.00,4.032917e-02
6096.00,6.742210e-02
6097.00,3.591709e-02
6098.00,3.963978e-02
6099.00,7.486748e-02
6100.00,3.736480e-02
6101.00,8.238181e-02
6102.00,3.881252e-02
6103.00,7.838336e-02
6104.00,3.957084e-02
6105.00,3.970872e-02
6106.00,7.886593e-02
6107.00,3.805419e-02
6108.00,7.610838e-02
6109.00,3.895039e-02
6110.00,7.217887e-02
6111.00,3.846782e-02
6112.00,3.695117e-02
6113.00,7.314401e-02
6114.00,3.757162e-02
6115.00,7.900381e-02
6116.00,3.798525e-02
6117.00,7.169630e-02
6118.00,3.915721e-02
6119.00,3.777844e-02
6120.00,7.638413e-02
6121.00,3.639966e-02
6122.00,7.624626e-02
6123.00,3.805419e-02
6124.00,7.266144e-02
6125.00,3.743374e-02
6126.00,4.012235e-02
6127.00,7.507430e-02
6128.00,4.177688e-02
6129.00,7.452279e-02
6130.00,3.495195e-02
6131.00,7.624626e-02
6132.00,3.550346e-02
6133.00,3.688223e-02
6134.00,7.341977e-02
6135.00,3.660648e-02
6136.00,7.321295e-02
6137.00,3.743374e-02
6138.00,7.266144e-02
6139.00,3.757162e-02
6140.00,3.812313e-02
6141.00,7.100692e-02
6142.00,3.853676e-02
6143.00,7.004177e-02
6144.00,3.715799e-02
6145.00,7.128267e-02
6146.00,3.915721e-02
6147.00,3.446937e-02
6148.00,6.969707e-02
6149.00,3.729586e-02
6150.00,7.424703e-02
6151.00,3.426256e-02
6152.00,7.624626e-02
6153.00,3.550346e-02
6154.00,3.695117e-02
6155.00,6.818043e-02
6156.00,3.639966e-02
6157.00,7.183418e-02
6158.00,3.474513e-02
6159.00,7.617732e-02
6160.00,3.460725e-02
6161.00,3.467619e-02
6162.00,7.376447e-02
6163.00,3.605497e-02
6164.00,7.397128e-02
6165.00,3.653754e-02
6166.00,7.300614e-02
6167.00,3.295272e-02
6168.00,3.729586e-02
6169.00,7.279932e-02
6170.00,3.715799e-02
6171.00,7.190312e-02
6172.00,3.777844e-02
6173.00,7.486748e-02
6174.00,3.591709e-02
6175.00,3.536558e-02
6176.00,7.073116e-02
6177.00,3.247015e-02
6178.00,6.914557e-02
6179.00,3.674435e-02
6180.00,7.011071e-02
6181.00,3.646860e-02
6182.00,3.777844e-02
6183.00,7.190312e-02
6184.00,3.502088e-02
6185.00,6.880087e-02
6186.00,3.557239e-02
6187.00,7.369553e-02
6188.00,3.557239e-02
6189.00,3.357317e-02
6190.00,7.155842e-02
6191.00,3.557239e-02
6192.00,7.142054e-02
6193.00,3.681329e-02
6194.00,6.955920e-02
6195.00,3.302166e-02
6196.00,3.736480e-02
6197.00,7.900381e-02
6198.00,3.612391e-02
6199.00,7.210993e-02
6200.00,3.970872e-02
6201.00,7.052434e-02
6202.00,3.605497e-02
6203.00,7.279932e-02
6204.00,3.460725e-02
6205.00,3.571027e-02
6206.00,7.341977e-02
6207.00,3.260803e-02
6208.00,7.404022e-02
6209.00,3.412468e-02
6210.00,6.997284e-02
6211.00,3.770950e-02
6212.00,3.543452e-02
6213.00,6.962813e-02
6214.00,3.860570e-02
6215.00,7.045540e-02
6216.00,3.357317e-02
6217.00,7.142054e-02
6218.00,3.598603e-02
6219.00,3.598603e-02
6220.00,6.611226e-02
6221.00,3.715799e-02
6222.00,7.210993e-02
6223.00,3.584815e-02
6224.00,7.066222e-02
6225.00,3.433150e-02
6226.00,3.391787e-02
6227.00,6.714635e-02
6228.00,3.564133e-02
6229.00,6.969707e-02
6230.00,3.502088e-02
6231.00,6.618120e-02
6232.00,3.522770e-02
6233.00,3.426256e-02
6234.00,7.548793e-02
6235.00,3.398680e-02
6236.00,7.231675e-02
6237.00,3.860570e-02
6238.00,6.852512e-02
6239.00,3.508982e-02
6240.00,3.633072e-02
6241.00,7.459173e-02
6242.00,3.522770e-02
6243.00,6.976601e-02
6244.00,3.343529e-02
6245.00,6.797361e-02
6246.00,3.860570e-02
6247.00,3.481407e-02
6248.00,7.307508e-02
6249.00,3.867464e-02
6250.00,7.369553e-02
6251.00,3.315954e-02
6252.00,7.045540e-02
6253.00,3.708905e-02
6254.00,3.440044e-02
6255.00,7.624626e-02
6256.00,3.605497e-02
6257.00,7.093798e-02
6258.00,3.667542e-02
6259.00,7.128267e-02
6260.00,3.267697e-02
6261.00,3.653754e-02
6262.00,6.452667e-02
6263.00,3.522770e-02
6264.00,7.017965e-02
6265.00,3.453831e-02
6266.00,6.914557e-02
6267.00,3.605497e-02
6268.00,3.571027e-02
6269.00,7.417809e-02
6270.00,4.101856e-02
6271.00,7.693565e-02
6272.00,4.163900e-02
6273.00,7.514324e-02
6274.00,3.688223e-02
6275.00,3.722693e-02
6276.00,7.279932e-02
6277.00,3.426256e-02
6278.00,6.997284e-02
6279.00,3.577921e-02
6280.00,7.521217e-02
6281.00,3.426256e-02
6282.00,3.633072e-02
6283.00,6.700847e-02
6284.00,3.626178e-02
6285.00,7.100692e-02
6286.00,3.481407e-02
6287.00,7.059328e-02
6288.00,3.288379e-02
6289.00,3.805419e-02
6290.00,7.321295e-02
6291.00,3.819207e-02
6292.00,7.700458e-02
6293.00,3.881252e-02
6294.00,7.796973e-02
6295.00,4.543064e-02
6296.00,4.825712e-02
6297.00,1.114050e-01
6298.00,6.693953e-02
6299.00,1.340169e-01
6300.00,6.438880e-02
6301.00,1.069929e-01
6302.00,4.736092e-02
6303.00,4.315566e-02
6304.00,7.597050e-02
6305.00,3.660648e-02
6306.00,6.893875e-02
6307.00,3.584815e-02
6308.00,7.024859e-02
6309.00,3.357317e-02
6310.00,3.667542e-02
6311.00,7.273038e-02
6312.00,3.536558e-02
6313.00,7.080010e-02
6314.00,3.715799e-02
6315.00,7.252356e-02
6316.00,3.715799e-02
6317.00,3.605497e-02
6318.00,7.665989e-02
6319.00,3.895039e-02
6320.00,6.928344e-02
6321.00,3.495195e-02
6322.00,6.880087e-02
6323.00,3.598603e-02
6324.00,3.577921e-02
6325.00,6.707741e-02
6326.00,3.302166e-02
6327.00,7.024859e-02
6328.00,3.757162e-02
6329.00,6.983496e-02
6330.00,3.529664e-02
6331.00,3.757162e-02
6332.00,6.666377e-02
6333.00,3.191864e-02
6334.00,7.004177e-02
6335.00,3.688223e-02
6336.00,6.852512e-02
6337.00,3.240121e-02
6338.00,3.405574e-02
6339.00,7.024859e-02
6340.00,3.646860e-02
6341.00,6.755997e-02
6342.00,3.336636e-02
6343.00,6.942132e-02
6344.00,3.460725e-02
6345.00,3.550346e-02
6346.00,6.790467e-02
6347.00,3.309060e-02
6348.00,6.949026e-02
6349.00,3.433150e-02
6350.00,7.293720e-02
6351.00,3.681329e-02
6352.00,3.757162e-02
6353.00,7.121373e-02
6354.00,3.453831e-02
6355.00,6.728422e-02
6356.00,3.371105e-02
6357.00,6.969707e-02
6358.00,3.288379e-02
6359.00,3.508982e-02
6360.00,6.583650e-02
6361.00,3.329742e-02
6362.00,6.880087e-02
6363.00,3.481407e-02
6364.00,6.535394e-02
6365.00,3.508982e-02
6366.00,3.322848e-02
6367.00,6.790467e-02
6368.00,3.116032e-02
6369.00,6.659483e-02
6370.00,3.267697e-02
6371.00,6.452667e-02
6372.00,3.281485e-02
6373.00,3.639966e-02
6374.00,6.928344e-02
6375.00,3.571027e-02
6376.00,6.831830e-02
6377.00,3.302166e-02
6378.00,7.107585e-02
6379.00,3.226333e-02
6380.00,3.812313e-02
6381.00,6.721528e-02
6382.00,3.639966e-02
6383.00,6.873193e-02
6384.00,3.288379e-02
6385.00,6.949026e-02
6386.00,3.529664e-02
6387.00,6.590544e-02
6388.00,3.446937e-02
6389.00,3.412468e-02
6390.00,7.080010e-02
6391.00,3.488301e-02
6392.00,6.921451e-02
6393.00,3.433150e-02
6394.00,6.921451e-02
6395.00,3.433150e-02
6396.00,3.743374e-02
6397.00,6.597438e-02
6398.00,3.309060e-02
6399.00,7.162736e-02
6400.00,3.322848e-02
6401.00,6.893875e-02
6402.00,3.646860e-02
6403.00,3.633072e-02
6404.00,6.790467e-02
6405.00,3.508982e-02
6406.00,6.590544e-02
6407.00,3.267697e-02
6408.00,6.969707e-02
6409.00,3.557239e-02
6410.00,3.460725e-02
6411.00,6.687059e-02
6412.00,3.336636e-02
6413.00,6.535394e-02
6414.00,3.391787e-02
6415.00,6.749104e-02
6416.00,3.357317e-02
6417.00,3.522770e-02
6418.00,6.755997e-02
6419.00,3.433150e-02
6420.00,7.107585e-02
6421.00,3.336636e-02
6422.00,6.604332e-02
6423.00,3.033305e-02
6424.00,3.357317e-02
6425.00,6.638802e-02
6426.00,3.405574e-02
6427.00,6.955920e-02
6428.00,3.550346e-02
6429.00,6.886981e-02
6430.00,3.584815e-02
6431.00,3.626178e-02
6432.00,6.687059e-02
6433.00,3.357317e-02
6434.00,6.673271e-02
6435.00,3.377999e-02
6436.00,6.556075e-02
6437.00,3.571027e-02
6438.00,3.598603e-02
6439.00,6.749104e-02
6440.00,3.288379e-02
6441.00,7.066222e-02
6442.00,3.274591e-02
6443.00,6.728422e-02
6444.00,3.226333e-02
6445.00,3.474513e-02
6446.00,6.893875e-02
6447.00,3.384893e-02
6448.00,6.494030e-02
6449.00,3.377999e-02
6450.00,6.562969e-02
6451.00,3.322848e-02
6452.00,3.405574e-02
6453.00,6.714635e-02
6454.00,3.412468e-02
6455.00,6.259639e-02
6456.00,3.309060e-02
6457.00,7.183418e-02
6458.00,3.122925e-02
6459.00,3.191864e-02
6460.00,6.494030e-02
6461.00,3.198758e-02
6462.00,6.500924e-02
6463.00,3.412468e-02
6464.00,6.363047e-02
6465.00,3.171182e-02
6466.00,3.143607e-02
6467.00,6.480242e-02
6468.00,3.446937e-02
6469.00,6.438880e-02
6470.00,3.433150e-02
6471.00,6.631908e-02
6472.00,3.274591e-02
6473.00,3.557239e-02
6474.00,7.086904e-02
6475.00,3.288379e-02
6476.00,6.535394e-02
6477.00,3.267697e-02
6478.00,6.693953e-02
6479.00,3.571027e-02
6480.00,2.985048e-02
6481.00,6.576757e-02
6482.00,3.508982e-02
6483.00,6.556075e-02
6484.00,3.384893e-02
6485.00,6.163124e-02
6486.00,3.281485e-02
6487.00,3.033305e-02
6488.00,6.893875e-02
6489.00,3.109138e-02
6490.00,6.742210e-02
6491.00,3.226333e-02
6492.00,6.742210e-02
6493.00,3.322848e-02
6494.00,3.619285e-02
6495.00,5.983884e-02
6496.00,3.157395e-02
6497.00,6.742210e-02
6498.00,3.522770e-02
6499.00,6.859405e-02
6500.00,3.226333e-02
6501.00,3.226333e-02
6502.00,6.356153e-02
6503.00,3.488301e-02
6504.00,6.542288e-02
6505.00,3.357317e-02
6506.00,6.680165e-02
6507.00,3.446937e-02
6508.00,3.584815e-02
6509.00,6.652589e-02
6510.00,3.309060e-02
6511.00,6.949026e-02
6512.00,3.198758e-02
6513.00,6.500924e-02
6514.00,3.508982e-02
6515.00,3.253909e-02
6516.00,7.052434e-02
6517.00,3.371105e-02
6518.00,6.749104e-02
6519.00,3.102244e-02
6520.00,6.507818e-02
6521.00,3.364211e-02
6522.00,3.343529e-02
6523.00,6.418198e-02
6524.00,3.129819e-02
6525.00,6.576757e-02
6526.00,3.419362e-02
6527.00,6.356153e-02
6528.00,3.122925e-02
6529.00,3.398680e-02
6530.00,6.459561e-02
6531.00,3.129819e-02
6532.00,6.438880e-02
6533.00,2.964366e-02
6534.00,6.211381e-02
6535.00,3.350423e-02
6536.00,3.267697e-02
6537.00,6.790467e-02
6538.00,3.233228e-02
6539.00,6.466455e-02
6540.00,3.488301e-02
6541.00,6.397516e-02
6542.00,3.122925e-02
6543.00,3.295272e-02
6544.00,6.597438e-02
6545.00,3.253909e-02
6546.00,6.431986e-02
6547.00,3.412468e-02
6548.00,6.652589e-02
6549.00,3.440044e-02
6550.00,3.198758e-02
6551.00,6.583650e-02
6552.00,3.322848e-02
6553.00,6.997284e-02
6554.00,3.281485e-02
6555.00,6.431986e-02
6556.00,3.247015e-02
6557.00,2.916109e-02
6558.00,6.549181e-02
6559.00,3.295272e-02
6560.00,6.363047e-02
6561.00,3.047093e-02
6562.00,6.294108e-02
6563.00,3.295272e-02
6564.00,3.274591e-02
6565.00,6.425092e-02
6566.00,3.336636e-02
6567.00,6.445773e-02
6568.00,3.033305e-02
6569.00,6.411304e-02
6570.00,3.205652e-02
6571.00,6.466455e-02
6572.00,3.074668e-02
6573.00,3.109138e-02
6574.00,6.259639e-02
6575.00,3.336636e-02
6576.00,6.218275e-02
6577.00,2.923003e-02
6578.00,6.232063e-02
6579.00,3.309060e-02
6580.00,3.357317e-02
6581.00,6.114867e-02
6582.00,3.012623e-02
6583.00,6.307895e-02
6584.00,3.205652e-02
6585.00,6.873193e-02
6586.00,3.488301e-02
6587.00,3.088456e-02
6588.00,6.769785e-02
6589.00,3.419362e-02
6590.00,6.673271e-02
6591.00,2.957472e-02
6592.00,6.528500e-02
6593.00,3.129819e-02
6594.00,3.198758e-02
6595.00,6.238957e-02
6596.00,2.723081e-02
6597.00,6.121761e-02
6598.00,2.985048e-02
6599.00,6.087292e-02
6600.00,3.253909e-02
6601.00,2.978154e-02
6602.00,5.949414e-02
6603.00,3.440044e-02
6604.00,5.997671e-02
6605.00,3.577921e-02
6606.00,6.969707e-02
6607.00,3.695117e-02
6608.00,3.839888e-02
6609.00,8.348483e-02
6610.00,4.019129e-02
6611.00,7.376447e-02
6612.00,3.508982e-02
6613.00,6.990390e-02
6614.00,3.440044e-02
6615.00,3.102244e-02
6616.00,6.569863e-02
6617.00,3.205652e-02
6618.00,6.597438e-02
6619.00,3.260803e-02
6620.00,7.472961e-02
6621.00,3.577921e-02
6622.00,3.970872e-02
6623.00,8.141667e-02
6624.00,4.329354e-02
6625.00,7.707352e-02
6626.00,3.915721e-02
6627.00,6.666377e-02
6628.00,3.467619e-02
6629.00,3.184970e-02
6630.00,6.404410e-02
6631.00,3.295272e-02
6632.00,6.625014e-02
6633.00,2.909215e-02
6634.00,6.473349e-02
6635.00,3.329742e-02
6636.00,3.281485e-02
6637.00,6.369940e-02
6638.00,3.191864e-02
6639.00,6.128655e-02
6640.00,3.198758e-02
6641.00,6.245851e-02
6642.00,3.267697e-02
6643.00,3.171182e-02
6644.00,5.749492e-02
6645.00,3.267697e-02
6646.00,6.549181e-02
6647.00,3.136713e-02
6648.00,6.342365e-02
6649.00,3.253909e-02
6650.00,3.212546e-02
6651.00,6.245851e-02
6652.00,3.040199e-02
6653.00,6.301001e-02
6654.00,3.212546e-02
6655.00,6.287214e-02
6656.00,3.164289e-02
6657.00,2.833383e-02
6658.00,5.935626e-02
6659.00,3.260803e-02
6660.00,6.445773e-02
6661.00,3.019517e-02
6662.00,6.101079e-02
6663.00,3.247015e-02
6664.00,3.019517e-02
6665.00,5.997671e-02
6666.00,3.047093e-02
6667.00,6.211381e-02
6668.00,3.198758e-02
6669.00,6.769785e-02
6670.00,3.495195e-02
6671.00,3.440044e-02
6672.00,7.548793e-02
6673.00,3.571027e-02
6674.00,7.024859e-02
6675.00,3.377999e-02
6676.00,6.769785e-02
6677.00,3.178076e-02
6678.00,3.019517e-02
6679.00,6.625014e-02
6680.00,2.860958e-02
6681.00,5.666765e-02
6682.00,3.205652e-02
6683.00,6.204487e-02
6684.00,3.178076e-02
6685.00,3.157395e-02
6686.00,6.652589e-02
6687.00,3.164289e-02
6688.00,6.107973e-02
6689.00,3.143607e-02
6690.00,6.121761e-02
6691.00,3.164289e-02
6692.00,3.536558e-02
6693.00,6.142443e-02
6694.00,3.047093e-02
6695.00,6.170018e-02
6696.00,3.605497e-02
6697.00,7.148948e-02
6698.00,3.832994e-02
6699.00,4.770562e-02
6700.00,1.247102e-01
6701.00,7.659096e-02
6702.00,1.804127e-01
6703.00,8.217499e-02
6704.00,1.489077e-01
6705.00,6.087292e-02
6706.00,5.425480e-02
6707.00,8.782797e-02
6708.00,4.039811e-02
6709.00,7.080010e-02
6710.00,3.474513e-02
6711.00,6.673271e-02
6712.00,3.495195e-02
6713.00,3.391787e-02
6714.00,6.776679e-02
6715.00,3.260803e-02
6716.00,6.266532e-02
6717.00,3.157395e-02
6718.00,6.259639e-02
6719.00,2.950579e-02
6720.00,3.240121e-02
6721.00,6.232063e-02
6722.00,3.143607e-02
6723.00,6.645696e-02
6724.00,3.178076e-02
6725.00,5.763280e-02
6726.00,3.019517e-02
6727.00,3.198758e-02
6728.00,6.342365e-02
6729.00,3.426256e-02
6730.00,6.666377e-02
6731.00,3.405574e-02
6732.00,6.411304e-02
6733.00,3.543452e-02
6734.00,3.026411e-02
6735.00,6.232063e-02
6736.00,3.240121e-02
6737.00,6.466455e-02
6738.00,2.964366e-02
6739.00,6.238957e-02
6740.00,2.792019e-02
6741.00,2.998836e-02
6742.00,6.314790e-02
6743.00,3.488301e-02
6744.00,6.500924e-02
6745.00,3.129819e-02
6746.00,6.252745e-02
6747.00,3.343529e-02
6748.00,2.840276e-02
6749.00,6.507818e-02
6750.00,3.102244e-02
6751.00,6.045929e-02
6752.00,3.116032e-02
6753.00,6.287214e-02
6754.00,3.329742e-02
6755.00,6.004565e-02
6756.00,3.281485e-02
6757.00,3.122925e-02
6758.00,6.080398e-02
6759.00,3.267697e-02
6760.00,6.638802e-02
6761.00,3.164289e-02
6762.00,6.314790e-02
6763.00,3.171182e-02
6764.00,3.095350e-02
6765.00,7.128267e-02
6766.00,3.377999e-02
6767.00,6.549181e-02
6768.00,3.329742e-02
6769.00,6.590544e-02
6770.00,3.329742e-02
6771.00,3.116032e-02
6772.00,6.514712e-02
6773.00,3.240121e-02
6774.00,6.245851e-02
6775.00,3.481407e-02
6776.00,6.473349e-02
6777.00,3.315954e-02
6778.00,3.515876e-02
6779.00,7.155842e-02
6780.00,3.557239e-02
6781.00,7.066222e-02
6782.00,3.467619e-02
6783.00,7.121373e-02
6784.00,3.550346e-02
6785.00,3.426256e-02
6786.00,6.342365e-02
6787.00,3.012623e-02
6788.00,6.142443e-02
6789.00,3.212546e-02
6790.00,6.335471e-02
6791.00,3.129819e-02
6792.00,3.129819e-02
6793.00,6.494030e-02
6794.00,3.357317e-02
6795.00,6.556075e-02
6796.00,3.212546e-02
6797.00,6.480242e-02
6798.00,3.143607e-02
6799.00,3.005730e-02
6800.00,6.576757e-02
6801.00,2.991942e-02
6802.00,6.611226e-02
6803.00,3.267697e-02
6804.00,6.921451e-02
6805.00,3.888145e-02
6806.00,4.088068e-02
6807.00,9.354988e-02
6808.00,5.687447e-02
6809.00,1.231935e-01
6810.00,6.149337e-02
6811.00,1.109224e-01
6812.00,5.225557e-02
6813.00,3.991554e-02
6814.00,7.045540e-02
6815.00,2.978154e-02
6816.00,6.287214e-02
6817.00,3.005730e-02
6818.00,5.777067e-02
6819.00,3.129819e-02
6820.00,3.005730e-02
6821.00,5.652978e-02
6822.00,3.081562e-02
6823.00,5.942520e-02
6824.00,3.136713e-02
6825.00,5.990778e-02
6826.00,3.019517e-02
6827.00,3.033305e-02
6828.00,5.976989e-02
6829.00,2.929897e-02
6830.00,5.908051e-02
6831.00,2.923003e-02
6832.00,5.908051e-02
6833.00,2.867852e-02
6834.00,2.778232e-02
6835.00,5.673659e-02
6836.00,2.860958e-02
6837.00,6.445773e-02
6838.00,2.833383e-02
6839.00,5.721916e-02
6840.00,2.860958e-02
6841.00,2.840276e-02
6842.00,6.128655e-02
6843.00,2.598991e-02
6844.00,5.894263e-02
6845.00,2.860958e-02
6846.00,5.839112e-02
6847.00,2.819595e-02
6848.00,2.888534e-02
6849.00,5.701235e-02
6850.00,2.957472e-02
6851.00,6.101079e-02
6852.00,3.033305e-02
6853.00,5.715022e-02
6854.00,2.923003e-02
6855.00,2.957472e-02
6856.00,6.073504e-02
6857.00,2.985048e-02
6858.00,6.052822e-02
6859.00,3.267697e-02
6860.00,5.949414e-02
6861.00,2.757550e-02
6862.00,2.971260e-02
6863.00,5.921839e-02
6864.00,3.109138e-02
6865.00,6.307895e-02
6866.00,2.743762e-02
6867.00,5.790855e-02
6868.00,3.171182e-02
6869.00,3.005730e-02
6870.00,5.894263e-02
6871.00,2.971260e-02
6872.00,5.873581e-02
6873.00,2.964366e-02
6874.00,5.976989e-02
6875.00,3.067774e-02
6876.00,2.867852e-02
6877.00,5.625402e-02
6878.00,2.867852e-02
6879.00,6.107973e-02
6880.00,2.798913e-02
6881.00,5.983884e-02
6882.00,3.191864e-02
6883.00,2.840276e-02
6884.00,5.997671e-02
6885.00,2.909215e-02
6886.00,6.287214e-02
6887.00,2.805807e-02
6888.00,6.066610e-02
6889.00,2.860958e-02
6890.00,2.736868e-02
6891.00,5.735704e-02
6892.00,2.888534e-02
6893.00,6.149337e-02
6894.00,3.067774e-02
6895.00,5.666765e-02
6896.00,2.867852e-02
6897.00,3.012623e-02
6898.00,6.349259e-02
6899.00,2.909215e-02
6900.00,6.135549e-02
6901.00,2.943685e-02
6902.00,6.018353e-02
6903.00,3.322848e-02
6904.00,2.916109e-02
6905.00,5.590933e-02
6906.00,2.978154e-02
6907.00,5.515100e-02
6908.00,2.950579e-02
6909.00,5.921839e-02
6910.00,2.626566e-02
6911.00,2.936791e-02
6912.00,6.376834e-02
6913.00,3.122925e-02
6914.00,5.970096e-02
6915.00,2.916109e-02
6916.00,6.473349e-02
6917.00,3.205652e-02
6918.00,2.971260e-02
6919.00,6.356153e-02
6920.00,3.184970e-02
6921.00,5.404798e-02
6922.00,2.840276e-02
6923.00,5.763280e-02
6924.00,2.978154e-02
6925.00,3.012623e-02
6926.00,5.556463e-02
6927.00,2.792019e-02
6928.00,5.783961e-02
6929.00,2.881640e-02
6930.00,5.921839e-02
6931.00,2.978154e-02
6932.00,3.116032e-02
6933.00,5.639190e-02
6934.00,2.867852e-02
6935.00,6.204487e-02
6936.00,3.040199e-02
6937.00,6.004565e-02
6938.00,2.978154e-02
6939.00,2.661036e-02
6940.00,5.935626e-02
6941.00,2.881640e-02
6942.00,5.639190e-02
6943.00,2.971260e-02
6944.00,5.735704e-02
6945.00,2.743762e-02
6946.00,5.790855e-02
6947.00,2.785126e-02
6948.00,2.874746e-02
6949.00,5.294496e-02
6950.00,2.895427e-02
6951.00,5.397904e-02
6952.00,2.867852e-02
6953.00,5.439267e-02
6954.00,2.902321e-02
6955.00,3.122925e-02
6956.00,5.818431e-02
6957.00,2.681717e-02
6958.00,5.680553e-02
6959.00,2.867852e-02
6960.00,6.025247e-02
6961.00,2.957472e-02
6962.00,2.812701e-02
6963.00,5.411692e-02
6964.00,2.654142e-02
6965.00,5.528888e-02
6966.00,2.681717e-02
6967.00,5.487525e-02
6968.00,2.688611e-02
6969.00,2.964366e-02
6970.00,5.639190e-02
6971.00,2.812701e-02
6972.00,5.735704e-02
6973.00,2.833383e-02
6974.00,5.763280e-02
6975.00,2.757550e-02
6976.00,2.674823e-02
6977.00,5.308284e-02
6978.00,2.854064e-02
6979.00,5.473737e-02
6980.00,2.661036e-02
6981.00,5.639190e-02
6982.00,2.619673e-02
6983.00,2.792019e-02
6984.00,5.797749e-02
6985.00,2.847170e-02
6986.00,5.680553e-02
6987.00,2.592097e-02
6988.00,5.528888e-02
6989.00,2.633460e-02
6990.00,2.826489e-02
6991.00,5.790855e-02
6992.00,2.723081e-02
6993.00,5.880475e-02
6994.00,2.805807e-02
6995.00,5.646084e-02
6996.00,2.909215e-02
6997.00,2.516264e-02
6998.00,5.708129e-02
6999.00,2.936791e-02
7000.00,5.611614e-02
7001.00,2.723081e-02
7002.00,5.391010e-02
7003.00,2.578309e-02
7004.00,2.826489e-02
7005.00,5.535782e-02
7006.00,3.081562e-02
7007.00,5.990778e-02
7008.00,2.647248e-02
7009.00,5.914945e-02
7010.00,2.743762e-02
7011.00,2.723081e-02
7012.00,5.990778e-02
7013.00,2.667930e-02
7014.00,5.397904e-02
7015.00,2.764444e-02
7016.00,5.859794e-02
7017.00,2.771338e-02
7018.00,2.481795e-02
7019.00,5.556463e-02
7020.00,2.964366e-02
7021.00,5.335859e-02
7022.00,2.702399e-02
7023.00,5.342753e-02
7024.00,2.950579e-02
7025.00,2.481795e-02
7026.00,5.735704e-02
7027.00,2.916109e-02
7028.00,5.935626e-02
7029.00,3.095350e-02
7030.00,5.528888e-02
7031.00,2.709293e-02
7032.00,2.654142e-02
7033.00,5.563357e-02
7034.00,2.929897e-02
7035.00,5.108361e-02
7036.00,2.598991e-02
7037.00,5.294496e-02
7038.00,2.792019e-02
7039.00,2.923003e-02
7040.00,5.322072e-02
7041.00,2.792019e-02
7042.00,5.494418e-02
7043.00,2.502477e-02
7044.00,5.177300e-02
7045.00,2.426644e-02
7046.00,2.661036e-02
7047.00,5.129043e-02
7048.00,2.736868e-02
7049.00,5.239345e-02
7050.00,2.550734e-02
7051.00,5.094574e-02
7052.00,2.288767e-02
7053.00,2.729975e-02
7054.00,4.853288e-02
7055.00,2.619673e-02
7056.00,5.328966e-02
7057.00,2.550734e-02
7058.00,5.218663e-02
7059.00,2.778232e-02
7060.00,2.261191e-02
7061.00,5.039423e-02
7062.00,2.619673e-02
7063.00,5.204876e-02
7064.00,2.474901e-02
7065.00,5.328966e-02
7066.00,2.371493e-02
7067.00,2.412856e-02
7068.00,5.156618e-02
7069.00,2.399069e-02
7070.00,5.156618e-02
7071.00,2.481795e-02
7072.00,4.653366e-02
7073.00,2.488689e-02
7074.00,2.523158e-02
7075.00,5.094574e-02
7076.00,2.330130e-02
7077.00,4.674047e-02
7078.00,2.468007e-02
7079.00,4.667154e-02
7080.00,2.295660e-02
7081.00,2.405962e-02
7082.00,4.915333e-02
7083.00,2.392175e-02
7084.00,4.701623e-02
7085.00,2.268085e-02
7086.00,4.798137e-02
7087.00,2.447326e-02
7088.00,2.405962e-02
7089.00,5.239345e-02
7090.00,2.226722e-02
7091.00,4.742986e-02
7092.00,2.550734e-02
7093.00,4.956696e-02
7094.00,2.061269e-02
7095.00,2.357705e-02
7096.00,4.832606e-02
7097.00,2.392175e-02
7098.00,4.722304e-02
7099.00,2.530052e-02
7100.00,4.543064e-02
7101.00,2.516264e-02
7102.00,2.302554e-02
7103.00,4.646472e-02
7104.00,2.109526e-02
7105.00,4.839500e-02
7106.00,2.371493e-02
7107.00,4.867076e-02
7108.00,2.309448e-02
7109.00,2.095738e-02
7110.00,4.887757e-02
7111.00,2.405962e-02
7112.00,4.556851e-02
7113.00,2.302554e-02
7114.00,5.032529e-02
7115.00,2.867852e-02
7116.00,2.812701e-02
7117.00,6.176912e-02
7118.00,3.474513e-02
7119.00,7.769397e-02
7120.00,4.315566e-02
7121.00,8.155454e-02
7122.00,3.729586e-02
7123.00,3.350423e-02
7124.00,6.170018e-02
7125.00,2.674823e-02
7126.00,5.446161e-02
7127.00,2.550734e-02
7128.00,4.777455e-02
7129.00,2.357705e-02
7130.00,5.666765e-02
7131.00,2.943685e-02
7132.00,2.998836e-02
7133.00,6.976601e-02
7134.00,3.729586e-02
7135.00,7.859018e-02
7136.00,3.646860e-02
7137.00,6.369940e-02
7138.00,2.812701e-02
7139.00,2.833383e-02
7140.00,5.073892e-02
7141.00,2.440432e-02
7142.00,4.591321e-02
7143.00,2.330130e-02
7144.00,4.474125e-02
7145.00,2.295660e-02
7146.00,2.164677e-02
7147.00,4.391398e-02
7148.00,2.143995e-02
7149.00,4.894651e-02
7150.00,2.419750e-02
7151.00,4.515488e-02
7152.00,2.143995e-02
7153.00,2.323236e-02
7154.00,4.301778e-02
7155.00,2.309448e-02
7156.00,4.384505e-02
7157.00,2.605885e-02
7158.00,4.005341e-02
7159.00,2.323236e-02
7160.00,2.295660e-02
7161.00,4.418974e-02
7162.00,2.323236e-02
7163.00,4.205264e-02
7164.00,2.295660e-02
7165.00,4.343141e-02
7166.00,2.081950e-02
7167.00,2.171571e-02
7168.00,4.274203e-02
7169.00,2.095738e-02
7170.00,4.322460e-02
7171.00,2.295660e-02
7172.00,4.267308e-02
7173.00,2.495583e-02
7174.00,2.405962e-02
7175.00,4.694729e-02
7176.00,2.337024e-02
7177.00,4.805031e-02
7178.00,2.674823e-02
7179.00,5.025635e-02
7180.00,3.081562e-02
7181.00,3.412468e-02
7182.00,6.707741e-02
7183.00,3.612391e-02
7184.00,6.528500e-02
7185.00,3.136713e-02
7186.00,5.342753e-02
7187.00,2.378387e-02
7188.00,2.378387e-02
7189.00,4.763668e-02
7190.00,2.288767e-02
7191.00,4.398292e-02
7192.00,2.261191e-02
7193.00,4.398292e-02
7194.00,2.006118e-02
7195.00,2.323236e-02
7196.00,4.501700e-02
7197.00,2.192252e-02
7198.00,4.618896e-02
7199.00,2.102632e-02
7200.00,4.391398e-02
7201.00,2.102632e-02
7202.00,2.268085e-02
7203.00,5.025635e-02
7204.00,2.716187e-02
7205.00,5.294496e-02
7206.00,2.902321e-02
7207.00,6.735316e-02
7208.00,4.301778e-02
7209.00,5.287602e-02
7210.00,1.405661e-01
7211.00,9.541123e-02
7212.00,2.263949e-01
7213.00,1.273299e-01
7214.00,2.412167e-01
7215.00,9.913392e-02
7216.00,8.003789e-02
7217.00,1.246413e-01
7218.00,4.612003e-02
7219.00,6.831830e-02
7220.00,2.936791e-02
7221.00,4.632684e-02
7222.00,2.309448e-02
7223.00,2.412856e-02
7224.00,4.536170e-02
7225.00,2.130207e-02
7226.00,4.529276e-02
7227.00,2.199146e-02
7228.00,4.191476e-02
7229.00,2.102632e-02
7230.00,1.985436e-02
7231.00,4.308672e-02
7232.00,2.130207e-02
7233.00,4.301778e-02
7234.00,2.157783e-02
7235.00,4.308672e-02
7236.00,1.916497e-02
7237.00,2.233616e-02
7238.00,4.260415e-02
7239.00,2.061269e-02
7240.00,4.336248e-02
7241.00,2.206040e-02
7242.00,4.522382e-02
7243.00,2.261191e-02
7244.00,2.281873e-02
7245.00,4.453443e-02
7246.00,2.185358e-02
7247.00,4.088068e-02
7248.00,2.150889e-02
7249.00,4.508594e-02
7250.00,1.999224e-02
7251.00,1.854452e-02
7252.00,4.274203e-02
7253.00,2.109526e-02
7254.00,4.026023e-02
7255.00,2.095738e-02
7256.00,4.418974e-02
7257.00,1.985436e-02
7258.00,2.054375e-02
7259.00,3.963978e-02
7260.00,1.957861e-02
7261.00,4.301778e-02
7262.00,1.992330e-02
7263.00,4.026023e-02
7264.00,2.075056e-02
7265.00,2.109526e-02
7266.00,4.212158e-02
7267.00,2.261191e-02
7268.00,4.322460e-02
7269.00,1.964754e-02
7270.00,4.053599e-02
7271.00,1.916497e-02
7272.00,2.054375e-02
7273.00,4.157007e-02
7274.00,1.992330e-02
7275.00,4.239733e-02
7276.00,2.157783e-02
7277.00,4.398292e-02
7278.00,2.123314e-02
7279.00,2.295660e-02
7280.00,4.212158e-02
7281.00,2.061269e-02
7282.00,4.453443e-02
7283.00,2.095738e-02
7284.00,3.950191e-02
7285.00,1.992330e-02
7286.00,1.861346e-02
7287.00,3.826101e-02
7288.00,2.068163e-02
7289.00,3.860570e-02
7290.00,2.095738e-02
7291.00,4.074280e-02
7292.00,1.999224e-02
7293.00,1.861346e-02
7294.00,4.122537e-02
7295.00,2.130207e-02
7296.00,4.019129e-02
7297.00,2.143995e-02
7298.00,4.391398e-02
7299.00,1.992330e-02
7300.00,2.502477e-02
7301.00,4.246627e-02
7302.00,2.178464e-02
7303.00,3.936402e-02
7304.00,2.240509e-02
7305.00,4.212158e-02
7306.00,2.254297e-02
7307.00,2.081950e-02
7308.00,4.501700e-02
7309.00,2.081950e-02
7310.00,4.370717e-02
7311.00,2.150889e-02
7312.00,4.363823e-02
7313.00,2.047481e-02
7314.00,4.039811e-02
7315.00,1.778620e-02
7316.00,1.992330e-02
7317.00,4.039811e-02
7318.00,1.833771e-02
7319.00,3.881252e-02
7320.00,2.040587e-02
7321.00,3.881252e-02
7322.00,1.909603e-02
7323.00,2.150889e-02
7324.00,4.039811e-02
7325.00,2.088844e-02
7326.00,4.198370e-02
7327.00,2.040587e-02
7328.00,3.963978e-02
7329.00,1.964754e-02
7330.00,1.868240e-02
7331.00,3.853676e-02
7332.00,1.751044e-02
7333.00,3.639966e-02
7334.00,1.978542e-02
7335.00,4.046705e-02
7336.00,1.833771e-02
7337.00,1.785514e-02
7338.00,3.867464e-02
7339.00,2.019905e-02
7340.00,3.777844e-02
7341.00,1.985436e-02
7342.00,3.929509e-02
7343.00,1.868240e-02
7344.00,1.902710e-02
7345.00,3.598603e-02
7346.00,1.840665e-02
7347.00,4.074280e-02
7348.00,2.061269e-02
7349.00,4.019129e-02
7350.00,1.902710e-02
7351.00,1.923391e-02
7352.00,3.895039e-02
7353.00,1.916497e-02
7354.00,4.053599e-02
7355.00,2.137101e-02
7356.00,4.074280e-02
7357.00,1.957861e-02
7358.00,2.068163e-02
7359.00,3.888145e-02
7360.00,1.785514e-02
7361.00,3.715799e-02
7362.00,2.075056e-02
7363.00,3.839888e-02
7364.00,1.937179e-02
7365.00,1.833771e-02
7366.00,3.681329e-02
7367.00,1.978542e-02
7368.00,3.798525e-02
7369.00,1.861346e-02
7370.00,3.736480e-02
7371.00,1.957861e-02
7372.00,2.075056e-02
7373.00,3.908827e-02
7374.00,1.854452e-02
7375.00,3.881252e-02
7376.00,1.992330e-02
7377.00,3.853676e-02
7378.00,1.806195e-02
7379.00,1.847558e-02
7380.00,3.832994e-02
7381.00,1.771726e-02
7382.00,3.798525e-02
7383.00,1.826877e-02
7384.00,3.826101e-02
7385.00,1.861346e-02
7386.00,1.792408e-02
7387.00,3.695117e-02
7388.00,1.916497e-02
7389.00,4.067386e-02
7390.00,1.847558e-02
7391.00,3.881252e-02
7392.00,1.819983e-02
7393.00,1.861346e-02
7394.00,3.605497e-02
7395.00,1.888922e-02
7396.00,3.860570e-02
7397.00,1.813089e-02
7398.00,4.039811e-02
7399.00,1.861346e-02
7400.00,1.764832e-02
7401.00,4.019129e-02
7402.00,1.937179e-02
7403.00,4.163900e-02
7404.00,1.950967e-02
7405.00,4.012235e-02
7406.00,2.040587e-02
7407.00,2.185358e-02
7408.00,4.281097e-02
7409.00,1.737257e-02
7410.00,3.936402e-02
7411.00,1.923391e-02
7412.00,3.853676e-02
7413.00,1.744150e-02
7414.00,1.819983e-02
7415.00,3.798525e-02
7416.00,1.764832e-02
7417.00,3.826101e-02
7418.00,1.558016e-02
7419.00,3.729586e-02
7420.00,1.702787e-02
7421.00,1.944073e-02
7422.00,3.757162e-02
7423.00,1.902710e-02
7424.00,3.839888e-02
7425.00,1.737257e-02
7426.00,4.694729e-02
7427.00,2.323236e-02
7428.00,2.075056e-02
7429.00,4.412080e-02
7430.00,2.047481e-02
7431.00,4.177688e-02
7432.00,2.178464e-02
7433.00,3.915721e-02
7434.00,1.730363e-02
7435.00,1.888922e-02
7436.00,3.481407e-02
7437.00,1.668318e-02
7438.00,3.660648e-02
7439.00,1.702787e-02
7440.00,3.839888e-02
7441.00,1.751044e-02
7442.00,2.040587e-02
7443.00,3.460725e-02
7444.00,1.847558e-02
7445.00,3.550346e-02
7446.00,1.882028e-02
7447.00,3.398680e-02
7448.00,1.840665e-02
7449.00,1.854452e-02
7450.00,3.805419e-02
7451.00,1.592485e-02
7452.00,3.343529e-02
7453.00,1.702787e-02
7454.00,3.391787e-02
7455.00,1.813089e-02
7456.00,1.785514e-02
7457.00,3.426256e-02
7458.00,1.819983e-02
7459.00,3.212546e-02
7460.00,1.647636e-02
7461.00,3.502088e-02
7462.00,1.654530e-02
7463.00,1.826877e-02
7464.00,3.529664e-02
7465.00,1.799301e-02
7466.00,3.584815e-02
7467.00,1.909603e-02
7468.00,3.488301e-02
7469.00,1.847558e-02
7470.00,1.537334e-02
7471.00,3.274591e-02
7472.00,1.620061e-02
7473.00,3.412468e-02
7474.00,1.668318e-02
7475.00,3.453831e-02
7476.00,1.709681e-02
7477.00,1.682105e-02
7478.00,3.274591e-02
7479.00,1.592485e-02
7480.00,3.536558e-02
7481.00,1.640742e-02
7482.00,3.267697e-02
7483.00,1.606273e-02
7484.00,1.585591e-02
7485.00,2.998836e-02
7486.00,1.730363e-02
7487.00,3.219440e-02
7488.00,1.764832e-02
7489.00,3.336636e-02
7490.00,1.744150e-02
7491.00,1.730363e-02
7492.00,3.605497e-02
7493.00,1.578697e-02
7494.00,3.377999e-02
7495.00,1.537334e-02
7496.00,3.047093e-02
7497.00,1.647636e-02
7498.00,1.682105e-02
7499.00,3.102244e-02
7500.00,1.523546e-02
7501.00,3.136713e-02
7502.00,1.675212e-02
7503.00,3.398680e-02
7504.00,1.640742e-02
7505.00,3.143607e-02
7506.00,1.668318e-02
7507.00,1.626955e-02
7508.00,3.247015e-02
7509.00,1.585591e-02
7510.00,3.584815e-02
7511.00,2.006118e-02
7512.00,3.736480e-02
7513.00,1.813089e-02
7514.00,1.944073e-02
7515.00,3.612391e-02
7516.00,1.682105e-02
7517.00,3.060880e-02
7518.00,1.613167e-02
7519.00,2.957472e-02
7520.00,1.757938e-02
7521.00,1.358093e-02
7522.00,3.116032e-02
7523.00,1.558016e-02
7524.00,2.867852e-02
7525.00,1.268473e-02
7526.00,2.854064e-02
7527.00,1.509759e-02
7528.00,1.420138e-02
7529.00,3.060880e-02
7530.00,1.516652e-02
7531.00,3.129819e-02
7532.00,1.454608e-02
7533.00,3.067774e-02
7534.00,1.247791e-02
7535.00,1.551122e-02
7536.00,3.053987e-02
7537.00,1.702787e-02
7538.00,3.074668e-02
7539.00,1.482183e-02
7540.00,2.840276e-02
7541.00,1.523546e-02
7542.00,1.420138e-02
7543.00,2.902321e-02
7544.00,1.537334e-02
7545.00,2.950579e-02
7546.00,1.440820e-02
7547.00,2.447326e-02
7548.00,1.613167e-02
7549.00,1.661424e-02
7550.00,2.826489e-02
7551.00,1.358093e-02
7552.00,2.833383e-02
7553.00,1.475289e-02
7554.00,2.895427e-02
7555.00,1.427032e-02
7556.00,1.330518e-02
7557.00,2.661036e-02
7558.00,1.406351e-02
7559.00,2.702399e-02
7560.00,1.378775e-02
7561.00,2.985048e-02
7562.00,1.364987e-02
7563.00,1.240898e-02
7564.00,2.736868e-02
7565.00,1.330518e-02
7566.00,2.681717e-02
7567.00,1.261579e-02
7568.00,2.840276e-02
7569.00,1.378775e-02
7570.00,1.323624e-02
7571.00,2.667930e-02
7572.00,1.530440e-02
7573.00,2.468007e-02
7574.00,9.858241e-03
7575.00,2.536946e-02
7576.00,1.268473e-02
7577.00,1.385669e-02
7578.00,2.881640e-02
7579.00,1.385669e-02
7580.00,2.909215e-02
7581.00,1.530440e-02
7582.00,2.585203e-02
7583.00,1.302942e-02
7584.00,1.358093e-02
7585.00,2.819595e-02
7586.00,1.358093e-02
7587.00,2.564522e-02
7588.00,1.302942e-02
7589.00,2.661036e-02
7590.00,1.047869e-02
7591.00,1.378775e-02
7592.00,2.509370e-02
7593.00,1.082338e-02
7594.00,2.199146e-02
7595.00,1.254685e-02
7596.00,2.323236e-02
7597.00,1.240898e-02
7598.00,1.144383e-02
7599.00,2.330130e-02
7600.00,1.130596e-02
7601.00,2.357705e-02
7602.00,1.275367e-02
7603.00,2.405962e-02
7604.00,1.213322e-02
7605.00,1.040975e-02
7606.00,2.578309e-02
7607.00,1.158171e-02
7608.00,2.405962e-02
7609.00,1.199534e-02
7610.00,2.792019e-02
7611.00,1.344306e-02
7612.00,1.261579e-02
7613.00,2.068163e-02
7614.00,1.199534e-02
7615.00,2.412856e-02
7616.00,1.199534e-02
7617.00,2.109526e-02
7618.00,1.165065e-02
7619.00,1.220216e-02
7620.00,2.433538e-02
7621.00,1.206428e-02
7622.00,2.392175e-02
7623.00,1.261579e-02
7624.00,2.564522e-02
7625.00,1.213322e-02
7626.00,1.447714e-02
7627.00,3.240121e-02
7628.00,1.778620e-02
7629.00,4.494806e-02
7630.00,2.716187e-02
7631.00,5.322072e-02
7632.00,2.488689e-02
7633.00,2.433538e-02
7634.00,4.081174e-02
7635.00,1.744150e-02
7636.00,2.923003e-02
7637.00,1.523546e-02
7638.00,2.647248e-02
7639.00,1.213322e-02
7640.00,1.516652e-02
7641.00,2.971260e-02
7642.00,1.771726e-02
7643.00,3.605497e-02
7644.00,2.019905e-02
7645.00,5.170406e-02
7646.00,2.468007e-02
7647.00,2.302554e-02
7648.00,3.784737e-02
7649.00,1.578697e-02
7650.00,2.592097e-02
7651.00,1.151277e-02
7652.00,2.206040e-02
7653.00,9.789303e-03
7654.00,1.006506e-02
7655.00,2.247403e-02
7656.00,1.061657e-02
7657.00,2.013011e-02
7658.00,1.040975e-02
7659.00,2.143995e-02
7660.00,9.582486e-03
7661.00,9.927180e-03
7662.00,2.261191e-02
7663.00,1.047869e-02
7664.00,1.771726e-02
7665.00,1.013400e-02
7666.00,1.916497e-02
7667.00,9.099915e-03
7668.00,9.720364e-03
7669.00,2.164677e-02
7670.00,1.034081e-02
7671.00,1.930285e-02
7672.00,9.030976e-03
7673.00,2.212934e-02
7674.00,9.789303e-03
7675.00,1.013400e-02
7676.00,1.937179e-02
7677.00,9.513548e-03
7678.00,2.130207e-02
7679.00,9.513548e-03
7680.00,2.192252e-02
7681.00,1.047869e-02
7682.00,8.962038e-03
7683.00,2.033693e-02
7684.00,1.185746e-02
7685.00,2.102632e-02
7686.00,9.996119e-03
7687.00,2.109526e-02
7688.00,1.234004e-02
7689.00,2.681717e-02
7690.00,1.626955e-02
7691.00,1.654530e-02
7692.00,3.881252e-02
7693.00,2.123314e-02
7694.00,4.322460e-02
7695.00,1.895816e-02
7696.00,3.109138e-02
7697.00,1.220216e-02
7698.00,1.254685e-02
7699.00,2.274979e-02
7700.00,1.027187e-02
7701.00,2.143995e-02
7702.00,1.103020e-02
7703.00,2.026799e-02
7704.00,1.054763e-02
7705.00,1.171959e-02
7706.00,2.192252e-02
7707.00,1.137489e-02
7708.00,2.268085e-02
7709.00,1.020293e-02
7710.00,1.971648e-02
7711.00,1.123702e-02
7712.00,9.720364e-03
7713.00,2.150889e-02
7714.00,1.337412e-02
7715.00,2.888534e-02
7716.00,1.640742e-02
7717.00,3.867464e-02
7718.00,2.605885e-02
7719.00,2.833383e-02
7720.00,8.038259e-02
7721.00,5.363435e-02
7722.00,1.507691e-01
7723.00,9.348094e-02
7724.00,1.935111e-01
7725.00,9.479078e-02
7726.00,7.500536e-02
7727.00,1.109914e-01
7728.00,3.743374e-02
7729.00,4.563745e-02
7730.00,1.530440e-02
7731.00,2.309448e-02
7732.00,1.082338e-02
7733.00,9.306732e-03
7734.00,1.571804e-02
7735.00,8.203711e-03
7736.00,1.819983e-02
7737.00,8.755221e-03
7738.00,1.668318e-02
7739.00,7.100691e-03
7740.00,7.100691e-03
7741.00,1.840665e-02
7742.00,8.755221e-03
7743.00,1.695893e-02
7744.00,7.859018e-03
7745.00,1.716575e-02
7746.00,8.272650e-03
7747.00,7.721140e-03
7748.00,1.819983e-02
7749.00,8.548405e-03
7750.00,1.861346e-02
7751.00,8.962038e-03
7752.00,1.826877e-02
7753.00,8.341589e-03
7754.00,9.444609e-03
7755.00,1.923391e-02
7756.00,8.272650e-03
7757.00,1.861346e-02
7758.00,9.237792e-03
7759.00,1.730363e-02
7760.00,9.927180e-03
7761.00,8.893099e-03
7762.00,1.819983e-02
7763.00,7.307508e-03
7764.00,1.695893e-02
7765.00,8.686283e-03
7766.00,1.757938e-02
7767.00,8.686283e-03
7768.00,9.858241e-03
7769.00,1.771726e-02
7770.00,8.755221e-03
7771.00,1.826877e-02
7772.00,8.755221e-03
7773.00,1.592485e-02
7774.00,6.962814e-03
7775.00,7.927956e-03
7776.00,1.661424e-02
7777.00,8.755221e-03
7778.00,1.778620e-02
7779.00,1.040975e-02
7780.00,1.633848e-02
7781.00,8.065834e-03
7782.00,1.006506e-02
7783.00,1.661424e-02
7784.00,7.996895e-03
7785.00,1.571804e-02
7786.00,8.203711e-03
7787.00,1.571804e-02
7788.00,7.790079e-03
7789.00,6.893875e-03
7790.00,1.764832e-02
7791.00,7.583262e-03
7792.00,1.626955e-02
7793.00,8.962038e-03
7794.00,1.482183e-02
7795.00,9.168854e-03
7796.00,8.203711e-03
7797.00,1.778620e-02
7798.00,9.237792e-03
7799.00,1.544228e-02
7800.00,8.134773e-03
7801.00,1.668318e-02
7802.00,8.617343e-03
7803.00,6.824936e-03
7804.00,1.744150e-02
7805.00,9.651425e-03
7806.00,1.647636e-02
7807.00,8.065834e-03
7808.00,1.647636e-02
7809.00,7.859018e-03
7810.00,8.962038e-03
7811.00,1.902710e-02
7812.00,8.065834e-03
7813.00,1.950967e-02
7814.00,8.479467e-03
7815.00,1.702787e-02
7816.00,7.859018e-03
7817.00,8.962038e-03
7818.00,1.757938e-02
7819.00,9.306732e-03
7820.00,1.854452e-02
7821.00,9.720364e-03
7822.00,1.944073e-02
7823.00,8.272650e-03
7824.00,8.617343e-03
7825.00,1.516652e-02
7826.00,9.651425e-03
7827.00,1.551122e-02
7828.00,6.893875e-03
7829.00,1.537334e-02
7830.00,7.859018e-03
7831.00,7.790079e-03
7832.00,1.709681e-02
7833.00,8.203711e-03
7834.00,1.785514e-02
7835.00,8.755221e-03
7836.00,1.413244e-02
7837.00,7.652201e-03
7838.00,8.893099e-03
7839.00,1.654530e-02
7840.00,7.790079e-03
7841.00,1.606273e-02
7842.00,7.100691e-03
7843.00,1.482183e-02
7844.00,8.065834e-03
7845.00,8.065834e-03
7846.00,1.647636e-02
7847.00,7.238569e-03
7848.00,1.544228e-02
7849.00,8.065834e-03
7850.00,1.592485e-02
7851.00,9.237792e-03
7852.00,7.721140e-03
7853.00,1.661424e-02
7854.00,7.376446e-03
7855.00,1.682105e-02
7856.00,9.099915e-03
7857.00,2.116420e-02
7858.00,1.165065e-02
7859.00,1.240898e-02
7860.00,3.081562e-02
7861.00,1.337412e-02
7862.00,3.012623e-02
7863.00,1.268473e-02
7864.00,2.709293e-02
7865.00,1.061657e-02
7866.00,1.047869e-02
7867.00,1.819983e-02
7868.00,9.099915e-03
7869.00,1.764832e-02
7870.00,9.375670e-03
7871.00,1.516652e-02
7872.00,9.168854e-03
7873.00,1.592485e-02
7874.00,8.203711e-03
7875.00,7.583262e-03
7876.00,1.530440e-02
7877.00,8.548405e-03
7878.00,1.654530e-02
7879.00,7.790079e-03
7880.00,1.702787e-02
7881.00,7.721140e-03
7882.00,6.066610e-03
7883.00,1.489077e-02
7884.00,8.548405e-03
7885.00,1.578697e-02
7886.00,6.962814e-03
7887.00,1.564910e-02
7888.00,7.445385e-03
7889.00,8.410527e-03
7890.00,1.427032e-02
7891.00,8.410527e-03
7892.00,1.695893e-02
7893.00,8.755221e-03
7894.00,1.544228e-02
7895.00,8.065834e-03
7896.00,7.927956e-03
7897.00,1.578697e-02
7898.00,8.479467e-03
7899.00,1.633848e-02
7900.00,8.203711e-03
7901.00,1.433926e-02
7902.00,8.410527e-03
7903.00,7.238569e-03
7904.00,1.337412e-02
7905.00,8.134773e-03
7906.00,1.606273e-02
7907.00,7.376446e-03
7908.00,1.523546e-02
7909.00,8.203711e-03
7910.00,7.031753e-03
7911.00,1.537334e-02
7912.00,9.099915e-03
7913.00,1.971648e-02
7914.00,8.341589e-03
7915.00,1.964754e-02
7916.00,8.341589e-03
7917.00,1.013400e-02
7918.00,1.688999e-02
7919.00,7.652201e-03
7920.00,1.606273e-02
7921.00,7.996895e-03
7922.00,1.709681e-02
7923.00,6.066610e-03
7924.00,7.031753e-03
7925.00,1.461502e-02
7926.00,8.824160e-03
7927.00,1.413244e-02
7928.00,6.755997e-03
7929.00,1.502865e-02
7930.00,9.306732e-03
7931.00,7.583262e-03
7932.00,1.482183e-02
7933.00,7.652201e-03
7934.00,1.875134e-02
7935.00,7.514324e-03
7936.00,2.226722e-02
7937.00,1.123702e-02
7938.00,1.144383e-02
7939.00,2.192252e-02
7940.00,1.268473e-02
7941.00,1.882028e-02
7942.00,9.306732e-03
7943.00,1.668318e-02
7944.00,7.790079e-03
7945.00,7.169630e-03
7946.00,1.558016e-02
7947.00,6.204488e-03
7948.00,1.385669e-02
7949.00,8.686283e-03
7950.00,1.489077e-02
7951.00,7.721140e-03
7952.00,7.721140e-03
7953.00,1.564910e-02
7954.00,7.307508e-03
7955.00,1.309836e-02
7956.00,6.755997e-03
7957.00,1.626955e-02
7958.00,8.134773e-03
7959.00,7.514324e-03
7960.00,1.585591e-02
7961.00,8.479467e-03
7962.00,1.358093e-02
7963.00,8.065834e-03
7964.00,1.682105e-02
7965.00,8.410527e-03
7966.00,7.376446e-03
7967.00,1.647636e-02
7968.00,7.376446e-03
7969.00,1.489077e-02
7970.00,1.054763e-02
7971.00,2.026799e-02
7972.00,1.275367e-02
7973.00,1.247791e-02
7974.00,2.998836e-02
7975.00,1.592485e-02
7976.00,3.770950e-02
7977.00,1.806195e-02
7978.00,3.288379e-02
7979.00,1.344306e-02
7980.00,1.234004e-02
7981.00,2.330130e-02
7982.00,1.027187e-02
7983.00,1.751044e-02
7984.00,8.341589e-03
7985.00,1.599379e-02
7986.00,8.962038e-03
7987.00,7.169630e-03
7988.00,1.688999e-02
7989.00,7.307508e-03
7990.00,1.709681e-02
7991.00,6.893875e-03
7992.00,1.613167e-02
7993.00,9.168854e-03
7994.00,6.411304e-03
7995.00,1.633848e-02
7996.00,7.927956e-03
7997.00,1.964754e-02
7998.00,9.513548e-03
7999.00,1.992330e-02
8000.00,1.054763e-02
8001.00,9.996119e-03
8002.00,2.281873e-02
8003.00,8.755221e-03
8004.00,1.895816e-02
8005.00,8.341589e-03
8006.00,1.661424e-02
8007.00,8.134773e-03
8008.00,7.583262e-03
8009.00,1.675212e-02
8010.00,7.583262e-03
8011.00,1.661424e-02
8012.00,7.859018e-03
8013.00,1.599379e-02
8014.00,8.134773e-03
8015.00,8.341589e-03
8016.00,1.613167e-02
8017.00,7.100691e-03
8018.00,1.888922e-02
8019.00,9.996119e-03
8020.00,2.530052e-02
8021.00,1.378775e-02
8022.00,1.495971e-02
8023.00,3.074668e-02
8024.00,1.454608e-02
8025.00,2.640354e-02
8026.00,1.151277e-02
8027.00,2.040587e-02
8028.00,1.027187e-02
8029.00,8.893099e-03
8030.00,1.702787e-02
8031.00,7.514324e-03
8032.00,1.599379e-02
8033.00,8.410527e-03
8034.00,1.323624e-02
8035.00,8.755221e-03
8036.00,9.237792e-03
8037.00,1.523546e-02
8038.00,8.548405e-03
8039.00,1.537334e-02
8040.00,6.549181e-03
8041.00,1.592485e-02
8042.00,6.549181e-03
8043.00,7.307508e-03
8044.00,1.558016e-02
8045.00,7.996895e-03
8046.00,1.675212e-02
8047.00,8.479467e-03
8048.00,1.489077e-02
8049.00,9.651425e-03
8050.00,7.859018e-03
8051.00,1.564910e-02
8052.00,7.583262e-03
8053.00,1.495971e-02
8054.00,8.755221e-03
8055.00,1.613167e-02
8056.00,7.169630e-03
8057.00,1.296049e-02
8058.00,8.410527e-03
8059.00,8.479467e-03
8060.00,1.640742e-02
8061.00,7.376446e-03
8062.00,1.475289e-02
8063.00,8.065834e-03
8064.00,1.509759e-02
8065.00,8.410527e-03
8066.00,7.652201e-03
8067.00,1.564910e-02
8068.00,7.996895e-03
8069.00,1.661424e-02
8070.00,8.617343e-03
8071.00,1.764832e-02
8072.00,7.790079e-03
8073.00,7.859018e-03
8074.00,1.516652e-02
8075.00,7.652201e-03
8076.00,1.344306e-02
8077.00,7.169630e-03
8078.00,1.564910e-02
8079.00,7.996895e-03
8080.00,8.134773e-03
8081.00,1.509759e-02
8082.00,8.134773e-03
8083.00,1.571804e-02
8084.00,8.341589e-03
8085.00,1.599379e-02
8086.00,6.204488e-03
8087.00,7.583262e-03
8088.00,1.551122e-02
8089.00,7.790079e-03
8090.00,1.620061e-02
8091.00,7.376446e-03
8092.00,1.695893e-02
8093.00,9.237792e-03
8094.00,8.134773e-03
8095.00,1.757938e-02
8096.00,7.445385e-03
8097.00,1.751044e-02
8098.00,6.204488e-03
8099.00,1.620061e-02
8100.00,7.790079e-03
8101.00,7.859018e-03
8102.00,1.413244e-02
8103.00,5.446161e-03
8104.00,1.447714e-02
8105.00,7.583262e-03
8106.00,1.468395e-02
8107.00,6.480243e-03
8108.00,8.341589e-03
8109.00,1.661424e-02
8110.00,8.134773e-03
8111.00,1.516652e-02
8112.00,7.238569e-03
8113.00,1.385669e-02
8114.00,7.100691e-03
8115.00,6.342365e-03
8116.00,1.433926e-02
8117.00,7.859018e-03
8118.00,1.668318e-02
8119.00,8.272650e-03
8120.00,1.358093e-02
8121.00,7.927956e-03
8122.00,7.927956e-03
8123.00,1.551122e-02
8124.00,6.755997e-03
8125.00,1.482183e-02
8126.00,5.997671e-03
8127.00,1.440820e-02
8128.00,6.480243e-03
8129.00,6.893875e-03
8130.00,1.385669e-02
8131.00,7.169630e-03
8132.00,1.606273e-02
8133.00,6.962814e-03
8134.00,1.454608e-02
8135.00,6.824936e-03
8136.00,8.410527e-03
8137.00,1.406351e-02
8138.00,8.755221e-03
8139.00,1.447714e-02
8140.00,8.134773e-03
8141.00,1.399457e-02
8142.00,7.031753e-03
8143.00,7.100691e-03
8144.00,1.578697e-02
8145.00,6.549181e-03
8146.00,1.206428e-02
8147.00,7.238569e-03
8148.00,1.461502e-02
8149.00,6.066610e-03
8150.00,6.962814e-03
8151.00,1.213322e-02
8152.00,8.065834e-03
8153.00,1.440820e-02
8154.00,7.031753e-03
8155.00,1.523546e-02
8156.00,6.687059e-03
8157.00,7.307508e-03
8158.00,1.468395e-02
8159.00,7.307508e-03
8160.00,1.309836e-02
8161.00,6.893875e-03
8162.00,1.440820e-02
8163.00,7.859018e-03
8164.00,7.790079e-03
8165.00,1.461502e-02
8166.00,6.411304e-03
8167.00,1.433926e-02
8168.00,7.376446e-03
8169.00,1.551122e-02
8170.00,7.307508e-03
8171.00,6.962814e-03
8172.00,1.558016e-02
8173.00,6.893875e-03
8174.00,1.399457e-02
8175.00,7.514324e-03
8176.00,1.323624e-02
8177.00,7.721140e-03
8178.00,6.893875e-03
8179.00,1.406351e-02
8180.00,6.549181e-03
8181.00,1.433926e-02
8182.00,7.790079e-03
8183.00,1.682105e-02
8184.00,7.376446e-03
8185.00,9.030976e-03
8186.00,1.523546e-02
8187.00,6.755997e-03
8188.00,1.254685e-02
8189.00,7.307508e-03
8190.00,1.433926e-02
8191.00,6.618120e-03
8192.00,6.549181e-03
8193.00,1.440820e-02
8194.00,8.134773e-03
8195.00,1.523546e-02
8196.00,7.376446e-03
8197.00,1.675212e-02
8198.00,8.203711e-03
8199.00,6.204488e-03
8200.00,1.337412e-02
8201.00,7.790079e-03
8202.00,1.420138e-02
8203.00,6.962814e-03
8204.00,1.420138e-02
8205.00,7.859018e-03
8206.00,7.169630e-03
8207.00,1.309836e-02
8208.00,6.480243e-03
8209.00,1.558016e-02
8210.00,6.411304e-03
8211.00,1.351199e-02
8212.00,7.790079e-03
8213.00,7.445385e-03
8214.00,1.482183e-02
8215.00,7.583262e-03
8216.00,1.475289e-02
8217.00,7.445385e-03
8218.00,1.606273e-02
8219.00,7.996895e-03
8220.00,7.583262e-03
8221.00,1.427032e-02
8222.00,7.307508e-03
8223.00,1.516652e-02
8224.00,7.790079e-03
8225.00,1.289155e-02
8226.00,6.893875e-03
8227.00,6.066610e-03
8228.00,1.358093e-02
8229.00,6.962814e-03
8230.00,1.420138e-02
8231.00,6.066610e-03
8232.00,1.392563e-02
8233.00,7.376446e-03
8234.00,7.376446e-03
8235.00,1.385669e-02
8236.00,7.859018e-03
8237.00,1.392563e-02
8238.00,6.755997e-03
8239.00,1.399457e-02
8240.00,7.238569e-03
8241.00,6.066610e-03
8242.00,1.261579e-02
8243.00,7.169630e-03
8244.00,1.302942e-02
8245.00,6.480243e-03
8246.00,1.454608e-02
8247.00,7.100691e-03
8248.00,1.165065e-02
8249.00,6.204488e-03
8250.00,7.376446e-03
8251.00,1.358093e-02
8252.00,8.548405e-03
8253.00,1.282261e-02
8254.00,7.169630e-03
8255.00,1.495971e-02
8256.00,7.445385e-03
8257.00,7.376446e-03
8258.00,1.075444e-02
8259.00,8.134773e-03
8260.00,1.475289e-02
8261.00,8.410527e-03
8262.00,1.633848e-02
8263.00,6.549181e-03
8264.00,7.445385e-03
8265.00,1.358093e-02
8266.00,5.859794e-03
8267.00,1.427032e-02
8268.00,6.893875e-03
8269.00,1.454608e-02
8270.00,7.859018e-03
8271.00,7.100691e-03
8272.00,1.468395e-02
8273.00,9.306732e-03
8274.00,1.813089e-02
8275.00,8.824160e-03
8276.00,1.778620e-02
8277.00,1.040975e-02
8278.00,7.583262e-03
8279.00,1.751044e-02
8280.00,7.583262e-03
8281.00,1.702787e-02
8282.00,5.239345e-03
8283.00,1.640742e-02
8284.00,7.583262e-03
8285.00,5.721916e-03
8286.00,1.475289e-02
8287.00,6.135549e-03
8288.00,1.351199e-02
8289.00,7.514324e-03
8290.00,1.158171e-02
8291.00,6.273426e-03
8292.00,6.135549e-03
8293.00,1.351199e-02
8294.00,7.307508e-03
8295.00,1.330518e-02
8296.00,6.962814e-03
8297.00,1.351199e-02
8298.00,7.652201e-03
8299.00,6.962814e-03
8300.00,1.220216e-02
8301.00,7.445385e-03
8302.00,1.316730e-02
8303.00,6.135549e-03
8304.00,1.316730e-02
8305.00,6.618120e-03
8306.00,6.342365e-03
8307.00,1.420138e-02
8308.00,6.411304e-03
8309.00,1.482183e-02
8310.00,6.824936e-03
8311.00,1.151277e-02
8312.00,7.031753e-03
8313.00,6.549181e-03
8314.00,1.275367e-02
8315.00,6.755997e-03
8316.00,1.323624e-02
8317.00,7.238569e-03
8318.00,1.344306e-02
8319.00,5.859794e-03
8320.00,7.169630e-03
8321.00,1.420138e-02
8322.00,6.618120e-03
8323.00,1.247791e-02
8324.00,7.445385e-03
8325.00,1.158171e-02
8326.00,7.169630e-03
8327.00,6.411304e-03
8328.00,1.199534e-02
8329.00,5.308284e-03
8330.00,1.268473e-02
8331.00,6.480243e-03
8332.00,1.289155e-02
8333.00,5.446161e-03
8334.00,5.515100e-03
8335.00,1.316730e-02
8336.00,6.135549e-03
8337.00,1.178853e-02
8338.00,5.859794e-03
8339.00,1.171959e-02
8340.00,7.307508e-03
8341.00,5.308284e-03
8342.00,1.220216e-02
8343.00,6.824936e-03
8344.00,1.165065e-02
8345.00,7.996895e-03
8346.00,1.261579e-02
8347.00,6.066610e-03
8348.00,5.515100e-03
8349.00,1.234004e-02
8350.00,6.411304e-03
8351.00,1.123702e-02
8352.00,6.411304e-03
8353.00,1.144383e-02
8354.00,5.721916e-03
8355.00,5.790855e-03
8356.00,1.227110e-02
8357.00,6.411304e-03
8358.00,1.206428e-02
8359.00,6.135549e-03
8360.00,1.289155e-02
8361.00,6.411304e-03
8362.00,5.790855e-03
8363.00,1.344306e-02
8364.00,6.755997e-03
8365.00,1.468395e-02
8366.00,7.514324e-03
8367.00,1.626955e-02
8368.00,1.185746e-02
8369.00,1.420138e-02
8370.00,3.019517e-02
8371.00,1.937179e-02
8372.00,4.157007e-02
8373.00,2.033693e-02
8374.00,3.722693e-02
8375.00,1.620061e-02
8376.00,1.427032e-02
8377.00,2.026799e-02
8378.00,8.755221e-03
8379.00,1.502865e-02
8380.00,7.169630e-03
8381.00,1.123702e-02
8382.00,7.100691e-03
8383.00,5.584039e-03
8384.00,1.103020e-02
8385.00,6.204488e-03
8386.00,1.144383e-02
8387.00,4.825713e-03
8388.00,1.123702e-02
8389.00,5.859794e-03
8390.00,6.204488e-03
8391.00,9.720364e-03
8392.00,6.204488e-03
8393.00,1.330518e-02
8394.00,4.687835e-03
8395.00,1.020293e-02
8396.00,4.756774e-03
8397.00,4.963590e-03
8398.00,8.824160e-03
8399.00,5.790855e-03
8400.00,1.144383e-02
8401.00,5.790855e-03
8402.00,9.858241e-03
8403.00,6.549181e-03
8404.00,4.825713e-03
8405.00,9.996119e-03
8406.00,4.756774e-03
8407.00,1.165065e-02
8408.00,6.342365e-03
8409.00,1.144383e-02
8410.00,4.756774e-03
8411.00,5.859794e-03
8412.00,1.185746e-02
8413.00,5.377222e-03
8414.00,1.047869e-02
8415.00,5.170406e-03
8416.00,1.116808e-02
8417.00,5.652978e-03
8418.00,6.135549e-03
8419.00,1.006506e-02
8420.00,5.584039e-03
8421.00,1.261579e-02
8422.00,6.204488e-03
8423.00,9.651425e-03
8424.00,4.549957e-03
8425.00,5.790855e-03
8426.00,9.513548e-03
8427.00,5.446161e-03
8428.00,1.054763e-02
8429.00,5.859794e-03
8430.00,1.192640e-02
8431.00,5.790855e-03
8432.00,9.927180e-03
8433.00,4.825713e-03
8434.00,5.584039e-03
8435.00,1.082338e-02
8436.00,5.515100e-03
8437.00,1.020293e-02
8438.00,5.652978e-03
8439.00,9.651425e-03
8440.00,4.136325e-03
8441.00,4.549957e-03
8442.00,9.513548e-03
8443.00,5.790855e-03
8444.00,1.247791e-02
8445.00,5.170406e-03
8446.00,9.789303e-03
8447.00,4.756774e-03
8448.00,4.894651e-03
8449.00,1.082338e-02
8450.00,4.481019e-03
8451.00,9.237792e-03
8452.00,5.446161e-03
8453.00,1.020293e-02
8454.00,4.894651e-03
8455.00,4.687835e-03
8456.00,1.054763e-02
8457.00,6.204488e-03
8458.00,1.061657e-02
8459.00,5.446161e-03
8460.00,9.927180e-03
8461.00,5.377222e-03
8462.00,5.652978e-03
8463.00,9.927180e-03
8464.00,5.446161e-03
8465.00,9.237792e-03
8466.00,5.446161e-03
8467.00,9.237792e-03
8468.00,4.687835e-03
8469.00,4.412080e-03
8470.00,8.824160e-03
8471.00,5.308284e-03
8472.00,1.047869e-02
8473.00,5.790855e-03
8474.00,1.020293e-02
8475.00,5.515100e-03
8476.00,5.377222e-03
8477.00,1.158171e-02
8478.00,5.377222e-03
8479.00,1.399457e-02
8480.00,6.204488e-03
8481.00,1.585591e-02
8482.00,9.444609e-03
8483.00,1.234004e-02
8484.00,2.819595e-02
8485.00,1.971648e-02
8486.00,4.487913e-02
8487.00,2.647248e-02
8488.00,4.798137e-02
8489.00,2.095738e-02
8490.00,2.040587e-02
8491.00,3.095350e-02
8492.00,1.302942e-02
8493.00,2.219828e-02
8494.00,7.445385e-03
8495.00,1.337412e-02
8496.00,5.584039e-03
8497.00,5.584039e-03
8498.00,9.168854e-03
8499.00,5.652978e-03
8500.00,1.089232e-02
8501.00,5.515100e-03
8502.00,1.158171e-02
8503.00,4.481019e-03
8504.00,5.170406e-03
8505.00,1.109914e-02
8506.00,4.618896e-03
8507.00,1.171959e-02
8508.00,6.066610e-03
8509.00,1.296049e-02
8510.00,6.824936e-03
8511.00,7.376446e-03
8512.00,1.516652e-02
8513.00,7.238569e-03
8514.00,1.378775e-02
8515.00,6.066610e-03
8516.00,1.123702e-02
8517.00,4.963590e-03
8518.00,5.652978e-03
8519.00,1.213322e-02
8520.00,4.825713e-03
8521.00,1.020293e-02
8522.00,4.894651e-03
8523.00,1.061657e-02
8524.00,5.515100e-03
8525.00,4.756774e-03
8526.00,1.158171e-02
8527.00,3.998448e-03
8528.00,1.213322e-02
8529.00,6.824936e-03
8530.00,1.337412e-02
8531.00,7.445385e-03
8532.00,9.720364e-03
8533.00,1.785514e-02
8534.00,9.513548e-03
8535.00,1.937179e-02
8536.00,7.790079e-03
8537.00,1.551122e-02
8538.00,5.652978e-03
8539.00,5.652978e-03
8540.00,1.034081e-02
8541.00,5.170406e-03
8542.00,9.582486e-03
8543.00,5.997671e-03
8544.00,9.513548e-03
8545.00,5.377222e-03
8546.00,5.101467e-03
8547.00,9.444609e-03
8548.00,4.136325e-03
8549.00,1.047869e-02
8550.00,4.894651e-03
8551.00,9.582486e-03
8552.00,5.170406e-03
8553.00,5.446161e-03
8554.00,9.237792e-03
8555.00,4.343141e-03
8556.00,9.858241e-03
8557.00,6.066610e-03
8558.00,7.790079e-03
8559.00,4.756774e-03
8560.00,3.653754e-03
8561.00,9.582486e-03
8562.00,4.549957e-03
8563.00,9.513548e-03
8564.00,5.446161e-03
8565.00,8.824160e-03
8566.00,5.308284e-03
8567.00,4.618896e-03
8568.00,8.617343e-03
8569.00,4.205264e-03
8570.00,8.272650e-03
8571.00,5.515100e-03
8572.00,9.444609e-03
8573.00,3.515876e-03
8574.00,5.170406e-03
8575.00,1.185746e-02
8576.00,4.825713e-03
8577.00,9.168854e-03
8578.00,5.377222e-03
8579.00,8.962038e-03
8580.00,4.825713e-03
8581.00,5.101467e-03
8582.00,8.203711e-03
8583.00,4.549957e-03
8584.00,9.720364e-03
8585.00,5.170406e-03
8586.00,8.617343e-03
8587.00,4.549957e-03
8588.00,5.515100e-03
8589.00,1.254685e-02
8590.00,6.066610e-03
8591.00,1.165065e-02
8592.00,7.790079e-03
8593.00,1.047869e-02
8594.00,5.721916e-03
8595.00,5.239345e-03
8596.00,1.096126e-02
8597.00,4.756774e-03
8598.00,9.375670e-03
8599.00,4.618896e-03
8600.00,9.513548e-03
8601.00,4.067387e-03
8602.00,4.618896e-03
8603.00,8.686283e-03
8604.00,5.790855e-03
8605.00,9.444609e-03
8606.00,4.894651e-03
8607.00,8.065834e-03
8608.00,4.687835e-03
8609.00,4.687835e-03
8610.00,9.030976e-03
8611.00,4.481019e-03
8612.00,1.020293e-02
8613.00,5.377222e-03
8614.00,9.375670e-03
8615.00,5.032529e-03
8616.00,1.006506e-02
8617.00,4.481019e-03
8618.00,4.687835e-03
8619.00,7.445385e-03
8620.00,3.584815e-03
8621.00,9.306732e-03
8622.00,4.343141e-03
8623.00,8.410527e-03
8624.00,5.239345e-03
8625.00,5.239345e-03
8626.00,9.168854e-03
8627.00,4.343141e-03
8628.00,7.790079e-03
8629.00,4.274203e-03
8630.00,8.203711e-03
8631.00,4.963590e-03
8632.00,5.377222e-03
8633.00,9.858241e-03
8634.00,4.205264e-03
8635.00,9.513548e-03
8636.00,4.205264e-03
8637.00,1.096126e-02
8638.00,4.618896e-03
8639.00,4.825713e-03
8640.00,8.272650e-03
8641.00,4.756774e-03
8642.00,8.272650e-03
8643.00,3.240121e-03
8644.00,8.410527e-03
8645.00,4.963590e-03
8646.00,4.756774e-03
8647.00,8.617343e-03
8648.00,3.791631e-03
8649.00,8.410527e-03
8650.00,4.274203e-03
8651.00,9.237792e-03
8652.00,4.825713e-03
8653.00,3.515876e-03
8654.00,7.583262e-03
8655.00,5.790855e-03
8656.00,9.375670e-03
8657.00,3.998448e-03
8658.00,9.099915e-03
8659.00,3.929509e-03
8660.00,4.618896e-03
8661.00,8.962038e-03
8662.00,4.963590e-03
8663.00,9.789303e-03
8664.00,4.136325e-03
8665.00,8.341589e-03
8666.00,3.584815e-03
8667.00,4.481019e-03
8668.00,9.030976e-03
8669.00,4.274203e-03
8670.00,8.962038e-03
8671.00,4.687835e-03
8672.00,7.031753e-03
8673.00,4.205264e-03
8674.00,4.136325e-03
8675.00,9.030976e-03
8676.00,3.860570e-03
8677.00,8.134773e-03
8678.00,4.067387e-03
8679.00,8.203711e-03
8680.00,4.067387e-03
8681.00,3.515876e-03
8682.00,8.755221e-03
8683.00,4.481019e-03
8684.00,9.306732e-03
8685.00,3.653754e-03
8686.00,8.065834e-03
8687.00,3.722693e-03
8688.00,3.653754e-03
8689.00,9.099915e-03
8690.00,3.446938e-03
8691.00,9.582486e-03
8692.00,5.584039e-03
8693.00,1.096126e-02
8694.00,6.411304e-03
8695.00,6.342365e-03
8696.00,1.420138e-02
8697.00,7.790079e-03
8698.00,1.495971e-02
8699.00,6.135549e-03
8700.00,9.375670e-03
8701.00,5.170406e-03
8702.00,4.549957e-03
8703.00,9.237792e-03
8704.00,4.618896e-03
8705.00,1.020293e-02
8706.00,3.309060e-03
8707.00,7.721140e-03
8708.00,3.102244e-03
8709.00,4.343141e-03
8710.00,8.272650e-03
8711.00,4.067387e-03
8712.00,8.755221e-03
8713.00,3.929509e-03
8714.00,8.548405e-03
8715.00,3.998448e-03
8716.00,3.377999e-03
8717.00,8.617343e-03
8718.00,4.963590e-03
8719.00,9.306732e-03
8720.00,3.584815e-03
8721.00,9.513548e-03
8722.00,5.170406e-03
8723.00,4.205264e-03
8724.00,9.030976e-03
8725.00,4.894651e-03
8726.00,8.134773e-03
8727.00,5.308284e-03
8728.00,8.962038e-03
8729.00,4.549957e-03
8730.00,4.687835e-03
8731.00,7.652201e-03
8732.00,4.618896e-03
8733.00,7.514324e-03
8734.00,3.791631e-03
8735.00,8.065834e-03
8736.00,3.309060e-03
8737.00,4.205264e-03
8738.00,8.341589e-03
8739.00,4.481019e-03
8740.00,9.030976e-03
8741.00,4.412080e-03
8742.00,7.583262e-03
8743.00,3.722693e-03
8744.00,3.446938e-03
8745.00,7.100691e-03
8746.00,3.998448e-03
8747.00,8.410527e-03
8748.00,3.998448e-03
8749.00,6.893875e-03
8750.00,3.929509e-03
8751.00,2.964366e-03
8752.00,7.445385e-03
8753.00,3.515876e-03
8754.00,7.445385e-03
8755.00,3.791631e-03
8756.00,1.020293e-02
8757.00,3.102244e-03
8758.00,3.446938e-03
8759.00,7.376446e-03
8760.00,3.653754e-03
8761.00,6.824936e-03
8762.00,4.481019e-03
8763.00,7.996895e-03
8764.00,4.274203e-03
8765.00,3.929509e-03
8766.00,7.583262e-03
8767.00,3.515876e-03
8768.00,8.203711e-03
8769.00,3.446938e-03
8770.00,6.962814e-03
8771.00,3.309060e-03
8772.00,3.033305e-03
8773.00,6.687059e-03
8774.00,3.584815e-03
8775.00,5.859794e-03
8776.00,3.722693e-03
8777.00,7.031753e-03
8778.00,3.722693e-03
8779.00,4.756774e-03
8780.00,8.755221e-03
8781.00,4.618896e-03
8782.00,1.020293e-02
8783.00,5.721916e-03
8784.00,1.406351e-02
8785.00,9.582486e-03
8786.00,1.047869e-02
8787.00,1.868240e-02
8788.00,9.237792e-03
8789.00,1.413244e-02
8790.00,7.031753e-03
8791.00,1.227110e-02
8792.00,4.825713e-03
8793.00,3.860570e-03
8794.00,7.169630e-03
8795.00,3.722693e-03
8796.00,7.790079e-03
8797.00,3.171182e-03
8798.00,6.480243e-03
8799.00,2.757550e-03
8800.00,3.033305e-03
8801.00,5.515100e-03
8802.00,3.653754e-03
8803.00,6.618120e-03
8804.00,4.136325e-03
8805.00,6.549181e-03
8806.00,3.860570e-03
8807.00,7.927956e-03
8808.00,2.895428e-03
8809.00,3.309060e-03
8810.00,7.100691e-03
8811.00,3.309060e-03
8812.00,7.031753e-03
8813.00,3.584815e-03
8814.00,7.514324e-03
8815.00,2.964366e-03
8816.00,3.033305e-03
8817.00,6.618120e-03
8818.00,3.309060e-03
8819.00,6.273426e-03
8820.00,3.171182e-03
8821.00,7.376446e-03
8822.00,3.033305e-03
8823.00,3.171182e-03
8824.00,8.755221e-03
8825.00,2.688611e-03
8826.00,5.652978e-03
8827.00,3.033305e-03
8828.00,5.997671e-03
8829.00,3.033305e-03
8830.00,3.102244e-03
8831.00,5.928732e-03
8832.00,3.171182e-03
8833.00,6.755997e-03
8834.00,2.412856e-03
8835.00,6.066610e-03
8836.00,3.515876e-03
8837.00,3.515876e-03
8838.00,7.238569e-03
8839.00,3.309060e-03
8840.00,6.755997e-03
8841.00,3.240121e-03
8842.00,7.583262e-03
8843.00,4.205264e-03
8844.00,3.446938e-03
8845.00,5.652978e-03
8846.00,3.309060e-03
8847.00,6.824936e-03
8848.00,3.653754e-03
8849.00,5.652978e-03
8850.00,3.033305e-03
8851.00,2.964366e-03
8852.00,6.618120e-03
8853.00,3.240121e-03
8854.00,5.790855e-03
8855.00,2.757550e-03
8856.00,6.204488e-03
8857.00,3.377999e-03
8858.00,3.102244e-03
8859.00,7.859018e-03
8860.00,3.653754e-03
8861.00,6.480243e-03
8862.00,2.550734e-03
8863.00,6.824936e-03
8864.00,3.033305e-03
8865.00,3.515876e-03
8866.00,5.928732e-03
8867.00,3.584815e-03
8868.00,5.032529e-03
8869.00,2.895428e-03
8870.00,6.618120e-03
8871.00,3.033305e-03
8872.00,3.240121e-03
8873.00,6.549181e-03
8874.00,3.515876e-03
8875.00,7.927956e-03
8876.00,4.481019e-03
8877.00,9.582486e-03
8878.00,4.687835e-03
8879.00,5.377222e-03
8880.00,1.558016e-02
8881.00,9.099915e-03
8882.00,2.054375e-02
8883.00,1.323624e-02
8884.00,2.585203e-02
8885.00,1.192640e-02
8886.00,9.858241e-03
8887.00,1.516652e-02
8888.00,4.963590e-03
8889.00,9.513548e-03
8890.00,3.171182e-03
8891.00,7.169630e-03
8892.00,2.343917e-03
8893.00,2.619673e-03
8894.00,5.377222e-03
8895.00,2.964366e-03
8896.00,6.066610e-03
8897.00,2.619673e-03
8898.00,6.135549e-03
8899.00,3.240121e-03
8900.00,3.240121e-03
8901.00,5.377222e-03
8902.00,2.688611e-03
8903.00,5.101467e-03
8904.00,2.619673e-03
8905.00,5.515100e-03
8906.00,3.309060e-03
8907.00,2.964366e-03
8908.00,4.343141e-03
8909.00,3.791631e-03
8910.00,5.032529e-03
8911.00,2.619673e-03
8912.00,5.584039e-03
8913.00,3.446938e-03
8914.00,2.412856e-03
8915.00,6.135549e-03
8916.00,2.274979e-03
8917.00,4.687835e-03
8918.00,2.343917e-03
8919.00,5.308284e-03
8920.00,3.102244e-03
8921.00,1.930285e-03
8922.00,5.101467e-03
8923.00,3.240121e-03
8924.00,6.066610e-03
8925.00,3.240121e-03
8926.00,5.308284e-03
8927.00,2.412856e-03
8928.00,2.068162e-03
8929.00,5.721916e-03
8930.00,2.964366e-03
8931.00,4.481019e-03
8932.00,2.206040e-03
8933.00,5.032529e-03
8934.00,2.481795e-03
8935.00,2.688611e-03
8936.00,5.170406e-03
8937.00,2.412856e-03
8938.00,3.929509e-03
8939.00,2.412856e-03
8940.00,5.032529e-03
8941.00,2.274979e-03
8942.00,2.619673e-03
8943.00,4.136325e-03
8944.00,2.412856e-03
8945.00,4.481019e-03
8946.00,2.412856e-03
8947.00,4.067387e-03
8948.00,2.206040e-03
8949.00,2.757550e-03
8950.00,4.481019e-03
8951.00,2.137101e-03
8952.00,4.549957e-03
8953.00,3.377999e-03
8954.00,4.274203e-03
8955.00,1.516653e-03
8956.00,2.412856e-03
8957.00,5.032529e-03
8958.00,2.757550e-03
8959.00,4.963590e-03
8960.00,2.137101e-03
8961.00,5.308284e-03
8962.00,2.068162e-03
8963.00,2.481795e-03
8964.00,4.412080e-03
8965.00,3.033305e-03
8966.00,5.308284e-03
8967.00,2.550734e-03
8968.00,5.446161e-03
8969.00,2.688611e-03
8970.00,1.861346e-03
8971.00,4.894651e-03
8972.00,2.895428e-03
8973.00,5.928732e-03
8974.00,3.860570e-03
8975.00,4.618896e-03
8976.00,1.999224e-03
8977.00,3.033305e-03
8978.00,5.859794e-03
8979.00,3.102244e-03
8980.00,5.652978e-03
8981.00,2.481795e-03
8982.00,4.549957e-03
8983.00,2.343917e-03
8984.00,3.309060e-03
8985.00,6.755997e-03
8986.00,2.206040e-03
8987.00,6.824936e-03
8988.00,3.377999e-03
8989.00,6.687059e-03
8990.00,4.205264e-03
8991.00,8.134773e-03
8992.00,4.963590e-03
8993.00,4.136325e-03
8994.00,1.137489e-02
8995.00,7.238569e-03
8996.00,2.033693e-02
8997.00,1.351199e-02
8998.00,3.384893e-02
8999.00,1.626955e-02
9000.00,1.420138e-02
9001.00,2.123314e-02
9002.00,7.652201e-03
9003.00,1.151277e-02
9004.00,4.756774e-03
9005.00,6.755997e-03
9006.00,2.688611e-03
9007.00,2.964366e-03
9008.00,4.412080e-03
9009.00,1.792407e-03
9010.00,4.205264e-03
9011.00,1.930285e-03
9012.00,3.515876e-03
9013.00,2.343917e-03
9014.00,1.654530e-03
9015.00,5.377222e-03
9016.00,1.930285e-03
9017.00,4.481019e-03
9018.00,2.826489e-03
9019.00,4.825713e-03
9020.00,3.171182e-03
9021.00,3.171182e-03
9022.00,4.618896e-03
9023.00,3.033305e-03
9024.00,4.687835e-03
9025.00,2.481795e-03
9026.00,5.652978e-03
9027.00,2.757550e-03
9028.00,2.895428e-03
9029.00,6.480243e-03
9030.00,2.412856e-03
9031.00,6.824936e-03
9032.00,3.446938e-03
9033.00,7.169630e-03
9034.00,3.240121e-03
9035.00,3.377999e-03
9036.00,7.169630e-03
9037.00,3.102244e-03
9038.00,3.929509e-03
9039.00,2.688611e-03
9040.00,5.515100e-03
9041.00,1.861346e-03
9042.00,2.619673e-03
9043.00,4.412080e-03
9044.00,1.792407e-03
9045.00,4.481019e-03
9046.00,2.206040e-03
9047.00,5.652978e-03
9048.00,2.826489e-03
9049.00,2.619673e-03
9050.00,4.963590e-03
9051.00,1.861346e-03
9052.00,3.998448e-03
9053.00,1.585591e-03
9054.00,4.687835e-03
9055.00,2.412856e-03
9056.00,2.688611e-03
9057.00,3.653754e-03
9058.00,2.343917e-03
9059.00,4.618896e-03
9060.00,2.550734e-03
9061.00,4.205264e-03
9062.00,1.861346e-03
9063.00,2.206040e-03
9064.00,4.067387e-03
9065.00,2.137101e-03
9066.00,3.446938e-03
9067.00,1.723469e-03
9068.00,3.791631e-03
9069.00,2.206040e-03
9070.00,1.723469e-03
9071.00,3.791631e-03
9072.00,1.516653e-03
9073.00,5.101467e-03
9074.00,2.274979e-03
9075.00,3.860570e-03
9076.00,1.654530e-03
9077.00,1.516653e-03
9078.00,4.205264e-03
9079.00,1.930285e-03
9080.00,2.757550e-03
9081.00,1.723469e-03
9082.00,3.584815e-03
9083.00,1.654530e-03
9084.00,2.068162e-03
9085.00,4.205264e-03
9086.00,2.068162e-03
9087.00,3.653754e-03
9088.00,1.171959e-03
9089.00,3.722693e-03
9090.00,2.206040e-03
9091.00,1.585591e-03
9092.00,4.136325e-03
9093.00,2.481795e-03
9094.00,3.998448e-03
9095.00,2.206040e-03
9096.00,4.825713e-03
9097.00,2.826489e-03
9098.00,2.206040e-03
9099.00,4.963590e-03
9100.00,2.757550e-03
9101.00,5.101467e-03
9102.00,3.240121e-03
9103.00,6.066610e-03
9104.00,2.757550e-03
9105.00,3.102244e-03
9106.00,4.274203e-03
9107.00,2.274979e-03
9108.00,4.412080e-03
9109.00,1.654530e-03
9110.00,3.102244e-03
9111.00,2.137101e-03
9112.00,1.447714e-03
9113.00,3.584815e-03
9114.00,1.723469e-03
9115.00,3.653754e-03
9116.00,1.792407e-03
9117.00,4.067387e-03
9118.00,1.585591e-03
9119.00,2.068162e-03
9120.00,4.136325e-03
9121.00,2.343917e-03
9122.00,3.377999e-03
9123.00,1.999224e-03
9124.00,3.791631e-03
9125.00,2.206040e-03
9126.00,2.206040e-03
9127.00,2.895428e-03
9128.00,1.516653e-03
9129.00,3.584815e-03
9130.00,2.343917e-03
9131.00,3.860570e-03
9132.00,2.206040e-03
9133.00,1.723469e-03
9134.00,4.549957e-03
9135.00,1.999224e-03
9136.00,4.343141e-03
9137.00,1.792407e-03
9138.00,4.343141e-03
9139.00,1.585591e-03
9140.00,3.102244e-03
9141.00,3.033305e-03
9142.00,2.343917e-03
9143.00,4.825713e-03
9144.00,2.343917e-03
9145.00,5.239345e-03
9146.00,2.206040e-03
9147.00,2.274979e-03
9148.00,4.481019e-03
9149.00,1.930285e-03
9150.00,3.860570e-03
9151.00,1.654530e-03
9152.00,3.722693e-03
9153.00,1.999224e-03
9154.00,1.516653e-03
9155.00,2.757550e-03
9156.00,1.585591e-03
9157.00,3.791631e-03
9158.00,1.792407e-03
9159.00,3.309060e-03
9160.00,1.792407e-03
9161.00,2.137101e-03
9162.00,4.136325e-03
9163.00,1.792407e-03
9164.00,3.309060e-03
9165.00,1.930285e-03
9166.00,3.998448e-03
9167.00,1.861346e-03
9168.00,1.999224e-03
9169.00,3.860570e-03
9170.00,1.171959e-03
9171.00,3.584815e-03
9172.00,1.447714e-03
9173.00,3.033305e-03
9174.00,1.516653e-03
9175.00,2.619673e-03
9176.00,2.412856e-03
9177.00,1.378775e-03
9178.00,3.446938e-03
9179.00,1.654530e-03
9180.00,3.377999e-03
9181.00,1.654530e-03
9182.00,3.171182e-03
9183.00,1.654530e-03
9184.00,1.516653e-03
9185.00,3.446938e-03
9186.00,1.930285e-03
9187.00,2.964366e-03
9188.00,1.723469e-03
9189.00,3.171182e-03
9190.00,2.068162e-03
9191.00,2.274979e-03
9192.00,3.653754e-03
9193.00,1.309836e-03
9194.00,3.446938e-03
9195.00,1.861346e-03
9196.00,3.033305e-03
9197.00,1.723469e-03
9198.00,2.412856e-03
9199.00,3.653754e-03
9200.00,2.274979e-03
9201.00,5.308284e-03
9202.00,2.550734e-03
9203.00,7.927956e-03
9204.00,6.204488e-03
9205.00,5.790855e-03
9206.00,1.482183e-02
9207.00,6.755997e-03
9208.00,1.730363e-02
9209.00,6.273426e-03
9210.00,1.013400e-02
9211.00,4.136325e-03
9212.00,3.171182e-03
9213.00,5.032529e-03
9214.00,2.137101e-03
9215.00,3.998448e-03
9216.00,2.412856e-03
9217.00,3.033305e-03
9218.00,1.861346e-03
9219.00,2.206040e-03
9220.00,4.549957e-03
9221.00,9.651425e-04
9222.00,3.102244e-03
9223.00,1.999224e-03
9224.00,2.826489e-03
9225.00,1.723469e-03
9226.00,1.309836e-03
9227.00,3.860570e-03
9228.00,1.930285e-03
9229.00,4.412080e-03
9230.00,1.516653e-03
9231.00,3.515876e-03
9232.00,1.378775e-03
9233.00,1.654530e-03
9234.00,3.860570e-03
9235.00,1.999224e-03
9236.00,3.309060e-03
9237.00,1.585591e-03
9238.00,3.515876e-03
9239.00,1.792407e-03
9240.00,2.412856e-03
9241.00,3.791631e-03
9242.00,1.723469e-03
9243.00,3.377999e-03
9244.00,1.654530e-03
9245.00,2.964366e-03
9246.00,1.585591e-03
9247.00,1.723469e-03
9248.00,3.171182e-03
9249.00,1.309836e-03
9250.00,3.102244e-03
9251.00,1.171959e-03
9252.00,3.377999e-03
9253.00,1.240897e-03
9254.00,1.930285e-03
9255.00,3.171182e-03
9256.00,1.378775e-03
9257.00,3.171182e-03
9258.00,1.240897e-03
9259.00,3.377999e-03
9260.00,2.068162e-03
9261.00,1.861346e-03
9262.00,2.826489e-03
9263.00,1.861346e-03
9264.00,3.240121e-03
9265.00,1.103020e-03
9266.00,3.998448e-03
9267.00,1.309836e-03
9268.00,1.378775e-03
9269.00,3.377999e-03
9270.00,1.447714e-03
9271.00,3.309060e-03
9272.00,1.654530e-03
9273.00,3.171182e-03
9274.00,1.516653e-03
9275.00,1.447714e-03
9276.00,3.309060e-03
9277.00,1.999224e-03
9278.00,3.171182e-03
9279.00,1.309836e-03
9280.00,2.895428e-03
9281.00,1.723469e-03
9282.00,1.309836e-03
9283.00,3.309060e-03
9284.00,1.378775e-03
9285.00,3.653754e-03
9286.00,1.585591e-03
9287.00,4.412080e-03
9288.00,1.723469e-03
9289.00,2.481795e-03
9290.00,3.791631e-03
9291.00,3.240121e-03
9292.00,4.894651e-03
9293.00,3.240121e-03
9294.00,8.410527e-03
9295.00,4.481019e-03
9296.00,6.687059e-03
9297.00,1.144383e-02
9298.00,6.273426e-03
9299.00,9.651425e-03
9300.00,3.653754e-03
9301.00,7.100691e-03
9302.00,2.481795e-03
9303.00,2.206040e-03
9304.00,2.964366e-03
9305.00,1.654530e-03
9306.00,2.412856e-03
9307.00,1.309836e-03
9308.00,3.033305e-03
9309.00,1.378775e-03
9310.00,1.585591e-03
9311.00,3.515876e-03
9312.00,1.447714e-03
9313.00,2.895428e-03
9314.00,1.930285e-03
9315.00,3.377999e-03
9316.00,1.447714e-03
9317.00,1.792407e-03
9318.00,2.964366e-03
9319.00,1.792407e-03
9320.00,3.860570e-03
9321.00,1.447714e-03
9322.00,3.309060e-03
9323.00,1.654530e-03
9324.00,1.516653e-03
9325.00,3.102244e-03
9326.00,1.723469e-03
9327.00,3.584815e-03
9328.00,1.378775e-03
9329.00,3.171182e-03
9330.00,1.103020e-03
9331.00,1.309836e-03
9332.00,2.206040e-03
9333.00,1.792407e-03
9334.00,2.757550e-03
9335.00,1.447714e-03
9336.00,3.171182e-03
9337.00,1.930285e-03
9338.00,1.378775e-03
9339.00,2.895428e-03
9340.00,1.723469e-03
9341.00,3.102244e-03
9342.00,1.378775e-03
9343.00,2.550734e-03
9344.00,1.034081e-03
9345.00,1.447714e-03
9346.00,2.895428e-03
9347.00,1.723469e-03
9348.00,1.999224e-03
9349.00,1.585591e-03
9350.00,2.550734e-03
9351.00,1.585591e-03
9352.00,2.137101e-03
9353.00,2.895428e-03
9354.00,1.585591e-03
9355.00,2.274979e-03
9356.00,1.240897e-03
9357.00,2.757550e-03
9358.00,1.516653e-03
9359.00,1.723469e-03
9360.00,2.550734e-03
9361.00,1.585591e-03
9362.00,3.309060e-03
9363.00,1.447714e-03
9364.00,2.343917e-03
9365.00,1.309836e-03
9366.00,2.068162e-03
9367.00,1.861346e-03
9368.00,9.651425e-04
9369.00,2.826489e-03
9370.00,1.516653e-03
9371.00,3.171182e-03
9372.00,1.309836e-03
9373.00,3.515876e-03
9374.00,1.447714e-03
9375.00,1.723469e-03
9376.00,2.550734e-03
9377.00,1.723469e-03
9378.00,3.584815e-03
9379.00,1.585591e-03
9380.00,2.688611e-03
9381.00,1.723469e-03
9382.00,1.723469e-03
9383.00,3.240121e-03
9384.00,1.240897e-03
9385.00,2.688611e-03
9386.00,1.861346e-03
9387.00,2.826489e-03
9388.00,1.171959e-03
9389.00,1.240897e-03
9390.00,2.206040e-03
9391.00,1.585591e-03
9392.00,2.688611e-03
9393.00,7.583263e-04
9394.00,3.309060e-03
9395.00,1.378775e-03
9396.00,1.516653e-03
9397.00,2.964366e-03
9398.00,1.171959e-03
9399.00,2.274979e-03
9400.00,1.723469e-03
9401.00,2.964366e-03
9402.00,1.516653e-03
9403.00,1.447714e-03
9404.00,2.757550e-03
9405.00,1.309836e-03
9406.00,2.964366e-03
9407.00,1.240897e-03
9408.00,2.688611e-03
9409.00,1.378775e-03
9410.00,1.034081e-03
9411.00,3.309060e-03
9412.00,1.309836e-03
9413.00,2.550734e-03
9414.00,1.240897e-03
9415.00,3.240121e-03
9416.00,7.583263e-04
9417.00,1.171959e-03
9418.00,3.033305e-03
9419.00,1.378775e-03
9420.00,3.860570e-03
9421.00,1.585591e-03
9422.00,3.377999e-03
9423.00,1.309836e-03
9424.00,1.171959e-03
9425.00,2.895428e-03
9426.00,1.240897e-03
9427.00,2.343917e-03
9428.00,1.171959e-03
9429.00,1.792407e-03
9430.00,1.171959e-03
9431.00,1.171959e-03
9432.00,2.274979e-03
9433.00,1.171959e-03
9434.00,2.895428e-03
9435.00,1.516653e-03
9436.00,2.757550e-03
9437.00,8.962037e-04
9438.00,8.962037e-04
9439.00,3.240121e-03
9440.00,1.378775e-03
9441.00,2.481795e-03
9442.00,1.516653e-03
9443.00,2.826489e-03
9444.00,1.585591e-03
9445.00,1.654530e-03
9446.00,2.343917e-03
9447.00,1.516653e-03
9448.00,3.033305e-03
9449.00,9.651425e-04
9450.00,1.930285e-03
9451.00,1.378775e-03
9452.00,1.516653e-03
9453.00,3.033305e-03
9454.00,1.447714e-03
9455.00,2.688611e-03
9456.00,1.103020e-03
9457.00,3.791631e-03
9458.00,7.583263e-04
9459.00,1.240897e-03
9460.00,1.999224e-03
9461.00,1.723469e-03
9462.00,3.033305e-03
9463.00,1.240897e-03
9464.00,3.446938e-03
9465.00,1.861346e-03
9466.00,9.651425e-04
9467.00,3.446938e-03
9468.00,1.309836e-03
9469.00,3.171182e-03
9470.00,6.893875e-04
9471.00,2.412856e-03
9472.00,1.171959e-03
9473.00,1.378775e-03
9474.00,2.481795e-03
9475.00,1.378775e-03
9476.00,2.619673e-03
9477.00,1.585591e-03
9478.00,2.412856e-03
9479.00,1.309836e-03
9480.00,1.171959e-03
9481.00,2.412856e-03
9482.00,1.309836e-03
9483.00,3.033305e-03
9484.00,1.447714e-03
9485.00,3.102244e-03
9486.00,1.654530e-03
9487.00,1.378775e-03
9488.00,2.068162e-03
9489.00,1.861346e-03
9490.00,2.688611e-03
9491.00,1.171959e-03
9492.00,2.757550e-03
9493.00,1.171959e-03
9494.00,1.309836e-03
9495.00,2.343917e-03
9496.00,7.583263e-04
9497.00,2.550734e-03
9498.00,1.309836e-03
9499.00,1.930285e-03
9500.00,1.999224e-03
9501.00,1.103020e-03
9502.00,3.377999e-03
9503.00,1.171959e-03
9504.00,2.206040e-03
9505.00,9.651425e-04
9506.00,2.343917e-03
9507.00,1.103020e-03
9508.00,1.516653e-03
9509.00,2.206040e-03
9510.00,1.447714e-03
9511.00,2.274979e-03
9512.00,1.103020e-03
9513.00,3.102244e-03
9514.00,1.585591e-03
9515.00,1.034081e-03
9516.00,2.343917e-03
9517.00,1.585591e-03
9518.00,2.688611e-03
9519.00,1.723469e-03
9520.00,2.343917e-03
9521.00,1.516653e-03
9522.00,1.103020e-03
9523.00,2.481795e-03
9524.00,8.962037e-04
9525.00,2.343917e-03
9526.00,1.447714e-03
9527.00,2.550734e-03
9528.00,1.103020e-03
9529.00,2.206040e-03
9530.00,2.964366e-03
9531.00,1.723469e-03
9532.00,3.240121e-03
9533.00,1.103020e-03
9534.00,3.102244e-03
9535.00,1.861346e-03
9536.00,1.516653e-03
9537.00,3.309060e-03
9538.00,1.861346e-03
9539.00,4.481019e-03
9540.00,2.826489e-03
9541.00,4.136325e-03
9542.00,2.964366e-03
9543.00,3.102244e-03
9544.00,5.377222e-03
9545.00,3.102244e-03
9546.00,5.239345e-03
9547.00,2.757550e-03
9548.00,3.860570e-03
9549.00,1.309836e-03
9550.00,2.481795e-03
9551.00,1.516653e-03
9552.00,6.204487e-04
9553.00,2.619673e-03
9554.00,1.585591e-03
9555.00,2.481795e-03
9556.00,1.171959e-03
9557.00,1.861346e-03
9558.00,9.651425e-04
9559.00,1.378775e-03
9560.00,2.274979e-03
9561.00,1.103020e-03
9562.00,2.619673e-03
9563.00,6.893875e-04
9564.00,2.550734e-03
9565.00,1.240897e-03
9566.00,1.103020e-03
9567.00,2.343917e-03
9568.00,1.309836e-03
9569.00,2.068162e-03
9570.00,1.516653e-03
9571.00,2.550734e-03
9572.00,1.240897e-03
9573.00,1.171959e-03
9574.00,2.550734e-03
9575.00,7.583263e-04
9576.00,2.274979e-03
9577.00,8.272650e-04
9578.00,2.481795e-03
9579.00,1.240897e-03
9580.00,8.272650e-04
9581.00,2.274979e-03
9582.00,8.962037e-04
9583.00,2.688611e-03
9584.00,7.583263e-04
9585.00,2.274979e-03
9586.00,1.103020e-03
9587.00,1.171959e-03
9588.00,1.516653e-03
9589.00,1.930285e-03
9590.00,2.137101e-03
9591.00,8.962037e-04
9592.00,1.999224e-03
9593.00,1.103020e-03
9594.00,1.447714e-03
9595.00,2.964366e-03
9596.00,4.136325e-04
9597.00,2.619673e-03
9598.00,7.583263e-04
9599.00,2.068162e-03
9600.00,1.792407e-03
9601.00,1.516653e-03
9602.00,2.068162e-03
9603.00,1.034081e-03
9604.00,1.654530e-03
9605.00,1.240897e-03
9606.00,3.033305e-03
9607.00,8.962037e-04
9608.00,1.378775e-03
9609.00,1.516653e-03
9610.00,9.651425e-04
9611.00,1.930285e-03
9612.00,1.034081e-03
9613.00,1.654530e-03
9614.00,1.034081e-03
9615.00,1.309836e-03
9616.00,3.033305e-03
9617.00,4.825713e-04
9618.00,2.412856e-03
9619.00,6.893875e-04
9620.00,1.930285e-03
9621.00,8.962037e-04
9622.00,1.103020e-03
9623.00,2.274979e-03
9624.00,1.034081e-03
9625.00,1.792407e-03
9626.00,1.034081e-03
9627.00,1.930285e-03
9628.00,9.651425e-04
9629.00,1.034081e-03
9630.00,1.792407e-03
9631.00,8.272650e-04
9632.00,1.723469e-03
9633.00,9.651425e-04
9634.00,2.206040e-03
9635.00,6.204487e-04
9636.00,5.515100e-04
9637.00,2.481795e-03
9638.00,8.962037e-04
9639.00,1.723469e-03
9640.00,1.034081e-03
9641.00,2.068162e-03
9642.00,7.583263e-04
9643.00,1.240897e-03
9644.00,1.723469e-03
9645.00,1.378775e-03
9646.00,1.861346e-03
9647.00,1.171959e-03
9648.00,2.550734e-03
9649.00,1.034081e-03
9650.00,9.651425e-04
9651.00,2.068162e-03
9652.00,8.962037e-04
9653.00,1.723469e-03
9654.00,1.378775e-03
9655.00,1.723469e-03
9656.00,1.585591e-03
9657.00,8.962037e-04
9658.00,3.102244e-03
9659.00,1.240897e-03
9660.00,2.964366e-03
9661.00,1.585591e-03
9662.00,1.585591e-03
9663.00,1.171959e-03
9664.00,1.585591e-03
9665.00,2.619673e-03
9666.00,1.240897e-03
9667.00,1.654530e-03
9668.00,6.893875e-04
9669.00,1.861346e-03
9670.00,1.378775e-03
9671.00,9.651425e-04
9672.00,2.206040e-03
9673.00,1.378775e-03
9674.00,2.757550e-03
9675.00,1.103020e-03
9676.00,2.481795e-03
9677.00,1.103020e-03
9678.00,1.240897e-03
9679.00,2.206040e-03
9680.00,9.651425e-04
9681.00,2.343917e-03
9682.00,6.204487e-04
9683.00,2.206040e-03
9684.00,5.515100e-04
9685.00,8.272650e-04
9686.00,1.792407e-03
9687.00,8.962037e-04
9688.00,2.688611e-03
9689.00,9.651425e-04
9690.00,2.343917e-03
9691.00,9.651425e-04
9692.00,9.651425e-04
9693.00,1.516653e-03
9694.00,5.515100e-04
9695.00,2.757550e-03
9696.00,1.447714e-03
9697.00,1.792407e-03
9698.00,1.171959e-03
9699.00,1.034081e-03
9700.00,1.792407e-03
9701.00,1.034081e-03
9702.00,2.481795e-03
9703.00,7.583263e-04
9704.00,2.068162e-03
9705.00,1.447714e-03
9706.00,9.651425e-04
9707.00,2.688611e-03
9708.00,1.240897e-03
9709.00,2.964366e-03
9710.00,1.309836e-03
9711.00,3.033305e-03
9712.00,2.412856e-03
9713.00,1.930285e-03
9714.00,5.170406e-03
9715.00,2.412856e-03
9716.00,7.307508e-03
9717.00,4.136325e-03
9718.00,9.996119e-03
9719.00,4.963590e-03
9720.00,4.205264e-03
9721.00,7.031753e-03
9722.00,3.446938e-03
9723.00,4.274203e-03
9724.00,1.861346e-03
9725.00,2.412856e-03
9726.00,8.962037e-04
9727.00,9.651425e-04
9728.00,2.274979e-03
9729.00,1.103020e-03
9730.00,1.792407e-03
9731.00,5.515100e-04
9732.00,1.723469e-03
9733.00,8.962037e-04
9734.00,2.206040e-03
9735.00,1.309836e-03
9736.00,6.204487e-04
9737.00,1.861346e-03
9738.00,1.034081e-03
9739.00,2.206040e-03
9740.00,8.962037e-04
9741.00,2.068162e-03
9742.00,1.309836e-03
9743.00,5.515100e-04
9744.00,1.723469e-03
9745.00,8.272650e-04
9746.00,1.723469e-03
9747.00,6.204487e-04
9748.00,2.137101e-03
9749.00,1.240897e-03
9750.00,1.171959e-03
9751.00,2.068162e-03
9752.00,7.583263e-04
9753.00,1.861346e-03
9754.00,1.103020e-03
9755.00,1.103020e-03
9756.00,1.516653e-03
9757.00,6.893875e-04
9758.00,1.654530e-03
9759.00,1.034081e-03
9760.00,1.930285e-03
9761.00,1.240897e-03
9762.00,1.585591e-03
9763.00,1.171959e-03
9764.00,5.515100e-04
9765.00,1.723469e-03
9766.00,5.515100e-04
9767.00,2.137101e-03
9768.00,1.171959e-03
9769.00,2.206040e-03
9770.00,1.171959e-03
9771.00,8.962037e-04
9772.00,2.619673e-03
9773.00,1.240897e-03
9774.00,1.585591e-03
9775.00,8.272650e-04
9776.00,1.516653e-03
9777.00,1.034081e-03
9778.00,7.583263e-04
9779.00,1.309836e-03
9780.00,1.103020e-03
9781.00,1.516653e-03
9782.00,8.962037e-04
9783.00,1.378775e-03
9784.00,8.962037e-04
9785.00,7.583263e-04
9786.00,1.447714e-03
9787.00,7.583263e-04
9788.00,1.723469e-03
9789.00,9.651425e-04
9790.00,1.654530e-03
9791.00,8.962037e-04
9792.00,9.651425e-04
9793.00,1.516653e-03
9794.00,8.962037e-04
9795.00,1.103020e-03
9796.00,1.171959e-03
9797.00,1.516653e-03
9798.00,1.240897e-03
9799.00,1.240897e-03
9800.00,1.861346e-03
9801.00,8.962037e-04
9802.00,1.999224e-03
9803.00,1.240897e-03
9804.00,2.068162e-03
9805.00,6.204487e-04
9806.00,8.272650e-04
9807.00,1.034081e-03
9808.00,8.962037e-04
9809.00,1.240897e-03
9810.00,1.309836e-03
9811.00,1.930285e-03
9812.00,8.272650e-04
9813.00,8.962037e-04
9814.00,1.999224e-03
9815.00,8.272650e-04
9816.00,1.792407e-03
9817.00,1.516653e-03
9818.00,1.585591e-03
9819.00,6.893875e-04
9820.00,9.651425e-04
9821.00,1.447714e-03
9822.00,7.583263e-04
9823.00,1.654530e-03
9824.00,8.962037e-04
9825.00,1.654530e-03
9826.00,8.272650e-04
9827.00,1.171959e-03
9828.00,1.999224e-03
9829.00,4.825713e-04
9830.00,1.861346e-03
9831.00,1.171959e-03
9832.00,1.378775e-03
9833.00,9.651425e-04
9834.00,9.651425e-04
9835.00,1.723469e-03
9836.00,8.272650e-04
9837.00,2.826489e-03
9838.00,2.137101e-03
9839.00,2.068162e-03
9840.00,8.962037e-04
9841.00,6.893875e-04
9842.00,1.585591e-03
9843.00,8.962037e-04
9844.00,1.585591e-03
9845.00,9.651425e-04
9846.00,1.861346e-03
9847.00,1.447714e-03
9848.00,6.893875e-04
9849.00,2.137101e-03
9850.00,8.272650e-04
9851.00,1.792407e-03
9852.00,9.651425e-04
9853.00,1.861346e-03
9854.00,8.962037e-04
9855.00,1.034081e-03
9856.00,2.068162e-03
9857.00,5.515100e-04
9858.00,1.240897e-03
9859.00,4.136325e-04
9860.00,2.137101e-03
9861.00,1.171959e-03
9862.00,9.651425e-04
9863.00,2.068162e-03
9864.00,1.103020e-03
9865.00,1.516653e-03
9866.00,7.583263e-04
9867.00,2.274979e-03
9868.00,1.103020e-03
9869.00,1.447714e-03
9870.00,1.861346e-03
9871.00,9.651425e-04
9872.00,1.999224e-03
9873.00,1.309836e-03
9874.00,1.378775e-03
9875.00,1.034081e-03
9876.00,6.204487e-04
9877.00,1.171959e-03
9878.00,9.651425e-04
9879.00,1.999224e-03
9880.00,6.893875e-04
9881.00,2.068162e-03
9882.00,1.585591e-03
9883.00,8.962037e-04
9884.00,1.447714e-03
9885.00,7.583263e-04
9886.00,1.930285e-03
9887.00,6.893875e-04
9888.00,1.861346e-03
9889.00,6.204487e-04
9890.00,8.962037e-04
9891.00,1.654530e-03
9892.00,1.171959e-03
9893.00,1.723469e-03
9894.00,1.034081e-03
9895.00,1.585591e-03
9896.00,1.103020e-03
9897.00,6.893875e-04
9898.00,2.206040e-03
9899.00,5.515100e-04
9900.00,2.343917e-03
9901.00,6.204487e-04
9902.00,1.930285e-03
9903.00,6.893875e-04
9904.00,5.515100e-04
9905.00,2.343917e-03
9906.00,1.103020e-03
9907.00,1.240897e-03
9908.00,4.136325e-04
9909.00,2.068162e-03
9910.00,9.651425e-04
9911.00,9.651425e-04
9912.00,1.378775e-03
9913.00,8.962037e-04
9914.00,1.930285e-03
9915.00,1.103020e-03
9916.00,1.516653e-03
9917.00,1.447714e-03
9918.00,1.861346e-03
9919.00,8.272650e-04
9920.00,1.103020e-03
9921.00,1.861346e-03
9922.00,1.034081e-03
9923.00,1.654530e-03
9924.00,1.378775e-03
9925.00,2.068162e-03
9926.00,4.825713e-04
9927.00,1.103020e-03
9928.00,1.585591e-03
9929.00,1.309836e-03
9930.00,1.930285e-03
9931.00,4.825713e-04
9932.00,1.861346e-03
9933.00,7.583263e-04
9934.00,1.171959e-03
9935.00,1.861346e-03
9936.00,9.651425e-04
9937.00,1.309836e-03
9938.00,6.893875e-04
9939.00,1.447714e-03
9940.00,3.446937e-04
9941.00,9.651425e-04
9942.00,2.274979e-03
9943.00,7.583263e-04
9944.00,1.378775e-03
9945.00,9.651425e-04
9946.00,1.861346e-03
9947.00,7.583263e-04
9948.00,1.378775e-03
9949.00,1.378775e-03
9950.00,7.583263e-04
9951.00,1.999224e-03
9952.00,1.103020e-03
9953.00,2.206040e-03
9954.00,7.583263e-04
9955.00,9.651425e-04
9956.00,1.723469e-03
9957.00,3.446937e-04
9958.00,1.585591e-03
9959.00,6.204487e-04
9960.00,1.240897e-03
9961.00,8.962037e-04
9962.00,9.651425e-04
9963.00,1.792407e-03
9964.00,7.583263e-04
9965.00,1.516653e-03
9966.00,8.962037e-04
9967.00,1.516653e-03
9968.00,8.962037e-04
9969.00,8.272650e-04
9970.00,2.206040e-03
9971.00,8.272650e-04
9972.00,1.792407e-03
9973.00,1.103020e-03
9974.00,2.068162e-03
9975.00,9.651425e-04
9976.00,9.651425e-04
9977.00,1.654530e-03
9978.00,8.272650e-04
9979.00,1.585591e-03
9980.00,6.204487e-04
9981.00,2.068162e-03
9982.00,1.103020e-03
9983.00,8.962037e-04
9984.00,1.861346e-03
9985.00,1.240897e-03
9986.00,1.378775e-03
9987.00,1.034081e-03
9988.00,1.309836e-03
9989.00,8.272650e-04
9990.00,9.651425e-04
9991.00,1.516653e-03
9992.00,1.240897e-03
9993.00,2.274979e-03
9994.00,8.962037e-04
9995.00,1.516653e-03
9996.00,6.893875e-04
9997.00,5.515100e-04
9998.00,1.240897e-03
9999.00,5.515100e-04
10000.00,1.103020e-03
10001.00,9.651425e-04
10002.00,1.930285e-03
10003.00,4.136325e-04
10004.00,5.515100e-04
10005.00,1.999224e-03
10006.00,6.204487e-04
10007.00,1.654530e-03
10008.00,6.893875e-04
10009.00,1.585591e-03
10010.00,8.962037e-04
10011.00,3.446937e-04
10012.00,1.378775e-03
10013.00,9.651425e-04
10014.00,1.240897e-03
10015.00,6.204487e-04
10016.00,1.240897e-03
10017.00,1.171959e-03
10018.00,8.962037e-04
10019.00,2.068162e-03
10020.00,1.034081e-03
10021.00,1.309836e-03
10022.00,1.103020e-03
10023.00,8.962037e-04
10024.00,8.272650e-04
10025.00,4.825713e-04
10026.00,1.378775e-03
10027.00,1.378775e-03
10028.00,2.206040e-03
10029.00,6.204487e-04
10030.00,2.137101e-03
10031.00,9.651425e-04
10032.00,9.651425e-04
10033.00,1.654530e-03
10034.00,7.583263e-04
10035.00,1.792407e-03
10036.00,9.651425e-04
10037.00,1.309836e-03
10038.00,8.962037e-04
10039.00,8.272650e-04
10040.00,1.447714e-03
10041.00,1.034081e-03
10042.00,2.481795e-03
10043.00,1.309836e-03
10044.00,2.550734e-03
10045.00,8.962037e-04
10046.00,1.309836e-03
10047.00,1.723469e-03
10048.00,1.447714e-03
10049.00,3.102244e-03
10050.00,1.034081e-03
10051.00,3.446938e-03
10052.00,2.137101e-03
10053.00,2.068162e-03
10054.00,3.929509e-03
10055.00,1.861346e-03
10056.00,2.619673e-03
10057.00,1.861346e-03
10058.00,2.619673e-03
10059.00,1.171959e-03
10060.00,8.962037e-04
10061.00,1.792407e-03
10062.00,6.204487e-04
10063.00,1.516653e-03
10064.00,6.204487e-04
10065.00,2.068162e-03
10066.00,9.651425e-04
10067.00,9.651425e-04
10068.00,1.654530e-03
10069.00,1.103020e-03
10070.00,1.034081e-03
10071.00,4.136325e-04
10072.00,1.516653e-03
10073.00,4.136325e-04
10074.00,8.272650e-04
10075.00,1.930285e-03
10076.00,9.651425e-04
10077.00,1.792407e-03
10078.00,7.583263e-04
10079.00,1.861346e-03
10080.00,8.272650e-04
10081.00,1.240897e-03
10082.00,1.585591e-03
10083.00,1.378775e-03
10084.00,1.723469e-03
10085.00,1.585591e-03
10086.00,1.447714e-03
10087.00,1.309836e-03
10088.00,8.272650e-04
10089.00,1.516653e-03
10090.00,6.893875e-04
10091.00,1.309836e-03
10092.00,9.651425e-04
10093.00,2.412856e-03
10094.00,8.272650e-04
10095.00,6.204487e-04
10096.00,1.171959e-03
10097.00,4.825713e-04
10098.00,1.309836e-03
10099.00,8.272650e-04
10100.00,1.792407e-03
10101.00,6.893875e-04
10102.00,6.204487e-04
10103.00,1.309836e-03
10104.00,5.515100e-04
10105.00,1.654530e-03
10106.00,4.825713e-04
10107.00,1.103020e-03
10108.00,8.272650e-04
10109.00,1.309836e-03
10110.00,8.272650e-04
10111.00,6.893875e-04
10112.00,1.654530e-03
10113.00,9.651425e-04
10114.00,1.516653e-03
10115.00,3.446937e-04
10116.00,1.654530e-03
10117.00,8.962037e-04
10118.00,1.171959e-03
10119.00,1.723469e-03
10120.00,6.204487e-04
10121.00,1.654530e-03
10122.00,6.893875e-04
10123.00,2.137101e-03
10124.00,1.034081e-03
10125.00,4.825713e-04
10126.00,1.654530e-03
10127.00,8.962037e-04
10128.00,1.240897e-03
10129.00,8.962037e-04
10130.00,2.137101e-03
10131.00,6.893875e-04
10132.00,8.962037e-04
10133.00,1.516653e-03
10134.00,8.272650e-04
10135.00,1.309836e-03
10136.00,8.962037e-04
10137.00,1.103020e-03
10138.00,8.272650e-04
10139.00,1.447714e-03
10140.00,1.378775e-03
10141.00,8.962037e-04
10142.00,1.930285e-03
10143.00,7.583263e-04
10144.00,1.378775e-03
10145.00,7.583263e-04
10146.00,6.893875e-04
10147.00,1.378775e-03
10148.00,1.103020e-03
10149.00,1.792407e-03
10150.00,7.583263e-04
10151.00,1.447714e-03
10152.00,5.515100e-04
10153.00,5.515100e-04
10154.00,1.723469e-03
10155.00,1.034081e-03
10156.00,1.585591e-03
10157.00,1.240897e-03
10158.00,1.309836e-03
10159.00,7.583263e-04
10160.00,9.651425e-04
10161.00,1.861346e-03
10162.00,9.651425e-04
10163.00,1.792407e-03
10164.00,5.515100e-04
10165.00,2.068162e-03
10166.00,6.893875e-04
10167.00,7.583263e-04
10168.00,8.962037e-04
10169.00,8.272650e-04
10170.00,1.378775e-03
10171.00,1.240897e-03
10172.00,1.378775e-03
10173.00,8.962037e-04
10174.00,6.893875e-04
10175.00,2.688611e-03
10176.00,6.204487e-04
10177.00,2.137101e-03
10178.00,9.651425e-04
10179.00,1.861346e-03
10180.00,8.272650e-04
10181.00,4.136325e-04
10182.00,1.447714e-03
10183.00,5.515100e-04
10184.00,1.792407e-03
10185.00,7.583263e-04
10186.00,1.309836e-03
10187.00,7.583263e-04
10188.00,8.962037e-04
10189.00,1.999224e-03
10190.00,9.651425e-04
10191.00,1.861346e-03
10192.00,8.962037e-04
10193.00,1.792407e-03
10194.00,6.893875e-04
10195.00,6.204487e-04
10196.00,1.792407e-03
10197.00,8.962037e-04
10198.00,1.516653e-03
10199.00,6.204487e-04
10200.00,1.378775e-03
10201.00,5.515100e-04
10202.00,5.515100e-04
10203.00,1.309836e-03
10204.00,8.962037e-04
10205.00,1.723469e-03
10206.00,6.893875e-04
10207.00,1.861346e-03
10208.00,7.583263e-04
10209.00,3.446937e-04
10210.00,1.999224e-03
10211.00,8.962037e-04
10212.00,1.103020e-03
10213.00,5.515100e-04
10214.00,1.654530e-03
10215.00,6.204487e-04
10216.00,7.583263e-04
10217.00,1.309836e-03
10218.00,6.204487e-04
10219.00,1.309836e-03
10220.00,6.204487e-04
10221.00,1.240897e-03
10222.00,6.204487e-04
10223.00,4.136325e-04
10224.00,1.585591e-03
10225.00,9.651425e-04
10226.00,1.723469e-03
10227.00,6.204487e-04
10228.00,1.378775e-03
10229.00,1.240897e-03
10230.00,6.204487e-04
10231.00,2.068162e-03
10232.00,8.962037e-04
10233.00,1.240897e-03
10234.00,7.583263e-04
10235.00,1.585591e-03
10236.00,9.651425e-04
10237.00,8.272650e-04
10238.00,1.240897e-03
10239.00,8.962037e-04
10240.00,1.309836e-03
10241.00,9.651425e-04
10242.00,1.999224e-03
10243.00,1.171959e-03
10244.00,8.272650e-04
10245.00,1.240897e-03
10246.00,8.962037e-04
10247.00,2.068162e-03
10248.00,6.893875e-04
10249.00,1.378775e-03
10250.00,6.893875e-04
10251.00,6.893875e-04
10252.00,1.378775e-03
10253.00,5.515100e-04
10254.00,1.654530e-03
10255.00,6.893875e-04
10256.00,1.034081e-03
10257.00,8.962037e-04
10258.00,6.204487e-04
10259.00,1.309836e-03
10260.00,9.651425e-04
10261.00,1.723469e-03
10262.00,8.272650e-04
10263.00,1.240897e-03
10264.00,5.515100e-04
10265.00,5.515100e-04
10266.00,1.792407e-03
10267.00,6.204487e-04
10268.00,1.723469e-03
10269.00,9.651425e-04
10270.00,1.240897e-03
10271.00,6.893875e-04
10272.00,6.893875e-04
10273.00,1.034081e-03
10274.00,9.651425e-04
10275.00,1.516653e-03
10276.00,7.583263e-04
10277.00,1.309836e-03
10278.00,1.034081e-03
10279.00,1.103020e-03
10280.00,1.378775e-03
10281.00,7.583263e-04
10282.00,1.585591e-03
10283.00,6.893875e-04
10284.00,1.447714e-03
10285.00,5.515100e-04
10286.00,6.204487e-04
10287.00,1.378775e-03
10288.00,6.893875e-04
10289.00,2.068162e-03
10290.00,6.893875e-04
10291.00,1.378775e-03
10292.00,8.962037e-04
10293.00,1.723469e-03
10294.00,7.583263e-04
10295.00,6.204487e-04
10296.00,1.516653e-03
10297.00,6.893875e-04
10298.00,1.654530e-03
10299.00,4.825713e-04
10300.00,1.309836e-03
10301.00,8.962037e-04
10302.00,7.583263e-04
10303.00,7.583263e-04
10304.00,4.825713e-04
10305.00,1.723469e-03
10306.00,4.825713e-04
10307.00,1.240897e-03
10308.00,7.583263e-04
10309.00,1.309836e-03
10310.00,1.034081e-03
10311.00,8.962037e-04
10312.00,1.240897e-03
10313.00,1.034081e-03
10314.00,1.792407e-03
10315.00,6.893875e-04
10316.00,7.583263e-04
10317.00,1.723469e-03
10318.00,8.962037e-04
10319.00,1.792407e-03
10320.00,9.651425e-04
10321.00,1.723469e-03
10322.00,5.515100e-04
10323.00,1.034081e-03
10324.00,1.999224e-03
10325.00,4.136325e-04
10326.00,2.068162e-03
10327.00,9.651425e-04
10328.00,7.583263e-04
10329.00,4.825713e-04
10330.00,9.651425e-04
10331.00,1.723469e-03
10332.00,2.757550e-04
10333.00,1.654530e-03
10334.00,2.757550e-04
10335.00,1.171959e-03
10336.00,6.893875e-04
10337.00,5.515100e-04
10338.00,1.861346e-03
10339.00,1.240897e-03
10340.00,1.585591e-03
10341.00,6.893875e-04
10342.00,1.930285e-03
10343.00,3.446937e-04
10344.00,8.272650e-04
10345.00,1.792407e-03
10346.00,6.893875e-04
10347.00,1.792407e-03
10348.00,1.171959e-03
10349.00,1.999224e-03
10350.00,9.651425e-04
10351.00,1.240897e-03
10352.00,1.930285e-03
10353.00,1.171959e-03
10354.00,1.585591e-03
10355.00,5.515100e-04
10356.00,1.378775e-03
10357.00,1.171959e-03
10358.00,1.171959e-03
10359.00,2.964366e-03
10360.00,1.792407e-03
10361.00,3.860570e-03
10362.00,3.240121e-03
10363.00,7.100691e-03
10364.00,4.412080e-03
10365.00,3.446938e-03
10366.00,8.410527e-03
10367.00,3.584815e-03
10368.00,5.032529e-03
10369.00,2.274979e-03
10370.00,3.033305e-03
10371.00,1.447714e-03
10372.00,1.447714e-03
10373.00,2.550734e-03
10374.00,1.171959e-03
10375.00,2.274979e-03
10376.00,8.272650e-04
10377.00,1.585591e-03
10378.00,1.171959e-03
10379.00,7.583263e-04
10380.00,1.723469e-03
10381.00,6.893875e-04
10382.00,1.723469e-03
10383.00,8.272650e-04
10384.00,1.930285e-03
10385.00,9.651425e-04
10386.00,6.893875e-04
10387.00,1.447714e-03
10388.00,8.272650e-04
10389.00,2.343917e-03
10390.00,9.651425e-04
10391.00,1.792407e-03
10392.00,5.515100e-04
10393.00,1.103020e-03
10394.00,1.034081e-03
10395.00,1.103020e-03
10396.00,2.274979e-03
10397.00,9.651425e-04
10398.00,1.654530e-03
10399.00,8.272650e-04
10400.00,6.893875e-04
10401.00,1.861346e-03
10402.00,6.204487e-04
10403.00,1.792407e-03
10404.00,1.103020e-03
10405.00,1.171959e-03
10406.00,8.962037e-04
10407.00,1.103020e-03
10408.00,1.723469e-03
10409.00,6.204487e-04
10410.00,1.861346e-03
10411.00,1.240897e-03
10412.00,1.930285e-03
10413.00,7.583263e-04
10414.00,6.204487e-04
10415.00,1.034081e-03
10416.00,1.103020e-03
10417.00,1.585591e-03
10418.00,6.893875e-04
10419.00,1.171959e-03
10420.00,9.651425e-04
10421.00,9.651425e-04
10422.00,1.654530e-03
10423.00,1.240897e-03
10424.00,2.068162e-03
10425.00,7.583263e-04
10426.00,2.481795e-03
10427.00,1.171959e-03
10428.00,9.651425e-04
10429.00,1.654530e-03
10430.00,7.583263e-04
10431.00,1.103020e-03
10432.00,6.893875e-04
10433.00,1.999224e-03
10434.00,1.240897e-03
10435.00,8.272650e-04
10436.00,1.723469e-03
10437.00,6.893875e-04
10438.00,1.999224e-03
10439.00,8.962037e-04
10440.00,1.861346e-03
10441.00,6.893875e-04
10442.00,1.309836e-03
10443.00,1.447714e-03
10444.00,9.651425e-04
10445.00,6.893875e-04
10446.00,8.272650e-04
10447.00,1.447714e-03
10448.00,1.516653e-03
10449.00,8.272650e-04
10450.00,1.240897e-03
10451.00,6.893875e-04
10452.00,1.240897e-03
10453.00,9.651425e-04
10454.00,1.516653e-03
10455.00,8.962037e-04
10456.00,6.893875e-04
10457.00,1.447714e-03
10458.00,7.583263e-04
10459.00,2.274979e-03
10460.00,7.583263e-04
10461.00,1.516653e-03
10462.00,9.651425e-04
10463.00,6.204487e-04
10464.00,1.930285e-03
10465.00,1.378775e-03
10466.00,1.240897e-03
10467.00,1.034081e-03
10468.00,1.585591e-03
10469.00,1.447714e-03
10470.00,1.103020e-03
10471.00,1.654530e-03
10472.00,8.962037e-04
10473.00,1.861346e-03
10474.00,4.825713e-04
10475.00,1.516653e-03
10476.00,1.585591e-03
10477.00,2.343917e-03
10478.00,7.583263e-04
10479.00,5.515100e-04
10480.00,1.723469e-03
10481.00,8.962037e-04
10482.00,1.654530e-03
10483.00,4.136325e-04
10484.00,1.930285e-03
10485.00,8.962037e-04
10486.00,8.962037e-04
10487.00,1.447714e-03
10488.00,6.204487e-04
10489.00,1.999224e-03
10490.00,5.515100e-04
10491.00,1.447714e-03
10492.00,8.962037e-04
10493.00,1.240897e-03
10494.00,1.930285e-03
10495.00,1.034081e-03
10496.00,1.034081e-03
10497.00,8.962037e-04
10498.00,1.171959e-03
10499.00,6.893875e-04
10500.00,8.962037e-04
10501.00,1.792407e-03
10502.00,4.136325e-04
10503.00,1.930285e-03
10504.00,8.272650e-04
10505.00,1.585591e-03
10506.00,9.651425e-04
10507.00,9.651425e-04
10508.00,2.619673e-03
10509.00,7.583263e-04
10510.00,1.516653e-03
10511.00,6.893875e-04
10512.00,1.585591e-03
10513.00,7.583263e-04
10514.00,7.583263e-04
10515.00,1.309836e-03
10516.00,5.515100e-04
10517.00,1.171959e-03
10518.00,8.962037e-04
10519.00,1.654530e-03
10520.00,8.272650e-04
10521.00,1.103020e-03
10522.00,1.654530e-03
10523.00,6.893875e-04
10524.00,1.585591e-03
10525.00,9.651425e-04
10526.00,1.861346e-03
10527.00,1.034081e-03
10528.00,6.893875e-04
10529.00,1.999224e-03
10530.00,8.962037e-04
10531.00,1.723469e-03
10532.00,8.272650e-04
10533.00,1.999224e-03
10534.00,9.651425e-04
10535.00,1.034081e-03
10536.00,1.654530e-03
10537.00,6.893875e-04
10538.00,1.516653e-03
10539.00,1.034081e-03
10540.00,1.792407e-03
10541.00,1.034081e-03
10542.00,6.204487e-04
10543.00,2.137101e-03
10544.00,6.204487e-04
10545.00,1.034081e-03
10546.00,1.309836e-03
10547.00,1.654530e-03
10548.00,9.651425e-04
10549.00,7.583263e-04
10550.00,1.930285e-03
10551.00,6.893875e-04
10552.00,1.309836e-03
10553.00,7.583263e-04
10554.00,1.723469e-03
10555.00,8.272650e-04
10556.00,5.515100e-04
10557.00,1.792407e-03
10558.00,7.583263e-04
10559.00,1.792407e-03
10560.00,9.651425e-04
10561.00,1.723469e-03
10562.00,6.204487e-04
10563.00,8.962037e-04
10564.00,2.343917e-03
10565.00,6.893875e-04
10566.00,1.309836e-03
10567.00,7.583263e-04
10568.00,1.309836e-03
10569.00,1.171959e-03
10570.00,6.893875e-04
10571.00,1.654530e-03
10572.00,9.651425e-04
10573.00,1.792407e-03
10574.00,4.825713e-04
10575.00,1.585591e-03
10576.00,8.272650e-04
10577.00,2.757550e-04
10578.00,1.930285e-03
10579.00,8.272650e-04
10580.00,1.585591e-03
10581.00,6.204487e-04
10582.00,1.792407e-03
10583.00,9.651425e-04
10584.00,8.962037e-04
10585.00,1.447714e-03
10586.00,9.651425e-04
10587.00,1.447714e-03
10588.00,1.034081e-03
10589.00,1.723469e-03
10590.00,1.240897e-03
10591.00,8.272650e-04
10592.00,2.068162e-03
10593.00,5.515100e-04
10594.00,1.034081e-03
10595.00,1.034081e-03
10596.00,1.447714e-03
10597.00,1.171959e-03
10598.00,5.515100e-04
10599.00,1.516653e-03
10600.00,6.204487e-04
10601.00,1.930285e-03
10602.00,1.034081e-03
10603.00,1.309836e-03
10604.00,7.583263e-04
10605.00,1.034081e-03
10606.00,1.723469e-03
10607.00,8.962037e-04
10608.00,1.447714e-03
10609.00,6.204487e-04
10610.00,1.723469e-03
10611.00,6.893875e-04
10612.00,3.446937e-04
10613.00,9.651425e-04
10614.00,8.272650e-04
10615.00,1.792407e-03
10616.00,8.962037e-04
10617.00,1.516653e-03
10618.00,1.034081e-03
10619.00,2.757550e-04
10620.00,1.378775e-03
10621.00,4.825713e-04
10622.00,1.585591e-03
10623.00,4.825713e-04
10624.00,1.861346e-03
10625.00,4.825713e-04
10626.00,5.515100e-04
10627.00,1.447714e-03
10628.00,6.204487e-04
10629.00,1.309836e-03
10630.00,8.962037e-04
10631.00,1.516653e-03
10632.00,6.893875e-04
10633.00,1.103020e-03
10634.00,1.723469e-03
10635.00,6.893875e-04
10636.00,1.654530e-03
10637.00,8.272650e-04
10638.00,1.309836e-03
10639.00,1.171959e-03
10640.00,5.515100e-04
10641.00,1.723469e-03
10642.00,3.446937e-04
10643.00,2.137101e-03
10644.00,6.204487e-04
10645.00,1.861346e-03
10646.00,1.034081e-03
10647.00,8.962037e-04
10648.00,2.068162e-03
10649.00,1.378775e-03
10650.00,1.516653e-03
10651.00,4.825713e-04
10652.00,1.447714e-03
10653.00,1.034081e-03
10654.00,9.651425e-04
10655.00,1.103020e-03
10656.00,6.893875e-04
10657.00,1.447714e-03
10658.00,6.204487e-04
10659.00,1.585591e-03
10660.00,9.651425e-04
10661.00,1.171959e-03
10662.00,1.723469e-03
10663.00,1.034081e-03
10664.00,1.309836e-03
10665.00,6.204487e-04
10666.00,1.378775e-03
10667.00,3.446937e-04
10668.00,1.861346e-03
10669.00,5.515100e-04
10670.00,9.651425e-04
10671.00,1.516653e-03
10672.00,6.893875e-04
10673.00,1.999224e-03
10674.00,8.272650e-04
10675.00,1.792407e-03
10676.00,6.204487e-04
10677.00,1.103020e-03
10678.00,1.378775e-03
10679.00,1.240897e-03
10680.00,2.068162e-03
10681.00,9.651425e-04
10682.00,1.930285e-03
10683.00,6.893875e-04
10684.00,1.447714e-03
10685.00,2.068162e-03
10686.00,3.446937e-04
10687.00,1.999224e-03
10688.00,1.103020e-03
10689.00,1.723469e-03
10690.00,8.272650e-04
10691.00,8.962037e-04
10692.00,1.723469e-03
10693.00,7.583263e-04
10694.00,1.654530e-03
10695.00,4.825713e-04
10696.00,2.274979e-03
10697.00,8.272650e-04
10698.00,1.103020e-03
10699.00,1.240897e-03
10700.00,3.446937e-04
10701.00,1.654530e-03
10702.00,4.825713e-04
10703.00,1.309836e-03
10704.00,4.136325e-04
10705.00,8.962037e-04
10706.00,1.516653e-03
10707.00,6.893875e-04
10708.00,9.651425e-04
10709.00,6.893875e-04
10710.00,1.930285e-03
10711.00,6.893875e-04
10712.00,4.136325e-04
10713.00,1.585591e-03
10714.00,8.272650e-04
10715.00,1.103020e-03
10716.00,6.893875e-04
10717.00,1.309836e-03
10718.00,1.034081e-03
10719.00,1.103020e-03
10720.00,1.723469e-03
10721.00,1.378775e-04
10722.00,1.103020e-03
10723.00,4.825713e-04
10724.00,1.171959e-03
10725.00,8.272650e-04
10726.00,6.204487e-04
10727.00,1.171959e-03
10728.00,4.825713e-04
10729.00,1.585591e-03
10730.00,5.515100e-04
10731.00,1.309836e-03
10732.00,7.583263e-04
10733.00,9.651425e-04
10734.00,7.583263e-04
10735.00,8.962037e-04
10736.00,8.962037e-04
10737.00,5.515100e-04
10738.00,1.309836e-03
10739.00,6.204487e-04
10740.00,6.204487e-04
10741.00,1.034081e-03
10742.00,2.757550e-04
10743.00,1.378775e-03
10744.00,8.962037e-04
10745.00,1.103020e-03
10746.00,4.825713e-04
10747.00,4.825713e-04
10748.00,1.309836e-03
10749.00,8.962037e-04
10750.00,1.447714e-03
10751.00,2.757550e-04
10752.00,1.240897e-03
10753.00,3.446937e-04
10754.00,6.204487e-04
10755.00,1.309836e-03
10756.00,9.651425e-04
10757.00,1.516653e-03
10758.00,4.825713e-04
10759.00,9.651425e-04
10760.00,6.204487e-04
10761.00,5.515100e-04
10762.00,1.516653e-03
10763.00,7.583263e-04
10764.00,1.516653e-03
10765.00,6.893875e-04
10766.00,1.171959e-03
10767.00,5.515100e-04
10768.00,3.446937e-04
10769.00,1.103020e-03
10770.00,4.136325e-04
10771.00,8.962037e-04
10772.00,6.204487e-04
10773.00,1.240897e-03
10774.00,5.515100e-04
10775.00,6.204487e-04
10776.00,1.034081e-03
10777.00,7.583263e-04
10778.00,7.583263e-04
10779.00,5.515100e-04
10780.00,8.962037e-04
10781.00,6.204487e-04
10782.00,4.825713e-04
10783.00,1.103020e-03
10784.00,4.136325e-04
10785.00,8.962037e-04
10786.00,6.893875e-04
10787.00,7.583263e-04
10788.00,6.204487e-04
10789.00,3.446937e-04
10790.00,1.171959e-03
10791.00,4.136325e-04
10792.00,9.651425e-04
10793.00,1.034081e-03
10794.00,1.309836e-03
10795.00,4.825713e-04
10796.00,4.825713e-04
10797.00,1.309836e-03
10798.00,6.204487e-04
10799.00,1.240897e-03
10800.00,6.204487e-04
10801.00,1.378775e-03
10802.00,2.757550e-04
10803.00,5.515100e-04
10804.00,8.272650e-04
10805.00,8.272650e-04
10806.00,6.204487e-04
10807.00,4.136325e-04
10808.00,8.272650e-04
10809.00,4.825713e-04
10810.00,5.515100e-04
10811.00,1.447714e-03
10812.00,6.893875e-04
10813.00,6.893875e-04
10814.00,4.825713e-04
10815.00,8.962037e-04
10816.00,5.515100e-04
10817.00,3.446937e-04
10818.00,7.583263e-04
10819.00,8.272650e-04
10820.00,1.309836e-03
10821.00,4.136325e-04
10822.00,8.962037e-04
10823.00,6.893875e-04
10824.00,8.272650e-04
10825.00,1.171959e-03
10826.00,5.515100e-04
10827.00,1.034081e-03
10828.00,5.515100e-04
10829.00,1.171959e-03
10830.00,3.446937e-04
10831.00,6.204487e-04
10832.00,1.103020e-03
10833.00,3.446937e-04
10834.00,6.893875e-04
10835.00,4.825713e-04
10836.00,4.825713e-04
10837.00,3.446937e-04
10838.00,1.378775e-04
10839.00,8.962037e-04
10840.00,4.136325e-04
10841.00,6.204487e-04
10842.00,2.757550e-04
10843.00,1.034081e-03
10844.00,3.446937e-04
10845.00,4.136325e-04
10846.00,9.651425e-04
10847.00,4.136325e-04
10848.00,9.651425e-04
10849.00,6.204487e-04
10850.00,4.825713e-04
10851.00,2.068163e-04
10852.00,1.034081e-03
10853.00,5.515100e-04
10854.00,6.204487e-04
10855.00,9.651425e-04
10856.00,5.515100e-04
10857.00,1.034081e-03
10858.00,6.893875e-04
10859.00,1.585591e-03
10860.00,6.204487e-04
10861.00,7.583263e-04
10862.00,9.651425e-04
10863.00,4.136325e-04
10864.00,5.515100e-04
10865.00,1.103020e-03
10866.00,1.378775e-03
10867.00,8.272650e-04
10868.00,5.515100e-04
10869.00,2.274979e-03
10870.00,1.930285e-03
10871.00,5.101467e-03
10872.00,2.895428e-03
10873.00,9.927180e-03
10874.00,4.274203e-03
10875.00,5.446161e-03
10876.00,1.406351e-02
10877.00,7.583262e-03
10878.00,1.192640e-02
10879.00,5.101467e-03
10880.00,7.790079e-03
10881.00,2.895428e-03
10882.00,2.481795e-03
10883.00,3.446938e-03
10884.00,1.309836e-03
10885.00,1.447714e-03
10886.00,8.272650e-04
10887.00,9.651425e-04
10888.00,9.651425e-04
10889.00,8.962037e-04
10890.00,1.309836e-03
10891.00,6.204487e-04
10892.00,1.309836e-03
10893.00,5.515100e-04
10894.00,1.240897e-03
10895.00,4.136325e-04
10896.00,6.893875e-04
10897.00,1.240897e-03
10898.00,5.515100e-04
10899.00,8.962037e-04
10900.00,4.136325e-04
10901.00,9.651425e-04
10902.00,4.825713e-04
10903.00,3.446937e-04
10904.00,7.583263e-04
10905.00,4.825713e-04
10906.00,1.034081e-03
10907.00,6.893875e-04
10908.00,7.583263e-04
10909.00,4.825713e-04
10910.00,4.825713e-04
10911.00,8.272650e-04
10912.00,4.825713e-04
10913.00,1.240897e-03
10914.00,4.825713e-04
10915.00,1.034081e-03
10916.00,8.962037e-04
10917.00,3.446937e-04
10918.00,1.171959e-03
10919.00,2.757550e-04
10920.00,1.378775e-03
10921.00,5.515100e-04
10922.00,1.171959e-03
10923.00,8.962037e-04
10924.00,4.136325e-04
10925.00,6.893875e-04
10926.00,4.825713e-04
10927.00,7.583263e-04
10928.00,6.893875e-04
10929.00,6.893875e-04
10930.00,6.204487e-04
10931.00,4.825713e-04
10932.00,8.272650e-04
10933.00,3.446937e-04
10934.00,1.309836e-03
10935.00,5.515100e-04
10936.00,7.583263e-04
10937.00,4.825713e-04
10938.00,6.893875e-04
10939.00,8.272650e-04
10940.00,2.757550e-04
10941.00,8.272650e-04
10942.00,4.136325e-04
10943.00,1.171959e-03
10944.00,4.825713e-04
10945.00,6.204487e-04
10946.00,8.272650e-04
10947.00,4.136325e-04
10948.00,8.962037e-04
10949.00,6.893875e-04
10950.00,6.204487e-04
10951.00,2.757550e-04
10952.00,5.515100e-04
10953.00,1.240897e-03
10954.00,3.446937e-04
10955.00,1.103020e-03
10956.00,3.446937e-04
10957.00,6.893875e-04
10958.00,2.068163e-04
10959.00,2.757550e-04
10960.00,7.583263e-04
10961.00,4.136325e-04
10962.00,9.651425e-04
10963.00,4.136325e-04
10964.00,1.447714e-03
10965.00,4.136325e-04
10966.00,1.378775e-04
10967.00,8.272650e-04
10968.00,2.068163e-04
10969.00,1.171959e-03
10970.00,3.446937e-04
10971.00,1.516653e-03
10972.00,3.446937e-04
10973.00,5.515100e-04
10974.00,6.893875e-04
10975.00,5.515100e-04
10976.00,1.309836e-03
10977.00,3.446937e-04
10978.00,7.583263e-04
10979.00,3.446937e-04
10980.00,6.204487e-04
10981.00,1.447714e-03
10982.00,2.757550e-04
10983.00,1.034081e-03
10984.00,2.068163e-04
10985.00,8.962037e-04
10986.00,2.757550e-04
10987.00,1.378775e-04
10988.00,1.103020e-03
10989.00,4.136325e-04
10990.00,6.893875e-04
10991.00,6.204487e-04
10992.00,1.447714e-03
10993.00,3.446937e-04
10994.00,1.378775e-04
10995.00,1.171959e-03
10996.00,4.136325e-04
10997.00,6.204487e-04
10998.00,2.068163e-04
10999.00,4.136325e-04
11000.00,2.068163e-04
11001.00,4.825713e-04
11002.00,1.103020e-03
11003.00,2.068163e-04
11004.00,1.034081e-03
11005.00,4.136325e-04
11006.00,7.583263e-04
11007.00,2.757550e-04
11008.00,4.825713e-04
11009.00,8.962037e-04
11010.00,3.446937e-04
11011.00,8.962037e-04
11012.00,3.446937e-04
11013.00,6.893875e-04
11014.00,3.446937e-04
11015.00,4.825713e-04
11016.00,6.204487e-04
11017.00,6.204487e-04
11018.00,1.103020e-03
11019.00,2.068163e-04
11020.00,8.272650e-04
11021.00,4.136325e-04
11022.00,2.757550e-04
11023.00,7.583263e-04
11024.00,3.446937e-04
11025.00,1.240897e-03
11026.00,1.034081e-03
11027.00,6.204487e-04
11028.00,6.893875e-04
11029.00,3.446937e-04
11030.00,7.583263e-04
11031.00,5.515100e-04
11032.00,8.962037e-04
11033.00,5.515100e-04
11034.00,6.204487e-04
11035.00,4.136325e-04
11036.00,8.272650e-04
11037.00,6.893875e-04
11038.00,2.068163e-04
11039.00,1.171959e-03
11040.00,3.446937e-04
11041.00,8.272650e-04
11042.00,3.446937e-04
11043.00,7.583263e-04
11044.00,4.136325e-04
11045.00,2.068163e-04
11046.00,8.962037e-04
11047.00,1.378775e-04
11048.00,5.515100e-04
11049.00,4.136325e-04
11050.00,1.378775e-03
11051.00,4.825713e-04
11052.00,6.893875e-05
11053.00,5.515100e-04
11054.00,4.136325e-04
11055.00,6.893875e-04
11056.00,5.515100e-04
11057.00,8.272650e-04
11058.00,3.446937e-04
11059.00,4.136325e-04
11060.00,6.204487e-04
11061.00,2.757550e-04
11062.00,8.962037e-04
11063.00,6.204487e-04
11064.00,6.893875e-04
11065.00,3.446937e-04
11066.00,8.272650e-04
11067.00,8.272650e-04
11068.00,4.136325e-04
11069.00,8.962037e-04
11070.00,4.825713e-04
11071.00,8.272650e-04
11072.00,3.446937e-04
11073.00,2.068163e-04
11074.00,9.651425e-04
11075.00,2.068163e-04
11076.00,7.583263e-04
11077.00,3.446937e-04
11078.00,7.583263e-04
11079.00,2.757550e-04
11080.00,5.515100e-04
11081.00,1.103020e-03
11082.00,5.515100e-04
11083.00,4.136325e-04
11084.00,1.378775e-04
11085.00,6.204487e-04
11086.00,4.136325e-04
11087.00,6.893875e-04
11088.00,4.136325e-04
11089.00,5.515100e-04
11090.00,7.583263e-04
11091.00,4.825713e-04
11092.00,6.893875e-04
11093.00,3.446937e-04
11094.00,6.893875e-05
11095.00,2.757550e-04
11096.00,2.757550e-04
11097.00,8.272650e-04
11098.00,2.068163e-04
11099.00,5.515100e-04
11100.00,3.446937e-04
11101.00,4.825713e-04
11102.00,3.446937e-04
11103.00,3.446937e-04
11104.00,7.583263e-04
11105.00,6.893875e-04
11106.00,6.893875e-04
11107.00,2.068163e-04
11108.00,1.378775e-04
11109.00,5.515100e-04
11110.00,3.446937e-04
11111.00,6.204487e-04
11112.00,6.893875e-04
11113.00,7.583263e-04
11114.00,4.136325e-04
11115.00,3.446937e-04
11116.00,1.034081e-03
11117.00,4.136325e-04
11118.00,8.272650e-04
11119.00,2.757550e-04
11120.00,6.893875e-04
11121.00,2.068163e-04
11122.00,4.136325e-04
11123.00,6.893875e-04
11124.00,2.757550e-04
11125.00,3.446937e-04
11126.00,5.515100e-04
11127.00,8.962037e-04
11128.00,2.068163e-04
11129.00,5.515100e-04
11130.00,6.893875e-04
11131.00,7.583263e-04
11132.00,6.204487e-04
11133.00,2.068163e-04
11134.00,8.272650e-04
11135.00,2.757550e-04
11136.00,2.068163e-04
11137.00,6.204487e-04
11138.00,2.068163e-04
11139.00,3.446937e-04
11140.00,2.068163e-04
11141.00,3.446937e-04
11142.00,2.757550e-04
11143.00,2.757550e-04
11144.00,5.515100e-04
11145.00,2.068163e-04
11146.00,6.893875e-04
11147.00,1.378775e-04
11148.00,7.583263e-04
11149.00,4.825713e-04
11150.00,3.446937e-04
11151.00,8.272650e-04
11152.00,3.446937e-04
11153.00,5.515100e-04
11154.00,5.515100e-04
11155.00,4.825713e-04
11156.00,2.068163e-04
11157.00,2.757550e-04
11158.00,3.446937e-04
11159.00,4.136325e-04
11160.00,4.136325e-04
11161.00,6.204487e-04
11162.00,6.893875e-04
11163.00,4.136325e-04
11164.00,2.757550e-04
11165.00,3.446937e-04
11166.00,0.000000e+00
11167.00,8.272650e-04
11168.00,3.446937e-04
11169.00,5.515100e-04
11170.00,2.757550e-04
11171.00,4.825713e-04
11172.00,6.893875e-04
11173.00,3.446937e-04
11174.00,8.272650e-04
11175.00,2.068163e-04
11176.00,1.378775e-04
11177.00,2.068163e-04
11178.00,2.757550e-04
11179.00,4.825713e-04
11180.00,4.136325e-04
11181.00,6.204487e-04
11182.00,2.757550e-04
11183.00,4.136325e-04
11184.00,3.446937e-04
11185.00,2.757550e-04
11186.00,8.962037e-04
11187.00,8.272650e-04
11188.00,2.757550e-04
11189.00,2.068163e-04
11190.00,6.204487e-04
11191.00,2.068163e-04
11192.00,2.068163e-04
11193.00,1.103020e-03
11194.00,3.446937e-04
11195.00,1.034081e-03
11196.00,6.204487e-04
11197.00,6.204487e-04
11198.00,7.583263e-04
11199.00,4.825713e-04
11200.00,8.962037e-04
11201.00,4.825713e-04
11202.00,5.515100e-04
11203.00,2.068163e-04
11204.00,1.103020e-03
11205.00,2.068163e-04
11206.00,6.204487e-04
11207.00,5.515100e-04
11208.00,3.446937e-04
11209.00,9.651425e-04
11210.00,4.136325e-04
11211.00,4.825713e-04
11212.00,3.446937e-04
11213.00,1.378775e-04
11214.00,5.515100e-04
11215.00,4.136325e-04
11216.00,9.651425e-04
11217.00,4.136325e-04
11218.00,5.515100e-04
11219.00,1.378775e-04
11220.00,5.515100e-04
11221.00,1.378775e-04
11222.00,1.378775e-04
11223.00,3.446937e-04
11224.00,0.000000e+00
11225.00,3.446937e-04
11226.00,2.068163e-04
11227.00,2.757550e-04
11228.00,2.068163e-04
11229.00,2.757550e-04
11230.00,2.068163e-04
11231.00,2.068163e-04
11232.00,2.757550e-04
11233.00,1.378775e-04
11234.00,2.757550e-04
11235.00,2.757550e-04
11236.00,1.378775e-04
11237.00,2.068163e-04
11238.00,2.757550e-04
11239.00,6.893875e-05
11240.00,1.378775e-04
11241.00,2.757550e-04
11242.00,1.378775e-04
11243.00,0.000000e+00
11244.00,4.825713e-04
11245.00,6.893875e-05
11246.00,4.136325e-04
11247.00,1.378775e-04
11248.00,2.068163e-04
11249.00,2.757550e-04
11250.00,0.000000e+00
11251.00,2.068163e-04
11252.00,0.000000e+00
11253.00,4.825713e-04
11254.00,4.136325e-04
11255.00,3.446937e-04
11256.00,0.000000e+00
11257.00,2.757550e-04
11258.00,1.378775e-04
11259.00,0.000000e+00
11260.00,1.378775e-04
11261.00,6.893875e-05
11262.00,2.068163e-04
11263.00,1.378775e-04
11264.00,6.893875e-05
11265.00,1.378775e-04
11266.00,2.068163e-04
11267.00,4.136325e-04
11268.00,6.893875e-05
11269.00,1.378775e-04
11270.00,2.068163e-04
11271.00,0.000000e+00
11272.00,2.757550e-04
11273.00,3.446937e-04
11274.00,2.757550e-04
11275.00,1.378775e-04
11276.00,4.825713e-04
11277.00,0.000000e+00
11278.00,3.446937e-04
11279.00,2.757550e-04
11280.00,6.893875e-05
11281.00,3.446937e-04
11282.00,6.893875e-05
11283.00,2.068163e-04
11284.00,6.893875e-05
11285.00,2.757550e-04
11286.00,4.136325e-04
11287.00,0.000000e+00
11288.00,6.893875e-05
11289.00,6.893875e-05
11290.00,2.068163e-04
11291.00,1.378775e-04
11292.00,1.378775e-04
11293.00,1.378775e-04
11294.00,2.068163e-04
11295.00,1.378775e-04
11296.00,6.893875e-05
11297.00,1.378775e-04
11298.00,0.000000e+00
11299.00,0.000000e+00
11300.00,1.378775e-04
11301.00,1.378775e-04
11302.00,1.378775e-04
11303.00,2.068163e-04
11304.00,2.068163e-04
11305.00,0.000000e+00
11306.00,1.378775e-04
11307.00,1.378775e-04
11308.00,1.378775e-04
11309.00,2.068163e-04
11310.00,1.378775e-04
11311.00,1.378775e-04
11312.00,6.893875e-05
11313.00,1.378775e-04
11314.00,0.000000e+00
11315.00,1.378775e-04
11316.00,6.893875e-05
11317.00,2.068163e-04
11318.00,0.000000e+00
11319.00,6.893875e-05
11320.00,1.378775e-04
11321.00,1.378775e-04
11322.00,0.000000e+00
11323.00,1.378775e-04
11324.00,6.893875e-05
11325.00,6.893875e-05
11326.00,2.068163e-04
11327.00,0.000000e+00
11328.00,1.378775e-04
11329.00,0.000000e+00
11330.00,6.893875e-05
11331.00,6.893875e-05
11332.00,6.893875e-05
11333.00,6.893875e-05
11334.00,0.000000e+00
11335.00,1.378775e-04
11336.00,6.893875e-05
11337.00,1.378775e-04
11338.00,0.000000e+00
11339.00,3.446937e-04
11340.00,6.893875e-05
11341.00,0.000000e+00
11342.00,3.446937e-04
11343.00,0.000000e+00
11344.00,6.893875e-05
11345.00,1.378775e-04
11346.00,6.893875e-05
11347.00,0.000000e+00
11348.00,6.893875e-05
11349.00,1.378775e-04
11350.00,6.893875e-05
11351.00,6.893875e-05
11352.00,2.068163e-04
11353.00,0.000000e+00
11354.00,6.893875e-05
11355.00,1.378775e-04
11356.00,6.893875e-05
11357.00,1.378775e-04
11358.00,6.893875e-05
11359.00,6.893875e-05
11360.00,3.446937e-04
11361.00,0.000000e+00
11362.00,6.893875e-05
11363.00,4.136325e-04
11364.00,6.893875e-05
11365.00,4.825713e-04
11366.00,0.000000e+00
11367.00,2.757550e-04
11368.00,0.000000e+00
11369.00,1.378775e-04
11370.00,2.757550e-04
11371.00,1.378775e-04
11372.00,4.825713e-04
11373.00,0.000000e+00
11374.00,3.446937e-04
11375.00,1.378775e-04
11376.00,2.068163e-04
11377.00,1.103020e-03
11378.00,4.825713e-04
11379.00,1.034081e-03
11380.00,4.825713e-04
11381.00,1.861346e-03
11382.00,9.651425e-04
11383.00,1.378775e-03
11384.00,5.721916e-03
11385.00,3.377999e-03
11386.00,7.652201e-03
11387.00,3.515876e-03
11388.00,6.549181e-03
11389.00,3.033305e-03
11390.00,2.688611e-03
11391.00,3.584815e-03
11392.00,1.447714e-03
11393.00,1.103020e-03
11394.00,2.068163e-04
11395.00,4.136325e-04
11396.00,1.378775e-04
11397.00,1.378775e-04
11398.00,2.757550e-04
11399.00,0.000000e+00
11400.00,1.378775e-04
11401.00,0.000000e+00
11402.00,6.893875e-05
11403.00,6.893875e-05
11404.00,0.000000e+00
11405.00,0.000000e+00
11406.00,0.000000e+00
11407.00,6.893875e-05
11408.00,0.000000e+00
11409.00,6.893875e-05
11410.00,0.000000e+00
11411.00,0.000000e+00
11412.00,0.000000e+00
11413.00,6.893875e-05
11414.00,1.378775e-04
11415.00,0.000000e+00
11416.00,0.000000e+00
11417.00,0.000000e+00
11418.00,6.893875e-05
11419.00,6.893875e-05
11420.00,0.000000e+00
11421.00,6.893875e-05
11422.00,0.000000e+00
11423.00,0.000000e+00
11424.00,0.000000e+00
11425.00,6.893875e-05
11426.00,0.000000e+00
11427.00,0.000000e+00
11428.00,6.893875e-05
11429.00,0.000000e+00
11430.00,0.000000e+00
11431.00,6.893875e-05
11432.00,6.893875e-05
11433.00,6.893875e-05
11434.00,0.000000e+00
11435.00,6.893875e-05
11436.00,6.893875e-05
11437.00,0.000000e+00
11438.00,0.000000e+00
11439.00,6.893875e-05
11440.00,0.000000e+00
11441.00,0.000000e+00
11442.00,0.000000e+00
11443.00,0.000000e+00
11444.00,0.000000e+00
11445.00,6.893875e-05
11446.00,6.893875e-05
11447.00,0.000000e+00
11448.00,0.000000e+00
11449.00,6.893875e-05
11450.00,0.000000e+00
11451.00,0.000000e+00
11452.00,0.000000e+00
11453.00,6.893875e-05
11454.00,0.000000e+00
11455.00,0.000000e+00
11456.00,1.378775e-04
11457.00,0.000000e+00
11458.00,0.000000e+00
11459.00,0.000000e+00
11460.00,6.893875e-05
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,0.000000e+00
11464.00,0.000000e+00
11465.00,0.000000e+00
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measured_spectrum_02_MIF_BOX_AT_REACTOR_RXOFF.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,6.478935e-01
41.00,6.527662e-01
42.00,1.330718e+00
43.00,6.408218e-01
44.00,1.343970e+00
45.00,6.761343e-01
46.00,6.992477e-01
47.00,1.504803e+00
48.00,8.029283e-01
49.00,1.692257e+00
50.00,8.422685e-01
51.00,1.555058e+00
52.00,6.586342e-01
53.00,5.864931e-01
54.00,9.535533e-01
55.00,3.982639e-01
56.00,6.700000e-01
57.00,2.885996e-01
58.00,5.032639e-01
59.00,2.193171e-01
60.00,2.020370e-01
61.00,3.765857e-01
62.00,1.714352e-01
63.00,3.012731e-01
64.00,1.215278e-01
65.00,2.015394e-01
66.00,8.108796e-02
67.00,7.739583e-02
68.00,1.468519e-01
69.00,6.987268e-02
70.00,1.362500e-01
71.00,6.607639e-02
72.00,1.499768e-01
73.00,9.437500e-02
74.00,1.018056e-01
75.00,2.308333e-01
76.00,1.160532e-01
77.00,1.620255e-01
78.00,5.912037e-02
79.00,1.110532e-01
80.00,5.577546e-02
81.00,5.706019e-02
82.00,1.102546e-01
83.00,5.799768e-02
84.00,1.379398e-01
85.00,8.723380e-02
86.00,1.640741e-01
87.00,6.835648e-02
88.00,6.539351e-02
89.00,1.184954e-01
90.00,5.168981e-02
91.00,1.007176e-01
92.00,5.043982e-02
93.00,1.048148e-01
94.00,5.135417e-02
95.00,5.075232e-02
96.00,9.898148e-02
97.00,4.906250e-02
98.00,9.895834e-02
99.00,5.038194e-02
100.00,1.003357e-01
101.00,4.869213e-02
102.00,4.759259e-02
103.00,9.993055e-02
104.00,5.063657e-02
105.00,9.774306e-02
106.00,4.910880e-02
107.00,9.891204e-02
108.00,5.040509e-02
109.00,4.877315e-02
110.00,9.968750e-02
111.00,4.825231e-02
112.00,9.868056e-02
113.00,5.092593e-02
114.00,9.914352e-02
115.00,5.015046e-02
116.00,4.873843e-02
117.00,1.004977e-01
118.00,5.006944e-02
119.00,9.810185e-02
120.00,5.003472e-02
121.00,1.000463e-01
122.00,4.913194e-02
123.00,9.771991e-02
124.00,5.089120e-02
125.00,4.921296e-02
126.00,9.857639e-02
127.00,4.907407e-02
128.00,9.969907e-02
129.00,4.968750e-02
130.00,9.868056e-02
131.00,4.967593e-02
132.00,4.931713e-02
133.00,9.949074e-02
134.00,5.082176e-02
135.00,1.018981e-01
136.00,4.943287e-02
137.00,9.884259e-02
138.00,4.978009e-02
139.00,4.942130e-02
140.00,9.951389e-02
141.00,5.135417e-02
142.00,1.002546e-01
143.00,5.138889e-02
144.00,1.014120e-01
145.00,4.931713e-02
146.00,4.997685e-02
147.00,9.806713e-02
148.00,4.934028e-02
149.00,1.004861e-01
150.00,4.931713e-02
151.00,9.916667e-02
152.00,5.034722e-02
153.00,4.993055e-02
154.00,9.880787e-02
155.00,5.023148e-02
156.00,9.976852e-02
157.00,4.967593e-02
158.00,1.007755e-01
159.00,5.100694e-02
160.00,5.174768e-02
161.00,9.881944e-02
162.00,4.959491e-02
163.00,9.979167e-02
164.00,5.158565e-02
165.00,1.017130e-01
166.00,5.023148e-02
167.00,5.037037e-02
168.00,9.964120e-02
169.00,5.045139e-02
170.00,1.014468e-01
171.00,4.968750e-02
172.00,1.012384e-01
173.00,5.158565e-02
174.00,5.006944e-02
175.00,1.017361e-01
176.00,4.888889e-02
177.00,1.007292e-01
178.00,5.084491e-02
179.00,1.016088e-01
180.00,5.050926e-02
181.00,5.043982e-02
182.00,1.009028e-01
183.00,5.125000e-02
184.00,1.021644e-01
185.00,5.229167e-02
186.00,1.041898e-01
187.00,5.177083e-02
188.00,5.209491e-02
189.00,1.009144e-01
190.00,5.184028e-02
191.00,1.010995e-01
192.00,5.091435e-02
193.00,1.028935e-01
194.00,5.320602e-02
195.00,5.251157e-02
196.00,1.037731e-01
197.00,5.215278e-02
198.00,1.039699e-01
199.00,5.319444e-02
200.00,1.073032e-01
201.00,5.347222e-02
202.00,5.155092e-02
203.00,1.050579e-01
204.00,5.158565e-02
205.00,1.083449e-01
206.00,5.327546e-02
207.00,1.072685e-01
208.00,5.319444e-02
209.00,5.319444e-02
210.00,1.078819e-01
211.00,5.483796e-02
212.00,1.100694e-01
213.00,5.348380e-02
214.00,1.082060e-01
215.00,5.598380e-02
216.00,5.603009e-02
217.00,1.080208e-01
218.00,5.497685e-02
219.00,1.092361e-01
220.00,5.582176e-02
221.00,1.084838e-01
222.00,5.554398e-02
223.00,5.581019e-02
224.00,1.101505e-01
225.00,5.597222e-02
226.00,1.106366e-01
227.00,5.362269e-02
228.00,1.123264e-01
229.00,5.586806e-02
230.00,5.598380e-02
231.00,1.083218e-01
232.00,5.476852e-02
233.00,1.092014e-01
234.00,5.458333e-02
235.00,1.110301e-01
236.00,5.335648e-02
237.00,5.429398e-02
238.00,1.098032e-01
239.00,5.517361e-02
240.00,1.119444e-01
241.00,5.592592e-02
242.00,1.090046e-01
243.00,5.501157e-02
244.00,5.381944e-02
245.00,1.101157e-01
246.00,5.409722e-02
247.00,1.095255e-01
248.00,5.376158e-02
249.00,1.082755e-01
250.00,5.357639e-02
251.00,5.335648e-02
252.00,1.067130e-01
253.00,5.635417e-02
254.00,1.062500e-01
255.00,5.534722e-02
256.00,1.076852e-01
257.00,5.459491e-02
258.00,5.380787e-02
259.00,1.077431e-01
260.00,5.393519e-02
261.00,1.081366e-01
262.00,5.371528e-02
263.00,1.064815e-01
264.00,5.366898e-02
265.00,5.346065e-02
266.00,1.058102e-01
267.00,5.276620e-02
268.00,1.065394e-01
269.00,5.353009e-02
270.00,1.072338e-01
271.00,5.295139e-02
272.00,5.456018e-02
273.00,1.063079e-01
274.00,5.372685e-02
275.00,1.046875e-01
276.00,5.214120e-02
277.00,1.047917e-01
278.00,5.146991e-02
279.00,5.317130e-02
280.00,1.050231e-01
281.00,5.284722e-02
282.00,1.051852e-01
283.00,5.199074e-02
284.00,1.043056e-01
285.00,5.210648e-02
286.00,5.225695e-02
287.00,1.042014e-01
288.00,5.153935e-02
289.00,1.038194e-01
290.00,5.167824e-02
291.00,1.027199e-01
292.00,5.336805e-02
293.00,5.162037e-02
294.00,1.051042e-01
295.00,5.082176e-02
296.00,1.068287e-01
297.00,5.072917e-02
298.00,1.030440e-01
299.00,5.230324e-02
300.00,5.130787e-02
301.00,1.030556e-01
302.00,5.187500e-02
303.00,1.018403e-01
304.00,5.185185e-02
305.00,1.023611e-01
306.00,5.074074e-02
307.00,5.057870e-02
308.00,1.033449e-01
309.00,5.234954e-02
310.00,1.012153e-01
311.00,5.238426e-02
312.00,1.028241e-01
313.00,5.096065e-02
314.00,5.048611e-02
315.00,1.016667e-01
316.00,5.113426e-02
317.00,1.004630e-01
318.00,5.071759e-02
319.00,1.003125e-01
320.00,5.119213e-02
321.00,5.094907e-02
322.00,1.024769e-01
323.00,5.020833e-02
324.00,1.005093e-01
325.00,5.096065e-02
326.00,1.010185e-01
327.00,4.936343e-02
328.00,4.967593e-02
329.00,1.020833e-01
330.00,5.186342e-02
331.00,1.019560e-01
332.00,5.153935e-02
333.00,1.004051e-01
334.00,4.994213e-02
335.00,5.146991e-02
336.00,1.010185e-01
337.00,5.010417e-02
338.00,1.004745e-01
339.00,5.122685e-02
340.00,1.028125e-01
341.00,4.973380e-02
342.00,4.956019e-02
343.00,9.956019e-02
344.00,5.072917e-02
345.00,1.001620e-01
346.00,4.947917e-02
347.00,1.003588e-01
348.00,4.995370e-02
349.00,4.905093e-02
350.00,1.003588e-01
351.00,5.045139e-02
352.00,9.984954e-02
353.00,5.137732e-02
354.00,9.846064e-02
355.00,4.994213e-02
356.00,4.922454e-02
357.00,9.887732e-02
358.00,5.065972e-02
359.00,9.857639e-02
360.00,4.914352e-02
361.00,9.953704e-02
362.00,4.879630e-02
363.00,5.034722e-02
364.00,9.989583e-02
365.00,4.934028e-02
366.00,9.850694e-02
367.00,4.905093e-02
368.00,9.789352e-02
369.00,4.984954e-02
370.00,5.033565e-02
371.00,9.760416e-02
372.00,4.991898e-02
373.00,9.743056e-02
374.00,4.945602e-02
375.00,9.869213e-02
376.00,4.936343e-02
377.00,4.920139e-02
378.00,9.789352e-02
379.00,4.883102e-02
380.00,1.012731e-01
381.00,4.865741e-02
382.00,9.886574e-02
383.00,4.920139e-02
384.00,4.831019e-02
385.00,9.824074e-02
386.00,4.922454e-02
387.00,9.952547e-02
388.00,4.753472e-02
389.00,9.870370e-02
390.00,4.946759e-02
391.00,4.793981e-02
392.00,9.896991e-02
393.00,4.983796e-02
394.00,9.685186e-02
395.00,4.778935e-02
396.00,9.862269e-02
397.00,4.837963e-02
398.00,4.797454e-02
399.00,9.892361e-02
400.00,4.763889e-02
401.00,9.694444e-02
402.00,4.915509e-02
403.00,9.572916e-02
404.00,4.787037e-02
405.00,4.789352e-02
406.00,9.858796e-02
407.00,4.868056e-02
408.00,9.887732e-02
409.00,4.827546e-02
410.00,9.802084e-02
411.00,4.942130e-02
412.00,4.917824e-02
413.00,9.964120e-02
414.00,4.924769e-02
415.00,9.831019e-02
416.00,4.976852e-02
417.00,9.855324e-02
418.00,4.913194e-02
419.00,4.967593e-02
420.00,9.702546e-02
421.00,4.914352e-02
422.00,9.773148e-02
423.00,4.895834e-02
424.00,9.831019e-02
425.00,4.964120e-02
426.00,4.785880e-02
427.00,9.811343e-02
428.00,4.766204e-02
429.00,9.689815e-02
430.00,4.980324e-02
431.00,9.708333e-02
432.00,4.899305e-02
433.00,4.893519e-02
434.00,9.831019e-02
435.00,4.844907e-02
436.00,9.818287e-02
437.00,4.858796e-02
438.00,9.739583e-02
439.00,4.968750e-02
440.00,4.872685e-02
441.00,9.918982e-02
442.00,5.035879e-02
443.00,9.813657e-02
444.00,4.875000e-02
445.00,9.869213e-02
446.00,4.795139e-02
447.00,4.797454e-02
448.00,9.717593e-02
449.00,5.039352e-02
450.00,9.655093e-02
451.00,4.928241e-02
452.00,9.839121e-02
453.00,4.876157e-02
454.00,4.983796e-02
455.00,9.556713e-02
456.00,4.915509e-02
457.00,1.002083e-01
458.00,4.885417e-02
459.00,9.755787e-02
460.00,4.934028e-02
461.00,4.954861e-02
462.00,9.761574e-02
463.00,4.974537e-02
464.00,9.693287e-02
465.00,4.938658e-02
466.00,9.824074e-02
467.00,4.850695e-02
468.00,4.899305e-02
469.00,9.817129e-02
470.00,4.819445e-02
471.00,9.815972e-02
472.00,4.934028e-02
473.00,9.913194e-02
474.00,4.945602e-02
475.00,4.974537e-02
476.00,9.877315e-02
477.00,5.043982e-02
478.00,9.854167e-02
479.00,4.921296e-02
480.00,9.695602e-02
481.00,4.824074e-02
482.00,4.956019e-02
483.00,9.734954e-02
484.00,5.034722e-02
485.00,9.916667e-02
486.00,4.870370e-02
487.00,9.964120e-02
488.00,4.996528e-02
489.00,9.667824e-02
490.00,4.821759e-02
491.00,4.887731e-02
492.00,9.902778e-02
493.00,4.934028e-02
494.00,9.814814e-02
495.00,4.782407e-02
496.00,9.879629e-02
497.00,4.883102e-02
498.00,4.969908e-02
499.00,9.767361e-02
500.00,4.844907e-02
501.00,9.677083e-02
502.00,4.987269e-02
503.00,9.949074e-02
504.00,4.965278e-02
505.00,4.929398e-02
506.00,9.777778e-02
507.00,4.986111e-02
508.00,1.022338e-01
509.00,5.489583e-02
510.00,1.242477e-01
511.00,6.758102e-02
512.00,6.644676e-02
513.00,1.183912e-01
514.00,5.239583e-02
515.00,1.005556e-01
516.00,4.962963e-02
517.00,9.793981e-02
518.00,4.847222e-02
519.00,4.913194e-02
520.00,9.781250e-02
521.00,4.896991e-02
522.00,9.603009e-02
523.00,4.871528e-02
524.00,9.875000e-02
525.00,4.873843e-02
526.00,4.863426e-02
527.00,9.645833e-02
528.00,4.803241e-02
529.00,9.873842e-02
530.00,4.921296e-02
531.00,9.872685e-02
532.00,4.950231e-02
533.00,4.869213e-02
534.00,9.613426e-02
535.00,4.817130e-02
536.00,9.697916e-02
537.00,4.755787e-02
538.00,9.818287e-02
539.00,4.799769e-02
540.00,4.906250e-02
541.00,9.733796e-02
542.00,4.834491e-02
543.00,9.723379e-02
544.00,4.803241e-02
545.00,9.716436e-02
546.00,4.896991e-02
547.00,4.846065e-02
548.00,9.652778e-02
549.00,5.041667e-02
550.00,9.695602e-02
551.00,4.887731e-02
552.00,9.596065e-02
553.00,4.811342e-02
554.00,4.892361e-02
555.00,9.753472e-02
556.00,4.930555e-02
557.00,9.789352e-02
558.00,4.876157e-02
559.00,9.586806e-02
560.00,5.035879e-02
561.00,4.847222e-02
562.00,9.738426e-02
563.00,4.842593e-02
564.00,9.990741e-02
565.00,5.052083e-02
566.00,9.721065e-02
567.00,4.854167e-02
568.00,4.920139e-02
569.00,9.703704e-02
570.00,4.854167e-02
571.00,9.728009e-02
572.00,4.895834e-02
573.00,9.703704e-02
574.00,4.795139e-02
575.00,4.894676e-02
576.00,9.789352e-02
577.00,4.905093e-02
578.00,9.504630e-02
579.00,4.883102e-02
580.00,9.574074e-02
581.00,4.947917e-02
582.00,4.910880e-02
583.00,9.949074e-02
584.00,4.761574e-02
585.00,9.565973e-02
586.00,4.912037e-02
587.00,9.675926e-02
588.00,4.901620e-02
589.00,4.869213e-02
590.00,9.777778e-02
591.00,4.875000e-02
592.00,1.004745e-01
593.00,4.946759e-02
594.00,9.815972e-02
595.00,4.843750e-02
596.00,4.819445e-02
597.00,9.681713e-02
598.00,4.805556e-02
599.00,9.560185e-02
600.00,4.825231e-02
601.00,9.512731e-02
602.00,4.836806e-02
603.00,4.674768e-02
604.00,9.525463e-02
605.00,4.807870e-02
606.00,9.516203e-02
607.00,4.708333e-02
608.00,9.707176e-02
609.00,4.900463e-02
610.00,4.792824e-02
611.00,9.710648e-02
612.00,4.866898e-02
613.00,9.488426e-02
614.00,4.753472e-02
615.00,9.500000e-02
616.00,4.568287e-02
617.00,4.689815e-02
618.00,9.483796e-02
619.00,4.722222e-02
620.00,9.494213e-02
621.00,4.710648e-02
622.00,9.489583e-02
623.00,4.724537e-02
624.00,4.729167e-02
625.00,9.645833e-02
626.00,4.858796e-02
627.00,9.418982e-02
628.00,4.693287e-02
629.00,9.329861e-02
630.00,4.649306e-02
631.00,4.812500e-02
632.00,9.680556e-02
633.00,4.734954e-02
634.00,9.310185e-02
635.00,4.868056e-02
636.00,9.386574e-02
637.00,4.619213e-02
638.00,4.679398e-02
639.00,9.498843e-02
640.00,4.770833e-02
641.00,9.371528e-02
642.00,4.706018e-02
643.00,9.480324e-02
644.00,4.733796e-02
645.00,4.737268e-02
646.00,9.531250e-02
647.00,4.690972e-02
648.00,9.305555e-02
649.00,4.810185e-02
650.00,9.424768e-02
651.00,4.677083e-02
652.00,4.667824e-02
653.00,9.464120e-02
654.00,4.741898e-02
655.00,9.315972e-02
656.00,4.634259e-02
657.00,9.486111e-02
658.00,4.875000e-02
659.00,4.702546e-02
660.00,9.458333e-02
661.00,4.729167e-02
662.00,9.478009e-02
663.00,4.679398e-02
664.00,9.190972e-02
665.00,4.682870e-02
666.00,4.662037e-02
667.00,9.417824e-02
668.00,4.596065e-02
669.00,9.376157e-02
670.00,4.666667e-02
671.00,9.451389e-02
672.00,4.553241e-02
673.00,4.723380e-02
674.00,9.356482e-02
675.00,4.656250e-02
676.00,9.328704e-02
677.00,4.659722e-02
678.00,9.306713e-02
679.00,4.770833e-02
680.00,4.553241e-02
681.00,9.210648e-02
682.00,4.673611e-02
683.00,9.297454e-02
684.00,4.550926e-02
685.00,9.216435e-02
686.00,4.586805e-02
687.00,4.663194e-02
688.00,9.445602e-02
689.00,4.694444e-02
690.00,9.592593e-02
691.00,4.813657e-02
692.00,9.630787e-02
693.00,4.719907e-02
694.00,4.633102e-02
695.00,9.332176e-02
696.00,4.579861e-02
697.00,9.025463e-02
698.00,4.483796e-02
699.00,9.087963e-02
700.00,4.521991e-02
701.00,4.495370e-02
702.00,9.392361e-02
703.00,4.500000e-02
704.00,9.311342e-02
705.00,4.594908e-02
706.00,8.953704e-02
707.00,4.563658e-02
708.00,4.570602e-02
709.00,9.091435e-02
710.00,4.520833e-02
711.00,9.048611e-02
712.00,4.469907e-02
713.00,9.156250e-02
714.00,4.564815e-02
715.00,4.550926e-02
716.00,9.174769e-02
717.00,4.511574e-02
718.00,9.269676e-02
719.00,4.606482e-02
720.00,9.333333e-02
721.00,4.847222e-02
722.00,5.012732e-02
723.00,1.205324e-01
724.00,6.261574e-02
725.00,1.048032e-01
726.00,4.583333e-02
727.00,8.886574e-02
728.00,4.502315e-02
729.00,4.604167e-02
730.00,9.001157e-02
731.00,4.509259e-02
732.00,9.107639e-02
733.00,4.510417e-02
734.00,8.888889e-02
735.00,4.568287e-02
736.00,4.545139e-02
737.00,9.111111e-02
738.00,4.513889e-02
739.00,8.991898e-02
740.00,4.495370e-02
741.00,8.937500e-02
742.00,4.505787e-02
743.00,4.469907e-02
744.00,8.827546e-02
745.00,4.468750e-02
746.00,8.865741e-02
747.00,4.450231e-02
748.00,8.917824e-02
749.00,4.489583e-02
750.00,4.349537e-02
751.00,8.821759e-02
752.00,4.515046e-02
753.00,9.031250e-02
754.00,4.516204e-02
755.00,9.101852e-02
756.00,4.797454e-02
757.00,5.009259e-02
758.00,9.317130e-02
759.00,4.508102e-02
760.00,8.843750e-02
761.00,4.312500e-02
762.00,8.766203e-02
763.00,4.471065e-02
764.00,4.336806e-02
765.00,8.876158e-02
766.00,4.550926e-02
767.00,8.982639e-02
768.00,4.326389e-02
769.00,8.796296e-02
770.00,4.262732e-02
771.00,4.327546e-02
772.00,8.643518e-02
773.00,4.315972e-02
774.00,8.684028e-02
775.00,4.400463e-02
776.00,8.899306e-02
777.00,4.812500e-02
778.00,5.789352e-02
779.00,1.328819e-01
780.00,6.021991e-02
781.00,9.849537e-02
782.00,4.415509e-02
783.00,8.596065e-02
784.00,4.368056e-02
785.00,4.281250e-02
786.00,8.636574e-02
787.00,4.260417e-02
788.00,8.665510e-02
789.00,4.348380e-02
790.00,8.546297e-02
791.00,4.303241e-02
792.00,4.252315e-02
793.00,8.658565e-02
794.00,4.293982e-02
795.00,8.734953e-02
796.00,4.197917e-02
797.00,8.565972e-02
798.00,4.297454e-02
799.00,4.263889e-02
800.00,8.479167e-02
801.00,4.270833e-02
802.00,8.670139e-02
803.00,4.329861e-02
804.00,8.657408e-02
805.00,4.241898e-02
806.00,4.130787e-02
807.00,8.594907e-02
808.00,4.145833e-02
809.00,8.421297e-02
810.00,4.400463e-02
811.00,8.593750e-02
812.00,4.270833e-02
813.00,4.186343e-02
814.00,8.646991e-02
815.00,4.251157e-02
816.00,8.611111e-02
817.00,4.291667e-02
818.00,8.546297e-02
819.00,4.228009e-02
820.00,4.303241e-02
821.00,8.731481e-02
822.00,4.245370e-02
823.00,8.700231e-02
824.00,4.335648e-02
825.00,8.376157e-02
826.00,4.202546e-02
827.00,4.131944e-02
828.00,8.370370e-02
829.00,4.200232e-02
830.00,8.283564e-02
831.00,4.163194e-02
832.00,8.457176e-02
833.00,4.218750e-02
834.00,4.178241e-02
835.00,8.379630e-02
836.00,4.238426e-02
837.00,8.517361e-02
838.00,4.229167e-02
839.00,8.347222e-02
840.00,4.232639e-02
841.00,4.336806e-02
842.00,8.407407e-02
843.00,4.085648e-02
844.00,8.377315e-02
845.00,4.251157e-02
846.00,8.293982e-02
847.00,4.250000e-02
848.00,4.351852e-02
849.00,8.240741e-02
850.00,4.064815e-02
851.00,8.152778e-02
852.00,4.099537e-02
853.00,8.443287e-02
854.00,4.146991e-02
855.00,8.107639e-02
856.00,4.204861e-02
857.00,4.268518e-02
858.00,8.392361e-02
859.00,4.093750e-02
860.00,8.440972e-02
861.00,4.180555e-02
862.00,8.442130e-02
863.00,4.167824e-02
864.00,4.181713e-02
865.00,8.571760e-02
866.00,4.589120e-02
867.00,1.018866e-01
868.00,4.989583e-02
869.00,8.804398e-02
870.00,4.153935e-02
871.00,4.298611e-02
872.00,1.004861e-01
873.00,5.556713e-02
874.00,1.091782e-01
875.00,4.457176e-02
876.00,8.445602e-02
877.00,4.009259e-02
878.00,4.068287e-02
879.00,8.241898e-02
880.00,4.084491e-02
881.00,8.089121e-02
882.00,4.011574e-02
883.00,8.001158e-02
884.00,4.112269e-02
885.00,4.041667e-02
886.00,8.105324e-02
887.00,4.136574e-02
888.00,8.045139e-02
889.00,4.019676e-02
890.00,8.056713e-02
891.00,3.966435e-02
892.00,4.146991e-02
893.00,8.320602e-02
894.00,4.083333e-02
895.00,8.062500e-02
896.00,3.945602e-02
897.00,8.233796e-02
898.00,4.030092e-02
899.00,4.040509e-02
900.00,8.047454e-02
901.00,4.071759e-02
902.00,8.061343e-02
903.00,4.159722e-02
904.00,8.148148e-02
905.00,4.077546e-02
906.00,3.998842e-02
907.00,8.075231e-02
908.00,3.979167e-02
909.00,8.142361e-02
910.00,4.057870e-02
911.00,8.269676e-02
912.00,3.945602e-02
913.00,3.983796e-02
914.00,7.973380e-02
915.00,3.950232e-02
916.00,7.859953e-02
917.00,3.891204e-02
918.00,8.090278e-02
919.00,4.067130e-02
920.00,4.006945e-02
921.00,8.078704e-02
922.00,4.001157e-02
923.00,7.937500e-02
924.00,3.924768e-02
925.00,8.141204e-02
926.00,3.901620e-02
927.00,4.087963e-02
928.00,7.935185e-02
929.00,4.002315e-02
930.00,8.106481e-02
931.00,3.957176e-02
932.00,7.959491e-02
933.00,3.954861e-02
934.00,4.065972e-02
935.00,7.888889e-02
936.00,4.013889e-02
937.00,8.136574e-02
938.00,4.031250e-02
939.00,7.807870e-02
940.00,4.037037e-02
941.00,3.997685e-02
942.00,7.969908e-02
943.00,4.026620e-02
944.00,7.942130e-02
945.00,4.072917e-02
946.00,7.894676e-02
947.00,3.900463e-02
948.00,3.958333e-02
949.00,7.928241e-02
950.00,3.957176e-02
951.00,8.116898e-02
952.00,3.832176e-02
953.00,7.702547e-02
954.00,3.833333e-02
955.00,3.863426e-02
956.00,7.848380e-02
957.00,3.894676e-02
958.00,7.868055e-02
959.00,4.050926e-02
960.00,7.678241e-02
961.00,3.980324e-02
962.00,4.557870e-02
963.00,1.271991e-01
964.00,7.778935e-02
965.00,1.323611e-01
966.00,4.556713e-02
967.00,7.678241e-02
968.00,3.527778e-02
969.00,3.645833e-02
970.00,7.125000e-02
971.00,3.563657e-02
972.00,7.030093e-02
973.00,3.446759e-02
974.00,7.123843e-02
975.00,3.420139e-02
976.00,3.406250e-02
977.00,6.978009e-02
978.00,3.457176e-02
979.00,6.753472e-02
980.00,3.452546e-02
981.00,6.706019e-02
982.00,3.418982e-02
983.00,3.383102e-02
984.00,6.744213e-02
985.00,3.437500e-02
986.00,6.840277e-02
987.00,3.277778e-02
988.00,6.658565e-02
989.00,3.343750e-02
990.00,3.369213e-02
991.00,6.778935e-02
992.00,3.346065e-02
993.00,6.665509e-02
994.00,3.457176e-02
995.00,8.969907e-02
996.00,5.098380e-02
997.00,4.888889e-02
998.00,8.039352e-02
999.00,3.394676e-02
1000.00,6.765046e-02
1001.00,3.274306e-02
1002.00,7.353009e-02
1003.00,4.607639e-02
1004.00,5.843750e-02
1005.00,1.276505e-01
1006.00,5.232639e-02
1007.00,7.513889e-02
1008.00,3.275463e-02
1009.00,6.508102e-02
1010.00,3.200231e-02
1011.00,3.185185e-02
1012.00,6.366898e-02
1013.00,3.292824e-02
1014.00,6.207176e-02
1015.00,3.113426e-02
1016.00,6.378472e-02
1017.00,3.114583e-02
1018.00,3.186342e-02
1019.00,6.145833e-02
1020.00,3.104167e-02
1021.00,6.396991e-02
1022.00,3.140046e-02
1023.00,6.322917e-02
1024.00,3.071759e-02
1025.00,3.099537e-02
1026.00,6.238426e-02
1027.00,3.108796e-02
1028.00,6.083333e-02
1029.00,3.106481e-02
1030.00,6.157408e-02
1031.00,3.207176e-02
1032.00,3.106481e-02
1033.00,6.144676e-02
1034.00,3.028935e-02
1035.00,6.075231e-02
1036.00,3.072917e-02
1037.00,6.143519e-02
1038.00,3.150463e-02
1039.00,3.068287e-02
1040.00,6.214120e-02
1041.00,2.965278e-02
1042.00,6.114583e-02
1043.00,3.122685e-02
1044.00,6.068287e-02
1045.00,3.069444e-02
1046.00,2.959491e-02
1047.00,5.849537e-02
1048.00,2.899306e-02
1049.00,5.932871e-02
1050.00,2.916667e-02
1051.00,6.006945e-02
1052.00,3.052083e-02
1053.00,3.062500e-02
1054.00,5.913194e-02
1055.00,3.047454e-02
1056.00,5.844907e-02
1057.00,2.997685e-02
1058.00,5.847222e-02
1059.00,2.880787e-02
1060.00,2.961805e-02
1061.00,5.961806e-02
1062.00,2.840278e-02
1063.00,6.046296e-02
1064.00,2.914352e-02
1065.00,5.738426e-02
1066.00,2.863426e-02
1067.00,2.861111e-02
1068.00,5.767361e-02
1069.00,2.799769e-02
1070.00,5.690972e-02
1071.00,2.887731e-02
1072.00,5.696759e-02
1073.00,2.881944e-02
1074.00,2.814815e-02
1075.00,5.817129e-02
1076.00,2.885417e-02
1077.00,5.716435e-02
1078.00,2.815972e-02
1079.00,5.853009e-02
1080.00,2.795139e-02
1081.00,2.858796e-02
1082.00,5.850694e-02
1083.00,3.152778e-02
1084.00,8.035880e-02
1085.00,5.626157e-02
1086.00,1.186458e-01
1087.00,4.555555e-02
1088.00,3.605324e-02
1089.00,6.800926e-02
1090.00,3.445602e-02
1091.00,6.118055e-02
1092.00,2.834491e-02
1093.00,5.589120e-02
1094.00,2.752315e-02
1095.00,2.849537e-02
1096.00,5.708333e-02
1097.00,2.806713e-02
1098.00,5.631945e-02
1099.00,2.810185e-02
1100.00,5.612269e-02
1101.00,2.774306e-02
1102.00,2.783565e-02
1103.00,5.612269e-02
1104.00,2.715278e-02
1105.00,5.628472e-02
1106.00,2.791667e-02
1107.00,5.467593e-02
1108.00,2.876157e-02
1109.00,2.983796e-02
1110.00,7.728009e-02
1111.00,5.810185e-02
1112.00,1.434606e-01
1113.00,5.862268e-02
1114.00,7.612269e-02
1115.00,2.763889e-02
1116.00,2.586806e-02
1117.00,5.222222e-02
1118.00,2.515046e-02
1119.00,5.141204e-02
1120.00,2.525463e-02
1121.00,4.976852e-02
1122.00,2.369213e-02
1123.00,2.334491e-02
1124.00,4.723380e-02
1125.00,2.365741e-02
1126.00,4.519676e-02
1127.00,2.283565e-02
1128.00,4.692130e-02
1129.00,2.298611e-02
1130.00,2.270833e-02
1131.00,4.363426e-02
1132.00,2.268519e-02
1133.00,4.525463e-02
1134.00,2.261574e-02
1135.00,4.324074e-02
1136.00,2.208333e-02
1137.00,2.100694e-02
1138.00,4.306713e-02
1139.00,2.128472e-02
1140.00,4.332176e-02
1141.00,2.221065e-02
1142.00,4.285880e-02
1143.00,2.077546e-02
1144.00,2.104167e-02
1145.00,4.307870e-02
1146.00,2.179398e-02
1147.00,4.182870e-02
1148.00,2.136574e-02
1149.00,4.351852e-02
1150.00,2.055556e-02
1151.00,2.047454e-02
1152.00,4.231482e-02
1153.00,2.084491e-02
1154.00,4.148148e-02
1155.00,2.037037e-02
1156.00,3.989583e-02
1157.00,1.989583e-02
1158.00,2.087963e-02
1159.00,4.005787e-02
1160.00,2.019676e-02
1161.00,3.994213e-02
1162.00,1.979167e-02
1163.00,3.974537e-02
1164.00,1.978009e-02
1165.00,1.888889e-02
1166.00,3.907407e-02
1167.00,2.023148e-02
1168.00,3.946759e-02
1169.00,2.267361e-02
1170.00,8.920139e-02
1171.00,1.373727e-01
1172.00,2.779630e-01
1173.00,8.779861e-01
1174.00,3.719792e-01
1175.00,3.113194e-01
1176.00,3.732639e-02
1177.00,3.358796e-02
1178.00,1.390046e-02
1179.00,1.542824e-02
1180.00,2.890046e-02
1181.00,1.452546e-02
1182.00,2.873843e-02
1183.00,1.370370e-02
1184.00,2.726852e-02
1185.00,1.329861e-02
1186.00,1.322917e-02
1187.00,2.711806e-02
1188.00,1.310185e-02
1189.00,2.721065e-02
1190.00,1.303241e-02
1191.00,2.569444e-02
1192.00,1.299769e-02
1193.00,1.333333e-02
1194.00,2.599537e-02
1195.00,1.302083e-02
1196.00,2.479167e-02
1197.00,1.241898e-02
1198.00,2.370370e-02
1199.00,1.258102e-02
1200.00,1.231482e-02
1201.00,2.395833e-02
1202.00,1.251157e-02
1203.00,2.407407e-02
1204.00,1.143519e-02
1205.00,2.284722e-02
1206.00,1.150463e-02
1207.00,1.157407e-02
1208.00,2.277778e-02
1209.00,1.123843e-02
1210.00,2.315972e-02
1211.00,1.256944e-02
1212.00,3.133102e-02
1213.00,1.630787e-02
1214.00,2.778935e-02
1215.00,1.151620e-02
1216.00,1.126157e-02
1217.00,2.106481e-02
1218.00,1.064815e-02
1219.00,2.122685e-02
1220.00,9.641204e-03
1221.00,2.023148e-02
1222.00,1.047454e-02
1223.00,1.012731e-02
1224.00,1.974537e-02
1225.00,1.077546e-02
1226.00,2.043981e-02
1227.00,9.803241e-03
1228.00,1.979167e-02
1229.00,9.791667e-03
1230.00,9.652778e-03
1231.00,2.049769e-02
1232.00,9.780092e-03
1233.00,1.928241e-02
1234.00,9.918981e-03
1235.00,1.915509e-02
1236.00,1.013889e-02
1237.00,1.012731e-02
1238.00,1.990741e-02
1239.00,1.054398e-02
1240.00,1.898148e-02
1241.00,9.791667e-03
1242.00,1.790509e-02
1243.00,9.270833e-03
1244.00,1.001157e-02
1245.00,2.042824e-02
1246.00,1.061343e-02
1247.00,2.081019e-02
1248.00,1.063657e-02
1249.00,1.832176e-02
1250.00,9.675926e-03
1251.00,9.108797e-03
1252.00,1.729167e-02
1253.00,9.270833e-03
1254.00,1.797454e-02
1255.00,8.182870e-03
1256.00,1.719907e-02
1257.00,9.039352e-03
1258.00,8.541667e-03
1259.00,1.677083e-02
1260.00,9.062500e-03
1261.00,1.737268e-02
1262.00,8.530092e-03
1263.00,1.717593e-02
1264.00,8.055556e-03
1265.00,8.599537e-03
1266.00,1.621528e-02
1267.00,8.113426e-03
1268.00,1.663194e-02
1269.00,8.032408e-03
1270.00,1.765046e-02
1271.00,1.188657e-02
1272.00,1.931713e-02
1273.00,1.005440e-01
1274.00,8.457176e-02
1275.00,1.476968e-01
1276.00,3.651620e-02
1277.00,2.976852e-02
1278.00,7.638889e-03
1279.00,7.303241e-03
1280.00,1.435185e-02
1281.00,8.125000e-03
1282.00,1.569444e-02
1283.00,7.511574e-03
1284.00,1.434028e-02
1285.00,7.037037e-03
1286.00,6.840278e-03
1287.00,1.363426e-02
1288.00,7.962963e-03
1289.00,1.423611e-02
1290.00,7.835648e-03
1291.00,1.401620e-02
1292.00,7.326389e-03
1293.00,7.627315e-03
1294.00,1.466435e-02
1295.00,7.465278e-03
1296.00,1.494213e-02
1297.00,8.668981e-03
1298.00,2.442130e-02
1299.00,1.278935e-02
1300.00,1.215278e-02
1301.00,1.804398e-02
1302.00,7.314815e-03
1303.00,1.416667e-02
1304.00,7.280093e-03
1305.00,1.394676e-02
1306.00,6.805555e-03
1307.00,6.539352e-03
1308.00,1.372685e-02
1309.00,6.504630e-03
1310.00,1.410880e-02
1311.00,6.585648e-03
1312.00,1.296296e-02
1313.00,6.967593e-03
1314.00,7.187500e-03
1315.00,1.386574e-02
1316.00,6.597222e-03
1317.00,1.293981e-02
1318.00,6.851852e-03
1319.00,1.247685e-02
1320.00,6.585648e-03
1321.00,6.446759e-03
1322.00,1.277778e-02
1323.00,6.550926e-03
1324.00,1.371528e-02
1325.00,6.631944e-03
1326.00,1.377315e-02
1327.00,7.835648e-03
1328.00,8.483796e-03
1329.00,4.498843e-02
1330.00,8.500000e-02
1331.00,5.622685e-01
1332.00,4.933333e-01
1333.00,8.556018e-01
1334.00,1.940046e-01
1335.00,7.622685e-02
1336.00,2.875000e-02
1337.00,2.800926e-03
1338.00,3.738426e-03
1339.00,1.736111e-03
1340.00,3.923611e-03
1341.00,1.712963e-03
1342.00,2.384259e-03
1343.00,3.796296e-03
1344.00,1.921296e-03
1345.00,4.155092e-03
1346.00,2.025463e-03
1347.00,3.993056e-03
1348.00,2.256945e-03
1349.00,1.886574e-03
1350.00,4.560185e-03
1351.00,2.291667e-03
1352.00,4.155092e-03
1353.00,2.268519e-03
1354.00,3.935185e-03
1355.00,2.094907e-03
1356.00,1.782407e-03
1357.00,4.016204e-03
1358.00,1.956019e-03
1359.00,3.831018e-03
1360.00,2.152778e-03
1361.00,4.062500e-03
1362.00,1.701389e-03
1363.00,1.793982e-03
1364.00,4.212963e-03
1365.00,1.840278e-03
1366.00,4.953704e-03
1367.00,4.120370e-03
1368.00,1.049769e-02
1369.00,5.162037e-03
1370.00,3.912037e-03
1371.00,5.034722e-03
1372.00,1.805556e-03
1373.00,2.997685e-03
1374.00,1.678241e-03
1375.00,2.986111e-03
1376.00,1.944444e-03
1377.00,1.736111e-03
1378.00,4.351852e-03
1379.00,1.655093e-03
1380.00,3.321759e-03
1381.00,1.689815e-03
1382.00,3.981481e-03
1383.00,1.631944e-03
1384.00,1.863426e-03
1385.00,3.946759e-03
1386.00,1.956019e-03
1387.00,3.252315e-03
1388.00,1.562500e-03
1389.00,3.171296e-03
1390.00,1.562500e-03
1391.00,1.608796e-03
1392.00,3.344907e-03
1393.00,1.782407e-03
1394.00,2.951389e-03
1395.00,1.400463e-03
1396.00,3.078704e-03
1397.00,1.504630e-03
1398.00,1.550926e-03
1399.00,3.275463e-03
1400.00,1.701389e-03
1401.00,3.391204e-03
1402.00,1.689815e-03
1403.00,3.854167e-03
1404.00,2.905093e-03
1405.00,6.550926e-03
1406.00,5.262731e-02
1407.00,6.483796e-02
1408.00,1.668403e-01
1409.00,6.189815e-02
1410.00,4.677083e-02
1411.00,4.305555e-03
1412.00,1.793982e-03
1413.00,1.944444e-03
1414.00,1.018518e-03
1415.00,1.562500e-03
1416.00,9.143518e-04
1417.00,2.002315e-03
1418.00,1.145833e-03
1419.00,9.722222e-04
1420.00,1.967593e-03
1421.00,9.606482e-04
1422.00,1.608796e-03
1423.00,9.606482e-04
1424.00,1.886574e-03
1425.00,8.912037e-04
1426.00,7.870370e-04
1427.00,1.990741e-03
1428.00,1.064815e-03
1429.00,2.233796e-03
1430.00,8.449074e-04
1431.00,2.060185e-03
1432.00,7.407407e-04
1433.00,9.606482e-04
1434.00,1.863426e-03
1435.00,1.076389e-03
1436.00,1.886574e-03
1437.00,8.912037e-04
1438.00,1.851852e-03
1439.00,9.375000e-04
1440.00,7.291667e-04
1441.00,1.655093e-03
1442.00,7.754629e-04
1443.00,1.712963e-03
1444.00,8.564815e-04
1445.00,1.840278e-03
1446.00,1.122685e-03
1447.00,8.449074e-04
1448.00,1.678241e-03
1449.00,9.027778e-04
1450.00,1.817130e-03
1451.00,6.018518e-04
1452.00,1.504630e-03
1453.00,9.375000e-04
1454.00,8.564815e-04
1455.00,2.233796e-03
1456.00,2.002315e-03
1457.00,6.932870e-03
1458.00,5.833333e-03
1459.00,2.796296e-02
1460.00,2.467593e-02
1461.00,2.942130e-02
1462.00,4.131944e-02
1463.00,7.986112e-03
1464.00,4.016204e-03
1465.00,6.597222e-04
1466.00,1.250000e-03
1467.00,6.250000e-04
1468.00,6.250000e-04
1469.00,1.145833e-03
1470.00,4.629630e-04
1471.00,1.307870e-03
1472.00,5.787037e-04
1473.00,9.375000e-04
1474.00,6.134259e-04
1475.00,6.481481e-04
1476.00,1.250000e-03
1477.00,6.250000e-04
1478.00,1.064815e-03
1479.00,4.745370e-04
1480.00,1.111111e-03
1481.00,5.208334e-04
1482.00,6.365741e-04
1483.00,9.837963e-04
1484.00,4.398148e-04
1485.00,1.284722e-03
1486.00,4.745370e-04
1487.00,1.238426e-03
1488.00,4.861111e-04
1489.00,5.439815e-04
1490.00,1.134259e-03
1491.00,7.870370e-04
1492.00,2.048611e-03
1493.00,1.851852e-03
1494.00,4.664352e-03
1495.00,1.736111e-03
1496.00,1.273148e-03
1497.00,1.562500e-03
1498.00,5.324074e-04
1499.00,1.111111e-03
1500.00,5.671296e-04
1501.00,1.319444e-03
1502.00,6.481481e-04
1503.00,5.787037e-04
1504.00,1.365741e-03
1505.00,8.449074e-04
1506.00,1.168981e-03
1507.00,5.208334e-04
1508.00,1.273148e-03
1509.00,5.787037e-04
1510.00,7.060185e-04
1511.00,1.053241e-03
1512.00,6.018518e-04
1513.00,1.030093e-03
1514.00,5.787037e-04
1515.00,1.215278e-03
1516.00,5.671296e-04
1517.00,6.250000e-04
1518.00,7.407407e-04
1519.00,4.629630e-04
1520.00,1.122685e-03
1521.00,4.282407e-04
1522.00,1.018518e-03
1523.00,4.861111e-04
1524.00,5.787037e-04
1525.00,1.134259e-03
1526.00,8.217593e-04
1527.00,2.430556e-03
1528.00,1.712963e-03
1529.00,2.800926e-03
1530.00,9.259259e-04
1531.00,5.324074e-04
1532.00,1.018518e-03
1533.00,6.134259e-04
1534.00,1.053241e-03
1535.00,4.166667e-04
1536.00,1.030093e-03
1537.00,6.365741e-04
1538.00,6.250000e-04
1539.00,9.953703e-04
1540.00,4.513889e-04
1541.00,1.041667e-03
1542.00,6.018518e-04
1543.00,1.018518e-03
1544.00,4.282407e-04
1545.00,4.861111e-04
1546.00,1.041667e-03
1547.00,4.513889e-04
1548.00,8.680556e-04
1549.00,5.092592e-04
1550.00,7.407407e-04
1551.00,4.282407e-04
1552.00,4.398148e-04
1553.00,9.027778e-04
1554.00,5.555556e-04
1555.00,8.564815e-04
1556.00,4.629630e-04
1557.00,9.027778e-04
1558.00,5.092592e-04
1559.00,4.629630e-04
1560.00,9.953703e-04
1561.00,5.439815e-04
1562.00,1.006944e-03
1563.00,4.745370e-04
1564.00,9.375000e-04
1565.00,4.513889e-04
1566.00,5.324074e-04
1567.00,7.986111e-04
1568.00,4.976852e-04
1569.00,1.018518e-03
1570.00,5.324074e-04
1571.00,8.680556e-04
1572.00,3.703704e-04
1573.00,3.472222e-04
1574.00,9.143518e-04
1575.00,4.976852e-04
1576.00,9.143518e-04
1577.00,3.703704e-04
1578.00,8.796296e-04
1579.00,4.976852e-04
1580.00,1.006944e-03
1581.00,4.976852e-04
1582.00,5.671296e-04
1583.00,1.064815e-03
1584.00,4.745370e-04
1585.00,9.722222e-04
1586.00,4.050926e-04
1587.00,1.238426e-03
1588.00,7.175926e-04
1589.00,5.092592e-04
1590.00,1.041667e-03
1591.00,4.861111e-04
1592.00,1.539352e-03
1593.00,9.375000e-04
1594.00,2.916667e-03
1595.00,3.159722e-03
1596.00,4.340278e-03
1597.00,9.016204e-03
1598.00,2.939815e-03
1599.00,2.546296e-03
1600.00,5.902778e-04
1601.00,9.143518e-04
1602.00,3.819444e-04
1603.00,4.861111e-04
1604.00,9.490740e-04
1605.00,5.324074e-04
1606.00,9.837963e-04
1607.00,4.629630e-04
1608.00,9.375000e-04
1609.00,3.703704e-04
1610.00,5.324074e-04
1611.00,7.986111e-04
1612.00,5.092592e-04
1613.00,8.217593e-04
1614.00,4.629630e-04
1615.00,6.134259e-04
1616.00,3.240741e-04
1617.00,4.976852e-04
1618.00,8.333334e-04
1619.00,5.092592e-04
1620.00,1.053241e-03
1621.00,4.861111e-04
1622.00,1.180556e-03
1623.00,4.745370e-04
1624.00,3.125000e-04
1625.00,8.333334e-04
1626.00,3.472222e-04
1627.00,6.828704e-04
1628.00,3.356482e-04
1629.00,8.101852e-04
1630.00,6.250000e-04
1631.00,4.629630e-04
1632.00,9.606482e-04
1633.00,3.587963e-04
1634.00,9.143518e-04
1635.00,4.745370e-04
1636.00,8.217593e-04
1637.00,2.777778e-04
1638.00,4.629630e-04
1639.00,7.754629e-04
1640.00,3.703704e-04
1641.00,8.217593e-04
1642.00,4.398148e-04
1643.00,8.564815e-04
1644.00,3.125000e-04
1645.00,3.009259e-04
1646.00,7.175926e-04
1647.00,4.629630e-04
1648.00,7.523148e-04
1649.00,3.935185e-04
1650.00,8.217593e-04
1651.00,4.398148e-04
1652.00,3.472222e-04
1653.00,7.407407e-04
1654.00,3.587963e-04
1655.00,7.870370e-04
1656.00,3.240741e-04
1657.00,6.712963e-04
1658.00,3.356482e-04
1659.00,4.745370e-04
1660.00,9.606482e-04
1661.00,3.125000e-04
1662.00,1.006944e-03
1663.00,4.282407e-04
1664.00,8.101852e-04
1665.00,4.629630e-04
1666.00,4.166667e-04
1667.00,7.175926e-04
1668.00,4.629630e-04
1669.00,6.481481e-04
1670.00,4.976852e-04
1671.00,7.060185e-04
1672.00,2.662037e-04
1673.00,4.398148e-04
1674.00,9.259259e-04
1675.00,3.587963e-04
1676.00,7.407407e-04
1677.00,3.935185e-04
1678.00,9.143518e-04
1679.00,5.208334e-04
1680.00,4.513889e-04
1681.00,7.060185e-04
1682.00,2.893519e-04
1683.00,7.407407e-04
1684.00,3.935185e-04
1685.00,8.564815e-04
1686.00,3.703704e-04
1687.00,3.356482e-04
1688.00,6.712963e-04
1689.00,3.819444e-04
1690.00,8.564815e-04
1691.00,5.902778e-04
1692.00,1.319444e-03
1693.00,4.398148e-04
1694.00,3.703704e-04
1695.00,7.407407e-04
1696.00,2.777778e-04
1697.00,8.680556e-04
1698.00,4.282407e-04
1699.00,6.250000e-04
1700.00,2.662037e-04
1701.00,3.587963e-04
1702.00,7.060185e-04
1703.00,3.009259e-04
1704.00,8.564815e-04
1705.00,3.356482e-04
1706.00,7.754629e-04
1707.00,3.819444e-04
1708.00,3.125000e-04
1709.00,6.481481e-04
1710.00,3.356482e-04
1711.00,6.481481e-04
1712.00,2.893519e-04
1713.00,6.365741e-04
1714.00,3.240741e-04
1715.00,3.356482e-04
1716.00,7.638889e-04
1717.00,3.240741e-04
1718.00,6.828704e-04
1719.00,4.282407e-04
1720.00,7.060185e-04
1721.00,3.009259e-04
1722.00,3.240741e-04
1723.00,6.365741e-04
1724.00,3.009259e-04
1725.00,7.523148e-04
1726.00,2.546296e-04
1727.00,8.449074e-04
1728.00,3.819444e-04
1729.00,7.060185e-04
1730.00,1.550926e-03
1731.00,8.101852e-04
1732.00,1.840278e-03
1733.00,8.449074e-04
1734.00,1.354167e-03
1735.00,4.513889e-04
1736.00,3.819444e-04
1737.00,8.101852e-04
1738.00,4.745370e-04
1739.00,8.912037e-04
1740.00,4.050926e-04
1741.00,6.597222e-04
1742.00,4.861111e-04
1743.00,4.050926e-04
1744.00,6.250000e-04
1745.00,3.703704e-04
1746.00,8.680556e-04
1747.00,3.587963e-04
1748.00,6.828704e-04
1749.00,3.587963e-04
1750.00,3.125000e-04
1751.00,8.333334e-04
1752.00,2.199074e-04
1753.00,7.754629e-04
1754.00,3.125000e-04
1755.00,7.175926e-04
1756.00,3.587963e-04
1757.00,3.935185e-04
1758.00,7.754629e-04
1759.00,3.472222e-04
1760.00,8.333334e-04
1761.00,4.629630e-04
1762.00,1.365741e-03
1763.00,1.180556e-03
1764.00,1.863426e-03
1765.00,3.761574e-03
1766.00,1.261574e-03
1767.00,1.400463e-03
1768.00,3.472222e-04
1769.00,8.333334e-04
1770.00,4.166667e-04
1771.00,2.546296e-04
1772.00,5.902778e-04
1773.00,2.662037e-04
1774.00,7.523148e-04
1775.00,3.587963e-04
1776.00,7.407407e-04
1777.00,3.819444e-04
1778.00,4.398148e-04
1779.00,7.870370e-04
1780.00,3.356482e-04
1781.00,7.754629e-04
1782.00,3.935185e-04
1783.00,6.828704e-04
1784.00,4.398148e-04
1785.00,3.240741e-04
1786.00,4.513889e-04
1787.00,4.166667e-04
1788.00,7.060185e-04
1789.00,3.587963e-04
1790.00,7.060185e-04
1791.00,3.472222e-04
1792.00,4.629630e-04
1793.00,5.902778e-04
1794.00,3.587963e-04
1795.00,7.291667e-04
1796.00,3.356482e-04
1797.00,5.092592e-04
1798.00,4.050926e-04
1799.00,2.546296e-04
1800.00,7.291667e-04
1801.00,2.777778e-04
1802.00,6.944445e-04
1803.00,2.893519e-04
1804.00,8.101852e-04
1805.00,3.009259e-04
1806.00,3.125000e-04
1807.00,7.870370e-04
1808.00,3.240741e-04
1809.00,5.787037e-04
1810.00,3.356482e-04
1811.00,7.407407e-04
1812.00,3.472222e-04
1813.00,2.083333e-04
1814.00,6.250000e-04
1815.00,2.083333e-04
1816.00,6.365741e-04
1817.00,4.513889e-04
1818.00,7.175926e-04
1819.00,2.777778e-04
1820.00,4.050926e-04
1821.00,6.828704e-04
1822.00,2.893519e-04
1823.00,6.018518e-04
1824.00,3.587963e-04
1825.00,7.175926e-04
1826.00,2.893519e-04
1827.00,2.777778e-04
1828.00,4.976852e-04
1829.00,3.819444e-04
1830.00,6.828704e-04
1831.00,3.240741e-04
1832.00,8.101852e-04
1833.00,3.472222e-04
1834.00,2.893519e-04
1835.00,7.291667e-04
1836.00,3.356482e-04
1837.00,7.291667e-04
1838.00,3.935185e-04
1839.00,6.712963e-04
1840.00,4.282407e-04
1841.00,3.009259e-04
1842.00,7.060185e-04
1843.00,3.125000e-04
1844.00,7.523148e-04
1845.00,4.513889e-04
1846.00,8.796296e-04
1847.00,4.282407e-04
1848.00,6.018518e-04
1849.00,7.986111e-04
1850.00,4.398148e-04
1851.00,6.828704e-04
1852.00,3.472222e-04
1853.00,6.828704e-04
1854.00,2.777778e-04
1855.00,3.009259e-04
1856.00,6.481481e-04
1857.00,3.703704e-04
1858.00,6.134259e-04
1859.00,4.166667e-04
1860.00,6.018518e-04
1861.00,3.009259e-04
1862.00,3.356482e-04
1863.00,6.597222e-04
1864.00,3.935185e-04
1865.00,4.976852e-04
1866.00,3.472222e-04
1867.00,7.060185e-04
1868.00,2.430556e-04
1869.00,2.777778e-04
1870.00,6.828704e-04
1871.00,3.587963e-04
1872.00,8.564815e-04
1873.00,3.587963e-04
1874.00,6.018518e-04
1875.00,2.314815e-04
1876.00,3.240741e-04
1877.00,8.101852e-04
1878.00,4.861111e-04
1879.00,6.250000e-04
1880.00,3.240741e-04
1881.00,5.671296e-04
1882.00,4.050926e-04
1883.00,3.009259e-04
1884.00,7.175926e-04
1885.00,3.472222e-04
1886.00,6.597222e-04
1887.00,3.240741e-04
1888.00,7.060185e-04
1889.00,3.819444e-04
1890.00,2.893519e-04
1891.00,7.407407e-04
1892.00,2.893519e-04
1893.00,5.671296e-04
1894.00,4.282407e-04
1895.00,7.638889e-04
1896.00,3.125000e-04
1897.00,4.745370e-04
1898.00,5.902778e-04
1899.00,2.777778e-04
1900.00,7.175926e-04
1901.00,3.009259e-04
1902.00,7.060185e-04
1903.00,2.546296e-04
1904.00,2.430556e-04
1905.00,6.250000e-04
1906.00,3.356482e-04
1907.00,7.754629e-04
1908.00,1.851852e-04
1909.00,7.754629e-04
1910.00,3.819444e-04
1911.00,3.935185e-04
1912.00,7.291667e-04
1913.00,2.777778e-04
1914.00,5.555556e-04
1915.00,3.819444e-04
1916.00,6.250000e-04
1917.00,2.893519e-04
1918.00,3.935185e-04
1919.00,7.986111e-04
1920.00,3.472222e-04
1921.00,7.175926e-04
1922.00,3.587963e-04
1923.00,6.944445e-04
1924.00,3.356482e-04
1925.00,2.893519e-04
1926.00,7.523148e-04
1927.00,2.546296e-04
1928.00,5.671296e-04
1929.00,2.662037e-04
1930.00,5.324074e-04
1931.00,3.240741e-04
1932.00,3.703704e-04
1933.00,7.175926e-04
1934.00,3.240741e-04
1935.00,7.638889e-04
1936.00,3.472222e-04
1937.00,7.291667e-04
1938.00,3.240741e-04
1939.00,3.009259e-04
1940.00,6.597222e-04
1941.00,2.546296e-04
1942.00,6.712963e-04
1943.00,3.125000e-04
1944.00,6.944445e-04
1945.00,2.083333e-04
1946.00,6.365741e-04
1947.00,3.472222e-04
1948.00,2.777778e-04
1949.00,6.365741e-04
1950.00,3.356482e-04
1951.00,6.250000e-04
1952.00,3.703704e-04
1953.00,8.796296e-04
1954.00,3.125000e-04
1955.00,3.356482e-04
1956.00,6.134259e-04
1957.00,2.546296e-04
1958.00,6.250000e-04
1959.00,2.662037e-04
1960.00,5.787037e-04
1961.00,3.472222e-04
1962.00,4.282407e-04
1963.00,5.902778e-04
1964.00,2.893519e-04
1965.00,6.828704e-04
1966.00,3.240741e-04
1967.00,6.944445e-04
1968.00,3.819444e-04
1969.00,3.009259e-04
1970.00,6.250000e-04
1971.00,1.736111e-04
1972.00,6.597222e-04
1973.00,3.240741e-04
1974.00,5.092592e-04
1975.00,1.967593e-04
1976.00,3.125000e-04
1977.00,5.902778e-04
1978.00,3.240741e-04
1979.00,5.902778e-04
1980.00,3.240741e-04
1981.00,6.597222e-04
1982.00,3.356482e-04
1983.00,2.546296e-04
1984.00,7.638889e-04
1985.00,3.009259e-04
1986.00,7.175926e-04
1987.00,2.314815e-04
1988.00,5.787037e-04
1989.00,3.935185e-04
1990.00,3.240741e-04
1991.00,6.365741e-04
1992.00,3.472222e-04
1993.00,6.250000e-04
1994.00,3.240741e-04
1995.00,5.092592e-04
1996.00,3.703704e-04
1997.00,3.125000e-04
1998.00,5.555556e-04
1999.00,2.314815e-04
2000.00,5.324074e-04
2001.00,3.125000e-04
2002.00,7.291667e-04
2003.00,3.819444e-04
2004.00,3.009259e-04
2005.00,6.481481e-04
2006.00,3.819444e-04
2007.00,7.175926e-04
2008.00,3.009259e-04
2009.00,5.787037e-04
2010.00,2.893519e-04
2011.00,3.240741e-04
2012.00,6.481481e-04
2013.00,3.125000e-04
2014.00,5.902778e-04
2015.00,3.125000e-04
2016.00,6.250000e-04
2017.00,2.662037e-04
2018.00,3.356482e-04
2019.00,6.018518e-04
2020.00,2.083333e-04
2021.00,5.092592e-04
2022.00,2.777778e-04
2023.00,6.828704e-04
2024.00,3.356482e-04
2025.00,2.546296e-04
2026.00,5.439815e-04
2027.00,2.662037e-04
2028.00,6.828704e-04
2029.00,2.893519e-04
2030.00,7.175926e-04
2031.00,2.893519e-04
2032.00,3.587963e-04
2033.00,5.208334e-04
2034.00,2.314815e-04
2035.00,5.671296e-04
2036.00,2.662037e-04
2037.00,6.481481e-04
2038.00,3.472222e-04
2039.00,3.009259e-04
2040.00,7.638889e-04
2041.00,3.356482e-04
2042.00,5.671296e-04
2043.00,2.893519e-04
2044.00,6.828704e-04
2045.00,4.282407e-04
2046.00,2.893519e-04
2047.00,5.671296e-04
2048.00,2.777778e-04
2049.00,5.671296e-04
2050.00,3.472222e-04
2051.00,6.250000e-04
2052.00,2.430556e-04
2053.00,2.314815e-04
2054.00,6.944445e-04
2055.00,3.125000e-04
2056.00,5.324074e-04
2057.00,3.125000e-04
2058.00,5.208334e-04
2059.00,2.777778e-04
2060.00,2.893519e-04
2061.00,5.787037e-04
2062.00,3.703704e-04
2063.00,5.208334e-04
2064.00,2.314815e-04
2065.00,4.282407e-04
2066.00,3.703704e-04
2067.00,3.240741e-04
2068.00,5.439815e-04
2069.00,3.356482e-04
2070.00,4.050926e-04
2071.00,3.009259e-04
2072.00,5.671296e-04
2073.00,2.777778e-04
2074.00,3.009259e-04
2075.00,6.365741e-04
2076.00,2.199074e-04
2077.00,5.902778e-04
2078.00,2.430556e-04
2079.00,4.976852e-04
2080.00,3.703704e-04
2081.00,3.819444e-04
2082.00,5.787037e-04
2083.00,3.472222e-04
2084.00,6.365741e-04
2085.00,3.240741e-04
2086.00,7.175926e-04
2087.00,3.125000e-04
2088.00,3.125000e-04
2089.00,6.944445e-04
2090.00,2.893519e-04
2091.00,5.439815e-04
2092.00,3.819444e-04
2093.00,5.555556e-04
2094.00,2.893519e-04
2095.00,2.314815e-04
2096.00,5.439815e-04
2097.00,3.009259e-04
2098.00,6.712963e-04
2099.00,2.777778e-04
2100.00,7.060185e-04
2101.00,5.324074e-04
2102.00,4.861111e-04
2103.00,1.041667e-03
2104.00,4.629630e-04
2105.00,1.157407e-03
2106.00,4.282407e-04
2107.00,7.291667e-04
2108.00,2.314815e-04
2109.00,3.703704e-04
2110.00,5.439815e-04
2111.00,3.356482e-04
2112.00,5.092592e-04
2113.00,2.662037e-04
2114.00,5.555556e-04
2115.00,3.009259e-04
2116.00,3.240741e-04
2117.00,7.175926e-04
2118.00,4.398148e-04
2119.00,7.870370e-04
2120.00,3.125000e-04
2121.00,6.134259e-04
2122.00,3.356482e-04
2123.00,3.125000e-04
2124.00,6.828704e-04
2125.00,2.893519e-04
2126.00,4.976852e-04
2127.00,1.967593e-04
2128.00,4.976852e-04
2129.00,3.935185e-04
2130.00,2.662037e-04
2131.00,6.250000e-04
2132.00,2.430556e-04
2133.00,7.638889e-04
2134.00,3.703704e-04
2135.00,4.282407e-04
2136.00,3.240741e-04
2137.00,3.703704e-04
2138.00,5.439815e-04
2139.00,2.199074e-04
2140.00,5.092592e-04
2141.00,1.967593e-04
2142.00,4.745370e-04
2143.00,2.893519e-04
2144.00,3.009259e-04
2145.00,4.282407e-04
2146.00,2.314815e-04
2147.00,5.092592e-04
2148.00,2.777778e-04
2149.00,5.555556e-04
2150.00,2.662037e-04
2151.00,3.356482e-04
2152.00,6.944445e-04
2153.00,3.009259e-04
2154.00,5.671296e-04
2155.00,2.430556e-04
2156.00,5.902778e-04
2157.00,2.314815e-04
2158.00,3.009259e-04
2159.00,6.134259e-04
2160.00,2.777778e-04
2161.00,6.134259e-04
2162.00,3.125000e-04
2163.00,6.018518e-04
2164.00,3.356482e-04
2165.00,2.314815e-04
2166.00,5.671296e-04
2167.00,2.430556e-04
2168.00,4.976852e-04
2169.00,2.662037e-04
2170.00,5.092592e-04
2171.00,2.777778e-04
2172.00,1.504630e-04
2173.00,5.671296e-04
2174.00,3.703704e-04
2175.00,6.134259e-04
2176.00,1.967593e-04
2177.00,5.208334e-04
2178.00,3.472222e-04
2179.00,2.546296e-04
2180.00,5.208334e-04
2181.00,3.125000e-04
2182.00,5.324074e-04
2183.00,3.703704e-04
2184.00,4.861111e-04
2185.00,2.430556e-04
2186.00,2.662037e-04
2187.00,5.671296e-04
2188.00,2.430556e-04
2189.00,5.208334e-04
2190.00,2.199074e-04
2191.00,6.712963e-04
2192.00,1.736111e-04
2193.00,2.777778e-04
2194.00,5.787037e-04
2195.00,2.777778e-04
2196.00,4.629630e-04
2197.00,2.893519e-04
2198.00,6.250000e-04
2199.00,3.240741e-04
2200.00,2.430556e-04
2201.00,7.407407e-04
2202.00,3.819444e-04
2203.00,1.574074e-03
2204.00,8.333334e-04
2205.00,1.400463e-03
2206.00,4.050926e-04
2207.00,3.587963e-04
2208.00,4.861111e-04
2209.00,2.777778e-04
2210.00,4.629630e-04
2211.00,1.736111e-04
2212.00,5.092592e-04
2213.00,3.240741e-04
2214.00,3.125000e-04
2215.00,5.092592e-04
2216.00,3.009259e-04
2217.00,4.398148e-04
2218.00,2.777778e-04
2219.00,4.861111e-04
2220.00,2.546296e-04
2221.00,3.819444e-04
2222.00,5.092592e-04
2223.00,3.240741e-04
2224.00,4.745370e-04
2225.00,2.199074e-04
2226.00,4.513889e-04
2227.00,2.893519e-04
2228.00,3.703704e-04
2229.00,5.092592e-04
2230.00,3.125000e-04
2231.00,6.365741e-04
2232.00,2.199074e-04
2233.00,4.976852e-04
2234.00,3.240741e-04
2235.00,2.893519e-04
2236.00,5.555556e-04
2237.00,2.083333e-04
2238.00,4.976852e-04
2239.00,3.819444e-04
2240.00,8.217593e-04
2241.00,7.060185e-04
2242.00,8.101852e-04
2243.00,1.932870e-03
2244.00,1.076389e-03
2245.00,1.504630e-03
2246.00,5.208334e-04
2247.00,6.944445e-04
2248.00,3.009259e-04
2249.00,2.546296e-04
2250.00,4.976852e-04
2251.00,2.430556e-04
2252.00,6.250000e-04
2253.00,1.851852e-04
2254.00,7.523148e-04
2255.00,3.587963e-04
2256.00,2.546296e-04
2257.00,4.976852e-04
2258.00,4.166667e-04
2259.00,5.208334e-04
2260.00,3.703704e-04
2261.00,5.092592e-04
2262.00,2.546296e-04
2263.00,3.587963e-04
2264.00,4.976852e-04
2265.00,3.240741e-04
2266.00,5.787037e-04
2267.00,2.199074e-04
2268.00,4.976852e-04
2269.00,3.240741e-04
2270.00,3.703704e-04
2271.00,6.018518e-04
2272.00,2.662037e-04
2273.00,5.671296e-04
2274.00,3.125000e-04
2275.00,4.282407e-04
2276.00,3.935185e-04
2277.00,1.967593e-04
2278.00,5.092592e-04
2279.00,3.819444e-04
2280.00,4.629630e-04
2281.00,2.546296e-04
2282.00,5.439815e-04
2283.00,4.050926e-04
2284.00,1.504630e-04
2285.00,5.671296e-04
2286.00,2.546296e-04
2287.00,5.092592e-04
2288.00,3.356482e-04
2289.00,6.018518e-04
2290.00,3.356482e-04
2291.00,3.125000e-04
2292.00,6.944445e-04
2293.00,3.472222e-04
2294.00,5.671296e-04
2295.00,3.009259e-04
2296.00,5.208334e-04
2297.00,3.935185e-04
2298.00,3.703704e-04
2299.00,6.365741e-04
2300.00,1.967593e-04
2301.00,6.944445e-04
2302.00,3.356482e-04
2303.00,5.555556e-04
2304.00,3.009259e-04
2305.00,2.430556e-04
2306.00,5.902778e-04
2307.00,2.662037e-04
2308.00,4.861111e-04
2309.00,2.893519e-04
2310.00,7.175926e-04
2311.00,2.430556e-04
2312.00,6.828704e-04
2313.00,2.777778e-04
2314.00,3.240741e-04
2315.00,4.166667e-04
2316.00,2.546296e-04
2317.00,5.439815e-04
2318.00,3.009259e-04
2319.00,5.787037e-04
2320.00,2.893519e-04
2321.00,3.009259e-04
2322.00,5.902778e-04
2323.00,2.199074e-04
2324.00,6.597222e-04
2325.00,2.546296e-04
2326.00,6.481481e-04
2327.00,3.587963e-04
2328.00,2.314815e-04
2329.00,6.712963e-04
2330.00,2.893519e-04
2331.00,7.175926e-04
2332.00,2.430556e-04
2333.00,4.745370e-04
2334.00,3.356482e-04
2335.00,2.777778e-04
2336.00,6.712963e-04
2337.00,3.587963e-04
2338.00,6.481481e-04
2339.00,2.546296e-04
2340.00,6.134259e-04
2341.00,2.314815e-04
2342.00,2.777778e-04
2343.00,6.018518e-04
2344.00,3.240741e-04
2345.00,6.018518e-04
2346.00,2.199074e-04
2347.00,6.250000e-04
2348.00,2.662037e-04
2349.00,1.967593e-04
2350.00,5.324074e-04
2351.00,2.546296e-04
2352.00,7.060185e-04
2353.00,3.472222e-04
2354.00,6.828704e-04
2355.00,1.736111e-04
2356.00,3.125000e-04
2357.00,5.439815e-04
2358.00,2.546296e-04
2359.00,7.060185e-04
2360.00,3.356482e-04
2361.00,6.944445e-04
2362.00,3.935185e-04
2363.00,3.356482e-04
2364.00,7.754629e-04
2365.00,3.009259e-04
2366.00,5.902778e-04
2367.00,3.009259e-04
2368.00,5.902778e-04
2369.00,3.125000e-04
2370.00,2.662037e-04
2371.00,5.439815e-04
2372.00,3.587963e-04
2373.00,4.861111e-04
2374.00,3.240741e-04
2375.00,5.902778e-04
2376.00,3.935185e-04
2377.00,2.546296e-04
2378.00,4.398148e-04
2379.00,3.009259e-04
2380.00,6.944445e-04
2381.00,3.472222e-04
2382.00,6.828704e-04
2383.00,1.736111e-04
2384.00,2.083333e-04
2385.00,6.481481e-04
2386.00,3.472222e-04
2387.00,5.671296e-04
2388.00,2.430556e-04
2389.00,5.324074e-04
2390.00,3.587963e-04
2391.00,2.314815e-04
2392.00,6.250000e-04
2393.00,2.777778e-04
2394.00,5.439815e-04
2395.00,2.777778e-04
2396.00,5.092592e-04
2397.00,1.851852e-04
2398.00,2.083333e-04
2399.00,5.902778e-04
2400.00,1.620370e-04
2401.00,4.629630e-04
2402.00,1.504630e-04
2403.00,8.101852e-04
2404.00,2.893519e-04
2405.00,2.777778e-04
2406.00,5.208334e-04
2407.00,1.620370e-04
2408.00,4.629630e-04
2409.00,3.935185e-04
2410.00,7.175926e-04
2411.00,2.777778e-04
2412.00,3.240741e-04
2413.00,6.365741e-04
2414.00,2.662037e-04
2415.00,5.787037e-04
2416.00,2.662037e-04
2417.00,6.481481e-04
2418.00,2.777778e-04
2419.00,2.662037e-04
2420.00,4.398148e-04
2421.00,2.314815e-04
2422.00,4.513889e-04
2423.00,3.240741e-04
2424.00,4.745370e-04
2425.00,1.967593e-04
2426.00,3.240741e-04
2427.00,3.819444e-04
2428.00,2.777778e-04
2429.00,5.439815e-04
2430.00,3.125000e-04
2431.00,5.902778e-04
2432.00,2.430556e-04
2433.00,2.199074e-04
2434.00,5.439815e-04
2435.00,1.851852e-04
2436.00,5.208334e-04
2437.00,2.777778e-04
2438.00,3.472222e-04
2439.00,2.430556e-04
2440.00,3.472222e-04
2441.00,5.092592e-04
2442.00,1.967593e-04
2443.00,5.208334e-04
2444.00,3.125000e-04
2445.00,7.060185e-04
2446.00,2.430556e-04
2447.00,4.050926e-04
2448.00,8.449074e-04
2449.00,3.472222e-04
2450.00,7.986111e-04
2451.00,3.935185e-04
2452.00,4.513889e-04
2453.00,2.430556e-04
2454.00,2.430556e-04
2455.00,6.250000e-04
2456.00,2.083333e-04
2457.00,5.671296e-04
2458.00,2.430556e-04
2459.00,4.629630e-04
2460.00,2.314815e-04
2461.00,3.240741e-04
2462.00,4.282407e-04
2463.00,2.199074e-04
2464.00,5.324074e-04
2465.00,2.083333e-04
2466.00,3.587963e-04
2467.00,3.472222e-04
2468.00,3.125000e-04
2469.00,5.208334e-04
2470.00,1.967593e-04
2471.00,5.787037e-04
2472.00,2.777778e-04
2473.00,5.439815e-04
2474.00,2.430556e-04
2475.00,1.620370e-04
2476.00,5.555556e-04
2477.00,2.893519e-04
2478.00,4.976852e-04
2479.00,2.430556e-04
2480.00,5.902778e-04
2481.00,1.967593e-04
2482.00,2.199074e-04
2483.00,5.439815e-04
2484.00,1.851852e-04
2485.00,4.629630e-04
2486.00,1.504630e-04
2487.00,5.439815e-04
2488.00,2.314815e-04
2489.00,2.546296e-04
2490.00,3.819444e-04
2491.00,2.430556e-04
2492.00,4.629630e-04
2493.00,2.430556e-04
2494.00,5.324074e-04
2495.00,2.199074e-04
2496.00,1.967593e-04
2497.00,4.398148e-04
2498.00,1.967593e-04
2499.00,5.092592e-04
2500.00,2.893519e-04
2501.00,3.587963e-04
2502.00,2.430556e-04
2503.00,1.504630e-04
2504.00,4.629630e-04
2505.00,3.009259e-04
2506.00,6.828704e-04
2507.00,3.472222e-04
2508.00,5.324074e-04
2509.00,3.703704e-04
2510.00,2.893519e-04
2511.00,5.555556e-04
2512.00,1.736111e-04
2513.00,4.398148e-04
2514.00,2.430556e-04
2515.00,4.282407e-04
2516.00,2.083333e-04
2517.00,2.430556e-04
2518.00,4.629630e-04
2519.00,1.967593e-04
2520.00,3.703704e-04
2521.00,1.967593e-04
2522.00,5.787037e-04
2523.00,2.083333e-04
2524.00,1.388889e-04
2525.00,4.745370e-04
2526.00,2.314815e-04
2527.00,3.587963e-04
2528.00,1.620370e-04
2529.00,3.819444e-04
2530.00,1.736111e-04
2531.00,1.851852e-04
2532.00,3.472222e-04
2533.00,1.504630e-04
2534.00,3.009259e-04
2535.00,1.736111e-04
2536.00,3.587963e-04
2537.00,1.967593e-04
2538.00,1.620370e-04
2539.00,3.935185e-04
2540.00,1.504630e-04
2541.00,3.703704e-04
2542.00,1.851852e-04
2543.00,2.893519e-04
2544.00,1.851852e-04
2545.00,9.259259e-05
2546.00,2.546296e-04
2547.00,1.041667e-04
2548.00,3.009259e-04
2549.00,1.851852e-04
2550.00,2.893519e-04
2551.00,2.199074e-04
2552.00,2.199074e-04
2553.00,3.125000e-04
2554.00,1.620370e-04
2555.00,2.546296e-04
2556.00,1.967593e-04
2557.00,3.819444e-04
2558.00,1.736111e-04
2559.00,2.546296e-04
2560.00,3.472222e-04
2561.00,1.851852e-04
2562.00,3.819444e-04
2563.00,1.736111e-04
2564.00,3.125000e-04
2565.00,1.620370e-04
2566.00,1.273148e-04
2567.00,2.662037e-04
2568.00,1.736111e-04
2569.00,3.125000e-04
2570.00,1.273148e-04
2571.00,2.083333e-04
2572.00,2.199074e-04
2573.00,1.620370e-04
2574.00,3.472222e-04
2575.00,1.620370e-04
2576.00,2.893519e-04
2577.00,1.273148e-04
2578.00,1.736111e-04
2579.00,1.851852e-04
2580.00,3.587963e-04
2581.00,3.472222e-04
2582.00,1.851852e-04
2583.00,3.703704e-04
2584.00,1.736111e-04
2585.00,2.546296e-04
2586.00,1.388889e-04
2587.00,1.504630e-04
2588.00,3.703704e-04
2589.00,1.273148e-04
2590.00,2.777778e-04
2591.00,1.620370e-04
2592.00,3.587963e-04
2593.00,1.967593e-04
2594.00,2.199074e-04
2595.00,3.356482e-04
2596.00,1.041667e-04
2597.00,2.199074e-04
2598.00,8.101852e-05
2599.00,3.125000e-04
2600.00,1.041667e-04
2601.00,1.273148e-04
2602.00,3.125000e-04
2603.00,1.851852e-04
2604.00,3.356482e-04
2605.00,9.259259e-05
2606.00,4.398148e-04
2607.00,9.259259e-05
2608.00,1.736111e-04
2609.00,3.125000e-04
2610.00,2.314815e-04
2611.00,7.060185e-04
2612.00,7.407407e-04
2613.00,3.356481e-03
2614.00,2.812500e-03
2615.00,2.754630e-03
2616.00,5.069444e-03
2617.00,1.284722e-03
2618.00,1.157407e-03
2619.00,2.199074e-04
2620.00,2.777778e-04
2621.00,6.944445e-05
2622.00,6.944445e-05
2623.00,1.851852e-04
2624.00,1.041667e-04
2625.00,1.851852e-04
2626.00,1.273148e-04
2627.00,1.157407e-04
2628.00,4.629630e-05
2629.00,6.944445e-05
2630.00,3.125000e-04
2631.00,1.388889e-04
2632.00,1.967593e-04
2633.00,8.101852e-05
2634.00,1.967593e-04
2635.00,9.259259e-05
2636.00,9.259259e-05
2637.00,5.787037e-05
2638.00,1.041667e-04
2639.00,1.620370e-04
2640.00,8.101852e-05
2641.00,1.620370e-04
2642.00,1.041667e-04
2643.00,8.101852e-05
2644.00,1.851852e-04
2645.00,1.041667e-04
2646.00,2.430556e-04
2647.00,2.314815e-05
2648.00,2.546296e-04
2649.00,6.944445e-05
2650.00,1.157407e-04
2651.00,1.388889e-04
2652.00,8.101852e-05
2653.00,1.736111e-04
2654.00,3.472222e-05
2655.00,1.273148e-04
2656.00,9.259259e-05
2657.00,9.259259e-05
2658.00,1.736111e-04
2659.00,5.787037e-05
2660.00,1.388889e-04
2661.00,9.259259e-05
2662.00,2.083333e-04
2663.00,5.787037e-05
2664.00,8.101852e-05
2665.00,2.083333e-04
2666.00,8.101852e-05
2667.00,1.041667e-04
2668.00,6.944445e-05
2669.00,1.388889e-04
2670.00,5.787037e-05
2671.00,8.101852e-05
2672.00,1.620370e-04
2673.00,5.787037e-05
2674.00,1.041667e-04
2675.00,6.944445e-05
2676.00,9.259259e-05
2677.00,6.944445e-05
2678.00,1.388889e-04
2679.00,6.944445e-05
2680.00,2.314815e-05
2681.00,1.273148e-04
2682.00,1.273148e-04
2683.00,2.083333e-04
2684.00,1.157407e-04
2685.00,1.388889e-04
2686.00,6.944445e-05
2687.00,1.041667e-04
2688.00,9.259259e-05
2689.00,8.101852e-05
2690.00,1.620370e-04
2691.00,8.101852e-05
2692.00,1.388889e-04
2693.00,6.944445e-05
2694.00,8.101852e-05
2695.00,1.736111e-04
2696.00,4.629630e-05
2697.00,9.259259e-05
2698.00,5.787037e-05
2699.00,1.504630e-04
2700.00,3.472222e-05
2701.00,1.157407e-04
2702.00,1.041667e-04
2703.00,4.629630e-05
2704.00,1.851852e-04
2705.00,4.629630e-05
2706.00,1.736111e-04
2707.00,9.259259e-05
2708.00,4.629630e-05
2709.00,2.430556e-04
2710.00,1.041667e-04
2711.00,2.083333e-04
2712.00,6.944445e-05
2713.00,1.157407e-04
2714.00,5.787037e-05
2715.00,8.101852e-05
2716.00,1.157407e-04
2717.00,4.629630e-05
2718.00,1.620370e-04
2719.00,1.157407e-05
2720.00,1.273148e-04
2721.00,8.101852e-05
2722.00,2.314815e-05
2723.00,1.388889e-04
2724.00,3.472222e-05
2725.00,1.157407e-04
2726.00,8.101852e-05
2727.00,5.787037e-05
2728.00,8.101852e-05
2729.00,4.629630e-05
2730.00,1.157407e-04
2731.00,6.944445e-05
2732.00,6.944445e-05
2733.00,9.259259e-05
2734.00,1.504630e-04
2735.00,4.629630e-05
2736.00,8.101852e-05
2737.00,1.620370e-04
2738.00,8.101852e-05
2739.00,4.629630e-05
2740.00,5.787037e-05
2741.00,1.157407e-04
2742.00,1.041667e-04
2743.00,3.472222e-05
2744.00,9.259259e-05
2745.00,1.388889e-04
2746.00,2.083333e-04
2747.00,3.472222e-05
2748.00,3.587963e-04
2749.00,2.430556e-04
2750.00,3.125000e-04
2751.00,1.388889e-03
2752.00,1.400463e-03
2753.00,7.465278e-03
2754.00,5.451389e-03
2755.00,1.070602e-02
2756.00,3.148148e-03
2757.00,1.574074e-03
2758.00,1.226852e-03
2759.00,1.736111e-04
2760.00,8.101852e-05
2761.00,4.629630e-05
2762.00,4.629630e-05
2763.00,2.314815e-05
2764.00,2.314815e-05
2765.00,4.629630e-05
2766.00,4.629630e-05
2767.00,4.629630e-05
2768.00,4.629630e-05
2769.00,8.101852e-05
2770.00,3.472222e-05
2771.00,6.944445e-05
2772.00,9.259259e-05
2773.00,1.157407e-05
2774.00,4.629630e-05
2775.00,5.787037e-05
2776.00,6.944445e-05
2777.00,2.314815e-05
2778.00,3.472222e-05
2779.00,8.101852e-05
2780.00,5.787037e-05
2781.00,8.101852e-05
2782.00,1.157407e-05
2783.00,2.314815e-05
2784.00,3.472222e-05
2785.00,3.472222e-05
2786.00,0.000000e+00
2787.00,1.157407e-05
2788.00,9.259259e-05
2789.00,1.157407e-05
2790.00,8.101852e-05
2791.00,2.314815e-05
2792.00,1.157407e-05
2793.00,4.629630e-05
2794.00,2.314815e-05
2795.00,1.388889e-04
2796.00,5.787037e-05
2797.00,6.944445e-05
2798.00,0.000000e+00
2799.00,5.787037e-05
2800.00,9.259259e-05
2801.00,3.472222e-05
2802.00,6.944445e-05
2803.00,2.314815e-05
2804.00,8.101852e-05
2805.00,4.629630e-05
2806.00,4.629630e-05
2807.00,4.629630e-05
2808.00,1.157407e-05
2809.00,9.259259e-05
2810.00,2.314815e-05
2811.00,9.259259e-05
2812.00,4.629630e-05
2813.00,2.314815e-05
2814.00,5.787037e-05
2815.00,4.629630e-05
2816.00,5.787037e-05
2817.00,2.314815e-05
2818.00,4.629630e-05
2819.00,3.472222e-05
2820.00,1.157407e-05
2821.00,5.787037e-05
2822.00,1.157407e-05
2823.00,4.629630e-05
2824.00,0.000000e+00
2825.00,6.944445e-05
2826.00,3.472222e-05
2827.00,4.629630e-05
2828.00,1.157407e-05
2829.00,2.314815e-05
2830.00,6.944445e-05
2831.00,1.157407e-05
2832.00,3.472222e-05
2833.00,2.314815e-05
2834.00,2.314815e-05
2835.00,4.629630e-05
2836.00,4.629630e-05
2837.00,9.259259e-05
2838.00,1.157407e-05
2839.00,6.944445e-05
2840.00,3.472222e-05
2841.00,3.472222e-05
2842.00,3.472222e-05
2843.00,1.157407e-05
2844.00,4.629630e-05
2845.00,6.944445e-05
2846.00,5.787037e-05
2847.00,2.314815e-05
2848.00,3.472222e-05
2849.00,5.787037e-05
2850.00,5.787037e-05
2851.00,9.259259e-05
2852.00,3.472222e-05
2853.00,8.101852e-05
2854.00,2.314815e-05
2855.00,4.629630e-05
2856.00,2.314815e-05
2857.00,5.787037e-05
2858.00,1.041667e-04
2859.00,2.314815e-05
2860.00,8.101852e-05
2861.00,1.157407e-05
2862.00,1.157407e-05
2863.00,8.101852e-05
2864.00,1.157407e-05
2865.00,8.101852e-05
2866.00,5.787037e-05
2867.00,5.787037e-05
2868.00,2.314815e-05
2869.00,0.000000e+00
2870.00,5.787037e-05
2871.00,2.314815e-05
2872.00,2.314815e-05
2873.00,5.787037e-05
2874.00,1.388889e-04
2875.00,2.314815e-05
2876.00,2.314815e-05
2877.00,8.101852e-05
2878.00,3.472222e-05
2879.00,4.629630e-05
2880.00,5.787037e-05
2881.00,2.314815e-05
2882.00,5.787037e-05
2883.00,3.472222e-05
2884.00,4.629630e-05
2885.00,3.472222e-05
2886.00,1.504630e-04
2887.00,2.314815e-05
2888.00,6.944445e-05
2889.00,6.944445e-05
2890.00,3.472222e-05
2891.00,6.944445e-05
2892.00,4.629630e-05
2893.00,1.041667e-04
2894.00,0.000000e+00
2895.00,3.472222e-05
2896.00,1.157407e-05
2897.00,1.157407e-05
2898.00,6.944445e-05
2899.00,1.157407e-05
2900.00,8.101852e-05
2901.00,3.472222e-05
2902.00,9.259259e-05
2903.00,2.314815e-05
2904.00,4.629630e-05
2905.00,5.787037e-05
2906.00,2.314815e-05
2907.00,3.472222e-05
2908.00,2.314815e-05
2909.00,3.472222e-05
2910.00,1.157407e-05
2911.00,1.157407e-05
2912.00,1.041667e-04
2913.00,3.472222e-05
2914.00,2.314815e-05
2915.00,1.157407e-05
2916.00,3.472222e-05
2917.00,5.787037e-05
2918.00,1.157407e-05
2919.00,1.041667e-04
2920.00,6.944445e-05
2921.00,3.472222e-05
2922.00,1.157407e-05
2923.00,4.629630e-05
2924.00,3.472222e-05
2925.00,3.472222e-05
2926.00,1.041667e-04
2927.00,1.157407e-05
2928.00,1.157407e-04
2929.00,3.472222e-05
2930.00,8.101852e-05
2931.00,8.101852e-05
2932.00,4.629630e-05
2933.00,6.944445e-05
2934.00,3.472222e-05
2935.00,3.472222e-05
2936.00,3.472222e-05
2937.00,8.101852e-05
2938.00,4.629630e-05
2939.00,0.000000e+00
2940.00,8.101852e-05
2941.00,3.472222e-05
2942.00,6.944445e-05
2943.00,5.787037e-05
2944.00,2.314815e-05
2945.00,5.787037e-05
2946.00,0.000000e+00
2947.00,8.101852e-05
2948.00,0.000000e+00
2949.00,1.041667e-04
2950.00,2.314815e-05
2951.00,8.101852e-05
2952.00,4.629630e-05
2953.00,3.472222e-05
2954.00,6.944445e-05
2955.00,3.472222e-05
2956.00,3.472222e-05
2957.00,3.472222e-05
2958.00,8.101852e-05
2959.00,2.314815e-05
2960.00,3.472222e-05
2961.00,8.101852e-05
2962.00,4.629630e-05
2963.00,3.472222e-05
2964.00,5.787037e-05
2965.00,8.101852e-05
2966.00,3.472222e-05
2967.00,2.314815e-05
2968.00,6.944445e-05
2969.00,5.787037e-05
2970.00,4.629630e-05
2971.00,4.629630e-05
2972.00,2.314815e-05
2973.00,1.157407e-05
2974.00,3.472222e-05
2975.00,8.101852e-05
2976.00,3.472222e-05
2977.00,1.388889e-04
2978.00,3.472222e-05
2979.00,4.629630e-05
2980.00,1.157407e-05
2981.00,5.787037e-05
2982.00,2.314815e-05
2983.00,8.101852e-05
2984.00,6.944445e-05
2985.00,4.629630e-05
2986.00,1.041667e-04
2987.00,1.157407e-05
2988.00,6.944445e-05
2989.00,8.101852e-05
2990.00,3.472222e-05
2991.00,8.101852e-05
2992.00,1.157407e-05
2993.00,2.314815e-05
2994.00,3.472222e-05
2995.00,2.314815e-05
2996.00,9.259259e-05
2997.00,4.629630e-05
2998.00,5.787037e-05
2999.00,2.314815e-05
3000.00,6.944445e-05
3001.00,3.472222e-05
3002.00,4.629630e-05
3003.00,1.157407e-05
3004.00,4.629630e-05
3005.00,8.101852e-05
3006.00,4.629630e-05
3007.00,1.041667e-04
3008.00,3.472222e-05
3009.00,2.314815e-05
3010.00,8.101852e-05
3011.00,1.157407e-05
3012.00,5.787037e-05
3013.00,3.472222e-05
3014.00,5.787037e-05
3015.00,5.787037e-05
3016.00,2.314815e-05
3017.00,8.101852e-05
3018.00,3.472222e-05
3019.00,5.787037e-05
3020.00,5.787037e-05
3021.00,1.157407e-05
3022.00,1.157407e-05
3023.00,3.472222e-05
3024.00,4.629630e-05
3025.00,4.629630e-05
3026.00,8.101852e-05
3027.00,4.629630e-05
3028.00,3.472222e-05
3029.00,3.472222e-05
3030.00,2.314815e-05
3031.00,5.787037e-05
3032.00,2.314815e-05
3033.00,6.944445e-05
3034.00,2.314815e-05
3035.00,5.787037e-05
3036.00,2.314815e-05
3037.00,4.629630e-05
3038.00,9.259259e-05
3039.00,2.314815e-05
3040.00,1.157407e-05
3041.00,4.629630e-05
3042.00,4.629630e-05
3043.00,4.629630e-05
3044.00,8.101852e-05
3045.00,2.314815e-05
3046.00,3.472222e-05
3047.00,8.101852e-05
3048.00,3.472222e-05
3049.00,6.944445e-05
3050.00,2.314815e-05
3051.00,0.000000e+00
3052.00,2.314815e-05
3053.00,3.472222e-05
3054.00,3.472222e-05
3055.00,1.157407e-05
3056.00,4.629630e-05
3057.00,1.157407e-05
3058.00,6.944445e-05
3059.00,5.787037e-05
3060.00,3.472222e-05
3061.00,2.314815e-05
3062.00,5.787037e-05
3063.00,5.787037e-05
3064.00,2.314815e-05
3065.00,8.101852e-05
3066.00,3.472222e-05
3067.00,2.314815e-05
3068.00,2.314815e-05
3069.00,2.314815e-05
3070.00,2.314815e-05
3071.00,0.000000e+00
3072.00,6.944445e-05
3073.00,4.629630e-05
3074.00,2.314815e-05
3075.00,6.944445e-05
3076.00,2.314815e-05
3077.00,2.314815e-05
3078.00,1.157407e-05
3079.00,1.157407e-04
3080.00,3.472222e-05
3081.00,2.314815e-05
3082.00,5.787037e-05
3083.00,3.472222e-05
3084.00,8.101852e-05
3085.00,2.314815e-05
3086.00,6.944445e-05
3087.00,4.629630e-05
3088.00,2.314815e-05
3089.00,2.314815e-05
3090.00,2.314815e-05
3091.00,3.472222e-05
3092.00,3.472222e-05
3093.00,1.157407e-04
3094.00,4.629630e-05
3095.00,4.629630e-05
3096.00,9.259259e-05
3097.00,4.629630e-05
3098.00,5.787037e-05
3099.00,8.101852e-05
3100.00,5.787037e-05
3101.00,4.629630e-05
3102.00,6.944445e-05
3103.00,5.787037e-05
3104.00,2.314815e-05
3105.00,2.314815e-05
3106.00,0.000000e+00
3107.00,1.041667e-04
3108.00,1.157407e-05
3109.00,3.472222e-05
3110.00,6.944445e-05
3111.00,3.472222e-05
3112.00,6.944445e-05
3113.00,0.000000e+00
3114.00,4.629630e-05
3115.00,4.629630e-05
3116.00,2.314815e-05
3117.00,1.041667e-04
3118.00,1.157407e-05
3119.00,1.041667e-04
3120.00,2.314815e-05
3121.00,1.041667e-04
3122.00,3.472222e-05
3123.00,4.629630e-05
3124.00,3.472222e-05
3125.00,3.472222e-05
3126.00,3.472222e-05
3127.00,0.000000e+00
3128.00,6.944445e-05
3129.00,1.157407e-05
3130.00,2.314815e-05
3131.00,1.157407e-05
3132.00,0.000000e+00
3133.00,2.314815e-05
3134.00,4.629630e-05
3135.00,5.787037e-05
3136.00,4.629630e-05
3137.00,1.157407e-05
3138.00,6.944445e-05
3139.00,2.314815e-05
3140.00,6.944445e-05
3141.00,1.157407e-05
3142.00,3.472222e-05
3143.00,2.314815e-05
3144.00,2.314815e-05
3145.00,6.944445e-05
3146.00,3.472222e-05
3147.00,8.101852e-05
3148.00,2.314815e-05
3149.00,8.101852e-05
3150.00,2.314815e-05
3151.00,4.629630e-05
3152.00,9.259259e-05
3153.00,1.157407e-05
3154.00,4.629630e-05
3155.00,0.000000e+00
3156.00,4.629630e-05
3157.00,2.314815e-05
3158.00,5.787037e-05
3159.00,1.041667e-04
3160.00,2.314815e-05
3161.00,4.629630e-05
3162.00,1.157407e-05
3163.00,2.314815e-05
3164.00,3.472222e-05
3165.00,0.000000e+00
3166.00,6.944445e-05
3167.00,2.314815e-05
3168.00,1.157407e-05
3169.00,2.314815e-05
3170.00,8.101852e-05
3171.00,3.472222e-05
3172.00,3.472222e-05
3173.00,5.787037e-05
3174.00,3.472222e-05
3175.00,0.000000e+00
3176.00,1.157407e-05
3177.00,2.314815e-05
3178.00,2.314815e-05
3179.00,2.314815e-05
3180.00,4.629630e-05
3181.00,3.472222e-05
3182.00,3.472222e-05
3183.00,2.314815e-05
3184.00,9.259259e-05
3185.00,3.472222e-05
3186.00,2.314815e-05
3187.00,6.944445e-05
3188.00,2.314815e-05
3189.00,8.101852e-05
3190.00,3.472222e-05
3191.00,3.472222e-05
3192.00,3.472222e-05
3193.00,2.314815e-05
3194.00,3.472222e-05
3195.00,3.472222e-05
3196.00,9.259259e-05
3197.00,4.629630e-05
3198.00,8.101852e-05
3199.00,5.787037e-05
3200.00,4.629630e-05
3201.00,1.157407e-04
3202.00,2.314815e-05
3203.00,0.000000e+00
3204.00,4.629630e-05
3205.00,3.472222e-05
3206.00,1.157407e-05
3207.00,1.157407e-05
3208.00,5.787037e-05
3209.00,1.157407e-05
3210.00,4.629630e-05
3211.00,1.157407e-05
3212.00,1.041667e-04
3213.00,2.314815e-05
3214.00,2.314815e-05
3215.00,8.101852e-05
3216.00,2.314815e-05
3217.00,8.101852e-05
3218.00,4.629630e-05
3219.00,3.472222e-05
3220.00,1.157407e-05
3221.00,2.314815e-05
3222.00,4.629630e-05
3223.00,4.629630e-05
3224.00,3.472222e-05
3225.00,1.157407e-05
3226.00,4.629630e-05
3227.00,0.000000e+00
3228.00,3.472222e-05
3229.00,4.629630e-05
3230.00,4.629630e-05
3231.00,5.787037e-05
3232.00,3.472222e-05
3233.00,4.629630e-05
3234.00,2.314815e-05
3235.00,2.314815e-05
3236.00,4.629630e-05
3237.00,1.157407e-05
3238.00,4.629630e-05
3239.00,4.629630e-05
3240.00,8.101852e-05
3241.00,3.472222e-05
3242.00,1.157407e-05
3243.00,5.787037e-05
3244.00,5.787037e-05
3245.00,3.472222e-05
3246.00,1.157407e-05
3247.00,3.472222e-05
3248.00,2.314815e-05
3249.00,2.314815e-05
3250.00,4.629630e-05
3251.00,1.157407e-05
3252.00,5.787037e-05
3253.00,0.000000e+00
3254.00,9.259259e-05
3255.00,2.314815e-05
3256.00,3.472222e-05
3257.00,3.472222e-05
3258.00,2.314815e-05
3259.00,6.944445e-05
3260.00,0.000000e+00
3261.00,1.273148e-04
3262.00,4.629630e-05
3263.00,2.314815e-05
3264.00,8.101852e-05
3265.00,4.629630e-05
3266.00,6.944445e-05
3267.00,3.472222e-05
3268.00,4.629630e-05
3269.00,6.944445e-05
3270.00,3.472222e-05
3271.00,2.314815e-05
3272.00,2.314815e-05
3273.00,3.472222e-05
3274.00,1.157407e-05
3275.00,4.629630e-05
3276.00,3.472222e-05
3277.00,2.314815e-05
3278.00,3.472222e-05
3279.00,0.000000e+00
3280.00,5.787037e-05
3281.00,3.472222e-05
3282.00,4.629630e-05
3283.00,2.314815e-05
3284.00,5.787037e-05
3285.00,6.944445e-05
3286.00,2.314815e-05
3287.00,4.629630e-05
3288.00,3.472222e-05
3289.00,6.944445e-05
3290.00,2.314815e-05
3291.00,3.472222e-05
3292.00,1.157407e-05
3293.00,5.787037e-05
3294.00,5.787037e-05
3295.00,2.314815e-05
3296.00,8.101852e-05
3297.00,2.314815e-05
3298.00,2.314815e-05
3299.00,8.101852e-05
3300.00,1.157407e-05
3301.00,4.629630e-05
3302.00,3.472222e-05
3303.00,3.472222e-05
3304.00,4.629630e-05
3305.00,4.629630e-05
3306.00,1.157407e-05
3307.00,3.472222e-05
3308.00,5.787037e-05
3309.00,6.944445e-05
3310.00,4.629630e-05
3311.00,2.314815e-05
3312.00,2.314815e-05
3313.00,6.944445e-05
3314.00,5.787037e-05
3315.00,4.629630e-05
3316.00,2.314815e-05
3317.00,1.041667e-04
3318.00,6.944445e-05
3319.00,4.629630e-05
3320.00,2.314815e-05
3321.00,4.629630e-05
3322.00,2.314815e-05
3323.00,3.472222e-05
3324.00,8.101852e-05
3325.00,5.787037e-05
3326.00,4.629630e-05
3327.00,9.259259e-05
3328.00,1.157407e-05
3329.00,6.944445e-05
3330.00,4.629630e-05
3331.00,6.944445e-05
3332.00,1.157407e-05
3333.00,3.472222e-05
3334.00,2.314815e-05
3335.00,1.157407e-05
3336.00,2.314815e-05
3337.00,0.000000e+00
3338.00,3.472222e-05
3339.00,5.787037e-05
3340.00,1.157407e-05
3341.00,8.101852e-05
3342.00,3.472222e-05
3343.00,2.314815e-05
3344.00,3.472222e-05
3345.00,3.472222e-05
3346.00,1.157407e-05
3347.00,0.000000e+00
3348.00,4.629630e-05
3349.00,3.472222e-05
3350.00,5.787037e-05
3351.00,2.314815e-05
3352.00,4.629630e-05
3353.00,6.944445e-05
3354.00,1.157407e-05
3355.00,8.101852e-05
3356.00,2.314815e-05
3357.00,4.629630e-05
3358.00,3.472222e-05
3359.00,6.944445e-05
3360.00,2.314815e-05
3361.00,4.629630e-05
3362.00,5.787037e-05
3363.00,4.629630e-05
3364.00,4.629630e-05
3365.00,2.314815e-05
3366.00,5.787037e-05
3367.00,1.157407e-05
3368.00,6.944445e-05
3369.00,4.629630e-05
3370.00,2.314815e-05
3371.00,3.472222e-05
3372.00,5.787037e-05
3373.00,4.629630e-05
3374.00,4.629630e-05
3375.00,5.787037e-05
3376.00,4.629630e-05
3377.00,2.314815e-05
3378.00,3.472222e-05
3379.00,4.629630e-05
3380.00,6.944445e-05
3381.00,2.314815e-05
3382.00,3.472222e-05
3383.00,8.101852e-05
3384.00,1.157407e-05
3385.00,4.629630e-05
3386.00,1.157407e-05
3387.00,3.472222e-05
3388.00,3.472222e-05
3389.00,4.629630e-05
3390.00,3.472222e-05
3391.00,0.000000e+00
3392.00,3.472222e-05
3393.00,1.157407e-05
3394.00,5.787037e-05
3395.00,2.314815e-05
3396.00,4.629630e-05
3397.00,1.041667e-04
3398.00,1.157407e-05
3399.00,6.944445e-05
3400.00,4.629630e-05
3401.00,1.157407e-04
3402.00,0.000000e+00
3403.00,2.314815e-05
3404.00,8.101852e-05
3405.00,0.000000e+00
3406.00,4.629630e-05
3407.00,0.000000e+00
3408.00,1.157407e-04
3409.00,1.157407e-05
3410.00,3.472222e-05
3411.00,1.157407e-05
3412.00,0.000000e+00
3413.00,6.944445e-05
3414.00,3.472222e-05
3415.00,8.101852e-05
3416.00,1.157407e-05
3417.00,6.944445e-05
3418.00,0.000000e+00
3419.00,3.472222e-05
3420.00,5.787037e-05
3421.00,2.314815e-05
3422.00,2.314815e-05
3423.00,1.157407e-05
3424.00,5.787037e-05
3425.00,0.000000e+00
3426.00,3.472222e-05
3427.00,4.629630e-05
3428.00,1.157407e-05
3429.00,3.472222e-05
3430.00,3.472222e-05
3431.00,3.472222e-05
3432.00,1.157407e-05
3433.00,1.157407e-05
3434.00,5.787037e-05
3435.00,4.629630e-05
3436.00,4.629630e-05
3437.00,4.629630e-05
3438.00,5.787037e-05
3439.00,4.629630e-05
3440.00,4.629630e-05
3441.00,5.787037e-05
3442.00,5.787037e-05
3443.00,5.787037e-05
3444.00,1.157407e-05
3445.00,5.787037e-05
3446.00,4.629630e-05
3447.00,4.629630e-05
3448.00,3.472222e-05
3449.00,3.472222e-05
3450.00,4.629630e-05
3451.00,2.314815e-05
3452.00,8.101852e-05
3453.00,0.000000e+00
3454.00,1.157407e-05
3455.00,5.787037e-05
3456.00,2.314815e-05
3457.00,5.787037e-05
3458.00,2.314815e-05
3459.00,6.944445e-05
3460.00,3.472222e-05
3461.00,5.787037e-05
3462.00,3.472222e-05
3463.00,4.629630e-05
3464.00,4.629630e-05
3465.00,2.314815e-05
3466.00,5.787037e-05
3467.00,3.472222e-05
3468.00,5.787037e-05
3469.00,0.000000e+00
3470.00,1.157407e-05
3471.00,2.314815e-05
3472.00,3.472222e-05
3473.00,5.787037e-05
3474.00,3.472222e-05
3475.00,2.314815e-05
3476.00,4.629630e-05
3477.00,0.000000e+00
3478.00,5.787037e-05
3479.00,3.472222e-05
3480.00,5.787037e-05
3481.00,4.629630e-05
3482.00,4.629630e-05
3483.00,9.259259e-05
3484.00,1.157407e-05
3485.00,2.314815e-05
3486.00,1.157407e-05
3487.00,5.787037e-05
3488.00,3.472222e-05
3489.00,2.314815e-05
3490.00,4.629630e-05
3491.00,3.472222e-05
3492.00,5.787037e-05
3493.00,6.944445e-05
3494.00,2.314815e-05
3495.00,2.314815e-05
3496.00,0.000000e+00
3497.00,3.472222e-05
3498.00,0.000000e+00
3499.00,4.629630e-05
3500.00,2.314815e-05
3501.00,5.787037e-05
3502.00,5.787037e-05
3503.00,2.314815e-05
3504.00,6.944445e-05
3505.00,1.157407e-05
3506.00,3.472222e-05
3507.00,2.314815e-05
3508.00,5.787037e-05
3509.00,2.314815e-05
3510.00,2.314815e-05
3511.00,3.472222e-05
3512.00,0.000000e+00
3513.00,4.629630e-05
3514.00,0.000000e+00
3515.00,6.944445e-05
3516.00,4.629630e-05
3517.00,1.157407e-05
3518.00,6.944445e-05
3519.00,0.000000e+00
3520.00,2.314815e-05
3521.00,3.472222e-05
3522.00,2.314815e-05
3523.00,4.629630e-05
3524.00,3.472222e-05
3525.00,8.101852e-05
3526.00,1.157407e-05
3527.00,6.944445e-05
3528.00,2.314815e-05
3529.00,1.157407e-05
3530.00,2.314815e-05
3531.00,2.314815e-05
3532.00,1.157407e-04
3533.00,3.472222e-05
3534.00,6.944445e-05
3535.00,2.314815e-05
3536.00,2.314815e-05
3537.00,3.472222e-05
3538.00,1.157407e-05
3539.00,9.259259e-05
3540.00,0.000000e+00
3541.00,1.041667e-04
3542.00,2.314815e-05
3543.00,2.314815e-05
3544.00,2.314815e-05
3545.00,3.472222e-05
3546.00,4.629630e-05
3547.00,4.629630e-05
3548.00,2.314815e-05
3549.00,0.000000e+00
3550.00,9.259259e-05
3551.00,2.314815e-05
3552.00,2.314815e-05
3553.00,5.787037e-05
3554.00,3.472222e-05
3555.00,4.629630e-05
3556.00,3.472222e-05
3557.00,8.101852e-05
3558.00,2.314815e-05
3559.00,2.314815e-05
3560.00,3.472222e-05
3561.00,2.314815e-05
3562.00,4.629630e-05
3563.00,2.314815e-05
3564.00,2.314815e-05
3565.00,0.000000e+00
3566.00,2.314815e-05
3567.00,5.787037e-05
3568.00,1.157407e-05
3569.00,4.629630e-05
3570.00,1.157407e-05
3571.00,5.787037e-05
3572.00,1.157407e-05
3573.00,2.314815e-05
3574.00,3.472222e-05
3575.00,5.787037e-05
3576.00,3.472222e-05
3577.00,2.314815e-05
3578.00,4.629630e-05
3579.00,3.472222e-05
3580.00,4.629630e-05
3581.00,5.787037e-05
3582.00,2.314815e-05
3583.00,3.472222e-05
3584.00,0.000000e+00
3585.00,2.314815e-05
3586.00,2.314815e-05
3587.00,5.787037e-05
3588.00,3.472222e-05
3589.00,3.472222e-05
3590.00,6.944445e-05
3591.00,1.157407e-05
3592.00,3.472222e-05
3593.00,2.314815e-05
3594.00,3.472222e-05
3595.00,5.787037e-05
3596.00,1.157407e-05
3597.00,1.157407e-05
3598.00,1.157407e-05
3599.00,4.629630e-05
3600.00,2.314815e-05
3601.00,3.472222e-05
3602.00,0.000000e+00
3603.00,1.157407e-05
3604.00,2.314815e-05
3605.00,2.314815e-05
3606.00,3.472222e-05
3607.00,2.314815e-05
3608.00,2.314815e-05
3609.00,3.472222e-05
3610.00,4.629630e-05
3611.00,2.314815e-05
3612.00,2.314815e-05
3613.00,8.101852e-05
3614.00,1.157407e-05
3615.00,3.472222e-05
3616.00,4.629630e-05
3617.00,3.472222e-05
3618.00,8.101852e-05
3619.00,3.472222e-05
3620.00,4.629630e-05
3621.00,2.314815e-05
3622.00,1.157407e-05
3623.00,5.787037e-05
3624.00,4.629630e-05
3625.00,8.101852e-05
3626.00,1.157407e-05
3627.00,4.629630e-05
3628.00,1.157407e-05
3629.00,2.314815e-05
3630.00,1.157407e-05
3631.00,1.157407e-05
3632.00,3.472222e-05
3633.00,0.000000e+00
3634.00,6.944445e-05
3635.00,4.629630e-05
3636.00,1.157407e-05
3637.00,3.472222e-05
3638.00,0.000000e+00
3639.00,5.787037e-05
3640.00,1.157407e-05
3641.00,3.472222e-05
3642.00,1.157407e-05
3643.00,2.314815e-05
3644.00,3.472222e-05
3645.00,2.314815e-05
3646.00,9.259259e-05
3647.00,3.472222e-05
3648.00,0.000000e+00
3649.00,3.472222e-05
3650.00,3.472222e-05
3651.00,5.787037e-05
3652.00,1.157407e-05
3653.00,6.944445e-05
3654.00,3.472222e-05
3655.00,4.629630e-05
3656.00,1.157407e-05
3657.00,3.472222e-05
3658.00,6.944445e-05
3659.00,4.629630e-05
3660.00,4.629630e-05
3661.00,1.157407e-05
3662.00,3.472222e-05
3663.00,3.472222e-05
3664.00,2.314815e-05
3665.00,3.472222e-05
3666.00,1.157407e-05
3667.00,8.101852e-05
3668.00,4.629630e-05
3669.00,1.157407e-05
3670.00,1.157407e-05
3671.00,0.000000e+00
3672.00,4.629630e-05
3673.00,5.787037e-05
3674.00,2.314815e-05
3675.00,1.157407e-05
3676.00,2.314815e-05
3677.00,3.472222e-05
3678.00,2.314815e-05
3679.00,4.629630e-05
3680.00,4.629630e-05
3681.00,6.944445e-05
3682.00,3.472222e-05
3683.00,6.944445e-05
3684.00,2.314815e-05
3685.00,2.314815e-05
3686.00,5.787037e-05
3687.00,0.000000e+00
3688.00,1.157407e-05
3689.00,2.314815e-05
3690.00,9.259259e-05
3691.00,6.944445e-05
3692.00,2.314815e-05
3693.00,3.472222e-05
3694.00,4.629630e-05
3695.00,5.787037e-05
3696.00,3.472222e-05
3697.00,3.472222e-05
3698.00,0.000000e+00
3699.00,3.472222e-05
3700.00,3.472222e-05
3701.00,4.629630e-05
3702.00,2.314815e-05
3703.00,2.314815e-05
3704.00,5.787037e-05
3705.00,1.157407e-05
3706.00,3.472222e-05
3707.00,3.472222e-05
3708.00,1.157407e-05
3709.00,2.314815e-05
3710.00,2.314815e-05
3711.00,8.101852e-05
3712.00,0.000000e+00
3713.00,1.157407e-05
3714.00,3.472222e-05
3715.00,0.000000e+00
3716.00,4.629630e-05
3717.00,4.629630e-05
3718.00,6.944445e-05
3719.00,2.314815e-05
3720.00,2.314815e-05
3721.00,4.629630e-05
3722.00,1.157407e-05
3723.00,5.787037e-05
3724.00,1.157407e-05
3725.00,5.787037e-05
3726.00,2.314815e-05
3727.00,2.314815e-05
3728.00,5.787037e-05
3729.00,2.314815e-05
3730.00,6.944445e-05
3731.00,0.000000e+00
3732.00,9.259259e-05
3733.00,1.157407e-05
3734.00,1.157407e-05
3735.00,1.041667e-04
3736.00,4.629630e-05
3737.00,3.472222e-05
3738.00,2.314815e-05
3739.00,4.629630e-05
3740.00,2.314815e-05
3741.00,1.157407e-05
3742.00,5.787037e-05
3743.00,0.000000e+00
3744.00,2.314815e-05
3745.00,3.472222e-05
3746.00,3.472222e-05
3747.00,4.629630e-05
3748.00,1.157407e-05
3749.00,8.101852e-05
3750.00,3.472222e-05
3751.00,3.472222e-05
3752.00,4.629630e-05
3753.00,1.157407e-05
3754.00,1.157407e-05
3755.00,1.157407e-05
3756.00,1.157407e-04
3757.00,0.000000e+00
3758.00,4.629630e-05
3759.00,0.000000e+00
3760.00,6.944445e-05
3761.00,1.157407e-05
3762.00,4.629630e-05
3763.00,3.472222e-05
3764.00,3.472222e-05
3765.00,6.944445e-05
3766.00,1.157407e-05
3767.00,2.314815e-05
3768.00,3.472222e-05
3769.00,0.000000e+00
3770.00,4.629630e-05
3771.00,3.472222e-05
3772.00,4.629630e-05
3773.00,3.472222e-05
3774.00,1.157407e-05
3775.00,2.314815e-05
3776.00,4.629630e-05
3777.00,2.314815e-05
3778.00,2.314815e-05
3779.00,2.314815e-05
3780.00,0.000000e+00
3781.00,6.944445e-05
3782.00,2.314815e-05
3783.00,2.314815e-05
3784.00,0.000000e+00
3785.00,3.472222e-05
3786.00,1.157407e-05
3787.00,3.472222e-05
3788.00,4.629630e-05
3789.00,5.787037e-05
3790.00,1.157407e-05
3791.00,4.629630e-05
3792.00,5.787037e-05
3793.00,2.314815e-05
3794.00,2.314815e-05
3795.00,4.629630e-05
3796.00,0.000000e+00
3797.00,2.314815e-05
3798.00,0.000000e+00
3799.00,2.314815e-05
3800.00,2.314815e-05
3801.00,1.157407e-05
3802.00,5.787037e-05
3803.00,3.472222e-05
3804.00,3.472222e-05
3805.00,2.314815e-05
3806.00,2.314815e-05
3807.00,9.259259e-05
3808.00,1.157407e-05
3809.00,0.000000e+00
3810.00,3.472222e-05
3811.00,5.787037e-05
3812.00,1.157407e-05
3813.00,2.314815e-05
3814.00,3.472222e-05
3815.00,4.629630e-05
3816.00,4.629630e-05
3817.00,2.314815e-05
3818.00,3.472222e-05
3819.00,2.314815e-05
3820.00,0.000000e+00
3821.00,1.157407e-05
3822.00,0.000000e+00
3823.00,2.314815e-05
3824.00,2.314815e-05
3825.00,3.472222e-05
3826.00,4.629630e-05
3827.00,2.314815e-05
3828.00,5.787037e-05
3829.00,2.314815e-05
3830.00,3.472222e-05
3831.00,1.157407e-05
3832.00,4.629630e-05
3833.00,0.000000e+00
3834.00,1.157407e-05
3835.00,4.629630e-05
3836.00,3.472222e-05
3837.00,1.157407e-05
3838.00,4.629630e-05
3839.00,0.000000e+00
3840.00,3.472222e-05
3841.00,4.629630e-05
3842.00,2.314815e-05
3843.00,3.472222e-05
3844.00,2.314815e-05
3845.00,3.472222e-05
3846.00,2.314815e-05
3847.00,3.472222e-05
3848.00,3.472222e-05
3849.00,5.787037e-05
3850.00,0.000000e+00
3851.00,4.629630e-05
3852.00,3.472222e-05
3853.00,1.041667e-04
3854.00,3.472222e-05
3855.00,3.472222e-05
3856.00,4.629630e-05
3857.00,3.472222e-05
3858.00,4.629630e-05
3859.00,0.000000e+00
3860.00,8.101852e-05
3861.00,1.157407e-05
3862.00,1.157407e-05
3863.00,5.787037e-05
3864.00,5.787037e-05
3865.00,8.101852e-05
3866.00,1.157407e-05
3867.00,1.157407e-05
3868.00,2.314815e-05
3869.00,1.157407e-05
3870.00,4.629630e-05
3871.00,1.157407e-05
3872.00,2.314815e-05
3873.00,4.629630e-05
3874.00,4.629630e-05
3875.00,0.000000e+00
3876.00,0.000000e+00
3877.00,4.629630e-05
3878.00,1.157407e-05
3879.00,4.629630e-05
3880.00,1.157407e-05
3881.00,5.787037e-05
3882.00,3.472222e-05
3883.00,1.157407e-05
3884.00,1.157407e-05
3885.00,2.314815e-05
3886.00,4.629630e-05
3887.00,1.157407e-05
3888.00,8.101852e-05
3889.00,4.629630e-05
3890.00,1.157407e-05
3891.00,5.787037e-05
3892.00,2.314815e-05
3893.00,4.629630e-05
3894.00,0.000000e+00
3895.00,5.787037e-05
3896.00,0.000000e+00
3897.00,2.314815e-05
3898.00,4.629630e-05
3899.00,3.472222e-05
3900.00,2.314815e-05
3901.00,1.157407e-05
3902.00,1.157407e-05
3903.00,1.157407e-05
3904.00,2.314815e-05
3905.00,2.314815e-05
3906.00,3.472222e-05
3907.00,2.314815e-05
3908.00,1.157407e-05
3909.00,5.787037e-05
3910.00,5.787037e-05
3911.00,0.000000e+00
3912.00,2.314815e-05
3913.00,2.314815e-05
3914.00,3.472222e-05
3915.00,2.314815e-05
3916.00,3.472222e-05
3917.00,0.000000e+00
3918.00,3.472222e-05
3919.00,4.629630e-05
3920.00,1.157407e-05
3921.00,2.314815e-05
3922.00,0.000000e+00
3923.00,0.000000e+00
3924.00,8.101852e-05
3925.00,1.157407e-05
3926.00,9.259259e-05
3927.00,5.787037e-05
3928.00,3.472222e-05
3929.00,2.314815e-05
3930.00,6.944445e-05
3931.00,1.157407e-05
3932.00,1.157407e-05
3933.00,5.787037e-05
3934.00,1.157407e-05
3935.00,4.629630e-05
3936.00,2.314815e-05
3937.00,3.472222e-05
3938.00,0.000000e+00
3939.00,1.157407e-05
3940.00,4.629630e-05
3941.00,1.157407e-05
3942.00,6.944445e-05
3943.00,1.157407e-05
3944.00,3.472222e-05
3945.00,2.314815e-05
3946.00,4.629630e-05
3947.00,4.629630e-05
3948.00,1.157407e-05
3949.00,4.629630e-05
3950.00,1.157407e-05
3951.00,2.314815e-05
3952.00,2.314815e-05
3953.00,3.472222e-05
3954.00,5.787037e-05
3955.00,1.157407e-05
3956.00,4.629630e-05
3957.00,3.472222e-05
3958.00,3.472222e-05
3959.00,0.000000e+00
3960.00,1.157407e-05
3961.00,5.787037e-05
3962.00,3.472222e-05
3963.00,1.157407e-05
3964.00,3.472222e-05
3965.00,4.629630e-05
3966.00,2.314815e-05
3967.00,1.157407e-05
3968.00,2.314815e-05
3969.00,5.787037e-05
3970.00,6.944445e-05
3971.00,1.157407e-05
3972.00,8.101852e-05
3973.00,1.157407e-05
3974.00,2.314815e-05
3975.00,4.629630e-05
3976.00,1.157407e-05
3977.00,5.787037e-05
3978.00,2.314815e-05
3979.00,8.101852e-05
3980.00,3.472222e-05
3981.00,0.000000e+00
3982.00,6.944445e-05
3983.00,2.314815e-05
3984.00,8.101852e-05
3985.00,4.629630e-05
3986.00,4.629630e-05
3987.00,1.157407e-05
3988.00,1.157407e-05
3989.00,4.629630e-05
3990.00,2.314815e-05
3991.00,4.629630e-05
3992.00,2.314815e-05
3993.00,6.944445e-05
3994.00,2.314815e-05
3995.00,3.472222e-05
3996.00,1.157407e-05
3997.00,2.314815e-05
3998.00,3.472222e-05
3999.00,1.157407e-05
4000.00,1.157407e-05
4001.00,0.000000e+00
4002.00,3.472222e-05
4003.00,3.472222e-05
4004.00,0.000000e+00
4005.00,1.041667e-04
4006.00,1.157407e-05
4007.00,5.787037e-05
4008.00,2.314815e-05
4009.00,3.472222e-05
4010.00,2.314815e-05
4011.00,3.472222e-05
4012.00,6.944445e-05
4013.00,3.472222e-05
4014.00,2.314815e-05
4015.00,4.629630e-05
4016.00,3.472222e-05
4017.00,2.314815e-05
4018.00,0.000000e+00
4019.00,5.787037e-05
4020.00,2.314815e-05
4021.00,2.314815e-05
4022.00,1.157407e-05
4023.00,4.629630e-05
4024.00,0.000000e+00
4025.00,2.314815e-05
4026.00,4.629630e-05
4027.00,3.472222e-05
4028.00,4.629630e-05
4029.00,1.157407e-05
4030.00,0.000000e+00
4031.00,1.157407e-05
4032.00,3.472222e-05
4033.00,9.259259e-05
4034.00,4.629630e-05
4035.00,2.314815e-05
4036.00,0.000000e+00
4037.00,0.000000e+00
4038.00,5.787037e-05
4039.00,1.157407e-05
4040.00,1.157407e-05
4041.00,1.157407e-05
4042.00,2.314815e-05
4043.00,2.314815e-05
4044.00,1.157407e-05
4045.00,6.944445e-05
4046.00,3.472222e-05
4047.00,2.314815e-05
4048.00,2.314815e-05
4049.00,5.787037e-05
4050.00,3.472222e-05
4051.00,2.314815e-05
4052.00,4.629630e-05
4053.00,2.314815e-05
4054.00,1.157407e-05
4055.00,1.157407e-05
4056.00,4.629630e-05
4057.00,2.314815e-05
4058.00,1.157407e-05
4059.00,1.157407e-05
4060.00,3.472222e-05
4061.00,3.472222e-05
4062.00,3.472222e-05
4063.00,3.472222e-05
4064.00,3.472222e-05
4065.00,3.472222e-05
4066.00,4.629630e-05
4067.00,4.629630e-05
4068.00,4.629630e-05
4069.00,1.157407e-05
4070.00,6.944445e-05
4071.00,2.314815e-05
4072.00,2.314815e-05
4073.00,2.314815e-05
4074.00,1.157407e-05
4075.00,8.101852e-05
4076.00,2.314815e-05
4077.00,9.259259e-05
4078.00,0.000000e+00
4079.00,1.157407e-05
4080.00,2.314815e-05
4081.00,1.157407e-05
4082.00,4.629630e-05
4083.00,0.000000e+00
4084.00,3.472222e-05
4085.00,3.472222e-05
4086.00,2.314815e-05
4087.00,4.629630e-05
4088.00,0.000000e+00
4089.00,8.101852e-05
4090.00,2.314815e-05
4091.00,1.157407e-05
4092.00,1.157407e-05
4093.00,2.314815e-05
4094.00,2.314815e-05
4095.00,2.314815e-05
4096.00,3.472222e-05
4097.00,2.314815e-05
4098.00,2.314815e-05
4099.00,1.157407e-05
4100.00,2.314815e-05
4101.00,5.787037e-05
4102.00,3.472222e-05
4103.00,0.000000e+00
4104.00,0.000000e+00
4105.00,8.101852e-05
4106.00,3.472222e-05
4107.00,4.629630e-05
4108.00,3.472222e-05
4109.00,2.314815e-05
4110.00,1.041667e-04
4111.00,1.157407e-05
4112.00,2.314815e-05
4113.00,4.629630e-05
4114.00,4.629630e-05
4115.00,4.629630e-05
4116.00,4.629630e-05
4117.00,4.629630e-05
4118.00,3.472222e-05
4119.00,6.944445e-05
4120.00,2.314815e-05
4121.00,2.314815e-05
4122.00,8.101852e-05
4123.00,1.157407e-05
4124.00,6.944445e-05
4125.00,0.000000e+00
4126.00,1.157407e-05
4127.00,4.629630e-05
4128.00,5.787037e-05
4129.00,1.157407e-05
4130.00,0.000000e+00
4131.00,1.157407e-05
4132.00,1.157407e-05
4133.00,1.157407e-05
4134.00,2.314815e-05
4135.00,4.629630e-05
4136.00,2.314815e-05
4137.00,0.000000e+00
4138.00,1.157407e-04
4139.00,4.629630e-05
4140.00,8.101852e-05
4141.00,4.629630e-05
4142.00,3.472222e-05
4143.00,1.157407e-05
4144.00,0.000000e+00
4145.00,2.314815e-05
4146.00,2.314815e-05
4147.00,4.629630e-05
4148.00,1.157407e-05
4149.00,5.787037e-05
4150.00,1.157407e-05
4151.00,2.314815e-05
4152.00,4.629630e-05
4153.00,3.472222e-05
4154.00,5.787037e-05
4155.00,3.472222e-05
4156.00,2.314815e-05
4157.00,1.157407e-05
4158.00,1.157407e-05
4159.00,2.314815e-05
4160.00,2.314815e-05
4161.00,2.314815e-05
4162.00,0.000000e+00
4163.00,5.787037e-05
4164.00,2.314815e-05
4165.00,1.157407e-05
4166.00,4.629630e-05
4167.00,2.314815e-05
4168.00,2.314815e-05
4169.00,2.314815e-05
4170.00,8.101852e-05
4171.00,1.157407e-05
4172.00,1.157407e-05
4173.00,5.787037e-05
4174.00,0.000000e+00
4175.00,3.472222e-05
4176.00,3.472222e-05
4177.00,1.157407e-04
4178.00,1.157407e-05
4179.00,2.314815e-05
4180.00,2.314815e-05
4181.00,2.314815e-05
4182.00,2.314815e-05
4183.00,3.472222e-05
4184.00,3.472222e-05
4185.00,3.472222e-05
4186.00,0.000000e+00
4187.00,3.472222e-05
4188.00,3.472222e-05
4189.00,4.629630e-05
4190.00,2.314815e-05
4191.00,4.629630e-05
4192.00,1.157407e-05
4193.00,0.000000e+00
4194.00,3.472222e-05
4195.00,2.314815e-05
4196.00,2.314815e-05
4197.00,3.472222e-05
4198.00,1.157407e-05
4199.00,1.157407e-05
4200.00,3.472222e-05
4201.00,2.314815e-05
4202.00,2.314815e-05
4203.00,3.472222e-05
4204.00,3.472222e-05
4205.00,4.629630e-05
4206.00,1.157407e-05
4207.00,1.157407e-05
4208.00,4.629630e-05
4209.00,1.157407e-05
4210.00,4.629630e-05
4211.00,5.787037e-05
4212.00,4.629630e-05
4213.00,3.472222e-05
4214.00,5.787037e-05
4215.00,3.472222e-05
4216.00,2.314815e-05
4217.00,3.472222e-05
4218.00,1.157407e-05
4219.00,4.629630e-05
4220.00,2.314815e-05
4221.00,3.472222e-05
4222.00,6.944445e-05
4223.00,2.314815e-05
4224.00,3.472222e-05
4225.00,3.472222e-05
4226.00,3.472222e-05
4227.00,1.157407e-05
4228.00,1.157407e-05
4229.00,4.629630e-05
4230.00,0.000000e+00
4231.00,2.314815e-05
4232.00,1.157407e-05
4233.00,2.314815e-05
4234.00,3.472222e-05
4235.00,0.000000e+00
4236.00,2.314815e-05
4237.00,1.157407e-05
4238.00,3.472222e-05
4239.00,2.314815e-05
4240.00,3.472222e-05
4241.00,3.472222e-05
4242.00,1.157407e-05
4243.00,2.314815e-05
4244.00,0.000000e+00
4245.00,1.157407e-05
4246.00,2.314815e-05
4247.00,1.157407e-05
4248.00,3.472222e-05
4249.00,1.157407e-05
4250.00,1.041667e-04
4251.00,2.314815e-05
4252.00,3.472222e-05
4253.00,3.472222e-05
4254.00,8.101852e-05
4255.00,1.157407e-05
4256.00,3.472222e-05
4257.00,4.629630e-05
4258.00,8.101852e-05
4259.00,1.157407e-05
4260.00,1.157407e-05
4261.00,4.629630e-05
4262.00,1.157407e-05
4263.00,4.629630e-05
4264.00,3.472222e-05
4265.00,2.314815e-05
4266.00,1.157407e-05
4267.00,2.314815e-05
4268.00,8.101852e-05
4269.00,2.314815e-05
4270.00,4.629630e-05
4271.00,8.101852e-05
4272.00,2.314815e-05
4273.00,5.787037e-05
4274.00,1.157407e-05
4275.00,4.629630e-05
4276.00,2.314815e-05
4277.00,3.472222e-05
4278.00,4.629630e-05
4279.00,4.629630e-05
4280.00,4.629630e-05
4281.00,1.157407e-05
4282.00,3.472222e-05
4283.00,4.629630e-05
4284.00,0.000000e+00
4285.00,8.101852e-05
4286.00,3.472222e-05
4287.00,3.472222e-05
4288.00,2.314815e-05
4289.00,4.629630e-05
4290.00,0.000000e+00
4291.00,2.314815e-05
4292.00,2.314815e-05
4293.00,1.157407e-05
4294.00,0.000000e+00
4295.00,2.314815e-05
4296.00,3.472222e-05
4297.00,2.314815e-05
4298.00,2.314815e-05
4299.00,4.629630e-05
4300.00,4.629630e-05
4301.00,6.944445e-05
4302.00,1.157407e-05
4303.00,6.944445e-05
4304.00,0.000000e+00
4305.00,0.000000e+00
4306.00,6.944445e-05
4307.00,1.157407e-05
4308.00,4.629630e-05
4309.00,2.314815e-05
4310.00,4.629630e-05
4311.00,1.157407e-05
4312.00,2.314815e-05
4313.00,3.472222e-05
4314.00,0.000000e+00
4315.00,1.157407e-05
4316.00,1.157407e-05
4317.00,5.787037e-05
4318.00,1.157407e-05
4319.00,1.157407e-05
4320.00,4.629630e-05
4321.00,3.472222e-05
4322.00,2.314815e-05
4323.00,1.157407e-05
4324.00,2.314815e-05
4325.00,1.157407e-05
4326.00,3.472222e-05
4327.00,6.944445e-05
4328.00,2.314815e-05
4329.00,3.472222e-05
4330.00,2.314815e-05
4331.00,2.314815e-05
4332.00,1.157407e-05
4333.00,3.472222e-05
4334.00,5.787037e-05
4335.00,2.314815e-05
4336.00,2.314815e-05
4337.00,2.314815e-05
4338.00,6.944445e-05
4339.00,1.157407e-05
4340.00,0.000000e+00
4341.00,3.472222e-05
4342.00,0.000000e+00
4343.00,1.157407e-05
4344.00,4.629630e-05
4345.00,3.472222e-05
4346.00,3.472222e-05
4347.00,1.157407e-05
4348.00,3.472222e-05
4349.00,2.314815e-05
4350.00,3.472222e-05
4351.00,2.314815e-05
4352.00,5.787037e-05
4353.00,1.157407e-05
4354.00,2.314815e-05
4355.00,1.157407e-05
4356.00,2.314815e-05
4357.00,6.944445e-05
4358.00,4.629630e-05
4359.00,1.157407e-05
4360.00,1.157407e-05
4361.00,3.472222e-05
4362.00,1.157407e-05
4363.00,0.000000e+00
4364.00,5.787037e-05
4365.00,0.000000e+00
4366.00,1.157407e-05
4367.00,3.472222e-05
4368.00,4.629630e-05
4369.00,1.157407e-05
4370.00,0.000000e+00
4371.00,5.787037e-05
4372.00,2.314815e-05
4373.00,0.000000e+00
4374.00,0.000000e+00
4375.00,8.101852e-05
4376.00,3.472222e-05
4377.00,6.944445e-05
4378.00,3.472222e-05
4379.00,2.314815e-05
4380.00,1.157407e-05
4381.00,3.472222e-05
4382.00,0.000000e+00
4383.00,1.157407e-05
4384.00,3.472222e-05
4385.00,2.314815e-05
4386.00,2.314815e-05
4387.00,5.787037e-05
4388.00,1.157407e-05
4389.00,0.000000e+00
4390.00,5.787037e-05
4391.00,0.000000e+00
4392.00,1.157407e-05
4393.00,1.157407e-05
4394.00,5.787037e-05
4395.00,0.000000e+00
4396.00,3.472222e-05
4397.00,4.629630e-05
4398.00,1.157407e-05
4399.00,8.101852e-05
4400.00,0.000000e+00
4401.00,5.787037e-05
4402.00,2.314815e-05
4403.00,1.157407e-05
4404.00,3.472222e-05
4405.00,3.472222e-05
4406.00,1.157407e-05
4407.00,4.629630e-05
4408.00,4.629630e-05
4409.00,2.314815e-05
4410.00,3.472222e-05
4411.00,6.944445e-05
4412.00,0.000000e+00
4413.00,6.944445e-05
4414.00,5.787037e-05
4415.00,2.314815e-05
4416.00,1.157407e-05
4417.00,3.472222e-05
4418.00,3.472222e-05
4419.00,5.787037e-05
4420.00,2.314815e-05
4421.00,3.472222e-05
4422.00,5.787037e-05
4423.00,5.787037e-05
4424.00,1.157407e-05
4425.00,5.787037e-05
4426.00,0.000000e+00
4427.00,2.314815e-05
4428.00,1.157407e-05
4429.00,3.472222e-05
4430.00,3.472222e-05
4431.00,2.314815e-05
4432.00,4.629630e-05
4433.00,3.472222e-05
4434.00,4.629630e-05
4435.00,1.157407e-05
4436.00,4.629630e-05
4437.00,1.157407e-05
4438.00,3.472222e-05
4439.00,8.101852e-05
4440.00,3.472222e-05
4441.00,5.787037e-05
4442.00,1.157407e-05
4443.00,0.000000e+00
4444.00,3.472222e-05
4445.00,0.000000e+00
4446.00,2.314815e-05
4447.00,1.157407e-05
4448.00,8.101852e-05
4449.00,0.000000e+00
4450.00,5.787037e-05
4451.00,3.472222e-05
4452.00,1.157407e-05
4453.00,1.041667e-04
4454.00,1.157407e-05
4455.00,2.314815e-05
4456.00,3.472222e-05
4457.00,2.314815e-05
4458.00,1.157407e-05
4459.00,1.157407e-05
4460.00,3.472222e-05
4461.00,1.157407e-05
4462.00,2.314815e-05
4463.00,3.472222e-05
4464.00,2.314815e-05
4465.00,2.314815e-05
4466.00,1.157407e-05
4467.00,2.314815e-05
4468.00,2.314815e-05
4469.00,3.472222e-05
4470.00,1.157407e-05
4471.00,6.944445e-05
4472.00,1.157407e-05
4473.00,2.314815e-05
4474.00,2.314815e-05
4475.00,3.472222e-05
4476.00,1.157407e-05
4477.00,3.472222e-05
4478.00,9.259259e-05
4479.00,3.472222e-05
4480.00,1.157407e-05
4481.00,2.314815e-05
4482.00,0.000000e+00
4483.00,0.000000e+00
4484.00,4.629630e-05
4485.00,5.787037e-05
4486.00,2.314815e-05
4487.00,1.157407e-05
4488.00,4.629630e-05
4489.00,3.472222e-05
4490.00,3.472222e-05
4491.00,2.314815e-05
4492.00,4.629630e-05
4493.00,0.000000e+00
4494.00,0.000000e+00
4495.00,5.787037e-05
4496.00,4.629630e-05
4497.00,6.944445e-05
4498.00,0.000000e+00
4499.00,2.314815e-05
4500.00,4.629630e-05
4501.00,2.314815e-05
4502.00,2.314815e-05
4503.00,1.157407e-05
4504.00,2.314815e-05
4505.00,0.000000e+00
4506.00,4.629630e-05
4507.00,1.157407e-05
4508.00,0.000000e+00
4509.00,1.157407e-05
4510.00,3.472222e-05
4511.00,5.787037e-05
4512.00,1.157407e-05
4513.00,0.000000e+00
4514.00,0.000000e+00
4515.00,3.472222e-05
4516.00,0.000000e+00
4517.00,1.157407e-05
4518.00,6.944445e-05
4519.00,1.157407e-05
4520.00,2.314815e-05
4521.00,1.157407e-05
4522.00,2.314815e-05
4523.00,3.472222e-05
4524.00,0.000000e+00
4525.00,4.629630e-05
4526.00,2.314815e-05
4527.00,0.000000e+00
4528.00,1.157407e-05
4529.00,2.314815e-05
4530.00,0.000000e+00
4531.00,0.000000e+00
4532.00,2.314815e-05
4533.00,4.629630e-05
4534.00,2.314815e-05
4535.00,0.000000e+00
4536.00,0.000000e+00
4537.00,1.157407e-05
4538.00,1.157407e-05
4539.00,2.314815e-05
4540.00,1.157407e-05
4541.00,3.472222e-05
4542.00,2.314815e-05
4543.00,6.944445e-05
4544.00,1.157407e-05
4545.00,3.472222e-05
4546.00,6.944445e-05
4547.00,0.000000e+00
4548.00,1.157407e-05
4549.00,0.000000e+00
4550.00,5.787037e-05
4551.00,0.000000e+00
4552.00,3.472222e-05
4553.00,1.157407e-05
4554.00,2.314815e-05
4555.00,5.787037e-05
4556.00,1.157407e-05
4557.00,3.472222e-05
4558.00,2.314815e-05
4559.00,2.314815e-05
4560.00,8.101852e-05
4561.00,1.157407e-05
4562.00,5.787037e-05
4563.00,1.157407e-05
4564.00,4.629630e-05
4565.00,3.472222e-05
4566.00,1.157407e-05
4567.00,3.472222e-05
4568.00,0.000000e+00
4569.00,2.314815e-05
4570.00,2.314815e-05
4571.00,4.629630e-05
4572.00,2.314815e-05
4573.00,2.314815e-05
4574.00,4.629630e-05
4575.00,2.314815e-05
4576.00,0.000000e+00
4577.00,1.157407e-05
4578.00,5.787037e-05
4579.00,2.314815e-05
4580.00,0.000000e+00
4581.00,1.157407e-05
4582.00,0.000000e+00
4583.00,3.472222e-05
4584.00,1.157407e-05
4585.00,4.629630e-05
4586.00,4.629630e-05
4587.00,1.157407e-05
4588.00,2.314815e-05
4589.00,1.157407e-05
4590.00,4.629630e-05
4591.00,3.472222e-05
4592.00,4.629630e-05
4593.00,2.314815e-05
4594.00,1.157407e-05
4595.00,4.629630e-05
4596.00,1.157407e-05
4597.00,2.314815e-05
4598.00,2.314815e-05
4599.00,5.787037e-05
4600.00,1.157407e-05
4601.00,2.314815e-05
4602.00,1.157407e-05
4603.00,3.472222e-05
4604.00,3.472222e-05
4605.00,4.629630e-05
4606.00,2.314815e-05
4607.00,1.157407e-05
4608.00,0.000000e+00
4609.00,3.472222e-05
4610.00,0.000000e+00
4611.00,0.000000e+00
4612.00,2.314815e-05
4613.00,5.787037e-05
4614.00,2.314815e-05
4615.00,1.157407e-05
4616.00,1.157407e-05
4617.00,0.000000e+00
4618.00,4.629630e-05
4619.00,2.314815e-05
4620.00,3.472222e-05
4621.00,0.000000e+00
4622.00,5.787037e-05
4623.00,6.944445e-05
4624.00,0.000000e+00
4625.00,5.787037e-05
4626.00,1.157407e-05
4627.00,5.787037e-05
4628.00,0.000000e+00
4629.00,1.157407e-05
4630.00,3.472222e-05
4631.00,0.000000e+00
4632.00,2.314815e-05
4633.00,1.157407e-05
4634.00,1.157407e-05
4635.00,0.000000e+00
4636.00,4.629630e-05
4637.00,3.472222e-05
4638.00,3.472222e-05
4639.00,0.000000e+00
4640.00,3.472222e-05
4641.00,5.787037e-05
4642.00,1.157407e-05
4643.00,1.157407e-05
4644.00,4.629630e-05
4645.00,1.157407e-05
4646.00,1.157407e-05
4647.00,2.314815e-05
4648.00,4.629630e-05
4649.00,5.787037e-05
4650.00,1.157407e-05
4651.00,5.787037e-05
4652.00,2.314815e-05
4653.00,3.472222e-05
4654.00,1.157407e-05
4655.00,4.629630e-05
4656.00,1.157407e-05
4657.00,3.472222e-05
4658.00,4.629630e-05
4659.00,1.157407e-05
4660.00,3.472222e-05
4661.00,1.157407e-05
4662.00,2.314815e-05
4663.00,1.157407e-05
4664.00,1.157407e-05
4665.00,1.157407e-05
4666.00,4.629630e-05
4667.00,2.314815e-05
4668.00,2.314815e-05
4669.00,1.157407e-05
4670.00,1.157407e-05
4671.00,1.157407e-05
4672.00,5.787037e-05
4673.00,4.629630e-05
4674.00,4.629630e-05
4675.00,1.157407e-05
4676.00,2.314815e-05
4677.00,3.472222e-05
4678.00,2.314815e-05
4679.00,2.314815e-05
4680.00,5.787037e-05
4681.00,4.629630e-05
4682.00,2.314815e-05
4683.00,6.944445e-05
4684.00,5.787037e-05
4685.00,0.000000e+00
4686.00,4.629630e-05
4687.00,1.157407e-05
4688.00,2.314815e-05
4689.00,0.000000e+00
4690.00,2.314815e-05
4691.00,1.157407e-05
4692.00,1.157407e-05
4693.00,3.472222e-05
4694.00,1.157407e-05
4695.00,2.314815e-05
4696.00,0.000000e+00
4697.00,4.629630e-05
4698.00,2.314815e-05
4699.00,2.314815e-05
4700.00,1.157407e-05
4701.00,3.472222e-05
4702.00,1.157407e-05
4703.00,2.314815e-05
4704.00,3.472222e-05
4705.00,1.157407e-05
4706.00,0.000000e+00
4707.00,3.472222e-05
4708.00,1.157407e-05
4709.00,3.472222e-05
4710.00,1.157407e-05
4711.00,2.314815e-05
4712.00,1.157407e-05
4713.00,0.000000e+00
4714.00,3.472222e-05
4715.00,3.472222e-05
4716.00,3.472222e-05
4717.00,0.000000e+00
4718.00,3.472222e-05
4719.00,1.157407e-05
4720.00,3.472222e-05
4721.00,3.472222e-05
4722.00,1.157407e-05
4723.00,2.314815e-05
4724.00,2.314815e-05
4725.00,5.787037e-05
4726.00,1.157407e-05
4727.00,1.157407e-05
4728.00,2.314815e-05
4729.00,1.157407e-05
4730.00,2.314815e-05
4731.00,2.314815e-05
4732.00,1.157407e-05
4733.00,1.157407e-05
4734.00,2.314815e-05
4735.00,2.314815e-05
4736.00,2.314815e-05
4737.00,2.314815e-05
4738.00,2.314815e-05
4739.00,6.944445e-05
4740.00,0.000000e+00
4741.00,0.000000e+00
4742.00,8.101852e-05
4743.00,0.000000e+00
4744.00,3.472222e-05
4745.00,1.157407e-05
4746.00,2.314815e-05
4747.00,2.314815e-05
4748.00,0.000000e+00
4749.00,5.787037e-05
4750.00,2.314815e-05
4751.00,2.314815e-05
4752.00,0.000000e+00
4753.00,2.314815e-05
4754.00,1.157407e-05
4755.00,2.314815e-05
4756.00,1.157407e-05
4757.00,3.472222e-05
4758.00,5.787037e-05
4759.00,0.000000e+00
4760.00,4.629630e-05
4761.00,3.472222e-05
4762.00,0.000000e+00
4763.00,2.314815e-05
4764.00,0.000000e+00
4765.00,3.472222e-05
4766.00,3.472222e-05
4767.00,2.314815e-05
4768.00,2.314815e-05
4769.00,4.629630e-05
4770.00,3.472222e-05
4771.00,0.000000e+00
4772.00,2.314815e-05
4773.00,0.000000e+00
4774.00,5.787037e-05
4775.00,1.157407e-05
4776.00,0.000000e+00
4777.00,1.157407e-05
4778.00,1.157407e-05
4779.00,4.629630e-05
4780.00,1.157407e-05
4781.00,5.787037e-05
4782.00,2.314815e-05
4783.00,2.314815e-05
4784.00,6.944445e-05
4785.00,0.000000e+00
4786.00,2.314815e-05
4787.00,2.314815e-05
4788.00,0.000000e+00
4789.00,2.314815e-05
4790.00,1.157407e-05
4791.00,3.472222e-05
4792.00,1.157407e-05
4793.00,2.314815e-05
4794.00,1.157407e-05
4795.00,0.000000e+00
4796.00,3.472222e-05
4797.00,2.314815e-05
4798.00,6.944445e-05
4799.00,2.314815e-05
4800.00,0.000000e+00
4801.00,1.157407e-05
4802.00,1.157407e-05
4803.00,2.314815e-05
4804.00,1.157407e-05
4805.00,5.787037e-05
4806.00,1.157407e-05
4807.00,1.157407e-05
4808.00,4.629630e-05
4809.00,2.314815e-05
4810.00,1.157407e-05
4811.00,1.157407e-05
4812.00,3.472222e-05
4813.00,2.314815e-05
4814.00,0.000000e+00
4815.00,1.157407e-05
4816.00,1.157407e-05
4817.00,0.000000e+00
4818.00,0.000000e+00
4819.00,4.629630e-05
4820.00,2.314815e-05
4821.00,6.944445e-05
4822.00,1.157407e-05
4823.00,4.629630e-05
4824.00,2.314815e-05
4825.00,1.157407e-05
4826.00,0.000000e+00
4827.00,2.314815e-05
4828.00,2.314815e-05
4829.00,0.000000e+00
4830.00,2.314815e-05
4831.00,2.314815e-05
4832.00,1.157407e-05
4833.00,3.472222e-05
4834.00,1.157407e-05
4835.00,3.472222e-05
4836.00,0.000000e+00
4837.00,4.629630e-05
4838.00,3.472222e-05
4839.00,1.157407e-05
4840.00,6.944445e-05
4841.00,1.157407e-05
4842.00,1.041667e-04
4843.00,2.314815e-05
4844.00,3.472222e-05
4845.00,4.629630e-05
4846.00,3.472222e-05
4847.00,2.314815e-05
4848.00,0.000000e+00
4849.00,4.629630e-05
4850.00,1.157407e-05
4851.00,3.472222e-05
4852.00,1.157407e-05
4853.00,3.472222e-05
4854.00,2.314815e-05
4855.00,1.157407e-05
4856.00,4.629630e-05
4857.00,1.157407e-05
4858.00,1.157407e-05
4859.00,3.472222e-05
4860.00,3.472222e-05
4861.00,1.157407e-05
4862.00,1.157407e-05
4863.00,0.000000e+00
4864.00,1.157407e-05
4865.00,1.157407e-05
4866.00,1.157407e-05
4867.00,2.314815e-05
4868.00,2.314815e-05
4869.00,3.472222e-05
4870.00,3.472222e-05
4871.00,3.472222e-05
4872.00,1.157407e-05
4873.00,0.000000e+00
4874.00,6.944445e-05
4875.00,1.157407e-05
4876.00,4.629630e-05
4877.00,3.472222e-05
4878.00,3.472222e-05
4879.00,1.157407e-05
4880.00,1.157407e-05
4881.00,5.787037e-05
4882.00,1.157407e-05
4883.00,2.314815e-05
4884.00,2.314815e-05
4885.00,0.000000e+00
4886.00,2.314815e-05
4887.00,2.314815e-05
4888.00,4.629630e-05
4889.00,0.000000e+00
4890.00,3.472222e-05
4891.00,2.314815e-05
4892.00,1.157407e-05
4893.00,4.629630e-05
4894.00,0.000000e+00
4895.00,1.157407e-05
4896.00,2.314815e-05
4897.00,0.000000e+00
4898.00,3.472222e-05
4899.00,2.314815e-05
4900.00,4.629630e-05
4901.00,1.157407e-05
4902.00,3.472222e-05
4903.00,1.157407e-05
4904.00,3.472222e-05
4905.00,2.314815e-05
4906.00,1.157407e-05
4907.00,1.157407e-05
4908.00,1.157407e-05
4909.00,3.472222e-05
4910.00,2.314815e-05
4911.00,2.314815e-05
4912.00,2.314815e-05
4913.00,1.157407e-05
4914.00,2.314815e-05
4915.00,1.157407e-05
4916.00,1.157407e-05
4917.00,2.314815e-05
4918.00,1.157407e-05
4919.00,2.314815e-05
4920.00,2.314815e-05
4921.00,4.629630e-05
4922.00,1.157407e-05
4923.00,2.314815e-05
4924.00,0.000000e+00
4925.00,0.000000e+00
4926.00,2.314815e-05
4927.00,1.157407e-05
4928.00,4.629630e-05
4929.00,4.629630e-05
4930.00,2.314815e-05
4931.00,3.472222e-05
4932.00,0.000000e+00
4933.00,1.273148e-04
4934.00,2.314815e-05
4935.00,2.314815e-05
4936.00,2.314815e-05
4937.00,5.787037e-05
4938.00,1.157407e-05
4939.00,1.157407e-05
4940.00,3.472222e-05
4941.00,0.000000e+00
4942.00,2.314815e-05
4943.00,4.629630e-05
4944.00,2.314815e-05
4945.00,0.000000e+00
4946.00,0.000000e+00
4947.00,2.314815e-05
4948.00,0.000000e+00
4949.00,2.314815e-05
4950.00,2.314815e-05
4951.00,5.787037e-05
4952.00,1.157407e-05
4953.00,1.157407e-05
4954.00,4.629630e-05
4955.00,0.000000e+00
4956.00,1.157407e-05
4957.00,3.472222e-05
4958.00,3.472222e-05
4959.00,3.472222e-05
4960.00,0.000000e+00
4961.00,3.472222e-05
4962.00,4.629630e-05
4963.00,3.472222e-05
4964.00,1.157407e-05
4965.00,3.472222e-05
4966.00,1.157407e-05
4967.00,0.000000e+00
4968.00,1.157407e-05
4969.00,1.157407e-05
4970.00,4.629630e-05
4971.00,1.157407e-05
4972.00,4.629630e-05
4973.00,1.157407e-05
4974.00,1.157407e-05
4975.00,4.629630e-05
4976.00,2.314815e-05
4977.00,1.157407e-05
4978.00,2.314815e-05
4979.00,2.314815e-05
4980.00,0.000000e+00
4981.00,1.157407e-05
4982.00,3.472222e-05
4983.00,2.314815e-05
4984.00,4.629630e-05
4985.00,2.314815e-05
4986.00,1.157407e-05
4987.00,1.157407e-05
4988.00,0.000000e+00
4989.00,4.629630e-05
4990.00,0.000000e+00
4991.00,1.157407e-05
4992.00,1.157407e-05
4993.00,1.157407e-05
4994.00,5.787037e-05
4995.00,1.157407e-05
4996.00,2.314815e-05
4997.00,2.314815e-05
4998.00,0.000000e+00
4999.00,1.157407e-05
5000.00,6.944445e-05
5001.00,0.000000e+00
5002.00,2.314815e-05
5003.00,0.000000e+00
5004.00,1.157407e-05
5005.00,2.314815e-05
5006.00,1.157407e-05
5007.00,3.472222e-05
5008.00,1.157407e-05
5009.00,2.314815e-05
5010.00,2.314815e-05
5011.00,2.314815e-05
5012.00,3.472222e-05
5013.00,1.157407e-05
5014.00,4.629630e-05
5015.00,1.157407e-05
5016.00,0.000000e+00
5017.00,3.472222e-05
5018.00,1.157407e-05
5019.00,1.157407e-05
5020.00,4.629630e-05
5021.00,3.472222e-05
5022.00,3.472222e-05
5023.00,2.314815e-05
5024.00,0.000000e+00
5025.00,1.157407e-05
5026.00,2.314815e-05
5027.00,0.000000e+00
5028.00,1.157407e-05
5029.00,1.157407e-05
5030.00,2.314815e-05
5031.00,1.157407e-05
5032.00,2.314815e-05
5033.00,5.787037e-05
5034.00,1.157407e-05
5035.00,3.472222e-05
5036.00,1.157407e-05
5037.00,2.314815e-05
5038.00,4.629630e-05
5039.00,1.157407e-05
5040.00,3.472222e-05
5041.00,0.000000e+00
5042.00,1.157407e-05
5043.00,0.000000e+00
5044.00,3.472222e-05
5045.00,4.629630e-05
5046.00,2.314815e-05
5047.00,2.314815e-05
5048.00,6.944445e-05
5049.00,3.472222e-05
5050.00,2.314815e-05
5051.00,0.000000e+00
5052.00,2.314815e-05
5053.00,1.157407e-05
5054.00,5.787037e-05
5055.00,2.314815e-05
5056.00,3.472222e-05
5057.00,1.157407e-05
5058.00,0.000000e+00
5059.00,1.157407e-05
5060.00,1.157407e-05
5061.00,2.314815e-05
5062.00,3.472222e-05
5063.00,3.472222e-05
5064.00,3.472222e-05
5065.00,2.314815e-05
5066.00,1.157407e-05
5067.00,1.157407e-05
5068.00,3.472222e-05
5069.00,2.314815e-05
5070.00,2.314815e-05
5071.00,2.314815e-05
5072.00,2.314815e-05
5073.00,2.314815e-05
5074.00,1.157407e-05
5075.00,2.314815e-05
5076.00,1.157407e-05
5077.00,3.472222e-05
5078.00,1.157407e-05
5079.00,1.157407e-05
5080.00,2.314815e-05
5081.00,1.157407e-05
5082.00,1.157407e-05
5083.00,1.157407e-05
5084.00,1.157407e-05
5085.00,1.157407e-05
5086.00,2.314815e-05
5087.00,5.787037e-05
5088.00,3.472222e-05
5089.00,3.472222e-05
5090.00,2.314815e-05
5091.00,9.259259e-05
5092.00,3.472222e-05
5093.00,0.000000e+00
5094.00,4.629630e-05
5095.00,0.000000e+00
5096.00,3.472222e-05
5097.00,2.314815e-05
5098.00,2.314815e-05
5099.00,4.629630e-05
5100.00,1.157407e-05
5101.00,0.000000e+00
5102.00,2.314815e-05
5103.00,5.787037e-05
5104.00,2.314815e-05
5105.00,2.314815e-05
5106.00,0.000000e+00
5107.00,1.157407e-05
5108.00,2.314815e-05
5109.00,2.314815e-05
5110.00,2.314815e-05
5111.00,0.000000e+00
5112.00,2.314815e-05
5113.00,0.000000e+00
5114.00,3.472222e-05
5115.00,0.000000e+00
5116.00,0.000000e+00
5117.00,4.629630e-05
5118.00,0.000000e+00
5119.00,5.787037e-05
5120.00,1.157407e-05
5121.00,0.000000e+00
5122.00,3.472222e-05
5123.00,1.157407e-05
5124.00,1.157407e-05
5125.00,1.157407e-05
5126.00,3.472222e-05
5127.00,2.314815e-05
5128.00,1.157407e-05
5129.00,2.314815e-05
5130.00,1.157407e-05
5131.00,4.629630e-05
5132.00,0.000000e+00
5133.00,1.157407e-05
5134.00,3.472222e-05
5135.00,0.000000e+00
5136.00,1.157407e-05
5137.00,0.000000e+00
5138.00,5.787037e-05
5139.00,2.314815e-05
5140.00,3.472222e-05
5141.00,3.472222e-05
5142.00,0.000000e+00
5143.00,5.787037e-05
5144.00,0.000000e+00
5145.00,2.314815e-05
5146.00,2.314815e-05
5147.00,3.472222e-05
5148.00,5.787037e-05
5149.00,2.314815e-05
5150.00,1.157407e-05
5151.00,1.157407e-05
5152.00,3.472222e-05
5153.00,1.157407e-05
5154.00,4.629630e-05
5155.00,2.314815e-05
5156.00,0.000000e+00
5157.00,5.787037e-05
5158.00,2.314815e-05
5159.00,3.472222e-05
5160.00,2.314815e-05
5161.00,0.000000e+00
5162.00,0.000000e+00
5163.00,2.314815e-05
5164.00,1.157407e-05
5165.00,1.157407e-05
5166.00,2.314815e-05
5167.00,2.314815e-05
5168.00,2.314815e-05
5169.00,1.157407e-05
5170.00,1.157407e-05
5171.00,5.787037e-05
5172.00,0.000000e+00
5173.00,3.472222e-05
5174.00,1.157407e-05
5175.00,5.787037e-05
5176.00,4.629630e-05
5177.00,0.000000e+00
5178.00,3.472222e-05
5179.00,1.157407e-05
5180.00,3.472222e-05
5181.00,0.000000e+00
5182.00,2.314815e-05
5183.00,1.157407e-05
5184.00,0.000000e+00
5185.00,0.000000e+00
5186.00,3.472222e-05
5187.00,3.472222e-05
5188.00,1.157407e-05
5189.00,2.314815e-05
5190.00,1.157407e-05
5191.00,2.314815e-05
5192.00,2.314815e-05
5193.00,2.314815e-05
5194.00,2.314815e-05
5195.00,1.157407e-05
5196.00,1.157407e-05
5197.00,2.314815e-05
5198.00,2.314815e-05
5199.00,3.472222e-05
5200.00,0.000000e+00
5201.00,2.314815e-05
5202.00,1.157407e-05
5203.00,0.000000e+00
5204.00,3.472222e-05
5205.00,4.629630e-05
5206.00,1.157407e-05
5207.00,0.000000e+00
5208.00,3.472222e-05
5209.00,1.157407e-05
5210.00,2.314815e-05
5211.00,1.157407e-05
5212.00,0.000000e+00
5213.00,5.787037e-05
5214.00,2.314815e-05
5215.00,3.472222e-05
5216.00,1.157407e-05
5217.00,5.787037e-05
5218.00,0.000000e+00
5219.00,1.157407e-05
5220.00,0.000000e+00
5221.00,2.314815e-05
5222.00,2.314815e-05
5223.00,0.000000e+00
5224.00,3.472222e-05
5225.00,0.000000e+00
5226.00,3.472222e-05
5227.00,6.944445e-05
5228.00,2.314815e-05
5229.00,1.157407e-05
5230.00,0.000000e+00
5231.00,5.787037e-05
5232.00,2.314815e-05
5233.00,6.944445e-05
5234.00,1.157407e-05
5235.00,2.314815e-05
5236.00,1.157407e-05
5237.00,2.314815e-05
5238.00,4.629630e-05
5239.00,0.000000e+00
5240.00,2.314815e-05
5241.00,2.314815e-05
5242.00,1.157407e-05
5243.00,0.000000e+00
5244.00,3.472222e-05
5245.00,4.629630e-05
5246.00,2.314815e-05
5247.00,2.314815e-05
5248.00,1.157407e-05
5249.00,1.157407e-05
5250.00,8.101852e-05
5251.00,0.000000e+00
5252.00,1.157407e-05
5253.00,0.000000e+00
5254.00,2.314815e-05
5255.00,0.000000e+00
5256.00,1.157407e-05
5257.00,3.472222e-05
5258.00,2.314815e-05
5259.00,3.472222e-05
5260.00,1.157407e-05
5261.00,1.157407e-05
5262.00,2.314815e-05
5263.00,1.157407e-05
5264.00,3.472222e-05
5265.00,0.000000e+00
5266.00,1.157407e-05
5267.00,1.157407e-05
5268.00,5.787037e-05
5269.00,3.472222e-05
5270.00,2.314815e-05
5271.00,5.787037e-05
5272.00,1.157407e-05
5273.00,4.629630e-05
5274.00,1.157407e-05
5275.00,1.157407e-05
5276.00,0.000000e+00
5277.00,5.787037e-05
5278.00,3.472222e-05
5279.00,0.000000e+00
5280.00,1.157407e-05
5281.00,1.157407e-05
5282.00,0.000000e+00
5283.00,2.314815e-05
5284.00,2.314815e-05
5285.00,1.157407e-05
5286.00,0.000000e+00
5287.00,3.472222e-05
5288.00,1.157407e-05
5289.00,3.472222e-05
5290.00,1.157407e-05
5291.00,0.000000e+00
5292.00,0.000000e+00
5293.00,3.472222e-05
5294.00,3.472222e-05
5295.00,1.157407e-05
5296.00,2.314815e-05
5297.00,1.157407e-05
5298.00,0.000000e+00
5299.00,2.314815e-05
5300.00,2.314815e-05
5301.00,3.472222e-05
5302.00,0.000000e+00
5303.00,2.314815e-05
5304.00,1.157407e-05
5305.00,1.157407e-05
5306.00,5.787037e-05
5307.00,1.157407e-05
5308.00,3.472222e-05
5309.00,1.157407e-05
5310.00,1.157407e-05
5311.00,1.157407e-05
5312.00,0.000000e+00
5313.00,3.472222e-05
5314.00,0.000000e+00
5315.00,2.314815e-05
5316.00,0.000000e+00
5317.00,3.472222e-05
5318.00,1.157407e-05
5319.00,0.000000e+00
5320.00,2.314815e-05
5321.00,1.157407e-05
5322.00,4.629630e-05
5323.00,0.000000e+00
5324.00,3.472222e-05
5325.00,1.157407e-05
5326.00,0.000000e+00
5327.00,3.472222e-05
5328.00,0.000000e+00
5329.00,5.787037e-05
5330.00,0.000000e+00
5331.00,3.472222e-05
5332.00,2.314815e-05
5333.00,1.157407e-05
5334.00,3.472222e-05
5335.00,0.000000e+00
5336.00,5.787037e-05
5337.00,6.944445e-05
5338.00,2.314815e-05
5339.00,2.314815e-05
5340.00,2.314815e-05
5341.00,2.314815e-05
5342.00,2.314815e-05
5343.00,2.314815e-05
5344.00,2.314815e-05
5345.00,4.629630e-05
5346.00,2.314815e-05
5347.00,1.157407e-05
5348.00,2.314815e-05
5349.00,1.157407e-05
5350.00,6.944445e-05
5351.00,2.314815e-05
5352.00,3.472222e-05
5353.00,1.157407e-05
5354.00,3.472222e-05
5355.00,4.629630e-05
5356.00,2.314815e-05
5357.00,1.157407e-05
5358.00,1.157407e-05
5359.00,5.787037e-05
5360.00,0.000000e+00
5361.00,2.314815e-05
5362.00,5.787037e-05
5363.00,0.000000e+00
5364.00,3.472222e-05
5365.00,1.157407e-05
5366.00,1.157407e-05
5367.00,3.472222e-05
5368.00,0.000000e+00
5369.00,2.314815e-05
5370.00,4.629630e-05
5371.00,2.314815e-05
5372.00,0.000000e+00
5373.00,3.472222e-05
5374.00,2.314815e-05
5375.00,0.000000e+00
5376.00,3.472222e-05
5377.00,0.000000e+00
5378.00,0.000000e+00
5379.00,1.157407e-05
5380.00,3.472222e-05
5381.00,5.787037e-05
5382.00,0.000000e+00
5383.00,3.472222e-05
5384.00,3.472222e-05
5385.00,1.157407e-05
5386.00,0.000000e+00
5387.00,1.157407e-05
5388.00,2.314815e-05
5389.00,2.314815e-05
5390.00,2.314815e-05
5391.00,0.000000e+00
5392.00,4.629630e-05
5393.00,2.314815e-05
5394.00,6.944445e-05
5395.00,1.157407e-05
5396.00,1.157407e-05
5397.00,5.787037e-05
5398.00,2.314815e-05
5399.00,3.472222e-05
5400.00,1.157407e-05
5401.00,1.157407e-05
5402.00,5.787037e-05
5403.00,0.000000e+00
5404.00,1.157407e-05
5405.00,1.157407e-05
5406.00,2.314815e-05
5407.00,0.000000e+00
5408.00,1.157407e-05
5409.00,2.314815e-05
5410.00,1.157407e-05
5411.00,1.157407e-05
5412.00,0.000000e+00
5413.00,5.787037e-05
5414.00,0.000000e+00
5415.00,2.314815e-05
5416.00,1.157407e-05
5417.00,0.000000e+00
5418.00,0.000000e+00
5419.00,3.472222e-05
5420.00,0.000000e+00
5421.00,1.157407e-05
5422.00,4.629630e-05
5423.00,0.000000e+00
5424.00,1.157407e-05
5425.00,1.157407e-05
5426.00,3.472222e-05
5427.00,0.000000e+00
5428.00,2.314815e-05
5429.00,1.157407e-05
5430.00,1.157407e-05
5431.00,0.000000e+00
5432.00,3.472222e-05
5433.00,1.157407e-05
5434.00,2.314815e-05
5435.00,0.000000e+00
5436.00,5.787037e-05
5437.00,0.000000e+00
5438.00,0.000000e+00
5439.00,1.157407e-05
5440.00,0.000000e+00
5441.00,0.000000e+00
5442.00,2.314815e-05
5443.00,4.629630e-05
5444.00,1.157407e-05
5445.00,1.157407e-05
5446.00,2.314815e-05
5447.00,0.000000e+00
5448.00,1.157407e-05
5449.00,0.000000e+00
5450.00,2.314815e-05
5451.00,0.000000e+00
5452.00,1.157407e-05
5453.00,2.314815e-05
5454.00,2.314815e-05
5455.00,3.472222e-05
5456.00,2.314815e-05
5457.00,2.314815e-05
5458.00,0.000000e+00
5459.00,2.314815e-05
5460.00,3.472222e-05
5461.00,1.157407e-05
5462.00,6.944445e-05
5463.00,2.314815e-05
5464.00,2.314815e-05
5465.00,0.000000e+00
5466.00,1.157407e-05
5467.00,3.472222e-05
5468.00,1.157407e-05
5469.00,0.000000e+00
5470.00,0.000000e+00
5471.00,0.000000e+00
5472.00,0.000000e+00
5473.00,1.157407e-05
5474.00,4.629630e-05
5475.00,3.472222e-05
5476.00,3.472222e-05
5477.00,0.000000e+00
5478.00,2.314815e-05
5479.00,1.157407e-05
5480.00,0.000000e+00
5481.00,2.314815e-05
5482.00,1.157407e-05
5483.00,0.000000e+00
5484.00,1.157407e-05
5485.00,4.629630e-05
5486.00,0.000000e+00
5487.00,0.000000e+00
5488.00,1.157407e-05
5489.00,1.157407e-05
5490.00,2.314815e-05
5491.00,1.157407e-05
5492.00,3.472222e-05
5493.00,2.314815e-05
5494.00,3.472222e-05
5495.00,5.787037e-05
5496.00,1.157407e-05
5497.00,1.157407e-05
5498.00,0.000000e+00
5499.00,3.472222e-05
5500.00,1.157407e-05
5501.00,1.157407e-05
5502.00,1.157407e-05
5503.00,1.157407e-05
5504.00,3.472222e-05
5505.00,0.000000e+00
5506.00,1.157407e-05
5507.00,2.314815e-05
5508.00,2.314815e-05
5509.00,2.314815e-05
5510.00,0.000000e+00
5511.00,3.472222e-05
5512.00,1.157407e-05
5513.00,2.314815e-05
5514.00,1.157407e-05
5515.00,1.157407e-05
5516.00,4.629630e-05
5517.00,1.157407e-05
5518.00,1.157407e-05
5519.00,0.000000e+00
5520.00,3.472222e-05
5521.00,0.000000e+00
5522.00,2.314815e-05
5523.00,5.787037e-05
5524.00,2.314815e-05
5525.00,1.157407e-05
5526.00,1.157407e-05
5527.00,3.472222e-05
5528.00,0.000000e+00
5529.00,0.000000e+00
5530.00,1.157407e-05
5531.00,2.314815e-05
5532.00,1.157407e-05
5533.00,1.157407e-05
5534.00,1.157407e-05
5535.00,0.000000e+00
5536.00,0.000000e+00
5537.00,2.314815e-05
5538.00,1.157407e-05
5539.00,1.157407e-05
5540.00,0.000000e+00
5541.00,2.314815e-05
5542.00,3.472222e-05
5543.00,1.157407e-05
5544.00,5.787037e-05
5545.00,1.157407e-05
5546.00,1.157407e-05
5547.00,3.472222e-05
5548.00,1.157407e-05
5549.00,2.314815e-05
5550.00,0.000000e+00
5551.00,4.629630e-05
5552.00,3.472222e-05
5553.00,0.000000e+00
5554.00,0.000000e+00
5555.00,4.629630e-05
5556.00,4.629630e-05
5557.00,0.000000e+00
5558.00,1.157407e-05
5559.00,1.157407e-05
5560.00,5.787037e-05
5561.00,0.000000e+00
5562.00,1.157407e-05
5563.00,1.157407e-05
5564.00,1.157407e-05
5565.00,1.157407e-05
5566.00,0.000000e+00
5567.00,1.157407e-05
5568.00,1.157407e-05
5569.00,2.314815e-05
5570.00,1.157407e-05
5571.00,1.157407e-05
5572.00,2.314815e-05
5573.00,0.000000e+00
5574.00,2.314815e-05
5575.00,1.157407e-05
5576.00,3.472222e-05
5577.00,2.314815e-05
5578.00,2.314815e-05
5579.00,1.157407e-05
5580.00,0.000000e+00
5581.00,2.314815e-05
5582.00,3.472222e-05
5583.00,2.314815e-05
5584.00,3.472222e-05
5585.00,2.314815e-05
5586.00,2.314815e-05
5587.00,2.314815e-05
5588.00,2.314815e-05
5589.00,1.157407e-05
5590.00,4.629630e-05
5591.00,1.157407e-05
5592.00,0.000000e+00
5593.00,5.787037e-05
5594.00,0.000000e+00
5595.00,0.000000e+00
5596.00,0.000000e+00
5597.00,3.472222e-05
5598.00,2.314815e-05
5599.00,0.000000e+00
5600.00,0.000000e+00
5601.00,2.314815e-05
5602.00,3.472222e-05
5603.00,0.000000e+00
5604.00,3.472222e-05
5605.00,0.000000e+00
5606.00,4.629630e-05
5607.00,3.472222e-05
5608.00,2.314815e-05
5609.00,6.944445e-05
5610.00,1.157407e-05
5611.00,0.000000e+00
5612.00,2.314815e-05
5613.00,1.157407e-05
5614.00,2.314815e-05
5615.00,1.157407e-05
5616.00,1.157407e-05
5617.00,2.314815e-05
5618.00,4.629630e-05
5619.00,0.000000e+00
5620.00,4.629630e-05
5621.00,2.314815e-05
5622.00,3.472222e-05
5623.00,2.314815e-05
5624.00,2.314815e-05
5625.00,1.157407e-05
5626.00,1.157407e-05
5627.00,3.472222e-05
5628.00,1.157407e-05
5629.00,3.472222e-05
5630.00,1.157407e-05
5631.00,0.000000e+00
5632.00,0.000000e+00
5633.00,1.157407e-05
5634.00,1.157407e-05
5635.00,1.157407e-05
5636.00,0.000000e+00
5637.00,2.314815e-05
5638.00,1.157407e-05
5639.00,1.157407e-05
5640.00,2.314815e-05
5641.00,1.157407e-05
5642.00,2.314815e-05
5643.00,1.157407e-05
5644.00,5.787037e-05
5645.00,1.157407e-05
5646.00,2.314815e-05
5647.00,3.472222e-05
5648.00,2.314815e-05
5649.00,0.000000e+00
5650.00,2.314815e-05
5651.00,1.157407e-05
5652.00,0.000000e+00
5653.00,2.314815e-05
5654.00,0.000000e+00
5655.00,4.629630e-05
5656.00,1.157407e-05
5657.00,1.157407e-05
5658.00,5.787037e-05
5659.00,1.157407e-05
5660.00,1.157407e-05
5661.00,0.000000e+00
5662.00,1.157407e-05
5663.00,0.000000e+00
5664.00,0.000000e+00
5665.00,3.472222e-05
5666.00,2.314815e-05
5667.00,1.157407e-05
5668.00,0.000000e+00
5669.00,2.314815e-05
5670.00,3.472222e-05
5671.00,1.157407e-05
5672.00,5.787037e-05
5673.00,1.157407e-05
5674.00,2.314815e-05
5675.00,1.157407e-05
5676.00,3.472222e-05
5677.00,1.157407e-05
5678.00,1.157407e-05
5679.00,1.157407e-05
5680.00,1.157407e-05
5681.00,0.000000e+00
5682.00,0.000000e+00
5683.00,1.157407e-05
5684.00,1.157407e-05
5685.00,1.157407e-05
5686.00,4.629630e-05
5687.00,2.314815e-05
5688.00,1.157407e-05
5689.00,0.000000e+00
5690.00,1.157407e-05
5691.00,1.157407e-05
5692.00,5.787037e-05
5693.00,5.787037e-05
5694.00,1.157407e-05
5695.00,1.157407e-05
5696.00,0.000000e+00
5697.00,0.000000e+00
5698.00,3.472222e-05
5699.00,3.472222e-05
5700.00,2.314815e-05
5701.00,0.000000e+00
5702.00,1.157407e-05
5703.00,2.314815e-05
5704.00,0.000000e+00
5705.00,2.314815e-05
5706.00,0.000000e+00
5707.00,1.157407e-05
5708.00,0.000000e+00
5709.00,5.787037e-05
5710.00,1.157407e-05
5711.00,2.314815e-05
5712.00,2.314815e-05
5713.00,1.157407e-05
5714.00,3.472222e-05
5715.00,2.314815e-05
5716.00,1.157407e-05
5717.00,2.314815e-05
5718.00,0.000000e+00
5719.00,0.000000e+00
5720.00,3.472222e-05
5721.00,3.472222e-05
5722.00,1.157407e-05
5723.00,4.629630e-05
5724.00,1.157407e-05
5725.00,3.472222e-05
5726.00,1.157407e-05
5727.00,1.157407e-05
5728.00,0.000000e+00
5729.00,3.472222e-05
5730.00,2.314815e-05
5731.00,2.314815e-05
5732.00,3.472222e-05
5733.00,1.157407e-05
5734.00,0.000000e+00
5735.00,6.944445e-05
5736.00,0.000000e+00
5737.00,2.314815e-05
5738.00,1.157407e-05
5739.00,3.472222e-05
5740.00,0.000000e+00
5741.00,1.157407e-05
5742.00,2.314815e-05
5743.00,1.157407e-05
5744.00,2.314815e-05
5745.00,2.314815e-05
5746.00,2.314815e-05
5747.00,1.157407e-05
5748.00,1.157407e-05
5749.00,3.472222e-05
5750.00,1.157407e-05
5751.00,0.000000e+00
5752.00,2.314815e-05
5753.00,1.157407e-05
5754.00,0.000000e+00
5755.00,0.000000e+00
5756.00,2.314815e-05
5757.00,0.000000e+00
5758.00,2.314815e-05
5759.00,0.000000e+00
5760.00,4.629630e-05
5761.00,1.157407e-05
5762.00,0.000000e+00
5763.00,0.000000e+00
5764.00,1.157407e-05
5765.00,3.472222e-05
5766.00,3.472222e-05
5767.00,3.472222e-05
5768.00,1.157407e-05
5769.00,1.157407e-05
5770.00,2.314815e-05
5771.00,0.000000e+00
5772.00,1.157407e-05
5773.00,1.157407e-05
5774.00,2.314815e-05
5775.00,2.314815e-05
5776.00,0.000000e+00
5777.00,1.157407e-05
5778.00,0.000000e+00
5779.00,0.000000e+00
5780.00,2.314815e-05
5781.00,2.314815e-05
5782.00,0.000000e+00
5783.00,1.157407e-05
5784.00,8.101852e-05
5785.00,0.000000e+00
5786.00,2.314815e-05
5787.00,2.314815e-05
5788.00,0.000000e+00
5789.00,6.944445e-05
5790.00,2.314815e-05
5791.00,4.629630e-05
5792.00,0.000000e+00
5793.00,0.000000e+00
5794.00,2.314815e-05
5795.00,1.157407e-05
5796.00,3.472222e-05
5797.00,3.472222e-05
5798.00,2.314815e-05
5799.00,0.000000e+00
5800.00,5.787037e-05
5801.00,0.000000e+00
5802.00,0.000000e+00
5803.00,0.000000e+00
5804.00,3.472222e-05
5805.00,2.314815e-05
5806.00,2.314815e-05
5807.00,4.629630e-05
5808.00,2.314815e-05
5809.00,4.629630e-05
5810.00,1.157407e-05
5811.00,1.157407e-05
5812.00,2.314815e-05
5813.00,1.157407e-05
5814.00,2.314815e-05
5815.00,0.000000e+00
5816.00,5.787037e-05
5817.00,1.157407e-05
5818.00,1.157407e-05
5819.00,3.472222e-05
5820.00,1.157407e-05
5821.00,5.787037e-05
5822.00,0.000000e+00
5823.00,1.157407e-05
5824.00,0.000000e+00
5825.00,2.314815e-05
5826.00,0.000000e+00
5827.00,1.157407e-05
5828.00,2.314815e-05
5829.00,0.000000e+00
5830.00,0.000000e+00
5831.00,1.157407e-05
5832.00,0.000000e+00
5833.00,2.314815e-05
5834.00,2.314815e-05
5835.00,0.000000e+00
5836.00,2.314815e-05
5837.00,3.472222e-05
5838.00,1.157407e-05
5839.00,2.314815e-05
5840.00,3.472222e-05
5841.00,1.157407e-05
5842.00,1.157407e-05
5843.00,1.157407e-05
5844.00,5.787037e-05
5845.00,1.157407e-05
5846.00,1.157407e-05
5847.00,3.472222e-05
5848.00,1.157407e-05
5849.00,1.157407e-05
5850.00,1.157407e-05
5851.00,1.157407e-05
5852.00,1.157407e-05
5853.00,0.000000e+00
5854.00,3.472222e-05
5855.00,0.000000e+00
5856.00,3.472222e-05
5857.00,0.000000e+00
5858.00,3.472222e-05
5859.00,0.000000e+00
5860.00,0.000000e+00
5861.00,4.629630e-05
5862.00,1.157407e-05
5863.00,0.000000e+00
5864.00,3.472222e-05
5865.00,4.629630e-05
5866.00,0.000000e+00
5867.00,3.472222e-05
5868.00,4.629630e-05
5869.00,0.000000e+00
5870.00,1.157407e-05
5871.00,8.101852e-05
5872.00,1.157407e-05
5873.00,0.000000e+00
5874.00,2.314815e-05
5875.00,3.472222e-05
5876.00,0.000000e+00
5877.00,3.472222e-05
5878.00,3.472222e-05
5879.00,1.157407e-05
5880.00,1.157407e-05
5881.00,2.314815e-05
5882.00,2.314815e-05
5883.00,0.000000e+00
5884.00,0.000000e+00
5885.00,3.472222e-05
5886.00,5.787037e-05
5887.00,0.000000e+00
5888.00,1.157407e-05
5889.00,2.314815e-05
5890.00,1.157407e-05
5891.00,2.314815e-05
5892.00,0.000000e+00
5893.00,1.157407e-05
5894.00,0.000000e+00
5895.00,1.157407e-05
5896.00,0.000000e+00
5897.00,1.157407e-05
5898.00,2.314815e-05
5899.00,1.157407e-05
5900.00,2.314815e-05
5901.00,2.314815e-05
5902.00,0.000000e+00
5903.00,3.472222e-05
5904.00,0.000000e+00
5905.00,3.472222e-05
5906.00,0.000000e+00
5907.00,2.314815e-05
5908.00,2.314815e-05
5909.00,0.000000e+00
5910.00,1.157407e-05
5911.00,0.000000e+00
5912.00,2.314815e-05
5913.00,2.314815e-05
5914.00,4.629630e-05
5915.00,0.000000e+00
5916.00,2.314815e-05
5917.00,2.314815e-05
5918.00,1.157407e-05
5919.00,3.472222e-05
5920.00,1.157407e-05
5921.00,0.000000e+00
5922.00,1.157407e-05
5923.00,0.000000e+00
5924.00,2.314815e-05
5925.00,0.000000e+00
5926.00,1.157407e-05
5927.00,1.157407e-05
5928.00,4.629630e-05
5929.00,2.314815e-05
5930.00,5.787037e-05
5931.00,2.314815e-05
5932.00,0.000000e+00
5933.00,5.787037e-05
5934.00,0.000000e+00
5935.00,1.157407e-05
5936.00,2.314815e-05
5937.00,1.157407e-05
5938.00,1.157407e-05
5939.00,1.157407e-05
5940.00,5.787037e-05
5941.00,1.157407e-05
5942.00,0.000000e+00
5943.00,0.000000e+00
5944.00,1.157407e-05
5945.00,1.157407e-05
5946.00,2.314815e-05
5947.00,2.314815e-05
5948.00,1.157407e-05
5949.00,3.472222e-05
5950.00,0.000000e+00
5951.00,1.157407e-05
5952.00,3.472222e-05
5953.00,3.472222e-05
5954.00,1.157407e-05
5955.00,0.000000e+00
5956.00,6.944445e-05
5957.00,0.000000e+00
5958.00,1.157407e-05
5959.00,6.944445e-05
5960.00,2.314815e-05
5961.00,1.157407e-05
5962.00,1.157407e-05
5963.00,3.472222e-05
5964.00,2.314815e-05
5965.00,3.472222e-05
5966.00,0.000000e+00
5967.00,1.157407e-05
5968.00,3.472222e-05
5969.00,0.000000e+00
5970.00,8.101852e-05
5971.00,2.314815e-05
5972.00,3.472222e-05
5973.00,2.314815e-05
5974.00,0.000000e+00
5975.00,1.157407e-05
5976.00,1.157407e-05
5977.00,4.629630e-05
5978.00,1.157407e-05
5979.00,1.157407e-05
5980.00,0.000000e+00
5981.00,0.000000e+00
5982.00,3.472222e-05
5983.00,0.000000e+00
5984.00,2.314815e-05
5985.00,1.157407e-05
5986.00,2.314815e-05
5987.00,1.157407e-05
5988.00,1.157407e-05
5989.00,3.472222e-05
5990.00,1.157407e-05
5991.00,2.314815e-05
5992.00,5.787037e-05
5993.00,0.000000e+00
5994.00,1.157407e-05
5995.00,0.000000e+00
5996.00,3.472222e-05
5997.00,3.472222e-05
5998.00,4.629630e-05
5999.00,2.314815e-05
6000.00,2.314815e-05
6001.00,0.000000e+00
6002.00,1.157407e-05
6003.00,3.472222e-05
6004.00,1.157407e-05
6005.00,6.944445e-05
6006.00,0.000000e+00
6007.00,1.157407e-05
6008.00,2.314815e-05
6009.00,1.157407e-05
6010.00,4.629630e-05
6011.00,1.157407e-05
6012.00,4.629630e-05
6013.00,0.000000e+00
6014.00,1.157407e-05
6015.00,1.157407e-05
6016.00,0.000000e+00
6017.00,2.314815e-05
6018.00,2.314815e-05
6019.00,1.157407e-05
6020.00,2.314815e-05
6021.00,2.314815e-05
6022.00,0.000000e+00
6023.00,1.157407e-05
6024.00,3.472222e-05
6025.00,1.157407e-05
6026.00,3.472222e-05
6027.00,2.314815e-05
6028.00,1.157407e-05
6029.00,1.157407e-05
6030.00,1.157407e-05
6031.00,2.314815e-05
6032.00,2.314815e-05
6033.00,2.314815e-05
6034.00,0.000000e+00
6035.00,3.472222e-05
6036.00,0.000000e+00
6037.00,0.000000e+00
6038.00,1.157407e-05
6039.00,1.157407e-05
6040.00,2.314815e-05
6041.00,0.000000e+00
6042.00,5.787037e-05
6043.00,3.472222e-05
6044.00,1.157407e-05
6045.00,0.000000e+00
6046.00,0.000000e+00
6047.00,1.157407e-05
6048.00,0.000000e+00
6049.00,0.000000e+00
6050.00,1.157407e-05
6051.00,1.157407e-05
6052.00,1.157407e-05
6053.00,1.157407e-05
6054.00,2.314815e-05
6055.00,1.157407e-05
6056.00,8.101852e-05
6057.00,2.314815e-05
6058.00,0.000000e+00
6059.00,2.314815e-05
6060.00,3.472222e-05
6061.00,3.472222e-05
6062.00,2.314815e-05
6063.00,0.000000e+00
6064.00,0.000000e+00
6065.00,1.157407e-05
6066.00,2.314815e-05
6067.00,2.314815e-05
6068.00,4.629630e-05
6069.00,0.000000e+00
6070.00,4.629630e-05
6071.00,1.157407e-05
6072.00,1.157407e-05
6073.00,1.157407e-05
6074.00,1.157407e-05
6075.00,3.472222e-05
6076.00,0.000000e+00
6077.00,1.157407e-05
6078.00,1.157407e-05
6079.00,0.000000e+00
6080.00,1.157407e-05
6081.00,1.157407e-05
6082.00,3.472222e-05
6083.00,1.157407e-05
6084.00,1.157407e-05
6085.00,0.000000e+00
6086.00,1.157407e-05
6087.00,1.157407e-05
6088.00,2.314815e-05
6089.00,1.157407e-05
6090.00,0.000000e+00
6091.00,0.000000e+00
6092.00,0.000000e+00
6093.00,0.000000e+00
6094.00,6.944445e-05
6095.00,0.000000e+00
6096.00,1.157407e-05
6097.00,2.314815e-05
6098.00,4.629630e-05
6099.00,2.314815e-05
6100.00,1.157407e-05
6101.00,2.314815e-05
6102.00,1.157407e-05
6103.00,2.314815e-05
6104.00,1.157407e-05
6105.00,0.000000e+00
6106.00,1.157407e-05
6107.00,2.314815e-05
6108.00,4.629630e-05
6109.00,0.000000e+00
6110.00,5.787037e-05
6111.00,0.000000e+00
6112.00,2.314815e-05
6113.00,0.000000e+00
6114.00,0.000000e+00
6115.00,1.157407e-05
6116.00,0.000000e+00
6117.00,1.157407e-05
6118.00,0.000000e+00
6119.00,4.629630e-05
6120.00,2.314815e-05
6121.00,2.314815e-05
6122.00,4.629630e-05
6123.00,1.157407e-05
6124.00,3.472222e-05
6125.00,0.000000e+00
6126.00,1.157407e-05
6127.00,1.157407e-05
6128.00,2.314815e-05
6129.00,2.314815e-05
6130.00,1.157407e-05
6131.00,1.157407e-05
6132.00,0.000000e+00
6133.00,2.314815e-05
6134.00,2.314815e-05
6135.00,0.000000e+00
6136.00,2.314815e-05
6137.00,3.472222e-05
6138.00,4.629630e-05
6139.00,0.000000e+00
6140.00,2.314815e-05
6141.00,0.000000e+00
6142.00,1.157407e-05
6143.00,3.472222e-05
6144.00,0.000000e+00
6145.00,3.472222e-05
6146.00,0.000000e+00
6147.00,3.472222e-05
6148.00,3.472222e-05
6149.00,0.000000e+00
6150.00,3.472222e-05
6151.00,0.000000e+00
6152.00,2.314815e-05
6153.00,1.157407e-05
6154.00,1.157407e-05
6155.00,0.000000e+00
6156.00,2.314815e-05
6157.00,0.000000e+00
6158.00,0.000000e+00
6159.00,2.314815e-05
6160.00,0.000000e+00
6161.00,0.000000e+00
6162.00,1.157407e-05
6163.00,2.314815e-05
6164.00,2.314815e-05
6165.00,1.157407e-05
6166.00,2.314815e-05
6167.00,0.000000e+00
6168.00,1.157407e-05
6169.00,1.157407e-05
6170.00,1.157407e-05
6171.00,3.472222e-05
6172.00,1.157407e-05
6173.00,3.472222e-05
6174.00,0.000000e+00
6175.00,1.157407e-05
6176.00,2.314815e-05
6177.00,2.314815e-05
6178.00,2.314815e-05
6179.00,0.000000e+00
6180.00,6.944445e-05
6181.00,0.000000e+00
6182.00,2.314815e-05
6183.00,2.314815e-05
6184.00,1.157407e-05
6185.00,0.000000e+00
6186.00,2.314815e-05
6187.00,1.157407e-05
6188.00,0.000000e+00
6189.00,3.472222e-05
6190.00,0.000000e+00
6191.00,1.157407e-05
6192.00,0.000000e+00
6193.00,0.000000e+00
6194.00,2.314815e-05
6195.00,2.314815e-05
6196.00,0.000000e+00
6197.00,0.000000e+00
6198.00,3.472222e-05
6199.00,2.314815e-05
6200.00,0.000000e+00
6201.00,2.314815e-05
6202.00,2.314815e-05
6203.00,3.472222e-05
6204.00,1.157407e-05
6205.00,1.157407e-05
6206.00,3.472222e-05
6207.00,0.000000e+00
6208.00,3.472222e-05
6209.00,2.314815e-05
6210.00,3.472222e-05
6211.00,0.000000e+00
6212.00,0.000000e+00
6213.00,0.000000e+00
6214.00,0.000000e+00
6215.00,1.157407e-05
6216.00,1.157407e-05
6217.00,0.000000e+00
6218.00,2.314815e-05
6219.00,2.314815e-05
6220.00,1.157407e-05
6221.00,2.314815e-05
6222.00,3.472222e-05
6223.00,0.000000e+00
6224.00,3.472222e-05
6225.00,0.000000e+00
6226.00,0.000000e+00
6227.00,1.157407e-05
6228.00,1.157407e-05
6229.00,1.157407e-05
6230.00,3.472222e-05
6231.00,3.472222e-05
6232.00,0.000000e+00
6233.00,1.157407e-05
6234.00,1.157407e-05
6235.00,2.314815e-05
6236.00,2.314815e-05
6237.00,2.314815e-05
6238.00,2.314815e-05
6239.00,2.314815e-05
6240.00,0.000000e+00
6241.00,3.472222e-05
6242.00,1.157407e-05
6243.00,4.629630e-05
6244.00,1.157407e-05
6245.00,2.314815e-05
6246.00,0.000000e+00
6247.00,1.157407e-05
6248.00,3.472222e-05
6249.00,2.314815e-05
6250.00,2.314815e-05
6251.00,0.000000e+00
6252.00,2.314815e-05
6253.00,0.000000e+00
6254.00,3.472222e-05
6255.00,4.629630e-05
6256.00,0.000000e+00
6257.00,2.314815e-05
6258.00,0.000000e+00
6259.00,0.000000e+00
6260.00,0.000000e+00
6261.00,2.314815e-05
6262.00,2.314815e-05
6263.00,1.157407e-05
6264.00,0.000000e+00
6265.00,1.157407e-05
6266.00,1.157407e-05
6267.00,2.314815e-05
6268.00,2.314815e-05
6269.00,4.629630e-05
6270.00,3.472222e-05
6271.00,6.944445e-05
6272.00,1.157407e-05
6273.00,0.000000e+00
6274.00,1.157407e-05
6275.00,2.314815e-05
6276.00,2.314815e-05
6277.00,0.000000e+00
6278.00,1.157407e-05
6279.00,1.157407e-05
6280.00,2.314815e-05
6281.00,3.472222e-05
6282.00,2.314815e-05
6283.00,0.000000e+00
6284.00,1.157407e-05
6285.00,2.314815e-05
6286.00,1.157407e-05
6287.00,2.314815e-05
6288.00,1.157407e-05
6289.00,3.472222e-05
6290.00,2.314815e-05
6291.00,2.314815e-05
6292.00,2.314815e-05
6293.00,1.157407e-05
6294.00,2.314815e-05
6295.00,1.157407e-05
6296.00,1.157407e-05
6297.00,2.314815e-05
6298.00,1.157407e-05
6299.00,2.314815e-05
6300.00,2.314815e-05
6301.00,3.472222e-05
6302.00,0.000000e+00
6303.00,1.157407e-05
6304.00,3.472222e-05
6305.00,1.157407e-05
6306.00,1.157407e-05
6307.00,1.157407e-05
6308.00,0.000000e+00
6309.00,1.157407e-05
6310.00,1.157407e-05
6311.00,3.472222e-05
6312.00,0.000000e+00
6313.00,1.157407e-05
6314.00,2.314815e-05
6315.00,3.472222e-05
6316.00,2.314815e-05
6317.00,1.157407e-05
6318.00,2.314815e-05
6319.00,2.314815e-05
6320.00,2.314815e-05
6321.00,3.472222e-05
6322.00,2.314815e-05
6323.00,0.000000e+00
6324.00,0.000000e+00
6325.00,1.157407e-05
6326.00,2.314815e-05
6327.00,1.157407e-05
6328.00,1.157407e-05
6329.00,3.472222e-05
6330.00,0.000000e+00
6331.00,2.314815e-05
6332.00,0.000000e+00
6333.00,0.000000e+00
6334.00,0.000000e+00
6335.00,2.314815e-05
6336.00,2.314815e-05
6337.00,1.157407e-05
6338.00,2.314815e-05
6339.00,1.157407e-05
6340.00,3.472222e-05
6341.00,1.157407e-05
6342.00,0.000000e+00
6343.00,3.472222e-05
6344.00,2.314815e-05
6345.00,3.472222e-05
6346.00,1.157407e-05
6347.00,2.314815e-05
6348.00,1.157407e-05
6349.00,2.314815e-05
6350.00,1.157407e-05
6351.00,1.157407e-05
6352.00,0.000000e+00
6353.00,0.000000e+00
6354.00,0.000000e+00
6355.00,3.472222e-05
6356.00,0.000000e+00
6357.00,0.000000e+00
6358.00,0.000000e+00
6359.00,4.629630e-05
6360.00,3.472222e-05
6361.00,1.157407e-05
6362.00,2.314815e-05
6363.00,2.314815e-05
6364.00,1.157407e-05
6365.00,3.472222e-05
6366.00,1.157407e-05
6367.00,1.157407e-05
6368.00,3.472222e-05
6369.00,2.314815e-05
6370.00,2.314815e-05
6371.00,0.000000e+00
6372.00,0.000000e+00
6373.00,2.314815e-05
6374.00,0.000000e+00
6375.00,1.157407e-05
6376.00,2.314815e-05
6377.00,0.000000e+00
6378.00,5.787037e-05
6379.00,3.472222e-05
6380.00,5.787037e-05
6381.00,0.000000e+00
6382.00,0.000000e+00
6383.00,1.157407e-05
6384.00,1.157407e-05
6385.00,3.472222e-05
6386.00,0.000000e+00
6387.00,0.000000e+00
6388.00,1.157407e-05
6389.00,1.157407e-05
6390.00,3.472222e-05
6391.00,1.157407e-05
6392.00,3.472222e-05
6393.00,0.000000e+00
6394.00,3.472222e-05
6395.00,3.472222e-05
6396.00,0.000000e+00
6397.00,1.157407e-05
6398.00,1.157407e-05
6399.00,1.157407e-05
6400.00,1.157407e-05
6401.00,1.157407e-05
6402.00,1.157407e-05
6403.00,1.157407e-05
6404.00,0.000000e+00
6405.00,1.157407e-05
6406.00,2.314815e-05
6407.00,2.314815e-05
6408.00,1.157407e-05
6409.00,1.157407e-05
6410.00,0.000000e+00
6411.00,4.629630e-05
6412.00,2.314815e-05
6413.00,0.000000e+00
6414.00,2.314815e-05
6415.00,3.472222e-05
6416.00,2.314815e-05
6417.00,1.157407e-05
6418.00,2.314815e-05
6419.00,2.314815e-05
6420.00,1.157407e-05
6421.00,2.314815e-05
6422.00,3.472222e-05
6423.00,0.000000e+00
6424.00,1.157407e-05
6425.00,2.314815e-05
6426.00,3.472222e-05
6427.00,0.000000e+00
6428.00,2.314815e-05
6429.00,2.314815e-05
6430.00,0.000000e+00
6431.00,0.000000e+00
6432.00,1.157407e-05
6433.00,1.157407e-05
6434.00,4.629630e-05
6435.00,2.314815e-05
6436.00,4.629630e-05
6437.00,0.000000e+00
6438.00,1.157407e-05
6439.00,3.472222e-05
6440.00,1.157407e-05
6441.00,4.629630e-05
6442.00,2.314815e-05
6443.00,2.314815e-05
6444.00,2.314815e-05
6445.00,0.000000e+00
6446.00,5.787037e-05
6447.00,0.000000e+00
6448.00,1.157407e-05
6449.00,2.314815e-05
6450.00,2.314815e-05
6451.00,1.157407e-05
6452.00,1.157407e-05
6453.00,3.472222e-05
6454.00,2.314815e-05
6455.00,2.314815e-05
6456.00,0.000000e+00
6457.00,4.629630e-05
6458.00,2.314815e-05
6459.00,1.157407e-05
6460.00,1.157407e-05
6461.00,1.157407e-05
6462.00,2.314815e-05
6463.00,1.157407e-05
6464.00,4.629630e-05
6465.00,1.157407e-05
6466.00,1.157407e-05
6467.00,4.629630e-05
6468.00,1.157407e-05
6469.00,0.000000e+00
6470.00,0.000000e+00
6471.00,1.157407e-05
6472.00,0.000000e+00
6473.00,0.000000e+00
6474.00,1.157407e-05
6475.00,1.157407e-05
6476.00,2.314815e-05
6477.00,1.157407e-05
6478.00,1.157407e-05
6479.00,0.000000e+00
6480.00,4.629630e-05
6481.00,1.157407e-05
6482.00,2.314815e-05
6483.00,0.000000e+00
6484.00,0.000000e+00
6485.00,3.472222e-05
6486.00,0.000000e+00
6487.00,2.314815e-05
6488.00,2.314815e-05
6489.00,1.157407e-05
6490.00,2.314815e-05
6491.00,0.000000e+00
6492.00,3.472222e-05
6493.00,2.314815e-05
6494.00,1.157407e-05
6495.00,2.314815e-05
6496.00,2.314815e-05
6497.00,2.314815e-05
6498.00,1.157407e-05
6499.00,1.157407e-05
6500.00,1.157407e-05
6501.00,1.157407e-05
6502.00,2.314815e-05
6503.00,0.000000e+00
6504.00,3.472222e-05
6505.00,1.157407e-05
6506.00,3.472222e-05
6507.00,3.472222e-05
6508.00,4.629630e-05
6509.00,2.314815e-05
6510.00,1.157407e-05
6511.00,2.314815e-05
6512.00,1.157407e-05
6513.00,1.157407e-05
6514.00,1.157407e-05
6515.00,2.314815e-05
6516.00,2.314815e-05
6517.00,1.157407e-05
6518.00,3.472222e-05
6519.00,1.157407e-05
6520.00,3.472222e-05
6521.00,1.157407e-05
6522.00,0.000000e+00
6523.00,1.157407e-05
6524.00,0.000000e+00
6525.00,1.157407e-05
6526.00,0.000000e+00
6527.00,4.629630e-05
6528.00,0.000000e+00
6529.00,2.314815e-05
6530.00,0.000000e+00
6531.00,2.314815e-05
6532.00,0.000000e+00
6533.00,4.629630e-05
6534.00,1.157407e-05
6535.00,2.314815e-05
6536.00,2.314815e-05
6537.00,1.157407e-05
6538.00,0.000000e+00
6539.00,1.157407e-05
6540.00,1.157407e-05
6541.00,2.314815e-05
6542.00,1.157407e-05
6543.00,2.314815e-05
6544.00,1.157407e-05
6545.00,0.000000e+00
6546.00,0.000000e+00
6547.00,0.000000e+00
6548.00,2.314815e-05
6549.00,1.157407e-05
6550.00,0.000000e+00
6551.00,0.000000e+00
6552.00,1.157407e-05
6553.00,2.314815e-05
6554.00,2.314815e-05
6555.00,2.314815e-05
6556.00,0.000000e+00
6557.00,0.000000e+00
6558.00,0.000000e+00
6559.00,0.000000e+00
6560.00,2.314815e-05
6561.00,2.314815e-05
6562.00,1.157407e-05
6563.00,3.472222e-05
6564.00,1.157407e-05
6565.00,2.314815e-05
6566.00,0.000000e+00
6567.00,2.314815e-05
6568.00,2.314815e-05
6569.00,0.000000e+00
6570.00,2.314815e-05
6571.00,0.000000e+00
6572.00,2.314815e-05
6573.00,4.629630e-05
6574.00,2.314815e-05
6575.00,1.157407e-05
6576.00,4.629630e-05
6577.00,0.000000e+00
6578.00,0.000000e+00
6579.00,0.000000e+00
6580.00,0.000000e+00
6581.00,0.000000e+00
6582.00,1.157407e-05
6583.00,2.314815e-05
6584.00,1.157407e-05
6585.00,1.157407e-05
6586.00,1.157407e-05
6587.00,1.157407e-05
6588.00,0.000000e+00
6589.00,2.314815e-05
6590.00,3.472222e-05
6591.00,1.157407e-05
6592.00,1.157407e-05
6593.00,2.314815e-05
6594.00,2.314815e-05
6595.00,1.157407e-05
6596.00,0.000000e+00
6597.00,1.157407e-05
6598.00,0.000000e+00
6599.00,0.000000e+00
6600.00,2.314815e-05
6601.00,1.157407e-05
6602.00,4.629630e-05
6603.00,1.157407e-05
6604.00,3.472222e-05
6605.00,1.157407e-05
6606.00,1.157407e-05
6607.00,0.000000e+00
6608.00,3.472222e-05
6609.00,2.314815e-05
6610.00,0.000000e+00
6611.00,1.157407e-05
6612.00,2.314815e-05
6613.00,2.314815e-05
6614.00,2.314815e-05
6615.00,0.000000e+00
6616.00,1.157407e-05
6617.00,2.314815e-05
6618.00,2.314815e-05
6619.00,0.000000e+00
6620.00,0.000000e+00
6621.00,2.314815e-05
6622.00,0.000000e+00
6623.00,9.259259e-05
6624.00,1.157407e-05
6625.00,2.314815e-05
6626.00,1.157407e-05
6627.00,1.157407e-05
6628.00,3.472222e-05
6629.00,3.472222e-05
6630.00,3.472222e-05
6631.00,0.000000e+00
6632.00,1.157407e-05
6633.00,0.000000e+00
6634.00,1.157407e-05
6635.00,2.314815e-05
6636.00,1.157407e-05
6637.00,2.314815e-05
6638.00,0.000000e+00
6639.00,2.314815e-05
6640.00,1.157407e-05
6641.00,0.000000e+00
6642.00,1.157407e-05
6643.00,0.000000e+00
6644.00,2.314815e-05
6645.00,0.000000e+00
6646.00,5.787037e-05
6647.00,0.000000e+00
6648.00,3.472222e-05
6649.00,0.000000e+00
6650.00,1.157407e-05
6651.00,3.472222e-05
6652.00,1.157407e-05
6653.00,3.472222e-05
6654.00,0.000000e+00
6655.00,0.000000e+00
6656.00,5.787037e-05
6657.00,0.000000e+00
6658.00,1.157407e-05
6659.00,1.157407e-05
6660.00,1.157407e-05
6661.00,2.314815e-05
6662.00,1.157407e-05
6663.00,0.000000e+00
6664.00,0.000000e+00
6665.00,2.314815e-05
6666.00,2.314815e-05
6667.00,2.314815e-05
6668.00,0.000000e+00
6669.00,2.314815e-05
6670.00,1.157407e-05
6671.00,0.000000e+00
6672.00,2.314815e-05
6673.00,1.157407e-05
6674.00,2.314815e-05
6675.00,4.629630e-05
6676.00,1.157407e-05
6677.00,0.000000e+00
6678.00,1.157407e-05
6679.00,1.157407e-05
6680.00,1.157407e-05
6681.00,5.787037e-05
6682.00,1.157407e-05
6683.00,4.629630e-05
6684.00,2.314815e-05
6685.00,1.157407e-05
6686.00,2.314815e-05
6687.00,2.314815e-05
6688.00,0.000000e+00
6689.00,2.314815e-05
6690.00,0.000000e+00
6691.00,2.314815e-05
6692.00,1.157407e-05
6693.00,2.314815e-05
6694.00,0.000000e+00
6695.00,3.472222e-05
6696.00,1.157407e-05
6697.00,2.314815e-05
6698.00,3.472222e-05
6699.00,6.944445e-05
6700.00,0.000000e+00
6701.00,2.314815e-05
6702.00,1.157407e-05
6703.00,0.000000e+00
6704.00,3.472222e-05
6705.00,0.000000e+00
6706.00,1.157407e-05
6707.00,2.314815e-05
6708.00,1.157407e-05
6709.00,3.472222e-05
6710.00,2.314815e-05
6711.00,2.314815e-05
6712.00,0.000000e+00
6713.00,0.000000e+00
6714.00,4.629630e-05
6715.00,1.157407e-05
6716.00,2.314815e-05
6717.00,0.000000e+00
6718.00,3.472222e-05
6719.00,1.157407e-05
6720.00,1.157407e-05
6721.00,4.629630e-05
6722.00,0.000000e+00
6723.00,4.629630e-05
6724.00,0.000000e+00
6725.00,2.314815e-05
6726.00,2.314815e-05
6727.00,0.000000e+00
6728.00,1.157407e-05
6729.00,0.000000e+00
6730.00,0.000000e+00
6731.00,1.157407e-05
6732.00,0.000000e+00
6733.00,0.000000e+00
6734.00,2.314815e-05
6735.00,2.314815e-05
6736.00,1.157407e-05
6737.00,3.472222e-05
6738.00,2.314815e-05
6739.00,2.314815e-05
6740.00,2.314815e-05
6741.00,2.314815e-05
6742.00,0.000000e+00
6743.00,1.157407e-05
6744.00,2.314815e-05
6745.00,0.000000e+00
6746.00,3.472222e-05
6747.00,1.157407e-05
6748.00,0.000000e+00
6749.00,0.000000e+00
6750.00,2.314815e-05
6751.00,4.629630e-05
6752.00,1.157407e-05
6753.00,1.157407e-05
6754.00,1.157407e-05
6755.00,1.157407e-05
6756.00,3.472222e-05
6757.00,1.157407e-05
6758.00,2.314815e-05
6759.00,0.000000e+00
6760.00,1.157407e-05
6761.00,2.314815e-05
6762.00,0.000000e+00
6763.00,1.157407e-05
6764.00,2.314815e-05
6765.00,2.314815e-05
6766.00,0.000000e+00
6767.00,2.314815e-05
6768.00,1.157407e-05
6769.00,1.157407e-05
6770.00,1.157407e-05
6771.00,0.000000e+00
6772.00,2.314815e-05
6773.00,1.157407e-05
6774.00,3.472222e-05
6775.00,0.000000e+00
6776.00,1.157407e-05
6777.00,1.157407e-05
6778.00,0.000000e+00
6779.00,2.314815e-05
6780.00,0.000000e+00
6781.00,2.314815e-05
6782.00,0.000000e+00
6783.00,1.157407e-05
6784.00,2.314815e-05
6785.00,0.000000e+00
6786.00,2.314815e-05
6787.00,0.000000e+00
6788.00,0.000000e+00
6789.00,0.000000e+00
6790.00,0.000000e+00
6791.00,5.787037e-05
6792.00,1.157407e-05
6793.00,4.629630e-05
6794.00,4.629630e-05
6795.00,3.472222e-05
6796.00,1.157407e-05
6797.00,3.472222e-05
6798.00,1.157407e-05
6799.00,0.000000e+00
6800.00,1.157407e-05
6801.00,0.000000e+00
6802.00,1.157407e-05
6803.00,0.000000e+00
6804.00,1.157407e-05
6805.00,1.157407e-05
6806.00,2.314815e-05
6807.00,1.157407e-05
6808.00,1.157407e-05
6809.00,4.629630e-05
6810.00,0.000000e+00
6811.00,0.000000e+00
6812.00,2.314815e-05
6813.00,2.314815e-05
6814.00,6.944445e-05
6815.00,1.157407e-05
6816.00,0.000000e+00
6817.00,2.314815e-05
6818.00,0.000000e+00
6819.00,4.629630e-05
6820.00,1.157407e-05
6821.00,1.157407e-05
6822.00,3.472222e-05
6823.00,2.314815e-05
6824.00,1.157407e-05
6825.00,1.157407e-05
6826.00,3.472222e-05
6827.00,0.000000e+00
6828.00,0.000000e+00
6829.00,0.000000e+00
6830.00,1.157407e-05
6831.00,4.629630e-05
6832.00,0.000000e+00
6833.00,1.157407e-05
6834.00,2.314815e-05
6835.00,4.629630e-05
6836.00,0.000000e+00
6837.00,2.314815e-05
6838.00,0.000000e+00
6839.00,1.157407e-05
6840.00,2.314815e-05
6841.00,0.000000e+00
6842.00,3.472222e-05
6843.00,1.157407e-05
6844.00,1.157407e-05
6845.00,2.314815e-05
6846.00,3.472222e-05
6847.00,1.157407e-05
6848.00,2.314815e-05
6849.00,4.629630e-05
6850.00,0.000000e+00
6851.00,3.472222e-05
6852.00,2.314815e-05
6853.00,0.000000e+00
6854.00,2.314815e-05
6855.00,0.000000e+00
6856.00,0.000000e+00
6857.00,1.157407e-05
6858.00,3.472222e-05
6859.00,1.157407e-05
6860.00,1.157407e-05
6861.00,0.000000e+00
6862.00,0.000000e+00
6863.00,3.472222e-05
6864.00,0.000000e+00
6865.00,2.314815e-05
6866.00,1.157407e-05
6867.00,0.000000e+00
6868.00,0.000000e+00
6869.00,0.000000e+00
6870.00,1.157407e-05
6871.00,0.000000e+00
6872.00,1.157407e-05
6873.00,0.000000e+00
6874.00,0.000000e+00
6875.00,1.157407e-05
6876.00,0.000000e+00
6877.00,3.472222e-05
6878.00,1.157407e-05
6879.00,1.157407e-05
6880.00,1.157407e-05
6881.00,1.157407e-05
6882.00,3.472222e-05
6883.00,0.000000e+00
6884.00,2.314815e-05
6885.00,0.000000e+00
6886.00,1.157407e-05
6887.00,1.157407e-05
6888.00,1.157407e-05
6889.00,2.314815e-05
6890.00,0.000000e+00
6891.00,2.314815e-05
6892.00,2.314815e-05
6893.00,1.157407e-05
6894.00,3.472222e-05
6895.00,0.000000e+00
6896.00,4.629630e-05
6897.00,1.157407e-05
6898.00,2.314815e-05
6899.00,2.314815e-05
6900.00,0.000000e+00
6901.00,0.000000e+00
6902.00,1.157407e-05
6903.00,1.157407e-05
6904.00,2.314815e-05
6905.00,0.000000e+00
6906.00,0.000000e+00
6907.00,3.472222e-05
6908.00,2.314815e-05
6909.00,2.314815e-05
6910.00,0.000000e+00
6911.00,0.000000e+00
6912.00,1.157407e-05
6913.00,0.000000e+00
6914.00,0.000000e+00
6915.00,0.000000e+00
6916.00,0.000000e+00
6917.00,1.157407e-05
6918.00,0.000000e+00
6919.00,2.314815e-05
6920.00,0.000000e+00
6921.00,4.629630e-05
6922.00,0.000000e+00
6923.00,0.000000e+00
6924.00,1.157407e-05
6925.00,0.000000e+00
6926.00,0.000000e+00
6927.00,0.000000e+00
6928.00,1.157407e-05
6929.00,1.157407e-05
6930.00,2.314815e-05
6931.00,1.157407e-05
6932.00,0.000000e+00
6933.00,3.472222e-05
6934.00,1.157407e-05
6935.00,3.472222e-05
6936.00,1.157407e-05
6937.00,0.000000e+00
6938.00,1.157407e-05
6939.00,1.157407e-05
6940.00,3.472222e-05
6941.00,1.157407e-05
6942.00,3.472222e-05
6943.00,0.000000e+00
6944.00,1.157407e-05
6945.00,4.629630e-05
6946.00,0.000000e+00
6947.00,1.157407e-05
6948.00,2.314815e-05
6949.00,1.157407e-05
6950.00,1.157407e-05
6951.00,1.157407e-05
6952.00,1.157407e-05
6953.00,0.000000e+00
6954.00,1.157407e-05
6955.00,0.000000e+00
6956.00,0.000000e+00
6957.00,0.000000e+00
6958.00,0.000000e+00
6959.00,5.787037e-05
6960.00,2.314815e-05
6961.00,3.472222e-05
6962.00,2.314815e-05
6963.00,1.157407e-05
6964.00,1.157407e-05
6965.00,1.157407e-05
6966.00,4.629630e-05
6967.00,0.000000e+00
6968.00,1.157407e-05
6969.00,1.157407e-05
6970.00,1.157407e-05
6971.00,0.000000e+00
6972.00,2.314815e-05
6973.00,0.000000e+00
6974.00,1.157407e-05
6975.00,4.629630e-05
6976.00,0.000000e+00
6977.00,3.472222e-05
6978.00,1.157407e-05
6979.00,2.314815e-05
6980.00,2.314815e-05
6981.00,2.314815e-05
6982.00,1.157407e-05
6983.00,0.000000e+00
6984.00,3.472222e-05
6985.00,0.000000e+00
6986.00,0.000000e+00
6987.00,3.472222e-05
6988.00,1.157407e-05
6989.00,3.472222e-05
6990.00,1.157407e-05
6991.00,1.157407e-05
6992.00,2.314815e-05
6993.00,1.157407e-05
6994.00,1.157407e-05
6995.00,2.314815e-05
6996.00,3.472222e-05
6997.00,1.157407e-05
6998.00,2.314815e-05
6999.00,1.157407e-05
7000.00,1.157407e-05
7001.00,1.157407e-05
7002.00,1.157407e-05
7003.00,0.000000e+00
7004.00,0.000000e+00
7005.00,3.472222e-05
7006.00,0.000000e+00
7007.00,0.000000e+00
7008.00,4.629630e-05
7009.00,1.157407e-05
7010.00,2.314815e-05
7011.00,0.000000e+00
7012.00,1.157407e-05
7013.00,0.000000e+00
7014.00,1.157407e-05
7015.00,2.314815e-05
7016.00,1.157407e-05
7017.00,1.157407e-05
7018.00,0.000000e+00
7019.00,2.314815e-05
7020.00,3.472222e-05
7021.00,0.000000e+00
7022.00,0.000000e+00
7023.00,1.157407e-05
7024.00,0.000000e+00
7025.00,2.314815e-05
7026.00,3.472222e-05
7027.00,0.000000e+00
7028.00,2.314815e-05
7029.00,1.157407e-05
7030.00,0.000000e+00
7031.00,8.101852e-05
7032.00,0.000000e+00
7033.00,2.314815e-05
7034.00,0.000000e+00
7035.00,1.157407e-05
7036.00,0.000000e+00
7037.00,0.000000e+00
7038.00,2.314815e-05
7039.00,3.472222e-05
7040.00,2.314815e-05
7041.00,3.472222e-05
7042.00,0.000000e+00
7043.00,0.000000e+00
7044.00,0.000000e+00
7045.00,0.000000e+00
7046.00,4.629630e-05
7047.00,5.787037e-05
7048.00,1.157407e-05
7049.00,1.157407e-05
7050.00,0.000000e+00
7051.00,1.157407e-05
7052.00,3.472222e-05
7053.00,0.000000e+00
7054.00,3.472222e-05
7055.00,2.314815e-05
7056.00,2.314815e-05
7057.00,2.314815e-05
7058.00,0.000000e+00
7059.00,2.314815e-05
7060.00,1.157407e-05
7061.00,2.314815e-05
7062.00,0.000000e+00
7063.00,0.000000e+00
7064.00,1.157407e-05
7065.00,2.314815e-05
7066.00,2.314815e-05
7067.00,1.157407e-05
7068.00,0.000000e+00
7069.00,0.000000e+00
7070.00,5.787037e-05
7071.00,1.157407e-05
7072.00,1.157407e-05
7073.00,1.157407e-05
7074.00,0.000000e+00
7075.00,4.629630e-05
7076.00,1.157407e-05
7077.00,2.314815e-05
7078.00,1.157407e-05
7079.00,2.314815e-05
7080.00,1.157407e-05
7081.00,0.000000e+00
7082.00,2.314815e-05
7083.00,1.157407e-05
7084.00,2.314815e-05
7085.00,0.000000e+00
7086.00,0.000000e+00
7087.00,2.314815e-05
7088.00,2.314815e-05
7089.00,2.314815e-05
7090.00,0.000000e+00
7091.00,0.000000e+00
7092.00,0.000000e+00
7093.00,2.314815e-05
7094.00,0.000000e+00
7095.00,0.000000e+00
7096.00,1.157407e-05
7097.00,0.000000e+00
7098.00,1.157407e-05
7099.00,2.314815e-05
7100.00,0.000000e+00
7101.00,3.472222e-05
7102.00,0.000000e+00
7103.00,2.314815e-05
7104.00,0.000000e+00
7105.00,0.000000e+00
7106.00,1.157407e-05
7107.00,1.157407e-05
7108.00,2.314815e-05
7109.00,0.000000e+00
7110.00,2.314815e-05
7111.00,0.000000e+00
7112.00,3.472222e-05
7113.00,0.000000e+00
7114.00,2.314815e-05
7115.00,1.157407e-05
7116.00,0.000000e+00
7117.00,2.314815e-05
7118.00,1.157407e-05
7119.00,2.314815e-05
7120.00,2.314815e-05
7121.00,1.157407e-05
7122.00,0.000000e+00
7123.00,0.000000e+00
7124.00,0.000000e+00
7125.00,1.157407e-05
7126.00,3.472222e-05
7127.00,0.000000e+00
7128.00,0.000000e+00
7129.00,3.472222e-05
7130.00,0.000000e+00
7131.00,0.000000e+00
7132.00,1.157407e-05
7133.00,1.157407e-05
7134.00,1.157407e-05
7135.00,0.000000e+00
7136.00,4.629630e-05
7137.00,0.000000e+00
7138.00,0.000000e+00
7139.00,0.000000e+00
7140.00,2.314815e-05
7141.00,1.157407e-05
7142.00,0.000000e+00
7143.00,1.157407e-05
7144.00,0.000000e+00
7145.00,2.314815e-05
7146.00,1.157407e-05
7147.00,1.157407e-05
7148.00,0.000000e+00
7149.00,1.157407e-05
7150.00,0.000000e+00
7151.00,4.629630e-05
7152.00,2.314815e-05
7153.00,0.000000e+00
7154.00,0.000000e+00
7155.00,2.314815e-05
7156.00,0.000000e+00
7157.00,3.472222e-05
7158.00,1.157407e-05
7159.00,1.157407e-05
7160.00,0.000000e+00
7161.00,0.000000e+00
7162.00,1.157407e-05
7163.00,0.000000e+00
7164.00,2.314815e-05
7165.00,1.157407e-05
7166.00,0.000000e+00
7167.00,1.157407e-05
7168.00,1.157407e-05
7169.00,2.314815e-05
7170.00,0.000000e+00
7171.00,0.000000e+00
7172.00,1.157407e-05
7173.00,3.472222e-05
7174.00,2.314815e-05
7175.00,0.000000e+00
7176.00,0.000000e+00
7177.00,0.000000e+00
7178.00,1.157407e-05
7179.00,0.000000e+00
7180.00,2.314815e-05
7181.00,1.157407e-05
7182.00,5.787037e-05
7183.00,2.314815e-05
7184.00,0.000000e+00
7185.00,1.157407e-05
7186.00,1.157407e-05
7187.00,0.000000e+00
7188.00,1.157407e-05
7189.00,1.157407e-05
7190.00,1.157407e-05
7191.00,1.157407e-05
7192.00,1.157407e-05
7193.00,1.157407e-05
7194.00,4.629630e-05
7195.00,0.000000e+00
7196.00,3.472222e-05
7197.00,0.000000e+00
7198.00,1.157407e-05
7199.00,2.314815e-05
7200.00,0.000000e+00
7201.00,1.157407e-05
7202.00,0.000000e+00
7203.00,2.314815e-05
7204.00,0.000000e+00
7205.00,0.000000e+00
7206.00,1.157407e-05
7207.00,1.157407e-05
7208.00,3.472222e-05
7209.00,2.314815e-05
7210.00,2.314815e-05
7211.00,1.157407e-05
7212.00,0.000000e+00
7213.00,2.314815e-05
7214.00,1.157407e-05
7215.00,1.157407e-05
7216.00,0.000000e+00
7217.00,3.472222e-05
7218.00,1.157407e-05
7219.00,0.000000e+00
7220.00,1.157407e-05
7221.00,0.000000e+00
7222.00,1.157407e-05
7223.00,0.000000e+00
7224.00,1.157407e-05
7225.00,0.000000e+00
7226.00,0.000000e+00
7227.00,4.629630e-05
7228.00,0.000000e+00
7229.00,2.314815e-05
7230.00,0.000000e+00
7231.00,3.472222e-05
7232.00,1.157407e-05
7233.00,2.314815e-05
7234.00,1.157407e-05
7235.00,0.000000e+00
7236.00,1.157407e-05
7237.00,1.157407e-05
7238.00,0.000000e+00
7239.00,0.000000e+00
7240.00,0.000000e+00
7241.00,2.314815e-05
7242.00,1.157407e-05
7243.00,2.314815e-05
7244.00,0.000000e+00
7245.00,1.157407e-05
7246.00,1.157407e-05
7247.00,0.000000e+00
7248.00,1.157407e-05
7249.00,0.000000e+00
7250.00,5.787037e-05
7251.00,1.157407e-05
7252.00,3.472222e-05
7253.00,1.157407e-05
7254.00,0.000000e+00
7255.00,1.157407e-05
7256.00,0.000000e+00
7257.00,0.000000e+00
7258.00,0.000000e+00
7259.00,2.314815e-05
7260.00,0.000000e+00
7261.00,1.157407e-05
7262.00,2.314815e-05
7263.00,0.000000e+00
7264.00,0.000000e+00
7265.00,1.157407e-05
7266.00,1.157407e-05
7267.00,2.314815e-05
7268.00,0.000000e+00
7269.00,1.157407e-05
7270.00,2.314815e-05
7271.00,3.472222e-05
7272.00,1.157407e-05
7273.00,0.000000e+00
7274.00,0.000000e+00
7275.00,0.000000e+00
7276.00,3.472222e-05
7277.00,2.314815e-05
7278.00,3.472222e-05
7279.00,0.000000e+00
7280.00,4.629630e-05
7281.00,0.000000e+00
7282.00,1.157407e-05
7283.00,1.157407e-05
7284.00,0.000000e+00
7285.00,3.472222e-05
7286.00,0.000000e+00
7287.00,4.629630e-05
7288.00,1.157407e-05
7289.00,0.000000e+00
7290.00,1.157407e-05
7291.00,1.157407e-05
7292.00,4.629630e-05
7293.00,0.000000e+00
7294.00,2.314815e-05
7295.00,0.000000e+00
7296.00,0.000000e+00
7297.00,2.314815e-05
7298.00,0.000000e+00
7299.00,2.314815e-05
7300.00,0.000000e+00
7301.00,2.314815e-05
7302.00,0.000000e+00
7303.00,1.157407e-05
7304.00,2.314815e-05
7305.00,1.157407e-05
7306.00,1.157407e-05
7307.00,0.000000e+00
7308.00,1.157407e-05
7309.00,1.157407e-05
7310.00,1.157407e-05
7311.00,2.314815e-05
7312.00,2.314815e-05
7313.00,2.314815e-05
7314.00,1.157407e-05
7315.00,1.157407e-05
7316.00,1.157407e-05
7317.00,2.314815e-05
7318.00,0.000000e+00
7319.00,0.000000e+00
7320.00,0.000000e+00
7321.00,0.000000e+00
7322.00,1.157407e-05
7323.00,1.157407e-05
7324.00,0.000000e+00
7325.00,1.157407e-05
7326.00,1.157407e-05
7327.00,1.157407e-05
7328.00,0.000000e+00
7329.00,1.157407e-05
7330.00,0.000000e+00
7331.00,1.157407e-05
7332.00,2.314815e-05
7333.00,0.000000e+00
7334.00,1.157407e-05
7335.00,1.157407e-05
7336.00,1.157407e-05
7337.00,1.157407e-05
7338.00,2.314815e-05
7339.00,1.157407e-05
7340.00,1.157407e-05
7341.00,3.472222e-05
7342.00,1.157407e-05
7343.00,2.314815e-05
7344.00,0.000000e+00
7345.00,0.000000e+00
7346.00,1.157407e-05
7347.00,1.157407e-05
7348.00,1.157407e-05
7349.00,0.000000e+00
7350.00,2.314815e-05
7351.00,0.000000e+00
7352.00,1.157407e-05
7353.00,2.314815e-05
7354.00,0.000000e+00
7355.00,1.157407e-05
7356.00,2.314815e-05
7357.00,3.472222e-05
7358.00,2.314815e-05
7359.00,2.314815e-05
7360.00,2.314815e-05
7361.00,0.000000e+00
7362.00,0.000000e+00
7363.00,1.157407e-05
7364.00,1.157407e-05
7365.00,3.472222e-05
7366.00,0.000000e+00
7367.00,4.629630e-05
7368.00,1.157407e-05
7369.00,2.314815e-05
7370.00,1.157407e-05
7371.00,1.157407e-05
7372.00,1.157407e-05
7373.00,1.157407e-05
7374.00,1.157407e-05
7375.00,0.000000e+00
7376.00,1.157407e-05
7377.00,1.157407e-05
7378.00,4.629630e-05
7379.00,0.000000e+00
7380.00,0.000000e+00
7381.00,1.157407e-05
7382.00,0.000000e+00
7383.00,4.629630e-05
7384.00,1.157407e-05
7385.00,1.157407e-05
7386.00,0.000000e+00
7387.00,0.000000e+00
7388.00,1.157407e-05
7389.00,2.314815e-05
7390.00,1.157407e-05
7391.00,0.000000e+00
7392.00,2.314815e-05
7393.00,1.157407e-05
7394.00,2.314815e-05
7395.00,1.157407e-05
7396.00,2.314815e-05
7397.00,0.000000e+00
7398.00,2.314815e-05
7399.00,2.314815e-05
7400.00,0.000000e+00
7401.00,0.000000e+00
7402.00,3.472222e-05
7403.00,0.000000e+00
7404.00,1.157407e-05
7405.00,1.157407e-05
7406.00,1.157407e-05
7407.00,0.000000e+00
7408.00,0.000000e+00
7409.00,1.157407e-05
7410.00,0.000000e+00
7411.00,0.000000e+00
7412.00,1.157407e-05
7413.00,1.157407e-05
7414.00,0.000000e+00
7415.00,1.157407e-05
7416.00,3.472222e-05
7417.00,0.000000e+00
7418.00,2.314815e-05
7419.00,0.000000e+00
7420.00,1.157407e-05
7421.00,1.157407e-05
7422.00,2.314815e-05
7423.00,0.000000e+00
7424.00,0.000000e+00
7425.00,4.629630e-05
7426.00,0.000000e+00
7427.00,2.314815e-05
7428.00,1.157407e-05
7429.00,1.157407e-05
7430.00,0.000000e+00
7431.00,1.157407e-05
7432.00,3.472222e-05
7433.00,1.157407e-05
7434.00,2.314815e-05
7435.00,1.157407e-05
7436.00,0.000000e+00
7437.00,1.157407e-05
7438.00,1.157407e-05
7439.00,2.314815e-05
7440.00,1.157407e-05
7441.00,3.472222e-05
7442.00,0.000000e+00
7443.00,1.157407e-05
7444.00,1.157407e-05
7445.00,1.157407e-05
7446.00,3.472222e-05
7447.00,0.000000e+00
7448.00,0.000000e+00
7449.00,1.157407e-05
7450.00,1.157407e-05
7451.00,1.157407e-05
7452.00,0.000000e+00
7453.00,1.157407e-05
7454.00,2.314815e-05
7455.00,1.157407e-05
7456.00,0.000000e+00
7457.00,0.000000e+00
7458.00,1.157407e-05
7459.00,0.000000e+00
7460.00,2.314815e-05
7461.00,1.157407e-05
7462.00,1.157407e-05
7463.00,0.000000e+00
7464.00,2.314815e-05
7465.00,1.157407e-05
7466.00,2.314815e-05
7467.00,3.472222e-05
7468.00,0.000000e+00
7469.00,0.000000e+00
7470.00,0.000000e+00
7471.00,1.157407e-05
7472.00,2.314815e-05
7473.00,0.000000e+00
7474.00,0.000000e+00
7475.00,1.157407e-05
7476.00,2.314815e-05
7477.00,2.314815e-05
7478.00,0.000000e+00
7479.00,1.157407e-05
7480.00,0.000000e+00
7481.00,4.629630e-05
7482.00,0.000000e+00
7483.00,0.000000e+00
7484.00,0.000000e+00
7485.00,0.000000e+00
7486.00,0.000000e+00
7487.00,3.472222e-05
7488.00,1.157407e-05
7489.00,1.157407e-05
7490.00,1.157407e-05
7491.00,2.314815e-05
7492.00,3.472222e-05
7493.00,1.157407e-05
7494.00,0.000000e+00
7495.00,2.314815e-05
7496.00,1.157407e-05
7497.00,2.314815e-05
7498.00,0.000000e+00
7499.00,0.000000e+00
7500.00,0.000000e+00
7501.00,0.000000e+00
7502.00,0.000000e+00
7503.00,0.000000e+00
7504.00,1.157407e-05
7505.00,1.157407e-05
7506.00,0.000000e+00
7507.00,1.157407e-05
7508.00,3.472222e-05
7509.00,3.472222e-05
7510.00,1.157407e-05
7511.00,0.000000e+00
7512.00,0.000000e+00
7513.00,0.000000e+00
7514.00,3.472222e-05
7515.00,1.157407e-05
7516.00,0.000000e+00
7517.00,0.000000e+00
7518.00,1.157407e-05
7519.00,0.000000e+00
7520.00,0.000000e+00
7521.00,1.157407e-05
7522.00,0.000000e+00
7523.00,3.472222e-05
7524.00,1.157407e-05
7525.00,2.314815e-05
7526.00,0.000000e+00
7527.00,3.472222e-05
7528.00,0.000000e+00
7529.00,1.157407e-05
7530.00,0.000000e+00
7531.00,1.157407e-05
7532.00,2.314815e-05
7533.00,0.000000e+00
7534.00,1.157407e-05
7535.00,0.000000e+00
7536.00,2.314815e-05
7537.00,2.314815e-05
7538.00,1.157407e-05
7539.00,2.314815e-05
7540.00,1.157407e-05
7541.00,1.157407e-05
7542.00,2.314815e-05
7543.00,1.157407e-05
7544.00,0.000000e+00
7545.00,0.000000e+00
7546.00,2.314815e-05
7547.00,1.157407e-05
7548.00,1.157407e-05
7549.00,0.000000e+00
7550.00,1.157407e-05
7551.00,1.157407e-05
7552.00,0.000000e+00
7553.00,1.157407e-05
7554.00,1.157407e-05
7555.00,2.314815e-05
7556.00,1.157407e-05
7557.00,1.157407e-05
7558.00,1.157407e-05
7559.00,0.000000e+00
7560.00,0.000000e+00
7561.00,0.000000e+00
7562.00,2.314815e-05
7563.00,0.000000e+00
7564.00,1.157407e-05
7565.00,1.157407e-05
7566.00,0.000000e+00
7567.00,3.472222e-05
7568.00,1.157407e-05
7569.00,0.000000e+00
7570.00,1.157407e-05
7571.00,0.000000e+00
7572.00,1.157407e-05
7573.00,1.157407e-05
7574.00,1.157407e-05
7575.00,0.000000e+00
7576.00,1.157407e-05
7577.00,1.157407e-05
7578.00,1.157407e-05
7579.00,1.157407e-05
7580.00,0.000000e+00
7581.00,0.000000e+00
7582.00,1.157407e-05
7583.00,2.314815e-05
7584.00,0.000000e+00
7585.00,0.000000e+00
7586.00,2.314815e-05
7587.00,3.472222e-05
7588.00,0.000000e+00
7589.00,1.157407e-05
7590.00,0.000000e+00
7591.00,0.000000e+00
7592.00,0.000000e+00
7593.00,2.314815e-05
7594.00,0.000000e+00
7595.00,1.157407e-05
7596.00,1.157407e-05
7597.00,2.314815e-05
7598.00,1.157407e-05
7599.00,0.000000e+00
7600.00,0.000000e+00
7601.00,1.157407e-05
7602.00,2.314815e-05
7603.00,3.472222e-05
7604.00,3.472222e-05
7605.00,0.000000e+00
7606.00,1.157407e-05
7607.00,0.000000e+00
7608.00,0.000000e+00
7609.00,0.000000e+00
7610.00,0.000000e+00
7611.00,2.314815e-05
7612.00,1.157407e-05
7613.00,2.314815e-05
7614.00,1.157407e-05
7615.00,1.157407e-05
7616.00,0.000000e+00
7617.00,0.000000e+00
7618.00,0.000000e+00
7619.00,0.000000e+00
7620.00,0.000000e+00
7621.00,2.314815e-05
7622.00,0.000000e+00
7623.00,3.472222e-05
7624.00,1.157407e-05
7625.00,0.000000e+00
7626.00,0.000000e+00
7627.00,1.157407e-05
7628.00,1.157407e-05
7629.00,0.000000e+00
7630.00,3.472222e-05
7631.00,0.000000e+00
7632.00,2.314815e-05
7633.00,0.000000e+00
7634.00,1.157407e-05
7635.00,2.314815e-05
7636.00,2.314815e-05
7637.00,3.472222e-05
7638.00,2.314815e-05
7639.00,2.314815e-05
7640.00,0.000000e+00
7641.00,1.157407e-05
7642.00,1.157407e-05
7643.00,2.314815e-05
7644.00,0.000000e+00
7645.00,0.000000e+00
7646.00,1.157407e-05
7647.00,2.314815e-05
7648.00,2.314815e-05
7649.00,3.472222e-05
7650.00,0.000000e+00
7651.00,1.157407e-05
7652.00,0.000000e+00
7653.00,1.157407e-05
7654.00,0.000000e+00
7655.00,0.000000e+00
7656.00,2.314815e-05
7657.00,1.157407e-05
7658.00,1.157407e-05
7659.00,2.314815e-05
7660.00,1.157407e-05
7661.00,1.157407e-05
7662.00,0.000000e+00
7663.00,2.314815e-05
7664.00,0.000000e+00
7665.00,1.157407e-05
7666.00,0.000000e+00
7667.00,1.157407e-05
7668.00,1.157407e-05
7669.00,1.157407e-05
7670.00,0.000000e+00
7671.00,0.000000e+00
7672.00,4.629630e-05
7673.00,0.000000e+00
7674.00,2.314815e-05
7675.00,0.000000e+00
7676.00,2.314815e-05
7677.00,1.157407e-05
7678.00,1.157407e-05
7679.00,1.157407e-05
7680.00,0.000000e+00
7681.00,1.157407e-05
7682.00,2.314815e-05
7683.00,0.000000e+00
7684.00,0.000000e+00
7685.00,0.000000e+00
7686.00,3.472222e-05
7687.00,0.000000e+00
7688.00,0.000000e+00
7689.00,0.000000e+00
7690.00,1.157407e-05
7691.00,3.472222e-05
7692.00,2.314815e-05
7693.00,1.157407e-05
7694.00,0.000000e+00
7695.00,1.157407e-05
7696.00,0.000000e+00
7697.00,1.157407e-05
7698.00,1.157407e-05
7699.00,3.472222e-05
7700.00,3.472222e-05
7701.00,1.157407e-05
7702.00,0.000000e+00
7703.00,2.314815e-05
7704.00,0.000000e+00
7705.00,0.000000e+00
7706.00,0.000000e+00
7707.00,1.157407e-05
7708.00,1.157407e-05
7709.00,1.157407e-05
7710.00,0.000000e+00
7711.00,2.314815e-05
7712.00,1.157407e-05
7713.00,0.000000e+00
7714.00,1.157407e-05
7715.00,1.157407e-05
7716.00,3.472222e-05
7717.00,1.157407e-05
7718.00,1.157407e-05
7719.00,4.629630e-05
7720.00,0.000000e+00
7721.00,0.000000e+00
7722.00,0.000000e+00
7723.00,0.000000e+00
7724.00,0.000000e+00
7725.00,0.000000e+00
7726.00,1.157407e-05
7727.00,1.157407e-05
7728.00,2.314815e-05
7729.00,0.000000e+00
7730.00,0.000000e+00
7731.00,0.000000e+00
7732.00,3.472222e-05
7733.00,1.157407e-05
7734.00,0.000000e+00
7735.00,0.000000e+00
7736.00,1.157407e-05
7737.00,1.157407e-05
7738.00,1.157407e-05
7739.00,1.157407e-05
7740.00,2.314815e-05
7741.00,0.000000e+00
7742.00,1.157407e-05
7743.00,0.000000e+00
7744.00,1.157407e-05
7745.00,0.000000e+00
7746.00,0.000000e+00
7747.00,1.157407e-05
7748.00,0.000000e+00
7749.00,1.157407e-05
7750.00,0.000000e+00
7751.00,1.157407e-05
7752.00,1.157407e-05
7753.00,0.000000e+00
7754.00,2.314815e-05
7755.00,1.157407e-05
7756.00,3.472222e-05
7757.00,3.472222e-05
7758.00,0.000000e+00
7759.00,1.157407e-05
7760.00,1.157407e-05
7761.00,1.157407e-05
7762.00,1.157407e-05
7763.00,3.472222e-05
7764.00,0.000000e+00
7765.00,2.314815e-05
7766.00,1.157407e-05
7767.00,2.314815e-05
7768.00,0.000000e+00
7769.00,0.000000e+00
7770.00,1.157407e-05
7771.00,1.157407e-05
7772.00,1.157407e-05
7773.00,1.157407e-05
7774.00,0.000000e+00
7775.00,0.000000e+00
7776.00,1.157407e-05
7777.00,3.472222e-05
7778.00,0.000000e+00
7779.00,1.157407e-05
7780.00,0.000000e+00
7781.00,1.157407e-05
7782.00,5.787037e-05
7783.00,1.157407e-05
7784.00,0.000000e+00
7785.00,1.157407e-05
7786.00,1.157407e-05
7787.00,1.157407e-05
7788.00,3.472222e-05
7789.00,1.157407e-05
7790.00,0.000000e+00
7791.00,2.314815e-05
7792.00,0.000000e+00
7793.00,2.314815e-05
7794.00,1.157407e-05
7795.00,1.157407e-05
7796.00,0.000000e+00
7797.00,0.000000e+00
7798.00,0.000000e+00
7799.00,0.000000e+00
7800.00,1.157407e-05
7801.00,1.157407e-05
7802.00,2.314815e-05
7803.00,0.000000e+00
7804.00,1.157407e-05
7805.00,1.157407e-05
7806.00,2.314815e-05
7807.00,3.472222e-05
7808.00,0.000000e+00
7809.00,1.157407e-05
7810.00,0.000000e+00
7811.00,0.000000e+00
7812.00,1.157407e-05
7813.00,0.000000e+00
7814.00,3.472222e-05
7815.00,1.157407e-05
7816.00,0.000000e+00
7817.00,0.000000e+00
7818.00,1.157407e-05
7819.00,3.472222e-05
7820.00,0.000000e+00
7821.00,0.000000e+00
7822.00,1.157407e-05
7823.00,1.157407e-05
7824.00,1.157407e-05
7825.00,0.000000e+00
7826.00,0.000000e+00
7827.00,0.000000e+00
7828.00,5.787037e-05
7829.00,1.157407e-05
7830.00,1.157407e-05
7831.00,1.157407e-05
7832.00,0.000000e+00
7833.00,0.000000e+00
7834.00,1.157407e-05
7835.00,0.000000e+00
7836.00,1.157407e-05
7837.00,0.000000e+00
7838.00,1.157407e-05
7839.00,0.000000e+00
7840.00,1.157407e-05
7841.00,0.000000e+00
7842.00,2.314815e-05
7843.00,0.000000e+00
7844.00,1.157407e-05
7845.00,1.157407e-05
7846.00,1.157407e-05
7847.00,0.000000e+00
7848.00,1.157407e-05
7849.00,1.157407e-05
7850.00,1.157407e-05
7851.00,2.314815e-05
7852.00,0.000000e+00
7853.00,0.000000e+00
7854.00,1.157407e-05
7855.00,1.157407e-05
7856.00,1.157407e-05
7857.00,1.157407e-05
7858.00,0.000000e+00
7859.00,1.157407e-05
7860.00,0.000000e+00
7861.00,1.157407e-05
7862.00,1.157407e-05
7863.00,1.157407e-05
7864.00,0.000000e+00
7865.00,2.314815e-05
7866.00,0.000000e+00
7867.00,0.000000e+00
7868.00,4.629630e-05
7869.00,0.000000e+00
7870.00,0.000000e+00
7871.00,0.000000e+00
7872.00,0.000000e+00
7873.00,1.157407e-05
7874.00,1.157407e-05
7875.00,2.314815e-05
7876.00,1.157407e-05
7877.00,2.314815e-05
7878.00,0.000000e+00
7879.00,0.000000e+00
7880.00,1.157407e-05
7881.00,1.157407e-05
7882.00,1.157407e-05
7883.00,0.000000e+00
7884.00,0.000000e+00
7885.00,0.000000e+00
7886.00,1.157407e-05
7887.00,0.000000e+00
7888.00,1.157407e-05
7889.00,2.314815e-05
7890.00,0.000000e+00
7891.00,0.000000e+00
7892.00,0.000000e+00
7893.00,1.157407e-05
7894.00,1.157407e-05
7895.00,0.000000e+00
7896.00,3.472222e-05
7897.00,1.157407e-05
7898.00,1.157407e-05
7899.00,1.157407e-05
7900.00,2.314815e-05
7901.00,0.000000e+00
7902.00,0.000000e+00
7903.00,0.000000e+00
7904.00,2.314815e-05
7905.00,1.157407e-05
7906.00,0.000000e+00
7907.00,2.314815e-05
7908.00,2.314815e-05
7909.00,0.000000e+00
7910.00,4.629630e-05
7911.00,0.000000e+00
7912.00,2.314815e-05
7913.00,0.000000e+00
7914.00,1.157407e-05
7915.00,1.157407e-05
7916.00,1.157407e-05
7917.00,2.314815e-05
7918.00,0.000000e+00
7919.00,1.157407e-05
7920.00,3.472222e-05
7921.00,2.314815e-05
7922.00,0.000000e+00
7923.00,0.000000e+00
7924.00,1.157407e-05
7925.00,0.000000e+00
7926.00,1.157407e-05
7927.00,0.000000e+00
7928.00,0.000000e+00
7929.00,0.000000e+00
7930.00,1.157407e-05
7931.00,4.629630e-05
7932.00,0.000000e+00
7933.00,2.314815e-05
7934.00,0.000000e+00
7935.00,0.000000e+00
7936.00,0.000000e+00
7937.00,2.314815e-05
7938.00,0.000000e+00
7939.00,0.000000e+00
7940.00,2.314815e-05
7941.00,0.000000e+00
7942.00,0.000000e+00
7943.00,0.000000e+00
7944.00,0.000000e+00
7945.00,0.000000e+00
7946.00,0.000000e+00
7947.00,2.314815e-05
7948.00,0.000000e+00
7949.00,0.000000e+00
7950.00,0.000000e+00
7951.00,0.000000e+00
7952.00,0.000000e+00
7953.00,1.157407e-05
7954.00,1.157407e-05
7955.00,0.000000e+00
7956.00,1.157407e-05
7957.00,1.157407e-05
7958.00,0.000000e+00
7959.00,0.000000e+00
7960.00,0.000000e+00
7961.00,1.157407e-05
7962.00,0.000000e+00
7963.00,1.157407e-05
7964.00,0.000000e+00
7965.00,0.000000e+00
7966.00,0.000000e+00
7967.00,0.000000e+00
7968.00,1.157407e-05
7969.00,1.157407e-05
7970.00,0.000000e+00
7971.00,2.314815e-05
7972.00,0.000000e+00
7973.00,2.314815e-05
7974.00,0.000000e+00
7975.00,0.000000e+00
7976.00,0.000000e+00
7977.00,3.472222e-05
7978.00,2.314815e-05
7979.00,1.157407e-05
7980.00,1.157407e-05
7981.00,0.000000e+00
7982.00,1.157407e-05
7983.00,1.157407e-05
7984.00,1.157407e-05
7985.00,1.157407e-05
7986.00,0.000000e+00
7987.00,0.000000e+00
7988.00,1.157407e-05
7989.00,0.000000e+00
7990.00,1.157407e-05
7991.00,0.000000e+00
7992.00,1.157407e-05
7993.00,0.000000e+00
7994.00,2.314815e-05
7995.00,0.000000e+00
7996.00,0.000000e+00
7997.00,1.157407e-05
7998.00,0.000000e+00
7999.00,0.000000e+00
8000.00,2.314815e-05
8001.00,3.472222e-05
8002.00,0.000000e+00
8003.00,1.157407e-05
8004.00,0.000000e+00
8005.00,1.157407e-05
8006.00,1.157407e-05
8007.00,0.000000e+00
8008.00,1.157407e-05
8009.00,0.000000e+00
8010.00,2.314815e-05
8011.00,0.000000e+00
8012.00,0.000000e+00
8013.00,1.157407e-05
8014.00,0.000000e+00
8015.00,3.472222e-05
8016.00,2.314815e-05
8017.00,0.000000e+00
8018.00,0.000000e+00
8019.00,1.157407e-05
8020.00,0.000000e+00
8021.00,0.000000e+00
8022.00,3.472222e-05
8023.00,0.000000e+00
8024.00,4.629630e-05
8025.00,1.157407e-05
8026.00,2.314815e-05
8027.00,1.157407e-05
8028.00,0.000000e+00
8029.00,2.314815e-05
8030.00,2.314815e-05
8031.00,2.314815e-05
8032.00,0.000000e+00
8033.00,0.000000e+00
8034.00,1.157407e-05
8035.00,0.000000e+00
8036.00,1.157407e-05
8037.00,1.157407e-05
8038.00,2.314815e-05
8039.00,1.157407e-05
8040.00,2.314815e-05
8041.00,1.157407e-05
8042.00,0.000000e+00
8043.00,2.314815e-05
8044.00,0.000000e+00
8045.00,0.000000e+00
8046.00,1.157407e-05
8047.00,2.314815e-05
8048.00,0.000000e+00
8049.00,1.157407e-05
8050.00,1.157407e-05
8051.00,1.157407e-05
8052.00,1.157407e-05
8053.00,2.314815e-05
8054.00,2.314815e-05
8055.00,0.000000e+00
8056.00,0.000000e+00
8057.00,5.787037e-05
8058.00,0.000000e+00
8059.00,0.000000e+00
8060.00,0.000000e+00
8061.00,2.314815e-05
8062.00,0.000000e+00
8063.00,1.157407e-05
8064.00,0.000000e+00
8065.00,1.157407e-05
8066.00,1.157407e-05
8067.00,1.157407e-05
8068.00,0.000000e+00
8069.00,0.000000e+00
8070.00,0.000000e+00
8071.00,0.000000e+00
8072.00,0.000000e+00
8073.00,3.472222e-05
8074.00,2.314815e-05
8075.00,1.157407e-05
8076.00,0.000000e+00
8077.00,0.000000e+00
8078.00,3.472222e-05
8079.00,0.000000e+00
8080.00,0.000000e+00
8081.00,0.000000e+00
8082.00,0.000000e+00
8083.00,1.157407e-05
8084.00,0.000000e+00
8085.00,1.157407e-05
8086.00,0.000000e+00
8087.00,1.157407e-05
8088.00,1.157407e-05
8089.00,0.000000e+00
8090.00,1.157407e-05
8091.00,0.000000e+00
8092.00,2.314815e-05
8093.00,0.000000e+00
8094.00,1.157407e-05
8095.00,0.000000e+00
8096.00,2.314815e-05
8097.00,1.157407e-05
8098.00,1.157407e-05
8099.00,3.472222e-05
8100.00,0.000000e+00
8101.00,2.314815e-05
8102.00,1.157407e-05
8103.00,2.314815e-05
8104.00,1.157407e-05
8105.00,1.157407e-05
8106.00,1.157407e-05
8107.00,1.157407e-05
8108.00,2.314815e-05
8109.00,0.000000e+00
8110.00,2.314815e-05
8111.00,0.000000e+00
8112.00,0.000000e+00
8113.00,1.157407e-05
8114.00,1.157407e-05
8115.00,2.314815e-05
8116.00,2.314815e-05
8117.00,0.000000e+00
8118.00,0.000000e+00
8119.00,1.157407e-05
8120.00,1.157407e-05
8121.00,1.157407e-05
8122.00,3.472222e-05
8123.00,1.157407e-05
8124.00,0.000000e+00
8125.00,1.157407e-05
8126.00,0.000000e+00
8127.00,2.314815e-05
8128.00,0.000000e+00
8129.00,0.000000e+00
8130.00,0.000000e+00
8131.00,2.314815e-05
8132.00,0.000000e+00
8133.00,0.000000e+00
8134.00,2.314815e-05
8135.00,0.000000e+00
8136.00,1.157407e-05
8137.00,1.157407e-05
8138.00,1.157407e-05
8139.00,2.314815e-05
8140.00,0.000000e+00
8141.00,3.472222e-05
8142.00,0.000000e+00
8143.00,4.629630e-05
8144.00,0.000000e+00
8145.00,0.000000e+00
8146.00,0.000000e+00
8147.00,0.000000e+00
8148.00,2.314815e-05
8149.00,2.314815e-05
8150.00,1.157407e-05
8151.00,0.000000e+00
8152.00,0.000000e+00
8153.00,0.000000e+00
8154.00,2.314815e-05
8155.00,0.000000e+00
8156.00,2.314815e-05
8157.00,0.000000e+00
8158.00,0.000000e+00
8159.00,1.157407e-05
8160.00,0.000000e+00
8161.00,0.000000e+00
8162.00,1.157407e-05
8163.00,0.000000e+00
8164.00,1.157407e-05
8165.00,0.000000e+00
8166.00,1.157407e-05
8167.00,0.000000e+00
8168.00,1.157407e-05
8169.00,1.157407e-05
8170.00,2.314815e-05
8171.00,0.000000e+00
8172.00,2.314815e-05
8173.00,1.157407e-05
8174.00,0.000000e+00
8175.00,0.000000e+00
8176.00,0.000000e+00
8177.00,0.000000e+00
8178.00,0.000000e+00
8179.00,1.157407e-05
8180.00,0.000000e+00
8181.00,0.000000e+00
8182.00,1.157407e-05
8183.00,0.000000e+00
8184.00,0.000000e+00
8185.00,1.157407e-05
8186.00,0.000000e+00
8187.00,2.314815e-05
8188.00,1.157407e-05
8189.00,0.000000e+00
8190.00,0.000000e+00
8191.00,1.157407e-05
8192.00,2.314815e-05
8193.00,0.000000e+00
8194.00,1.157407e-05
8195.00,0.000000e+00
8196.00,1.157407e-05
8197.00,2.314815e-05
8198.00,0.000000e+00
8199.00,0.000000e+00
8200.00,2.314815e-05
8201.00,1.157407e-05
8202.00,1.157407e-05
8203.00,0.000000e+00
8204.00,1.157407e-05
8205.00,0.000000e+00
8206.00,2.314815e-05
8207.00,1.157407e-05
8208.00,0.000000e+00
8209.00,0.000000e+00
8210.00,1.157407e-05
8211.00,1.157407e-05
8212.00,0.000000e+00
8213.00,1.157407e-05
8214.00,0.000000e+00
8215.00,1.157407e-05
8216.00,0.000000e+00
8217.00,1.157407e-05
8218.00,0.000000e+00
8219.00,0.000000e+00
8220.00,0.000000e+00
8221.00,1.157407e-05
8222.00,0.000000e+00
8223.00,0.000000e+00
8224.00,1.157407e-05
8225.00,0.000000e+00
8226.00,0.000000e+00
8227.00,1.157407e-05
8228.00,0.000000e+00
8229.00,3.472222e-05
8230.00,0.000000e+00
8231.00,3.472222e-05
8232.00,1.157407e-05
8233.00,3.472222e-05
8234.00,0.000000e+00
8235.00,1.157407e-05
8236.00,1.157407e-05
8237.00,0.000000e+00
8238.00,1.157407e-05
8239.00,3.472222e-05
8240.00,0.000000e+00
8241.00,1.157407e-05
8242.00,0.000000e+00
8243.00,1.157407e-05
8244.00,2.314815e-05
8245.00,1.157407e-05
8246.00,1.157407e-05
8247.00,0.000000e+00
8248.00,3.472222e-05
8249.00,0.000000e+00
8250.00,2.314815e-05
8251.00,0.000000e+00
8252.00,1.157407e-05
8253.00,1.157407e-05
8254.00,2.314815e-05
8255.00,1.157407e-05
8256.00,0.000000e+00
8257.00,2.314815e-05
8258.00,0.000000e+00
8259.00,0.000000e+00
8260.00,0.000000e+00
8261.00,1.157407e-05
8262.00,1.157407e-05
8263.00,0.000000e+00
8264.00,1.157407e-05
8265.00,0.000000e+00
8266.00,2.314815e-05
8267.00,3.472222e-05
8268.00,1.157407e-05
8269.00,0.000000e+00
8270.00,2.314815e-05
8271.00,0.000000e+00
8272.00,1.157407e-05
8273.00,0.000000e+00
8274.00,0.000000e+00
8275.00,0.000000e+00
8276.00,0.000000e+00
8277.00,0.000000e+00
8278.00,1.157407e-05
8279.00,1.157407e-05
8280.00,0.000000e+00
8281.00,2.314815e-05
8282.00,0.000000e+00
8283.00,1.157407e-05
8284.00,1.157407e-05
8285.00,1.157407e-05
8286.00,0.000000e+00
8287.00,0.000000e+00
8288.00,0.000000e+00
8289.00,0.000000e+00
8290.00,1.157407e-05
8291.00,0.000000e+00
8292.00,1.157407e-05
8293.00,0.000000e+00
8294.00,1.157407e-05
8295.00,0.000000e+00
8296.00,1.157407e-05
8297.00,0.000000e+00
8298.00,2.314815e-05
8299.00,1.157407e-05
8300.00,0.000000e+00
8301.00,1.157407e-05
8302.00,0.000000e+00
8303.00,1.157407e-05
8304.00,1.157407e-05
8305.00,0.000000e+00
8306.00,2.314815e-05
8307.00,0.000000e+00
8308.00,1.157407e-05
8309.00,0.000000e+00
8310.00,2.314815e-05
8311.00,1.157407e-05
8312.00,2.314815e-05
8313.00,0.000000e+00
8314.00,0.000000e+00
8315.00,0.000000e+00
8316.00,2.314815e-05
8317.00,0.000000e+00
8318.00,1.157407e-05
8319.00,0.000000e+00
8320.00,1.157407e-05
8321.00,0.000000e+00
8322.00,1.157407e-05
8323.00,1.157407e-05
8324.00,0.000000e+00
8325.00,0.000000e+00
8326.00,0.000000e+00
8327.00,1.157407e-05
8328.00,0.000000e+00
8329.00,0.000000e+00
8330.00,0.000000e+00
8331.00,0.000000e+00
8332.00,1.157407e-05
8333.00,1.157407e-05
8334.00,1.157407e-05
8335.00,1.157407e-05
8336.00,0.000000e+00
8337.00,1.157407e-05
8338.00,1.157407e-05
8339.00,2.314815e-05
8340.00,0.000000e+00
8341.00,1.157407e-05
8342.00,0.000000e+00
8343.00,2.314815e-05
8344.00,0.000000e+00
8345.00,0.000000e+00
8346.00,2.314815e-05
8347.00,0.000000e+00
8348.00,2.314815e-05
8349.00,0.000000e+00
8350.00,1.157407e-05
8351.00,1.157407e-05
8352.00,0.000000e+00
8353.00,1.157407e-05
8354.00,0.000000e+00
8355.00,2.314815e-05
8356.00,1.157407e-05
8357.00,2.314815e-05
8358.00,0.000000e+00
8359.00,0.000000e+00
8360.00,1.157407e-05
8361.00,2.314815e-05
8362.00,0.000000e+00
8363.00,0.000000e+00
8364.00,0.000000e+00
8365.00,0.000000e+00
8366.00,1.157407e-05
8367.00,2.314815e-05
8368.00,0.000000e+00
8369.00,3.472222e-05
8370.00,0.000000e+00
8371.00,2.314815e-05
8372.00,0.000000e+00
8373.00,1.157407e-05
8374.00,0.000000e+00
8375.00,1.157407e-05
8376.00,0.000000e+00
8377.00,0.000000e+00
8378.00,2.314815e-05
8379.00,0.000000e+00
8380.00,0.000000e+00
8381.00,2.314815e-05
8382.00,0.000000e+00
8383.00,1.157407e-05
8384.00,1.157407e-05
8385.00,2.314815e-05
8386.00,0.000000e+00
8387.00,0.000000e+00
8388.00,0.000000e+00
8389.00,0.000000e+00
8390.00,1.157407e-05
8391.00,2.314815e-05
8392.00,1.157407e-05
8393.00,0.000000e+00
8394.00,1.157407e-05
8395.00,1.157407e-05
8396.00,1.157407e-05
8397.00,0.000000e+00
8398.00,3.472222e-05
8399.00,0.000000e+00
8400.00,1.157407e-05
8401.00,0.000000e+00
8402.00,3.472222e-05
8403.00,0.000000e+00
8404.00,2.314815e-05
8405.00,0.000000e+00
8406.00,0.000000e+00
8407.00,1.157407e-05
8408.00,1.157407e-05
8409.00,2.314815e-05
8410.00,0.000000e+00
8411.00,2.314815e-05
8412.00,0.000000e+00
8413.00,0.000000e+00
8414.00,0.000000e+00
8415.00,1.157407e-05
8416.00,1.157407e-05
8417.00,0.000000e+00
8418.00,3.472222e-05
8419.00,0.000000e+00
8420.00,1.157407e-05
8421.00,0.000000e+00
8422.00,0.000000e+00
8423.00,0.000000e+00
8424.00,0.000000e+00
8425.00,1.157407e-05
8426.00,1.157407e-05
8427.00,3.472222e-05
8428.00,0.000000e+00
8429.00,0.000000e+00
8430.00,0.000000e+00
8431.00,0.000000e+00
8432.00,1.157407e-05
8433.00,0.000000e+00
8434.00,1.157407e-05
8435.00,0.000000e+00
8436.00,1.157407e-05
8437.00,1.157407e-05
8438.00,0.000000e+00
8439.00,0.000000e+00
8440.00,0.000000e+00
8441.00,3.472222e-05
8442.00,0.000000e+00
8443.00,0.000000e+00
8444.00,0.000000e+00
8445.00,0.000000e+00
8446.00,0.000000e+00
8447.00,1.157407e-05
8448.00,0.000000e+00
8449.00,0.000000e+00
8450.00,2.314815e-05
8451.00,1.157407e-05
8452.00,1.157407e-05
8453.00,2.314815e-05
8454.00,0.000000e+00
8455.00,1.157407e-05
8456.00,0.000000e+00
8457.00,0.000000e+00
8458.00,1.157407e-05
8459.00,0.000000e+00
8460.00,0.000000e+00
8461.00,2.314815e-05
8462.00,0.000000e+00
8463.00,1.157407e-05
8464.00,0.000000e+00
8465.00,1.157407e-05
8466.00,0.000000e+00
8467.00,3.472222e-05
8468.00,0.000000e+00
8469.00,1.157407e-05
8470.00,1.157407e-05
8471.00,0.000000e+00
8472.00,1.157407e-05
8473.00,0.000000e+00
8474.00,0.000000e+00
8475.00,0.000000e+00
8476.00,2.314815e-05
8477.00,0.000000e+00
8478.00,0.000000e+00
8479.00,2.314815e-05
8480.00,2.314815e-05
8481.00,0.000000e+00
8482.00,0.000000e+00
8483.00,0.000000e+00
8484.00,1.157407e-05
8485.00,0.000000e+00
8486.00,1.157407e-05
8487.00,0.000000e+00
8488.00,0.000000e+00
8489.00,2.314815e-05
8490.00,0.000000e+00
8491.00,1.157407e-05
8492.00,0.000000e+00
8493.00,1.157407e-05
8494.00,1.157407e-05
8495.00,2.314815e-05
8496.00,1.157407e-05
8497.00,1.157407e-05
8498.00,0.000000e+00
8499.00,0.000000e+00
8500.00,1.157407e-05
8501.00,1.157407e-05
8502.00,3.472222e-05
8503.00,2.314815e-05
8504.00,2.314815e-05
8505.00,3.472222e-05
8506.00,0.000000e+00
8507.00,2.314815e-05
8508.00,1.157407e-05
8509.00,1.157407e-05
8510.00,0.000000e+00
8511.00,0.000000e+00
8512.00,0.000000e+00
8513.00,1.157407e-05
8514.00,1.157407e-05
8515.00,1.157407e-05
8516.00,0.000000e+00
8517.00,1.157407e-05
8518.00,2.314815e-05
8519.00,1.157407e-05
8520.00,0.000000e+00
8521.00,1.157407e-05
8522.00,1.157407e-05
8523.00,2.314815e-05
8524.00,1.157407e-05
8525.00,1.157407e-05
8526.00,2.314815e-05
8527.00,1.157407e-05
8528.00,1.157407e-05
8529.00,0.000000e+00
8530.00,0.000000e+00
8531.00,0.000000e+00
8532.00,1.157407e-05
8533.00,2.314815e-05
8534.00,1.157407e-05
8535.00,0.000000e+00
8536.00,0.000000e+00
8537.00,4.629630e-05
8538.00,0.000000e+00
8539.00,0.000000e+00
8540.00,0.000000e+00
8541.00,2.314815e-05
8542.00,0.000000e+00
8543.00,2.314815e-05
8544.00,2.314815e-05
8545.00,1.157407e-05
8546.00,1.157407e-05
8547.00,1.157407e-05
8548.00,2.314815e-05
8549.00,0.000000e+00
8550.00,0.000000e+00
8551.00,1.157407e-05
8552.00,1.157407e-05
8553.00,1.157407e-05
8554.00,0.000000e+00
8555.00,0.000000e+00
8556.00,0.000000e+00
8557.00,2.314815e-05
8558.00,0.000000e+00
8559.00,1.157407e-05
8560.00,1.157407e-05
8561.00,0.000000e+00
8562.00,1.157407e-05
8563.00,1.157407e-05
8564.00,0.000000e+00
8565.00,1.157407e-05
8566.00,1.157407e-05
8567.00,1.157407e-05
8568.00,1.157407e-05
8569.00,1.157407e-05
8570.00,0.000000e+00
8571.00,0.000000e+00
8572.00,0.000000e+00
8573.00,1.157407e-05
8574.00,0.000000e+00
8575.00,0.000000e+00
8576.00,3.472222e-05
8577.00,0.000000e+00
8578.00,0.000000e+00
8579.00,2.314815e-05
8580.00,0.000000e+00
8581.00,1.157407e-05
8582.00,1.157407e-05
8583.00,1.157407e-05
8584.00,0.000000e+00
8585.00,0.000000e+00
8586.00,2.314815e-05
8587.00,0.000000e+00
8588.00,0.000000e+00
8589.00,1.157407e-05
8590.00,0.000000e+00
8591.00,0.000000e+00
8592.00,2.314815e-05
8593.00,0.000000e+00
8594.00,0.000000e+00
8595.00,0.000000e+00
8596.00,1.157407e-05
8597.00,0.000000e+00
8598.00,0.000000e+00
8599.00,1.157407e-05
8600.00,2.314815e-05
8601.00,0.000000e+00
8602.00,0.000000e+00
8603.00,0.000000e+00
8604.00,0.000000e+00
8605.00,1.157407e-05
8606.00,1.157407e-05
8607.00,2.314815e-05
8608.00,0.000000e+00
8609.00,3.472222e-05
8610.00,1.157407e-05
8611.00,0.000000e+00
8612.00,0.000000e+00
8613.00,0.000000e+00
8614.00,0.000000e+00
8615.00,1.157407e-05
8616.00,0.000000e+00
8617.00,0.000000e+00
8618.00,0.000000e+00
8619.00,1.157407e-05
8620.00,1.157407e-05
8621.00,2.314815e-05
8622.00,1.157407e-05
8623.00,0.000000e+00
8624.00,0.000000e+00
8625.00,1.157407e-05
8626.00,0.000000e+00
8627.00,0.000000e+00
8628.00,2.314815e-05
8629.00,2.314815e-05
8630.00,2.314815e-05
8631.00,4.629630e-05
8632.00,0.000000e+00
8633.00,0.000000e+00
8634.00,1.157407e-05
8635.00,0.000000e+00
8636.00,0.000000e+00
8637.00,2.314815e-05
8638.00,0.000000e+00
8639.00,0.000000e+00
8640.00,0.000000e+00
8641.00,1.157407e-05
8642.00,1.157407e-05
8643.00,0.000000e+00
8644.00,1.157407e-05
8645.00,0.000000e+00
8646.00,1.157407e-05
8647.00,2.314815e-05
8648.00,1.157407e-05
8649.00,1.157407e-05
8650.00,2.314815e-05
8651.00,0.000000e+00
8652.00,0.000000e+00
8653.00,1.157407e-05
8654.00,0.000000e+00
8655.00,0.000000e+00
8656.00,3.472222e-05
8657.00,2.314815e-05
8658.00,0.000000e+00
8659.00,0.000000e+00
8660.00,3.472222e-05
8661.00,0.000000e+00
8662.00,1.157407e-05
8663.00,1.157407e-05
8664.00,1.157407e-05
8665.00,1.157407e-05
8666.00,0.000000e+00
8667.00,0.000000e+00
8668.00,0.000000e+00
8669.00,0.000000e+00
8670.00,0.000000e+00
8671.00,1.157407e-05
8672.00,4.629630e-05
8673.00,0.000000e+00
8674.00,0.000000e+00
8675.00,1.157407e-05
8676.00,1.157407e-05
8677.00,0.000000e+00
8678.00,0.000000e+00
8679.00,0.000000e+00
8680.00,0.000000e+00
8681.00,1.157407e-05
8682.00,0.000000e+00
8683.00,0.000000e+00
8684.00,1.157407e-05
8685.00,0.000000e+00
8686.00,3.472222e-05
8687.00,0.000000e+00
8688.00,1.157407e-05
8689.00,0.000000e+00
8690.00,0.000000e+00
8691.00,0.000000e+00
8692.00,1.157407e-05
8693.00,0.000000e+00
8694.00,0.000000e+00
8695.00,0.000000e+00
8696.00,2.314815e-05
8697.00,0.000000e+00
8698.00,1.157407e-05
8699.00,0.000000e+00
8700.00,4.629630e-05
8701.00,0.000000e+00
8702.00,1.157407e-05
8703.00,1.157407e-05
8704.00,0.000000e+00
8705.00,2.314815e-05
8706.00,0.000000e+00
8707.00,1.157407e-05
8708.00,0.000000e+00
8709.00,2.314815e-05
8710.00,1.157407e-05
8711.00,1.157407e-05
8712.00,0.000000e+00
8713.00,0.000000e+00
8714.00,0.000000e+00
8715.00,1.157407e-05
8716.00,0.000000e+00
8717.00,1.157407e-05
8718.00,1.157407e-05
8719.00,2.314815e-05
8720.00,2.314815e-05
8721.00,2.314815e-05
8722.00,1.157407e-05
8723.00,1.157407e-05
8724.00,1.157407e-05
8725.00,2.314815e-05
8726.00,0.000000e+00
8727.00,0.000000e+00
8728.00,2.314815e-05
8729.00,1.157407e-05
8730.00,1.157407e-05
8731.00,1.157407e-05
8732.00,0.000000e+00
8733.00,0.000000e+00
8734.00,1.157407e-05
8735.00,0.000000e+00
8736.00,0.000000e+00
8737.00,2.314815e-05
8738.00,0.000000e+00
8739.00,0.000000e+00
8740.00,1.157407e-05
8741.00,2.314815e-05
8742.00,0.000000e+00
8743.00,0.000000e+00
8744.00,2.314815e-05
8745.00,0.000000e+00
8746.00,0.000000e+00
8747.00,0.000000e+00
8748.00,0.000000e+00
8749.00,1.157407e-05
8750.00,1.157407e-05
8751.00,1.157407e-05
8752.00,0.000000e+00
8753.00,3.472222e-05
8754.00,2.314815e-05
8755.00,0.000000e+00
8756.00,1.157407e-05
8757.00,0.000000e+00
8758.00,1.157407e-05
8759.00,0.000000e+00
8760.00,0.000000e+00
8761.00,0.000000e+00
8762.00,0.000000e+00
8763.00,1.157407e-05
8764.00,0.000000e+00
8765.00,1.157407e-05
8766.00,1.157407e-05
8767.00,0.000000e+00
8768.00,1.157407e-05
8769.00,0.000000e+00
8770.00,3.472222e-05
8771.00,0.000000e+00
8772.00,1.157407e-05
8773.00,1.157407e-05
8774.00,1.157407e-05
8775.00,1.157407e-05
8776.00,1.157407e-05
8777.00,0.000000e+00
8778.00,0.000000e+00
8779.00,1.157407e-05
8780.00,0.000000e+00
8781.00,2.314815e-05
8782.00,3.472222e-05
8783.00,0.000000e+00
8784.00,2.314815e-05
8785.00,0.000000e+00
8786.00,1.157407e-05
8787.00,2.314815e-05
8788.00,0.000000e+00
8789.00,0.000000e+00
8790.00,1.157407e-05
8791.00,1.157407e-05
8792.00,2.314815e-05
8793.00,2.314815e-05
8794.00,0.000000e+00
8795.00,0.000000e+00
8796.00,4.629630e-05
8797.00,0.000000e+00
8798.00,1.157407e-05
8799.00,1.157407e-05
8800.00,4.629630e-05
8801.00,0.000000e+00
8802.00,2.314815e-05
8803.00,0.000000e+00
8804.00,0.000000e+00
8805.00,0.000000e+00
8806.00,1.157407e-05
8807.00,1.157407e-05
8808.00,0.000000e+00
8809.00,0.000000e+00
8810.00,0.000000e+00
8811.00,1.157407e-05
8812.00,1.157407e-05
8813.00,1.157407e-05
8814.00,4.629630e-05
8815.00,0.000000e+00
8816.00,1.157407e-05
8817.00,3.472222e-05
8818.00,0.000000e+00
8819.00,1.157407e-05
8820.00,0.000000e+00
8821.00,0.000000e+00
8822.00,0.000000e+00
8823.00,1.157407e-05
8824.00,1.157407e-05
8825.00,2.314815e-05
8826.00,0.000000e+00
8827.00,0.000000e+00
8828.00,2.314815e-05
8829.00,1.157407e-05
8830.00,0.000000e+00
8831.00,3.472222e-05
8832.00,0.000000e+00
8833.00,3.472222e-05
8834.00,0.000000e+00
8835.00,1.157407e-05
8836.00,0.000000e+00
8837.00,0.000000e+00
8838.00,0.000000e+00
8839.00,0.000000e+00
8840.00,2.314815e-05
8841.00,0.000000e+00
8842.00,0.000000e+00
8843.00,0.000000e+00
8844.00,0.000000e+00
8845.00,1.157407e-05
8846.00,0.000000e+00
8847.00,0.000000e+00
8848.00,1.157407e-05
8849.00,0.000000e+00
8850.00,0.000000e+00
8851.00,1.157407e-05
8852.00,0.000000e+00
8853.00,1.157407e-05
8854.00,2.314815e-05
8855.00,0.000000e+00
8856.00,1.157407e-05
8857.00,3.472222e-05
8858.00,1.157407e-05
8859.00,2.314815e-05
8860.00,1.157407e-05
8861.00,0.000000e+00
8862.00,0.000000e+00
8863.00,2.314815e-05
8864.00,0.000000e+00
8865.00,0.000000e+00
8866.00,1.157407e-05
8867.00,0.000000e+00
8868.00,3.472222e-05
8869.00,5.787037e-05
8870.00,0.000000e+00
8871.00,1.157407e-05
8872.00,1.157407e-05
8873.00,3.472222e-05
8874.00,1.157407e-05
8875.00,3.472222e-05
8876.00,1.157407e-05
8877.00,1.157407e-05
8878.00,0.000000e+00
8879.00,0.000000e+00
8880.00,1.157407e-05
8881.00,0.000000e+00
8882.00,0.000000e+00
8883.00,0.000000e+00
8884.00,0.000000e+00
8885.00,1.157407e-05
8886.00,2.314815e-05
8887.00,0.000000e+00
8888.00,0.000000e+00
8889.00,0.000000e+00
8890.00,1.157407e-05
8891.00,1.157407e-05
8892.00,1.157407e-05
8893.00,2.314815e-05
8894.00,2.314815e-05
8895.00,0.000000e+00
8896.00,1.157407e-05
8897.00,0.000000e+00
8898.00,2.314815e-05
8899.00,0.000000e+00
8900.00,3.472222e-05
8901.00,1.157407e-05
8902.00,0.000000e+00
8903.00,0.000000e+00
8904.00,0.000000e+00
8905.00,0.000000e+00
8906.00,0.000000e+00
8907.00,2.314815e-05
8908.00,0.000000e+00
8909.00,0.000000e+00
8910.00,2.314815e-05
8911.00,0.000000e+00
8912.00,2.314815e-05
8913.00,2.314815e-05
8914.00,2.314815e-05
8915.00,0.000000e+00
8916.00,1.157407e-05
8917.00,2.314815e-05
8918.00,0.000000e+00
8919.00,2.314815e-05
8920.00,0.000000e+00
8921.00,2.314815e-05
8922.00,1.157407e-05
8923.00,1.157407e-05
8924.00,0.000000e+00
8925.00,1.157407e-05
8926.00,2.314815e-05
8927.00,0.000000e+00
8928.00,3.472222e-05
8929.00,1.157407e-05
8930.00,0.000000e+00
8931.00,0.000000e+00
8932.00,1.157407e-05
8933.00,1.157407e-05
8934.00,0.000000e+00
8935.00,2.314815e-05
8936.00,1.157407e-05
8937.00,1.157407e-05
8938.00,1.157407e-05
8939.00,1.157407e-05
8940.00,0.000000e+00
8941.00,0.000000e+00
8942.00,0.000000e+00
8943.00,0.000000e+00
8944.00,0.000000e+00
8945.00,3.472222e-05
8946.00,0.000000e+00
8947.00,2.314815e-05
8948.00,2.314815e-05
8949.00,1.157407e-05
8950.00,0.000000e+00
8951.00,3.472222e-05
8952.00,0.000000e+00
8953.00,0.000000e+00
8954.00,1.157407e-05
8955.00,0.000000e+00
8956.00,2.314815e-05
8957.00,1.157407e-05
8958.00,1.157407e-05
8959.00,1.157407e-05
8960.00,1.157407e-05
8961.00,0.000000e+00
8962.00,0.000000e+00
8963.00,4.629630e-05
8964.00,0.000000e+00
8965.00,0.000000e+00
8966.00,1.157407e-05
8967.00,0.000000e+00
8968.00,5.787037e-05
8969.00,1.157407e-05
8970.00,1.157407e-05
8971.00,0.000000e+00
8972.00,0.000000e+00
8973.00,0.000000e+00
8974.00,0.000000e+00
8975.00,0.000000e+00
8976.00,1.157407e-05
8977.00,0.000000e+00
8978.00,1.157407e-05
8979.00,0.000000e+00
8980.00,5.787037e-05
8981.00,0.000000e+00
8982.00,0.000000e+00
8983.00,0.000000e+00
8984.00,1.157407e-05
8985.00,0.000000e+00
8986.00,1.157407e-05
8987.00,1.157407e-05
8988.00,2.314815e-05
8989.00,1.157407e-05
8990.00,0.000000e+00
8991.00,1.157407e-05
8992.00,0.000000e+00
8993.00,0.000000e+00
8994.00,2.314815e-05
8995.00,0.000000e+00
8996.00,2.314815e-05
8997.00,1.157407e-05
8998.00,1.157407e-05
8999.00,0.000000e+00
9000.00,1.157407e-05
9001.00,1.157407e-05
9002.00,0.000000e+00
9003.00,1.157407e-05
9004.00,1.157407e-05
9005.00,1.157407e-05
9006.00,0.000000e+00
9007.00,1.157407e-05
9008.00,1.157407e-05
9009.00,1.157407e-05
9010.00,0.000000e+00
9011.00,0.000000e+00
9012.00,2.314815e-05
9013.00,2.314815e-05
9014.00,1.157407e-05
9015.00,1.157407e-05
9016.00,0.000000e+00
9017.00,0.000000e+00
9018.00,0.000000e+00
9019.00,2.314815e-05
9020.00,0.000000e+00
9021.00,1.157407e-05
9022.00,0.000000e+00
9023.00,0.000000e+00
9024.00,4.629630e-05
9025.00,2.314815e-05
9026.00,0.000000e+00
9027.00,0.000000e+00
9028.00,1.157407e-05
9029.00,0.000000e+00
9030.00,0.000000e+00
9031.00,2.314815e-05
9032.00,0.000000e+00
9033.00,1.157407e-05
9034.00,2.314815e-05
9035.00,0.000000e+00
9036.00,0.000000e+00
9037.00,1.157407e-05
9038.00,0.000000e+00
9039.00,0.000000e+00
9040.00,1.157407e-05
9041.00,1.157407e-05
9042.00,1.157407e-05
9043.00,1.157407e-05
9044.00,0.000000e+00
9045.00,0.000000e+00
9046.00,3.472222e-05
9047.00,0.000000e+00
9048.00,0.000000e+00
9049.00,0.000000e+00
9050.00,0.000000e+00
9051.00,0.000000e+00
9052.00,1.157407e-05
9053.00,0.000000e+00
9054.00,0.000000e+00
9055.00,0.000000e+00
9056.00,3.472222e-05
9057.00,1.157407e-05
9058.00,0.000000e+00
9059.00,2.314815e-05
9060.00,0.000000e+00
9061.00,1.157407e-05
9062.00,0.000000e+00
9063.00,1.157407e-05
9064.00,0.000000e+00
9065.00,2.314815e-05
9066.00,0.000000e+00
9067.00,1.157407e-05
9068.00,1.157407e-05
9069.00,0.000000e+00
9070.00,0.000000e+00
9071.00,2.314815e-05
9072.00,1.157407e-05
9073.00,1.157407e-05
9074.00,0.000000e+00
9075.00,1.157407e-05
9076.00,0.000000e+00
9077.00,1.157407e-05
9078.00,2.314815e-05
9079.00,0.000000e+00
9080.00,1.157407e-05
9081.00,1.157407e-05
9082.00,0.000000e+00
9083.00,1.157407e-05
9084.00,0.000000e+00
9085.00,9.259259e-05
9086.00,0.000000e+00
9087.00,0.000000e+00
9088.00,0.000000e+00
9089.00,1.157407e-05
9090.00,0.000000e+00
9091.00,0.000000e+00
9092.00,1.157407e-05
9093.00,0.000000e+00
9094.00,1.157407e-05
9095.00,0.000000e+00
9096.00,0.000000e+00
9097.00,2.314815e-05
9098.00,1.157407e-05
9099.00,2.314815e-05
9100.00,0.000000e+00
9101.00,0.000000e+00
9102.00,1.157407e-05
9103.00,0.000000e+00
9104.00,0.000000e+00
9105.00,0.000000e+00
9106.00,0.000000e+00
9107.00,0.000000e+00
9108.00,2.314815e-05
9109.00,0.000000e+00
9110.00,0.000000e+00
9111.00,0.000000e+00
9112.00,0.000000e+00
9113.00,1.157407e-05
9114.00,1.157407e-05
9115.00,0.000000e+00
9116.00,1.157407e-05
9117.00,0.000000e+00
9118.00,0.000000e+00
9119.00,1.157407e-05
9120.00,0.000000e+00
9121.00,0.000000e+00
9122.00,1.157407e-05
9123.00,0.000000e+00
9124.00,3.472222e-05
9125.00,0.000000e+00
9126.00,0.000000e+00
9127.00,1.157407e-05
9128.00,1.157407e-05
9129.00,1.157407e-05
9130.00,0.000000e+00
9131.00,2.314815e-05
9132.00,1.157407e-05
9133.00,1.157407e-05
9134.00,2.314815e-05
9135.00,0.000000e+00
9136.00,3.472222e-05
9137.00,0.000000e+00
9138.00,1.157407e-05
9139.00,2.314815e-05
9140.00,0.000000e+00
9141.00,0.000000e+00
9142.00,1.157407e-05
9143.00,3.472222e-05
9144.00,1.157407e-05
9145.00,2.314815e-05
9146.00,0.000000e+00
9147.00,0.000000e+00
9148.00,0.000000e+00
9149.00,0.000000e+00
9150.00,2.314815e-05
9151.00,0.000000e+00
9152.00,2.314815e-05
9153.00,0.000000e+00
9154.00,0.000000e+00
9155.00,0.000000e+00
9156.00,0.000000e+00
9157.00,1.157407e-05
9158.00,0.000000e+00
9159.00,0.000000e+00
9160.00,1.157407e-05
9161.00,0.000000e+00
9162.00,0.000000e+00
9163.00,0.000000e+00
9164.00,0.000000e+00
9165.00,0.000000e+00
9166.00,3.472222e-05
9167.00,0.000000e+00
9168.00,0.000000e+00
9169.00,3.472222e-05
9170.00,2.314815e-05
9171.00,1.157407e-05
9172.00,1.157407e-05
9173.00,0.000000e+00
9174.00,1.157407e-05
9175.00,0.000000e+00
9176.00,1.157407e-05
9177.00,0.000000e+00
9178.00,2.314815e-05
9179.00,0.000000e+00
9180.00,1.157407e-05
9181.00,2.314815e-05
9182.00,1.157407e-05
9183.00,2.314815e-05
9184.00,2.314815e-05
9185.00,1.157407e-05
9186.00,1.157407e-05
9187.00,0.000000e+00
9188.00,0.000000e+00
9189.00,0.000000e+00
9190.00,0.000000e+00
9191.00,1.157407e-05
9192.00,0.000000e+00
9193.00,0.000000e+00
9194.00,0.000000e+00
9195.00,0.000000e+00
9196.00,2.314815e-05
9197.00,3.472222e-05
9198.00,1.157407e-05
9199.00,2.314815e-05
9200.00,0.000000e+00
9201.00,1.157407e-05
9202.00,2.314815e-05
9203.00,0.000000e+00
9204.00,0.000000e+00
9205.00,1.157407e-05
9206.00,1.157407e-05
9207.00,0.000000e+00
9208.00,1.157407e-05
9209.00,0.000000e+00
9210.00,1.157407e-05
9211.00,1.157407e-05
9212.00,2.314815e-05
9213.00,0.000000e+00
9214.00,0.000000e+00
9215.00,3.472222e-05
9216.00,0.000000e+00
9217.00,0.000000e+00
9218.00,1.157407e-05
9219.00,0.000000e+00
9220.00,0.000000e+00
9221.00,3.472222e-05
9222.00,2.314815e-05
9223.00,0.000000e+00
9224.00,1.157407e-05
9225.00,2.314815e-05
9226.00,1.157407e-05
9227.00,3.472222e-05
9228.00,1.157407e-05
9229.00,3.472222e-05
9230.00,0.000000e+00
9231.00,0.000000e+00
9232.00,0.000000e+00
9233.00,1.157407e-05
9234.00,0.000000e+00
9235.00,0.000000e+00
9236.00,2.314815e-05
9237.00,1.157407e-05
9238.00,0.000000e+00
9239.00,2.314815e-05
9240.00,0.000000e+00
9241.00,0.000000e+00
9242.00,0.000000e+00
9243.00,0.000000e+00
9244.00,0.000000e+00
9245.00,0.000000e+00
9246.00,1.157407e-05
9247.00,2.314815e-05
9248.00,3.472222e-05
9249.00,5.787037e-05
9250.00,0.000000e+00
9251.00,0.000000e+00
9252.00,0.000000e+00
9253.00,0.000000e+00
9254.00,1.157407e-05
9255.00,1.157407e-05
9256.00,0.000000e+00
9257.00,1.157407e-05
9258.00,0.000000e+00
9259.00,0.000000e+00
9260.00,0.000000e+00
9261.00,0.000000e+00
9262.00,1.157407e-05
9263.00,0.000000e+00
9264.00,2.314815e-05
9265.00,1.157407e-05
9266.00,1.157407e-05
9267.00,0.000000e+00
9268.00,1.157407e-05
9269.00,1.157407e-05
9270.00,1.157407e-05
9271.00,1.157407e-05
9272.00,3.472222e-05
9273.00,1.157407e-05
9274.00,0.000000e+00
9275.00,0.000000e+00
9276.00,1.157407e-05
9277.00,2.314815e-05
9278.00,0.000000e+00
9279.00,1.157407e-05
9280.00,1.157407e-05
9281.00,0.000000e+00
9282.00,0.000000e+00
9283.00,2.314815e-05
9284.00,0.000000e+00
9285.00,0.000000e+00
9286.00,0.000000e+00
9287.00,3.472222e-05
9288.00,0.000000e+00
9289.00,0.000000e+00
9290.00,1.157407e-05
9291.00,0.000000e+00
9292.00,1.157407e-05
9293.00,0.000000e+00
9294.00,1.157407e-05
9295.00,3.472222e-05
9296.00,0.000000e+00
9297.00,0.000000e+00
9298.00,1.157407e-05
9299.00,1.157407e-05
9300.00,2.314815e-05
9301.00,0.000000e+00
9302.00,0.000000e+00
9303.00,0.000000e+00
9304.00,1.157407e-05
9305.00,0.000000e+00
9306.00,1.157407e-05
9307.00,0.000000e+00
9308.00,0.000000e+00
9309.00,1.157407e-05
9310.00,1.157407e-05
9311.00,0.000000e+00
9312.00,0.000000e+00
9313.00,1.157407e-05
9314.00,0.000000e+00
9315.00,1.157407e-05
9316.00,0.000000e+00
9317.00,0.000000e+00
9318.00,0.000000e+00
9319.00,1.157407e-05
9320.00,0.000000e+00
9321.00,2.314815e-05
9322.00,1.157407e-05
9323.00,0.000000e+00
9324.00,1.157407e-05
9325.00,0.000000e+00
9326.00,0.000000e+00
9327.00,2.314815e-05
9328.00,0.000000e+00
9329.00,1.157407e-05
9330.00,0.000000e+00
9331.00,0.000000e+00
9332.00,2.314815e-05
9333.00,0.000000e+00
9334.00,1.157407e-05
9335.00,2.314815e-05
9336.00,0.000000e+00
9337.00,1.157407e-05
9338.00,0.000000e+00
9339.00,1.157407e-05
9340.00,0.000000e+00
9341.00,3.472222e-05
9342.00,1.157407e-05
9343.00,1.157407e-05
9344.00,1.157407e-05
9345.00,0.000000e+00
9346.00,0.000000e+00
9347.00,0.000000e+00
9348.00,0.000000e+00
9349.00,0.000000e+00
9350.00,0.000000e+00
9351.00,1.157407e-05
9352.00,0.000000e+00
9353.00,0.000000e+00
9354.00,0.000000e+00
9355.00,0.000000e+00
9356.00,1.157407e-05
9357.00,0.000000e+00
9358.00,0.000000e+00
9359.00,0.000000e+00
9360.00,2.314815e-05
9361.00,1.157407e-05
9362.00,0.000000e+00
9363.00,1.157407e-05
9364.00,2.314815e-05
9365.00,0.000000e+00
9366.00,1.157407e-05
9367.00,2.314815e-05
9368.00,0.000000e+00
9369.00,1.157407e-05
9370.00,0.000000e+00
9371.00,3.472222e-05
9372.00,0.000000e+00
9373.00,0.000000e+00
9374.00,0.000000e+00
9375.00,0.000000e+00
9376.00,2.314815e-05
9377.00,0.000000e+00
9378.00,1.157407e-05
9379.00,1.157407e-05
9380.00,1.157407e-05
9381.00,0.000000e+00
9382.00,0.000000e+00
9383.00,3.472222e-05
9384.00,1.157407e-05
9385.00,0.000000e+00
9386.00,0.000000e+00
9387.00,1.157407e-05
9388.00,1.157407e-05
9389.00,0.000000e+00
9390.00,2.314815e-05
9391.00,0.000000e+00
9392.00,0.000000e+00
9393.00,1.157407e-05
9394.00,1.157407e-05
9395.00,1.157407e-05
9396.00,0.000000e+00
9397.00,0.000000e+00
9398.00,0.000000e+00
9399.00,1.157407e-05
9400.00,0.000000e+00
9401.00,0.000000e+00
9402.00,2.314815e-05
9403.00,0.000000e+00
9404.00,1.157407e-05
9405.00,1.157407e-05
9406.00,2.314815e-05
9407.00,0.000000e+00
9408.00,2.314815e-05
9409.00,0.000000e+00
9410.00,1.157407e-05
9411.00,2.314815e-05
9412.00,1.157407e-05
9413.00,0.000000e+00
9414.00,1.157407e-05
9415.00,0.000000e+00
9416.00,1.157407e-05
9417.00,0.000000e+00
9418.00,0.000000e+00
9419.00,0.000000e+00
9420.00,1.157407e-05
9421.00,0.000000e+00
9422.00,0.000000e+00
9423.00,0.000000e+00
9424.00,0.000000e+00
9425.00,0.000000e+00
9426.00,1.157407e-05
9427.00,0.000000e+00
9428.00,0.000000e+00
9429.00,2.314815e-05
9430.00,0.000000e+00
9431.00,1.157407e-05
9432.00,1.157407e-05
9433.00,0.000000e+00
9434.00,0.000000e+00
9435.00,2.314815e-05
9436.00,0.000000e+00
9437.00,2.314815e-05
9438.00,1.157407e-05
9439.00,0.000000e+00
9440.00,1.157407e-05
9441.00,0.000000e+00
9442.00,0.000000e+00
9443.00,1.157407e-05
9444.00,1.157407e-05
9445.00,0.000000e+00
9446.00,2.314815e-05
9447.00,0.000000e+00
9448.00,1.157407e-05
9449.00,0.000000e+00
9450.00,1.157407e-05
9451.00,0.000000e+00
9452.00,0.000000e+00
9453.00,0.000000e+00
9454.00,0.000000e+00
9455.00,1.157407e-05
9456.00,2.314815e-05
9457.00,0.000000e+00
9458.00,3.472222e-05
9459.00,0.000000e+00
9460.00,0.000000e+00
9461.00,0.000000e+00
9462.00,0.000000e+00
9463.00,0.000000e+00
9464.00,1.157407e-05
9465.00,1.157407e-05
9466.00,0.000000e+00
9467.00,1.157407e-05
9468.00,0.000000e+00
9469.00,1.157407e-05
9470.00,0.000000e+00
9471.00,1.157407e-05
9472.00,2.314815e-05
9473.00,1.157407e-05
9474.00,0.000000e+00
9475.00,0.000000e+00
9476.00,2.314815e-05
9477.00,1.157407e-05
9478.00,0.000000e+00
9479.00,0.000000e+00
9480.00,0.000000e+00
9481.00,2.314815e-05
9482.00,0.000000e+00
9483.00,0.000000e+00
9484.00,0.000000e+00
9485.00,2.314815e-05
9486.00,1.157407e-05
9487.00,0.000000e+00
9488.00,2.314815e-05
9489.00,0.000000e+00
9490.00,1.157407e-05
9491.00,0.000000e+00
9492.00,1.157407e-05
9493.00,2.314815e-05
9494.00,0.000000e+00
9495.00,2.314815e-05
9496.00,1.157407e-05
9497.00,0.000000e+00
9498.00,1.157407e-05
9499.00,0.000000e+00
9500.00,0.000000e+00
9501.00,1.157407e-05
9502.00,4.629630e-05
9503.00,0.000000e+00
9504.00,1.157407e-05
9505.00,0.000000e+00
9506.00,1.157407e-05
9507.00,2.314815e-05
9508.00,0.000000e+00
9509.00,2.314815e-05
9510.00,0.000000e+00
9511.00,3.472222e-05
9512.00,0.000000e+00
9513.00,2.314815e-05
9514.00,2.314815e-05
9515.00,0.000000e+00
9516.00,1.157407e-05
9517.00,0.000000e+00
9518.00,0.000000e+00
9519.00,1.157407e-05
9520.00,0.000000e+00
9521.00,0.000000e+00
9522.00,0.000000e+00
9523.00,0.000000e+00
9524.00,1.157407e-05
9525.00,2.314815e-05
9526.00,0.000000e+00
9527.00,0.000000e+00
9528.00,1.157407e-05
9529.00,1.157407e-05
9530.00,2.314815e-05
9531.00,0.000000e+00
9532.00,2.314815e-05
9533.00,0.000000e+00
9534.00,0.000000e+00
9535.00,0.000000e+00
9536.00,0.000000e+00
9537.00,0.000000e+00
9538.00,0.000000e+00
9539.00,0.000000e+00
9540.00,2.314815e-05
9541.00,1.157407e-05
9542.00,0.000000e+00
9543.00,0.000000e+00
9544.00,3.472222e-05
9545.00,1.157407e-05
9546.00,3.472222e-05
9547.00,0.000000e+00
9548.00,1.157407e-05
9549.00,0.000000e+00
9550.00,0.000000e+00
9551.00,3.472222e-05
9552.00,2.314815e-05
9553.00,0.000000e+00
9554.00,0.000000e+00
9555.00,0.000000e+00
9556.00,2.314815e-05
9557.00,1.157407e-05
9558.00,0.000000e+00
9559.00,1.157407e-05
9560.00,0.000000e+00
9561.00,1.157407e-05
9562.00,0.000000e+00
9563.00,1.157407e-05
9564.00,0.000000e+00
9565.00,2.314815e-05
9566.00,0.000000e+00
9567.00,2.314815e-05
9568.00,2.314815e-05
9569.00,0.000000e+00
9570.00,2.314815e-05
9571.00,1.157407e-05
9572.00,1.157407e-05
9573.00,0.000000e+00
9574.00,1.157407e-05
9575.00,1.157407e-05
9576.00,0.000000e+00
9577.00,1.157407e-05
9578.00,0.000000e+00
9579.00,0.000000e+00
9580.00,1.157407e-05
9581.00,1.157407e-05
9582.00,2.314815e-05
9583.00,1.157407e-05
9584.00,2.314815e-05
9585.00,0.000000e+00
9586.00,1.157407e-05
9587.00,0.000000e+00
9588.00,2.314815e-05
9589.00,0.000000e+00
9590.00,0.000000e+00
9591.00,3.472222e-05
9592.00,0.000000e+00
9593.00,2.314815e-05
9594.00,0.000000e+00
9595.00,2.314815e-05
9596.00,1.157407e-05
9597.00,0.000000e+00
9598.00,1.157407e-05
9599.00,1.157407e-05
9600.00,0.000000e+00
9601.00,0.000000e+00
9602.00,1.157407e-05
9603.00,2.314815e-05
9604.00,0.000000e+00
9605.00,0.000000e+00
9606.00,2.314815e-05
9607.00,2.314815e-05
9608.00,0.000000e+00
9609.00,0.000000e+00
9610.00,0.000000e+00
9611.00,0.000000e+00
9612.00,1.157407e-05
9613.00,0.000000e+00
9614.00,1.157407e-05
9615.00,0.000000e+00
9616.00,1.157407e-05
9617.00,1.157407e-05
9618.00,0.000000e+00
9619.00,1.157407e-05
9620.00,1.157407e-05
9621.00,1.157407e-05
9622.00,1.157407e-05
9623.00,2.314815e-05
9624.00,0.000000e+00
9625.00,1.157407e-05
9626.00,0.000000e+00
9627.00,0.000000e+00
9628.00,1.157407e-05
9629.00,0.000000e+00
9630.00,0.000000e+00
9631.00,0.000000e+00
9632.00,0.000000e+00
9633.00,1.157407e-05
9634.00,1.157407e-05
9635.00,1.157407e-05
9636.00,1.157407e-05
9637.00,1.157407e-05
9638.00,0.000000e+00
9639.00,1.157407e-05
9640.00,0.000000e+00
9641.00,0.000000e+00
9642.00,2.314815e-05
9643.00,0.000000e+00
9644.00,0.000000e+00
9645.00,0.000000e+00
9646.00,1.157407e-05
9647.00,1.157407e-05
9648.00,0.000000e+00
9649.00,2.314815e-05
9650.00,0.000000e+00
9651.00,0.000000e+00
9652.00,0.000000e+00
9653.00,2.314815e-05
9654.00,0.000000e+00
9655.00,0.000000e+00
9656.00,1.157407e-05
9657.00,0.000000e+00
9658.00,1.157407e-05
9659.00,0.000000e+00
9660.00,3.472222e-05
9661.00,0.000000e+00
9662.00,1.157407e-05
9663.00,1.157407e-05
9664.00,0.000000e+00
9665.00,0.000000e+00
9666.00,0.000000e+00
9667.00,1.157407e-05
9668.00,1.157407e-05
9669.00,2.314815e-05
9670.00,2.314815e-05
9671.00,0.000000e+00
9672.00,1.157407e-05
9673.00,1.157407e-05
9674.00,0.000000e+00
9675.00,1.157407e-05
9676.00,0.000000e+00
9677.00,1.157407e-05
9678.00,0.000000e+00
9679.00,1.157407e-05
9680.00,1.157407e-05
9681.00,0.000000e+00
9682.00,1.157407e-05
9683.00,1.157407e-05
9684.00,0.000000e+00
9685.00,0.000000e+00
9686.00,2.314815e-05
9687.00,0.000000e+00
9688.00,0.000000e+00
9689.00,0.000000e+00
9690.00,0.000000e+00
9691.00,2.314815e-05
9692.00,0.000000e+00
9693.00,1.157407e-05
9694.00,0.000000e+00
9695.00,0.000000e+00
9696.00,0.000000e+00
9697.00,1.157407e-05
9698.00,0.000000e+00
9699.00,2.314815e-05
9700.00,1.157407e-05
9701.00,0.000000e+00
9702.00,0.000000e+00
9703.00,0.000000e+00
9704.00,1.157407e-05
9705.00,1.157407e-05
9706.00,1.157407e-05
9707.00,2.314815e-05
9708.00,2.314815e-05
9709.00,2.314815e-05
9710.00,0.000000e+00
9711.00,0.000000e+00
9712.00,2.314815e-05
9713.00,1.157407e-05
9714.00,1.157407e-05
9715.00,1.157407e-05
9716.00,1.157407e-05
9717.00,0.000000e+00
9718.00,0.000000e+00
9719.00,0.000000e+00
9720.00,0.000000e+00
9721.00,4.629630e-05
9722.00,0.000000e+00
9723.00,1.157407e-05
9724.00,0.000000e+00
9725.00,2.314815e-05
9726.00,1.157407e-05
9727.00,0.000000e+00
9728.00,1.157407e-05
9729.00,0.000000e+00
9730.00,0.000000e+00
9731.00,0.000000e+00
9732.00,0.000000e+00
9733.00,1.157407e-05
9734.00,1.157407e-05
9735.00,1.157407e-05
9736.00,1.157407e-05
9737.00,1.157407e-05
9738.00,1.157407e-05
9739.00,0.000000e+00
9740.00,1.157407e-05
9741.00,0.000000e+00
9742.00,0.000000e+00
9743.00,1.157407e-05
9744.00,1.157407e-05
9745.00,0.000000e+00
9746.00,1.157407e-05
9747.00,1.157407e-05
9748.00,0.000000e+00
9749.00,1.157407e-05
9750.00,0.000000e+00
9751.00,1.157407e-05
9752.00,0.000000e+00
9753.00,0.000000e+00
9754.00,3.472222e-05
9755.00,0.000000e+00
9756.00,0.000000e+00
9757.00,0.000000e+00
9758.00,0.000000e+00
9759.00,2.314815e-05
9760.00,0.000000e+00
9761.00,0.000000e+00
9762.00,0.000000e+00
9763.00,1.157407e-05
9764.00,0.000000e+00
9765.00,1.157407e-05
9766.00,1.157407e-05
9767.00,1.157407e-05
9768.00,2.314815e-05
9769.00,1.157407e-05
9770.00,3.472222e-05
9771.00,0.000000e+00
9772.00,2.314815e-05
9773.00,2.314815e-05
9774.00,0.000000e+00
9775.00,3.472222e-05
9776.00,0.000000e+00
9777.00,0.000000e+00
9778.00,1.157407e-05
9779.00,0.000000e+00
9780.00,1.157407e-05
9781.00,1.157407e-05
9782.00,0.000000e+00
9783.00,2.314815e-05
9784.00,0.000000e+00
9785.00,0.000000e+00
9786.00,0.000000e+00
9787.00,1.157407e-05
9788.00,0.000000e+00
9789.00,1.157407e-05
9790.00,1.157407e-05
9791.00,2.314815e-05
9792.00,2.314815e-05
9793.00,0.000000e+00
9794.00,0.000000e+00
9795.00,1.157407e-05
9796.00,2.314815e-05
9797.00,1.157407e-05
9798.00,1.157407e-05
9799.00,2.314815e-05
9800.00,3.472222e-05
9801.00,0.000000e+00
9802.00,0.000000e+00
9803.00,0.000000e+00
9804.00,0.000000e+00
9805.00,0.000000e+00
9806.00,0.000000e+00
9807.00,0.000000e+00
9808.00,2.314815e-05
9809.00,0.000000e+00
9810.00,1.157407e-05
9811.00,0.000000e+00
9812.00,1.157407e-05
9813.00,0.000000e+00
9814.00,1.157407e-05
9815.00,0.000000e+00
9816.00,1.157407e-05
9817.00,3.472222e-05
9818.00,0.000000e+00
9819.00,0.000000e+00
9820.00,0.000000e+00
9821.00,0.000000e+00
9822.00,0.000000e+00
9823.00,2.314815e-05
9824.00,2.314815e-05
9825.00,1.157407e-05
9826.00,0.000000e+00
9827.00,0.000000e+00
9828.00,0.000000e+00
9829.00,0.000000e+00
9830.00,1.157407e-05
9831.00,0.000000e+00
9832.00,0.000000e+00
9833.00,1.157407e-05
9834.00,2.314815e-05
9835.00,2.314815e-05
9836.00,0.000000e+00
9837.00,0.000000e+00
9838.00,0.000000e+00
9839.00,1.157407e-05
9840.00,2.314815e-05
9841.00,1.157407e-05
9842.00,1.157407e-05
9843.00,0.000000e+00
9844.00,1.157407e-05
9845.00,1.157407e-05
9846.00,1.157407e-05
9847.00,0.000000e+00
9848.00,0.000000e+00
9849.00,2.314815e-05
9850.00,2.314815e-05
9851.00,2.314815e-05
9852.00,1.157407e-05
9853.00,0.000000e+00
9854.00,1.157407e-05
9855.00,0.000000e+00
9856.00,0.000000e+00
9857.00,0.000000e+00
9858.00,0.000000e+00
9859.00,0.000000e+00
9860.00,0.000000e+00
9861.00,1.157407e-05
9862.00,0.000000e+00
9863.00,1.157407e-05
9864.00,0.000000e+00
9865.00,0.000000e+00
9866.00,2.314815e-05
9867.00,0.000000e+00
9868.00,1.157407e-05
9869.00,0.000000e+00
9870.00,0.000000e+00
9871.00,0.000000e+00
9872.00,0.000000e+00
9873.00,1.157407e-05
9874.00,1.157407e-05
9875.00,1.157407e-05
9876.00,0.000000e+00
9877.00,0.000000e+00
9878.00,1.157407e-05
9879.00,0.000000e+00
9880.00,1.157407e-05
9881.00,0.000000e+00
9882.00,1.157407e-05
9883.00,0.000000e+00
9884.00,3.472222e-05
9885.00,1.157407e-05
9886.00,1.157407e-05
9887.00,3.472222e-05
9888.00,0.000000e+00
9889.00,0.000000e+00
9890.00,1.157407e-05
9891.00,1.157407e-05
9892.00,0.000000e+00
9893.00,0.000000e+00
9894.00,0.000000e+00
9895.00,0.000000e+00
9896.00,0.000000e+00
9897.00,0.000000e+00
9898.00,0.000000e+00
9899.00,0.000000e+00
9900.00,1.157407e-05
9901.00,2.314815e-05
9902.00,1.157407e-05
9903.00,0.000000e+00
9904.00,1.157407e-05
9905.00,0.000000e+00
9906.00,2.314815e-05
9907.00,0.000000e+00
9908.00,1.157407e-05
9909.00,1.157407e-05
9910.00,1.157407e-05
9911.00,1.157407e-05
9912.00,1.157407e-05
9913.00,1.157407e-05
9914.00,1.157407e-05
9915.00,0.000000e+00
9916.00,0.000000e+00
9917.00,2.314815e-05
9918.00,0.000000e+00
9919.00,0.000000e+00
9920.00,1.157407e-05
9921.00,0.000000e+00
9922.00,0.000000e+00
9923.00,0.000000e+00
9924.00,1.157407e-05
9925.00,1.157407e-05
9926.00,2.314815e-05
9927.00,0.000000e+00
9928.00,0.000000e+00
9929.00,0.000000e+00
9930.00,0.000000e+00
9931.00,0.000000e+00
9932.00,0.000000e+00
9933.00,0.000000e+00
9934.00,1.157407e-05
9935.00,1.157407e-05
9936.00,1.157407e-05
9937.00,2.314815e-05
9938.00,1.157407e-05
9939.00,0.000000e+00
9940.00,1.157407e-05
9941.00,0.000000e+00
9942.00,0.000000e+00
9943.00,2.314815e-05
9944.00,0.000000e+00
9945.00,1.157407e-05
9946.00,4.629630e-05
9947.00,0.000000e+00
9948.00,0.000000e+00
9949.00,1.157407e-05
9950.00,0.000000e+00
9951.00,1.157407e-05
9952.00,0.000000e+00
9953.00,0.000000e+00
9954.00,0.000000e+00
9955.00,1.157407e-05
9956.00,1.157407e-05
9957.00,2.314815e-05
9958.00,0.000000e+00
9959.00,0.000000e+00
9960.00,0.000000e+00
9961.00,1.157407e-05
9962.00,1.157407e-05
9963.00,1.157407e-05
9964.00,1.157407e-05
9965.00,0.000000e+00
9966.00,1.157407e-05
9967.00,1.157407e-05
9968.00,0.000000e+00
9969.00,0.000000e+00
9970.00,0.000000e+00
9971.00,1.157407e-05
9972.00,1.157407e-05
9973.00,0.000000e+00
9974.00,1.157407e-05
9975.00,1.157407e-05
9976.00,1.157407e-05
9977.00,0.000000e+00
9978.00,0.000000e+00
9979.00,0.000000e+00
9980.00,0.000000e+00
9981.00,1.157407e-05
9982.00,1.157407e-05
9983.00,0.000000e+00
9984.00,1.157407e-05
9985.00,0.000000e+00
9986.00,0.000000e+00
9987.00,0.000000e+00
9988.00,1.157407e-05
9989.00,1.157407e-05
9990.00,0.000000e+00
9991.00,1.157407e-05
9992.00,0.000000e+00
9993.00,0.000000e+00
9994.00,0.000000e+00
9995.00,1.157407e-05
9996.00,0.000000e+00
9997.00,0.000000e+00
9998.00,1.157407e-05
9999.00,0.000000e+00
10000.00,1.157407e-05
10001.00,1.157407e-05
10002.00,1.157407e-05
10003.00,1.157407e-05
10004.00,1.157407e-05
10005.00,2.314815e-05
10006.00,0.000000e+00
10007.00,0.000000e+00
10008.00,2.314815e-05
10009.00,0.000000e+00
10010.00,0.000000e+00
10011.00,0.000000e+00
10012.00,0.000000e+00
10013.00,1.157407e-05
10014.00,0.000000e+00
10015.00,0.000000e+00
10016.00,0.000000e+00
10017.00,0.000000e+00
10018.00,1.157407e-05
10019.00,1.157407e-05
10020.00,0.000000e+00
10021.00,2.314815e-05
10022.00,1.157407e-05
10023.00,1.157407e-05
10024.00,1.157407e-05
10025.00,0.000000e+00
10026.00,2.314815e-05
10027.00,2.314815e-05
10028.00,0.000000e+00
10029.00,1.157407e-05
10030.00,0.000000e+00
10031.00,4.629630e-05
10032.00,0.000000e+00
10033.00,2.314815e-05
10034.00,0.000000e+00
10035.00,0.000000e+00
10036.00,1.157407e-05
10037.00,0.000000e+00
10038.00,0.000000e+00
10039.00,1.157407e-05
10040.00,0.000000e+00
10041.00,1.157407e-05
10042.00,0.000000e+00
10043.00,0.000000e+00
10044.00,0.000000e+00
10045.00,0.000000e+00
10046.00,1.157407e-05
10047.00,0.000000e+00
10048.00,1.157407e-05
10049.00,1.157407e-05
10050.00,3.472222e-05
10051.00,0.000000e+00
10052.00,0.000000e+00
10053.00,0.000000e+00
10054.00,0.000000e+00
10055.00,0.000000e+00
10056.00,0.000000e+00
10057.00,1.157407e-05
10058.00,0.000000e+00
10059.00,1.157407e-05
10060.00,0.000000e+00
10061.00,2.314815e-05
10062.00,0.000000e+00
10063.00,2.314815e-05
10064.00,1.157407e-05
10065.00,2.314815e-05
10066.00,1.157407e-05
10067.00,0.000000e+00
10068.00,0.000000e+00
10069.00,0.000000e+00
10070.00,3.472222e-05
10071.00,1.157407e-05
10072.00,1.157407e-05
10073.00,0.000000e+00
10074.00,2.314815e-05
10075.00,1.157407e-05
10076.00,0.000000e+00
10077.00,1.157407e-05
10078.00,0.000000e+00
10079.00,0.000000e+00
10080.00,1.157407e-05
10081.00,0.000000e+00
10082.00,1.157407e-05
10083.00,0.000000e+00
10084.00,0.000000e+00
10085.00,1.157407e-05
10086.00,1.157407e-05
10087.00,0.000000e+00
10088.00,0.000000e+00
10089.00,2.314815e-05
10090.00,0.000000e+00
10091.00,0.000000e+00
10092.00,2.314815e-05
10093.00,0.000000e+00
10094.00,1.157407e-05
10095.00,1.157407e-05
10096.00,2.314815e-05
10097.00,0.000000e+00
10098.00,0.000000e+00
10099.00,1.157407e-05
10100.00,1.157407e-05
10101.00,1.157407e-05
10102.00,0.000000e+00
10103.00,0.000000e+00
10104.00,1.157407e-05
10105.00,0.000000e+00
10106.00,1.157407e-05
10107.00,1.157407e-05
10108.00,0.000000e+00
10109.00,2.314815e-05
10110.00,2.314815e-05
10111.00,1.157407e-05
10112.00,1.157407e-05
10113.00,0.000000e+00
10114.00,0.000000e+00
10115.00,1.157407e-05
10116.00,0.000000e+00
10117.00,0.000000e+00
10118.00,0.000000e+00
10119.00,0.000000e+00
10120.00,1.157407e-05
10121.00,0.000000e+00
10122.00,1.157407e-05
10123.00,0.000000e+00
10124.00,3.472222e-05
10125.00,1.157407e-05
10126.00,1.157407e-05
10127.00,2.314815e-05
10128.00,0.000000e+00
10129.00,0.000000e+00
10130.00,1.157407e-05
10131.00,0.000000e+00
10132.00,1.157407e-05
10133.00,1.157407e-05
10134.00,3.472222e-05
10135.00,0.000000e+00
10136.00,2.314815e-05
10137.00,0.000000e+00
10138.00,0.000000e+00
10139.00,1.157407e-05
10140.00,0.000000e+00
10141.00,0.000000e+00
10142.00,0.000000e+00
10143.00,1.157407e-05
10144.00,1.157407e-05
10145.00,2.314815e-05
10146.00,0.000000e+00
10147.00,0.000000e+00
10148.00,2.314815e-05
10149.00,0.000000e+00
10150.00,2.314815e-05
10151.00,0.000000e+00
10152.00,1.157407e-05
10153.00,1.157407e-05
10154.00,0.000000e+00
10155.00,2.314815e-05
10156.00,1.157407e-05
10157.00,1.157407e-05
10158.00,1.157407e-05
10159.00,0.000000e+00
10160.00,1.157407e-05
10161.00,2.314815e-05
10162.00,1.157407e-05
10163.00,0.000000e+00
10164.00,2.314815e-05
10165.00,1.157407e-05
10166.00,1.157407e-05
10167.00,0.000000e+00
10168.00,0.000000e+00
10169.00,0.000000e+00
10170.00,2.314815e-05
10171.00,0.000000e+00
10172.00,0.000000e+00
10173.00,0.000000e+00
10174.00,0.000000e+00
10175.00,0.000000e+00
10176.00,0.000000e+00
10177.00,1.157407e-05
10178.00,1.157407e-05
10179.00,1.157407e-05
10180.00,2.314815e-05
10181.00,0.000000e+00
10182.00,0.000000e+00
10183.00,3.472222e-05
10184.00,0.000000e+00
10185.00,1.157407e-05
10186.00,0.000000e+00
10187.00,0.000000e+00
10188.00,0.000000e+00
10189.00,0.000000e+00
10190.00,0.000000e+00
10191.00,1.157407e-05
10192.00,0.000000e+00
10193.00,0.000000e+00
10194.00,0.000000e+00
10195.00,0.000000e+00
10196.00,1.157407e-05
10197.00,1.157407e-05
10198.00,0.000000e+00
10199.00,2.314815e-05
10200.00,1.157407e-05
10201.00,0.000000e+00
10202.00,0.000000e+00
10203.00,1.157407e-05
10204.00,0.000000e+00
10205.00,0.000000e+00
10206.00,1.157407e-05
10207.00,1.157407e-05
10208.00,2.314815e-05
10209.00,1.157407e-05
10210.00,0.000000e+00
10211.00,1.157407e-05
10212.00,0.000000e+00
10213.00,1.157407e-05
10214.00,0.000000e+00
10215.00,0.000000e+00
10216.00,1.157407e-05
10217.00,0.000000e+00
10218.00,1.157407e-05
10219.00,1.157407e-05
10220.00,0.000000e+00
10221.00,1.157407e-05
10222.00,2.314815e-05
10223.00,1.157407e-05
10224.00,0.000000e+00
10225.00,0.000000e+00
10226.00,1.157407e-05
10227.00,0.000000e+00
10228.00,1.157407e-05
10229.00,2.314815e-05
10230.00,1.157407e-05
10231.00,0.000000e+00
10232.00,1.157407e-05
10233.00,0.000000e+00
10234.00,1.157407e-05
10235.00,1.157407e-05
10236.00,1.157407e-05
10237.00,0.000000e+00
10238.00,0.000000e+00
10239.00,1.157407e-05
10240.00,0.000000e+00
10241.00,1.157407e-05
10242.00,0.000000e+00
10243.00,0.000000e+00
10244.00,1.157407e-05
10245.00,0.000000e+00
10246.00,1.157407e-05
10247.00,1.157407e-05
10248.00,0.000000e+00
10249.00,0.000000e+00
10250.00,1.157407e-05
10251.00,0.000000e+00
10252.00,0.000000e+00
10253.00,0.000000e+00
10254.00,0.000000e+00
10255.00,1.157407e-05
10256.00,0.000000e+00
10257.00,1.157407e-05
10258.00,1.157407e-05
10259.00,0.000000e+00
10260.00,1.157407e-05
10261.00,0.000000e+00
10262.00,0.000000e+00
10263.00,0.000000e+00
10264.00,1.157407e-05
10265.00,0.000000e+00
10266.00,0.000000e+00
10267.00,1.157407e-05
10268.00,1.157407e-05
10269.00,0.000000e+00
10270.00,1.157407e-05
10271.00,1.157407e-05
10272.00,0.000000e+00
10273.00,1.157407e-05
10274.00,1.157407e-05
10275.00,0.000000e+00
10276.00,0.000000e+00
10277.00,1.157407e-05
10278.00,1.157407e-05
10279.00,2.314815e-05
10280.00,0.000000e+00
10281.00,0.000000e+00
10282.00,1.157407e-05
10283.00,0.000000e+00
10284.00,1.157407e-05
10285.00,1.157407e-05
10286.00,0.000000e+00
10287.00,0.000000e+00
10288.00,0.000000e+00
10289.00,1.157407e-05
10290.00,0.000000e+00
10291.00,0.000000e+00
10292.00,0.000000e+00
10293.00,0.000000e+00
10294.00,0.000000e+00
10295.00,1.157407e-05
10296.00,0.000000e+00
10297.00,1.157407e-05
10298.00,0.000000e+00
10299.00,0.000000e+00
10300.00,1.157407e-05
10301.00,0.000000e+00
10302.00,1.157407e-05
10303.00,0.000000e+00
10304.00,1.157407e-05
10305.00,0.000000e+00
10306.00,0.000000e+00
10307.00,0.000000e+00
10308.00,0.000000e+00
10309.00,1.157407e-05
10310.00,1.157407e-05
10311.00,1.157407e-05
10312.00,0.000000e+00
10313.00,0.000000e+00
10314.00,0.000000e+00
10315.00,0.000000e+00
10316.00,0.000000e+00
10317.00,1.157407e-05
10318.00,1.157407e-05
10319.00,1.157407e-05
10320.00,0.000000e+00
10321.00,1.157407e-05
10322.00,0.000000e+00
10323.00,0.000000e+00
10324.00,0.000000e+00
10325.00,0.000000e+00
10326.00,0.000000e+00
10327.00,2.314815e-05
10328.00,0.000000e+00
10329.00,0.000000e+00
10330.00,1.157407e-05
10331.00,0.000000e+00
10332.00,0.000000e+00
10333.00,0.000000e+00
10334.00,1.157407e-05
10335.00,1.157407e-05
10336.00,0.000000e+00
10337.00,0.000000e+00
10338.00,2.314815e-05
10339.00,0.000000e+00
10340.00,1.157407e-05
10341.00,0.000000e+00
10342.00,0.000000e+00
10343.00,0.000000e+00
10344.00,0.000000e+00
10345.00,0.000000e+00
10346.00,1.157407e-05
10347.00,1.157407e-05
10348.00,1.157407e-05
10349.00,1.157407e-05
10350.00,0.000000e+00
10351.00,0.000000e+00
10352.00,1.157407e-05
10353.00,2.314815e-05
10354.00,0.000000e+00
10355.00,0.000000e+00
10356.00,0.000000e+00
10357.00,2.314815e-05
10358.00,1.157407e-05
10359.00,1.157407e-05
10360.00,0.000000e+00
10361.00,0.000000e+00
10362.00,2.314815e-05
10363.00,1.157407e-05
10364.00,0.000000e+00
10365.00,0.000000e+00
10366.00,1.157407e-05
10367.00,1.157407e-05
10368.00,0.000000e+00
10369.00,1.157407e-05
10370.00,1.157407e-05
10371.00,1.157407e-05
10372.00,1.157407e-05
10373.00,1.157407e-05
10374.00,0.000000e+00
10375.00,0.000000e+00
10376.00,2.314815e-05
10377.00,1.157407e-05
10378.00,0.000000e+00
10379.00,0.000000e+00
10380.00,0.000000e+00
10381.00,0.000000e+00
10382.00,1.157407e-05
10383.00,2.314815e-05
10384.00,0.000000e+00
10385.00,1.157407e-05
10386.00,0.000000e+00
10387.00,3.472222e-05
10388.00,2.314815e-05
10389.00,1.157407e-05
10390.00,3.472222e-05
10391.00,1.157407e-05
10392.00,0.000000e+00
10393.00,0.000000e+00
10394.00,0.000000e+00
10395.00,1.157407e-05
10396.00,0.000000e+00
10397.00,2.314815e-05
10398.00,1.157407e-05
10399.00,2.314815e-05
10400.00,1.157407e-05
10401.00,1.157407e-05
10402.00,0.000000e+00
10403.00,1.157407e-05
10404.00,0.000000e+00
10405.00,0.000000e+00
10406.00,0.000000e+00
10407.00,0.000000e+00
10408.00,1.157407e-05
10409.00,1.157407e-05
10410.00,1.157407e-05
10411.00,0.000000e+00
10412.00,0.000000e+00
10413.00,0.000000e+00
10414.00,1.157407e-05
10415.00,0.000000e+00
10416.00,3.472222e-05
10417.00,0.000000e+00
10418.00,0.000000e+00
10419.00,0.000000e+00
10420.00,1.157407e-05
10421.00,3.472222e-05
10422.00,0.000000e+00
10423.00,4.629630e-05
10424.00,0.000000e+00
10425.00,0.000000e+00
10426.00,1.157407e-05
10427.00,0.000000e+00
10428.00,0.000000e+00
10429.00,0.000000e+00
10430.00,0.000000e+00
10431.00,0.000000e+00
10432.00,2.314815e-05
10433.00,0.000000e+00
10434.00,1.157407e-05
10435.00,2.314815e-05
10436.00,0.000000e+00
10437.00,0.000000e+00
10438.00,0.000000e+00
10439.00,3.472222e-05
10440.00,0.000000e+00
10441.00,2.314815e-05
10442.00,0.000000e+00
10443.00,1.157407e-05
10444.00,0.000000e+00
10445.00,1.157407e-05
10446.00,0.000000e+00
10447.00,1.157407e-05
10448.00,1.157407e-05
10449.00,1.157407e-05
10450.00,1.157407e-05
10451.00,0.000000e+00
10452.00,0.000000e+00
10453.00,0.000000e+00
10454.00,1.157407e-05
10455.00,0.000000e+00
10456.00,0.000000e+00
10457.00,3.472222e-05
10458.00,0.000000e+00
10459.00,1.157407e-05
10460.00,0.000000e+00
10461.00,0.000000e+00
10462.00,0.000000e+00
10463.00,0.000000e+00
10464.00,0.000000e+00
10465.00,0.000000e+00
10466.00,0.000000e+00
10467.00,0.000000e+00
10468.00,1.157407e-05
10469.00,3.472222e-05
10470.00,0.000000e+00
10471.00,0.000000e+00
10472.00,2.314815e-05
10473.00,0.000000e+00
10474.00,0.000000e+00
10475.00,0.000000e+00
10476.00,2.314815e-05
10477.00,0.000000e+00
10478.00,0.000000e+00
10479.00,0.000000e+00
10480.00,0.000000e+00
10481.00,1.157407e-05
10482.00,2.314815e-05
10483.00,1.157407e-05
10484.00,0.000000e+00
10485.00,1.157407e-05
10486.00,1.157407e-05
10487.00,1.157407e-05
10488.00,0.000000e+00
10489.00,1.157407e-05
10490.00,0.000000e+00
10491.00,1.157407e-05
10492.00,0.000000e+00
10493.00,1.157407e-05
10494.00,0.000000e+00
10495.00,1.157407e-05
10496.00,2.314815e-05
10497.00,1.157407e-05
10498.00,1.157407e-05
10499.00,0.000000e+00
10500.00,3.472222e-05
10501.00,0.000000e+00
10502.00,0.000000e+00
10503.00,2.314815e-05
10504.00,1.157407e-05
10505.00,1.157407e-05
10506.00,1.157407e-05
10507.00,1.157407e-05
10508.00,0.000000e+00
10509.00,0.000000e+00
10510.00,0.000000e+00
10511.00,2.314815e-05
10512.00,0.000000e+00
10513.00,0.000000e+00
10514.00,2.314815e-05
10515.00,1.157407e-05
10516.00,0.000000e+00
10517.00,0.000000e+00
10518.00,1.157407e-05
10519.00,1.157407e-05
10520.00,0.000000e+00
10521.00,2.314815e-05
10522.00,0.000000e+00
10523.00,0.000000e+00
10524.00,1.157407e-05
10525.00,0.000000e+00
10526.00,0.000000e+00
10527.00,0.000000e+00
10528.00,0.000000e+00
10529.00,1.157407e-05
10530.00,0.000000e+00
10531.00,3.472222e-05
10532.00,0.000000e+00
10533.00,0.000000e+00
10534.00,0.000000e+00
10535.00,3.472222e-05
10536.00,0.000000e+00
10537.00,2.314815e-05
10538.00,1.157407e-05
10539.00,0.000000e+00
10540.00,1.157407e-05
10541.00,3.472222e-05
10542.00,0.000000e+00
10543.00,2.314815e-05
10544.00,1.157407e-05
10545.00,0.000000e+00
10546.00,2.314815e-05
10547.00,0.000000e+00
10548.00,1.157407e-05
10549.00,1.157407e-05
10550.00,0.000000e+00
10551.00,0.000000e+00
10552.00,1.157407e-05
10553.00,2.314815e-05
10554.00,1.157407e-05
10555.00,0.000000e+00
10556.00,1.157407e-05
10557.00,0.000000e+00
10558.00,1.157407e-05
10559.00,2.314815e-05
10560.00,2.314815e-05
10561.00,0.000000e+00
10562.00,1.157407e-05
10563.00,3.472222e-05
10564.00,1.157407e-05
10565.00,0.000000e+00
10566.00,0.000000e+00
10567.00,0.000000e+00
10568.00,0.000000e+00
10569.00,0.000000e+00
10570.00,0.000000e+00
10571.00,0.000000e+00
10572.00,0.000000e+00
10573.00,0.000000e+00
10574.00,2.314815e-05
10575.00,0.000000e+00
10576.00,0.000000e+00
10577.00,3.472222e-05
10578.00,0.000000e+00
10579.00,1.157407e-05
10580.00,0.000000e+00
10581.00,0.000000e+00
10582.00,0.000000e+00
10583.00,1.157407e-05
10584.00,0.000000e+00
10585.00,1.157407e-05
10586.00,1.157407e-05
10587.00,0.000000e+00
10588.00,0.000000e+00
10589.00,0.000000e+00
10590.00,0.000000e+00
10591.00,1.157407e-05
10592.00,0.000000e+00
10593.00,1.157407e-05
10594.00,0.000000e+00
10595.00,3.472222e-05
10596.00,0.000000e+00
10597.00,0.000000e+00
10598.00,1.157407e-05
10599.00,1.157407e-05
10600.00,1.157407e-05
10601.00,1.157407e-05
10602.00,0.000000e+00
10603.00,1.157407e-05
10604.00,0.000000e+00
10605.00,1.157407e-05
10606.00,0.000000e+00
10607.00,2.314815e-05
10608.00,0.000000e+00
10609.00,0.000000e+00
10610.00,1.157407e-05
10611.00,0.000000e+00
10612.00,0.000000e+00
10613.00,1.157407e-05
10614.00,0.000000e+00
10615.00,2.314815e-05
10616.00,1.157407e-05
10617.00,1.157407e-05
10618.00,1.157407e-05
10619.00,1.157407e-05
10620.00,1.157407e-05
10621.00,2.314815e-05
10622.00,1.157407e-05
10623.00,0.000000e+00
10624.00,0.000000e+00
10625.00,0.000000e+00
10626.00,1.157407e-05
10627.00,0.000000e+00
10628.00,2.314815e-05
10629.00,0.000000e+00
10630.00,1.157407e-05
10631.00,3.472222e-05
10632.00,0.000000e+00
10633.00,2.314815e-05
10634.00,0.000000e+00
10635.00,1.157407e-05
10636.00,0.000000e+00
10637.00,2.314815e-05
10638.00,1.157407e-05
10639.00,1.157407e-05
10640.00,0.000000e+00
10641.00,0.000000e+00
10642.00,0.000000e+00
10643.00,0.000000e+00
10644.00,0.000000e+00
10645.00,1.157407e-05
10646.00,2.314815e-05
10647.00,2.314815e-05
10648.00,0.000000e+00
10649.00,0.000000e+00
10650.00,0.000000e+00
10651.00,1.157407e-05
10652.00,2.314815e-05
10653.00,1.157407e-05
10654.00,0.000000e+00
10655.00,0.000000e+00
10656.00,0.000000e+00
10657.00,1.157407e-05
10658.00,1.157407e-05
10659.00,1.157407e-05
10660.00,0.000000e+00
10661.00,1.157407e-05
10662.00,2.314815e-05
10663.00,2.314815e-05
10664.00,1.157407e-05
10665.00,0.000000e+00
10666.00,1.157407e-05
10667.00,0.000000e+00
10668.00,2.314815e-05
10669.00,0.000000e+00
10670.00,1.157407e-05
10671.00,0.000000e+00
10672.00,1.157407e-05
10673.00,0.000000e+00
10674.00,1.157407e-05
10675.00,2.314815e-05
10676.00,1.157407e-05
10677.00,0.000000e+00
10678.00,0.000000e+00
10679.00,0.000000e+00
10680.00,2.314815e-05
10681.00,1.157407e-05
10682.00,1.157407e-05
10683.00,0.000000e+00
10684.00,1.157407e-05
10685.00,1.157407e-05
10686.00,1.157407e-05
10687.00,0.000000e+00
10688.00,0.000000e+00
10689.00,1.157407e-05
10690.00,0.000000e+00
10691.00,0.000000e+00
10692.00,1.157407e-05
10693.00,2.314815e-05
10694.00,1.157407e-05
10695.00,1.157407e-05
10696.00,0.000000e+00
10697.00,1.157407e-05
10698.00,0.000000e+00
10699.00,2.314815e-05
10700.00,0.000000e+00
10701.00,1.157407e-05
10702.00,0.000000e+00
10703.00,0.000000e+00
10704.00,0.000000e+00
10705.00,0.000000e+00
10706.00,1.157407e-05
10707.00,0.000000e+00
10708.00,0.000000e+00
10709.00,0.000000e+00
10710.00,0.000000e+00
10711.00,0.000000e+00
10712.00,0.000000e+00
10713.00,0.000000e+00
10714.00,0.000000e+00
10715.00,1.157407e-05
10716.00,2.314815e-05
10717.00,0.000000e+00
10718.00,0.000000e+00
10719.00,0.000000e+00
10720.00,2.314815e-05
10721.00,9.259259e-05
10722.00,0.000000e+00
10723.00,1.157407e-05
10724.00,0.000000e+00
10725.00,0.000000e+00
10726.00,0.000000e+00
10727.00,0.000000e+00
10728.00,0.000000e+00
10729.00,1.157407e-05
10730.00,1.157407e-05
10731.00,0.000000e+00
10732.00,1.157407e-05
10733.00,0.000000e+00
10734.00,1.157407e-05
10735.00,0.000000e+00
10736.00,2.314815e-05
10737.00,0.000000e+00
10738.00,0.000000e+00
10739.00,2.314815e-05
10740.00,1.157407e-05
10741.00,1.157407e-05
10742.00,0.000000e+00
10743.00,0.000000e+00
10744.00,2.314815e-05
10745.00,1.157407e-05
10746.00,0.000000e+00
10747.00,4.629630e-05
10748.00,1.157407e-05
10749.00,2.314815e-05
10750.00,0.000000e+00
10751.00,0.000000e+00
10752.00,0.000000e+00
10753.00,0.000000e+00
10754.00,1.157407e-05
10755.00,1.157407e-05
10756.00,1.157407e-05
10757.00,1.157407e-05
10758.00,0.000000e+00
10759.00,0.000000e+00
10760.00,1.157407e-05
10761.00,1.157407e-05
10762.00,1.157407e-05
10763.00,3.472222e-05
10764.00,0.000000e+00
10765.00,0.000000e+00
10766.00,0.000000e+00
10767.00,2.314815e-05
10768.00,1.157407e-05
10769.00,0.000000e+00
10770.00,2.314815e-05
10771.00,0.000000e+00
10772.00,0.000000e+00
10773.00,0.000000e+00
10774.00,1.157407e-05
10775.00,0.000000e+00
10776.00,0.000000e+00
10777.00,0.000000e+00
10778.00,0.000000e+00
10779.00,0.000000e+00
10780.00,0.000000e+00
10781.00,1.157407e-05
10782.00,2.314815e-05
10783.00,1.157407e-05
10784.00,2.314815e-05
10785.00,1.157407e-05
10786.00,1.157407e-05
10787.00,0.000000e+00
10788.00,1.157407e-05
10789.00,2.314815e-05
10790.00,0.000000e+00
10791.00,2.314815e-05
10792.00,0.000000e+00
10793.00,0.000000e+00
10794.00,1.157407e-05
10795.00,1.157407e-05
10796.00,2.314815e-05
10797.00,1.157407e-05
10798.00,1.157407e-05
10799.00,1.157407e-05
10800.00,3.472222e-05
10801.00,0.000000e+00
10802.00,0.000000e+00
10803.00,1.157407e-05
10804.00,1.157407e-05
10805.00,1.157407e-05
10806.00,0.000000e+00
10807.00,2.314815e-05
10808.00,1.157407e-05
10809.00,1.157407e-05
10810.00,0.000000e+00
10811.00,1.157407e-05
10812.00,0.000000e+00
10813.00,0.000000e+00
10814.00,0.000000e+00
10815.00,0.000000e+00
10816.00,0.000000e+00
10817.00,2.314815e-05
10818.00,0.000000e+00
10819.00,1.157407e-05
10820.00,1.157407e-05
10821.00,0.000000e+00
10822.00,1.157407e-05
10823.00,1.157407e-05
10824.00,0.000000e+00
10825.00,1.157407e-05
10826.00,0.000000e+00
10827.00,1.157407e-05
10828.00,1.157407e-05
10829.00,0.000000e+00
10830.00,0.000000e+00
10831.00,1.157407e-05
10832.00,1.157407e-05
10833.00,1.157407e-05
10834.00,2.314815e-05
10835.00,3.472222e-05
10836.00,0.000000e+00
10837.00,0.000000e+00
10838.00,0.000000e+00
10839.00,0.000000e+00
10840.00,1.157407e-05
10841.00,0.000000e+00
10842.00,1.157407e-05
10843.00,1.157407e-05
10844.00,0.000000e+00
10845.00,4.629630e-05
10846.00,0.000000e+00
10847.00,0.000000e+00
10848.00,1.157407e-05
10849.00,2.314815e-05
10850.00,0.000000e+00
10851.00,1.157407e-05
10852.00,1.157407e-05
10853.00,0.000000e+00
10854.00,1.157407e-05
10855.00,0.000000e+00
10856.00,0.000000e+00
10857.00,0.000000e+00
10858.00,1.157407e-05
10859.00,0.000000e+00
10860.00,0.000000e+00
10861.00,0.000000e+00
10862.00,0.000000e+00
10863.00,3.472222e-05
10864.00,1.157407e-05
10865.00,0.000000e+00
10866.00,1.157407e-05
10867.00,1.157407e-05
10868.00,0.000000e+00
10869.00,0.000000e+00
10870.00,1.157407e-05
10871.00,0.000000e+00
10872.00,1.157407e-05
10873.00,2.314815e-05
10874.00,1.157407e-05
10875.00,1.157407e-05
10876.00,0.000000e+00
10877.00,0.000000e+00
10878.00,1.157407e-05
10879.00,2.314815e-05
10880.00,0.000000e+00
10881.00,1.157407e-05
10882.00,0.000000e+00
10883.00,0.000000e+00
10884.00,1.157407e-05
10885.00,0.000000e+00
10886.00,0.000000e+00
10887.00,2.314815e-05
10888.00,0.000000e+00
10889.00,0.000000e+00
10890.00,0.000000e+00
10891.00,1.157407e-05
10892.00,0.000000e+00
10893.00,0.000000e+00
10894.00,1.157407e-05
10895.00,0.000000e+00
10896.00,1.157407e-05
10897.00,0.000000e+00
10898.00,1.157407e-05
10899.00,0.000000e+00
10900.00,0.000000e+00
10901.00,2.314815e-05
10902.00,0.000000e+00
10903.00,0.000000e+00
10904.00,0.000000e+00
10905.00,1.157407e-05
10906.00,1.157407e-05
10907.00,0.000000e+00
10908.00,2.314815e-05
10909.00,0.000000e+00
10910.00,0.000000e+00
10911.00,0.000000e+00
10912.00,0.000000e+00
10913.00,1.157407e-05
10914.00,0.000000e+00
10915.00,1.157407e-05
10916.00,1.157407e-05
10917.00,0.000000e+00
10918.00,1.157407e-05
10919.00,0.000000e+00
10920.00,0.000000e+00
10921.00,0.000000e+00
10922.00,1.157407e-05
10923.00,0.000000e+00
10924.00,2.314815e-05
10925.00,2.314815e-05
10926.00,2.314815e-05
10927.00,0.000000e+00
10928.00,1.157407e-05
10929.00,0.000000e+00
10930.00,0.000000e+00
10931.00,0.000000e+00
10932.00,0.000000e+00
10933.00,3.472222e-05
10934.00,0.000000e+00
10935.00,0.000000e+00
10936.00,1.157407e-05
10937.00,3.472222e-05
10938.00,0.000000e+00
10939.00,1.157407e-05
10940.00,0.000000e+00
10941.00,0.000000e+00
10942.00,0.000000e+00
10943.00,0.000000e+00
10944.00,0.000000e+00
10945.00,1.157407e-05
10946.00,0.000000e+00
10947.00,1.157407e-05
10948.00,0.000000e+00
10949.00,0.000000e+00
10950.00,1.157407e-05
10951.00,0.000000e+00
10952.00,0.000000e+00
10953.00,0.000000e+00
10954.00,1.157407e-05
10955.00,0.000000e+00
10956.00,0.000000e+00
10957.00,2.314815e-05
10958.00,0.000000e+00
10959.00,1.157407e-05
10960.00,0.000000e+00
10961.00,1.157407e-05
10962.00,0.000000e+00
10963.00,0.000000e+00
10964.00,1.157407e-05
10965.00,0.000000e+00
10966.00,1.157407e-05
10967.00,0.000000e+00
10968.00,0.000000e+00
10969.00,0.000000e+00
10970.00,0.000000e+00
10971.00,2.314815e-05
10972.00,1.157407e-05
10973.00,3.472222e-05
10974.00,0.000000e+00
10975.00,0.000000e+00
10976.00,0.000000e+00
10977.00,0.000000e+00
10978.00,0.000000e+00
10979.00,2.314815e-05
10980.00,1.157407e-05
10981.00,0.000000e+00
10982.00,1.157407e-05
10983.00,0.000000e+00
10984.00,0.000000e+00
10985.00,3.472222e-05
10986.00,0.000000e+00
10987.00,3.472222e-05
10988.00,0.000000e+00
10989.00,1.157407e-05
10990.00,0.000000e+00
10991.00,0.000000e+00
10992.00,3.472222e-05
10993.00,0.000000e+00
10994.00,2.314815e-05
10995.00,0.000000e+00
10996.00,1.157407e-05
10997.00,0.000000e+00
10998.00,1.157407e-05
10999.00,0.000000e+00
11000.00,0.000000e+00
11001.00,3.472222e-05
11002.00,0.000000e+00
11003.00,1.157407e-05
11004.00,1.157407e-05
11005.00,0.000000e+00
11006.00,0.000000e+00
11007.00,1.157407e-05
11008.00,0.000000e+00
11009.00,1.157407e-05
11010.00,1.157407e-05
11011.00,1.157407e-05
11012.00,0.000000e+00
11013.00,0.000000e+00
11014.00,0.000000e+00
11015.00,0.000000e+00
11016.00,0.000000e+00
11017.00,0.000000e+00
11018.00,1.157407e-05
11019.00,0.000000e+00
11020.00,1.157407e-05
11021.00,1.157407e-05
11022.00,0.000000e+00
11023.00,0.000000e+00
11024.00,1.157407e-05
11025.00,0.000000e+00
11026.00,1.157407e-05
11027.00,2.314815e-05
11028.00,0.000000e+00
11029.00,0.000000e+00
11030.00,2.314815e-05
11031.00,2.314815e-05
11032.00,1.157407e-05
11033.00,0.000000e+00
11034.00,0.000000e+00
11035.00,0.000000e+00
11036.00,0.000000e+00
11037.00,0.000000e+00
11038.00,0.000000e+00
11039.00,0.000000e+00
11040.00,0.000000e+00
11041.00,0.000000e+00
11042.00,1.157407e-05
11043.00,3.472222e-05
11044.00,0.000000e+00
11045.00,0.000000e+00
11046.00,1.157407e-05
11047.00,0.000000e+00
11048.00,0.000000e+00
11049.00,0.000000e+00
11050.00,0.000000e+00
11051.00,0.000000e+00
11052.00,1.157407e-05
11053.00,0.000000e+00
11054.00,0.000000e+00
11055.00,1.157407e-05
11056.00,0.000000e+00
11057.00,1.157407e-05
11058.00,1.157407e-05
11059.00,0.000000e+00
11060.00,1.157407e-05
11061.00,1.157407e-05
11062.00,1.157407e-05
11063.00,1.157407e-05
11064.00,2.314815e-05
11065.00,2.314815e-05
11066.00,0.000000e+00
11067.00,0.000000e+00
11068.00,0.000000e+00
11069.00,0.000000e+00
11070.00,1.157407e-05
11071.00,0.000000e+00
11072.00,0.000000e+00
11073.00,0.000000e+00
11074.00,2.314815e-05
11075.00,2.314815e-05
11076.00,0.000000e+00
11077.00,1.157407e-05
11078.00,1.157407e-05
11079.00,0.000000e+00
11080.00,1.157407e-05
11081.00,2.314815e-05
11082.00,0.000000e+00
11083.00,0.000000e+00
11084.00,1.157407e-05
11085.00,1.157407e-05
11086.00,0.000000e+00
11087.00,2.314815e-05
11088.00,1.157407e-05
11089.00,0.000000e+00
11090.00,0.000000e+00
11091.00,0.000000e+00
11092.00,1.157407e-05
11093.00,0.000000e+00
11094.00,2.314815e-05
11095.00,0.000000e+00
11096.00,1.157407e-05
11097.00,0.000000e+00
11098.00,0.000000e+00
11099.00,1.157407e-05
11100.00,0.000000e+00
11101.00,0.000000e+00
11102.00,1.157407e-05
11103.00,2.314815e-05
11104.00,0.000000e+00
11105.00,1.157407e-05
11106.00,1.157407e-05
11107.00,0.000000e+00
11108.00,3.472222e-05
11109.00,0.000000e+00
11110.00,1.157407e-05
11111.00,1.157407e-05
11112.00,2.314815e-05
11113.00,3.472222e-05
11114.00,0.000000e+00
11115.00,1.157407e-05
11116.00,0.000000e+00
11117.00,1.157407e-05
11118.00,0.000000e+00
11119.00,1.157407e-05
11120.00,0.000000e+00
11121.00,1.157407e-05
11122.00,2.314815e-05
11123.00,1.157407e-05
11124.00,0.000000e+00
11125.00,0.000000e+00
11126.00,4.629630e-05
11127.00,1.157407e-05
11128.00,1.157407e-05
11129.00,1.157407e-05
11130.00,0.000000e+00
11131.00,1.157407e-05
11132.00,1.157407e-05
11133.00,0.000000e+00
11134.00,1.157407e-05
11135.00,0.000000e+00
11136.00,2.314815e-05
11137.00,0.000000e+00
11138.00,0.000000e+00
11139.00,0.000000e+00
11140.00,0.000000e+00
11141.00,0.000000e+00
11142.00,0.000000e+00
11143.00,0.000000e+00
11144.00,2.314815e-05
11145.00,1.157407e-05
11146.00,2.314815e-05
11147.00,1.157407e-05
11148.00,3.472222e-05
11149.00,1.157407e-05
11150.00,1.157407e-05
11151.00,1.157407e-05
11152.00,0.000000e+00
11153.00,1.157407e-05
11154.00,1.157407e-05
11155.00,1.157407e-05
11156.00,0.000000e+00
11157.00,1.157407e-05
11158.00,0.000000e+00
11159.00,0.000000e+00
11160.00,0.000000e+00
11161.00,0.000000e+00
11162.00,1.157407e-05
11163.00,0.000000e+00
11164.00,2.314815e-05
11165.00,0.000000e+00
11166.00,1.157407e-05
11167.00,2.314815e-05
11168.00,0.000000e+00
11169.00,1.157407e-05
11170.00,2.314815e-05
11171.00,0.000000e+00
11172.00,0.000000e+00
11173.00,0.000000e+00
11174.00,0.000000e+00
11175.00,0.000000e+00
11176.00,1.157407e-05
11177.00,0.000000e+00
11178.00,1.157407e-05
11179.00,1.157407e-05
11180.00,0.000000e+00
11181.00,0.000000e+00
11182.00,2.314815e-05
11183.00,1.157407e-05
11184.00,1.157407e-05
11185.00,1.157407e-05
11186.00,0.000000e+00
11187.00,0.000000e+00
11188.00,1.157407e-05
11189.00,0.000000e+00
11190.00,2.314815e-05
11191.00,0.000000e+00
11192.00,2.314815e-05
11193.00,0.000000e+00
11194.00,0.000000e+00
11195.00,1.157407e-05
11196.00,0.000000e+00
11197.00,0.000000e+00
11198.00,1.157407e-05
11199.00,0.000000e+00
11200.00,1.157407e-05
11201.00,0.000000e+00
11202.00,0.000000e+00
11203.00,3.472222e-05
11204.00,0.000000e+00
11205.00,1.157407e-05
11206.00,2.314815e-05
11207.00,1.157407e-05
11208.00,1.157407e-05
11209.00,0.000000e+00
11210.00,1.157407e-05
11211.00,1.157407e-05
11212.00,0.000000e+00
11213.00,3.472222e-05
11214.00,0.000000e+00
11215.00,0.000000e+00
11216.00,0.000000e+00
11217.00,0.000000e+00
11218.00,0.000000e+00
11219.00,0.000000e+00
11220.00,3.472222e-05
11221.00,0.000000e+00
11222.00,1.157407e-05
11223.00,0.000000e+00
11224.00,1.157407e-05
11225.00,2.314815e-05
11226.00,2.314815e-05
11227.00,2.314815e-05
11228.00,0.000000e+00
11229.00,0.000000e+00
11230.00,1.157407e-05
11231.00,1.157407e-05
11232.00,0.000000e+00
11233.00,1.157407e-05
11234.00,0.000000e+00
11235.00,0.000000e+00
11236.00,0.000000e+00
11237.00,1.157407e-05
11238.00,0.000000e+00
11239.00,1.157407e-05
11240.00,0.000000e+00
11241.00,2.314815e-05
11242.00,0.000000e+00
11243.00,1.157407e-05
11244.00,0.000000e+00
11245.00,1.157407e-05
11246.00,1.157407e-05
11247.00,0.000000e+00
11248.00,1.157407e-05
11249.00,1.157407e-05
11250.00,0.000000e+00
11251.00,0.000000e+00
11252.00,1.157407e-05
11253.00,0.000000e+00
11254.00,0.000000e+00
11255.00,0.000000e+00
11256.00,0.000000e+00
11257.00,3.472222e-05
11258.00,1.157407e-05
11259.00,1.157407e-05
11260.00,0.000000e+00
11261.00,0.000000e+00
11262.00,1.157407e-05
11263.00,1.157407e-05
11264.00,0.000000e+00
11265.00,0.000000e+00
11266.00,0.000000e+00
11267.00,0.000000e+00
11268.00,3.472222e-05
11269.00,2.314815e-05
11270.00,0.000000e+00
11271.00,1.157407e-05
11272.00,0.000000e+00
11273.00,0.000000e+00
11274.00,0.000000e+00
11275.00,0.000000e+00
11276.00,2.314815e-05
11277.00,0.000000e+00
11278.00,0.000000e+00
11279.00,0.000000e+00
11280.00,1.157407e-05
11281.00,0.000000e+00
11282.00,0.000000e+00
11283.00,1.157407e-05
11284.00,0.000000e+00
11285.00,0.000000e+00
11286.00,0.000000e+00
11287.00,0.000000e+00
11288.00,3.472222e-05
11289.00,1.157407e-05
11290.00,1.157407e-05
11291.00,1.157407e-05
11292.00,2.314815e-05
11293.00,2.314815e-05
11294.00,0.000000e+00
11295.00,3.472222e-05
11296.00,0.000000e+00
11297.00,1.157407e-05
11298.00,0.000000e+00
11299.00,0.000000e+00
11300.00,1.157407e-05
11301.00,0.000000e+00
11302.00,1.157407e-05
11303.00,0.000000e+00
11304.00,2.314815e-05
11305.00,1.157407e-05
11306.00,1.157407e-05
11307.00,1.157407e-05
11308.00,0.000000e+00
11309.00,0.000000e+00
11310.00,0.000000e+00
11311.00,0.000000e+00
11312.00,0.000000e+00
11313.00,0.000000e+00
11314.00,0.000000e+00
11315.00,0.000000e+00
11316.00,1.157407e-05
11317.00,3.472222e-05
11318.00,1.157407e-05
11319.00,0.000000e+00
11320.00,1.157407e-05
11321.00,0.000000e+00
11322.00,0.000000e+00
11323.00,0.000000e+00
11324.00,0.000000e+00
11325.00,2.314815e-05
11326.00,0.000000e+00
11327.00,0.000000e+00
11328.00,0.000000e+00
11329.00,1.157407e-05
11330.00,0.000000e+00
11331.00,0.000000e+00
11332.00,1.157407e-05
11333.00,0.000000e+00
11334.00,0.000000e+00
11335.00,2.314815e-05
11336.00,0.000000e+00
11337.00,0.000000e+00
11338.00,1.157407e-05
11339.00,0.000000e+00
11340.00,0.000000e+00
11341.00,1.157407e-05
11342.00,0.000000e+00
11343.00,1.157407e-05
11344.00,2.314815e-05
11345.00,0.000000e+00
11346.00,3.472222e-05
11347.00,0.000000e+00
11348.00,1.157407e-05
11349.00,0.000000e+00
11350.00,0.000000e+00
11351.00,2.314815e-05
11352.00,0.000000e+00
11353.00,0.000000e+00
11354.00,1.157407e-05
11355.00,1.157407e-05
11356.00,0.000000e+00
11357.00,0.000000e+00
11358.00,0.000000e+00
11359.00,0.000000e+00
11360.00,0.000000e+00
11361.00,0.000000e+00
11362.00,1.157407e-05
11363.00,0.000000e+00
11364.00,0.000000e+00
11365.00,0.000000e+00
11366.00,0.000000e+00
11367.00,2.314815e-05
11368.00,0.000000e+00
11369.00,0.000000e+00
11370.00,1.157407e-05
11371.00,0.000000e+00
11372.00,1.157407e-05
11373.00,0.000000e+00
11374.00,1.157407e-05
11375.00,0.000000e+00
11376.00,1.157407e-05
11377.00,0.000000e+00
11378.00,2.314815e-05
11379.00,2.314815e-05
11380.00,1.157407e-05
11381.00,1.157407e-05
11382.00,1.157407e-05
11383.00,2.314815e-05
11384.00,1.157407e-05
11385.00,0.000000e+00
11386.00,0.000000e+00
11387.00,0.000000e+00
11388.00,1.157407e-05
11389.00,0.000000e+00
11390.00,1.157407e-05
11391.00,1.157407e-05
11392.00,0.000000e+00
11393.00,0.000000e+00
11394.00,0.000000e+00
11395.00,0.000000e+00
11396.00,2.314815e-05
11397.00,1.157407e-05
11398.00,0.000000e+00
11399.00,1.157407e-05
11400.00,0.000000e+00
11401.00,0.000000e+00
11402.00,0.000000e+00
11403.00,0.000000e+00
11404.00,0.000000e+00
11405.00,0.000000e+00
11406.00,0.000000e+00
11407.00,0.000000e+00
11408.00,0.000000e+00
11409.00,2.314815e-05
11410.00,0.000000e+00
11411.00,0.000000e+00
11412.00,0.000000e+00
11413.00,1.157407e-05
11414.00,1.157407e-05
11415.00,0.000000e+00
11416.00,1.157407e-05
11417.00,0.000000e+00
11418.00,0.000000e+00
11419.00,1.157407e-05
11420.00,1.157407e-05
11421.00,2.314815e-05
11422.00,0.000000e+00
11423.00,1.157407e-05
11424.00,1.157407e-05
11425.00,0.000000e+00
11426.00,1.157407e-05
11427.00,0.000000e+00
11428.00,2.314815e-05
11429.00,0.000000e+00
11430.00,0.000000e+00
11431.00,0.000000e+00
11432.00,0.000000e+00
11433.00,1.157407e-05
11434.00,1.157407e-05
11435.00,0.000000e+00
11436.00,0.000000e+00
11437.00,0.000000e+00
11438.00,0.000000e+00
11439.00,3.472222e-05
11440.00,0.000000e+00
11441.00,4.629630e-05
11442.00,0.000000e+00
11443.00,0.000000e+00
11444.00,1.157407e-05
11445.00,1.157407e-05
11446.00,1.157407e-05
11447.00,0.000000e+00
11448.00,2.314815e-05
11449.00,0.000000e+00
11450.00,1.157407e-05
11451.00,1.157407e-05
11452.00,0.000000e+00
11453.00,2.314815e-05
11454.00,0.000000e+00
11455.00,0.000000e+00
11456.00,2.314815e-05
11457.00,0.000000e+00
11458.00,0.000000e+00
11459.00,1.157407e-05
11460.00,0.000000e+00
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,2.314815e-05
11464.00,0.000000e+00
11465.00,2.314815e-05
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measured_spectrum_03_CYCLE461_DOWN_FACING_OVERNIGHT.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,8.523555e-02
41.00,3.921228e-02
42.00,3.817102e-02
43.00,7.200555e-02
44.00,3.219302e-02
45.00,5.849379e-02
46.00,2.827302e-02
47.00,5.481878e-02
48.00,2.763602e-02
49.00,2.756252e-02
50.00,5.277303e-02
51.00,2.675402e-02
52.00,5.684004e-02
53.00,3.786477e-02
54.00,9.782856e-02
55.00,4.575378e-02
56.00,3.622327e-02
57.00,6.574579e-02
58.00,3.443477e-02
59.00,7.047430e-02
60.00,3.727677e-02
61.00,7.991905e-02
62.00,4.196853e-02
63.00,4.536178e-02
64.00,9.577056e-02
65.00,5.169503e-02
66.00,1.235291e-01
67.00,7.313254e-02
68.00,1.206748e-01
69.00,3.839152e-02
70.00,3.369977e-02
71.00,6.735054e-02
72.00,3.441027e-02
73.00,8.632580e-02
74.00,5.092328e-02
75.00,1.167058e-01
76.00,5.886129e-02
77.00,4.490853e-02
78.00,6.090704e-02
79.00,2.511252e-02
80.00,5.157253e-02
81.00,2.581077e-02
82.00,5.012703e-02
83.00,2.581077e-02
84.00,3.053927e-02
85.00,8.016405e-02
86.00,4.496978e-02
87.00,7.101329e-02
88.00,3.109052e-02
89.00,5.495353e-02
90.00,2.269926e-02
91.00,2.135176e-02
92.00,4.470028e-02
93.00,2.300552e-02
94.00,5.035978e-02
95.00,2.284626e-02
96.00,4.560678e-02
97.00,2.353226e-02
98.00,2.179276e-02
99.00,4.369578e-02
100.00,2.279726e-02
101.00,4.637853e-02
102.00,2.299326e-02
103.00,4.488403e-02
104.00,2.268701e-02
105.00,2.179276e-02
106.00,4.419803e-02
107.00,2.241751e-02
108.00,4.427153e-02
109.00,2.193976e-02
110.00,4.533728e-02
111.00,2.209901e-02
112.00,2.289527e-02
113.00,4.478603e-02
114.00,2.180501e-02
115.00,4.211553e-02
116.00,2.149876e-02
117.00,4.283828e-02
118.00,2.089851e-02
119.00,2.154776e-02
120.00,4.356103e-02
121.00,2.129051e-02
122.00,4.324253e-02
123.00,2.216026e-02
124.00,4.316903e-02
125.00,2.102101e-02
126.00,2.141301e-02
127.00,4.374478e-02
128.00,2.138851e-02
129.00,4.326703e-02
130.00,2.153551e-02
131.00,4.346303e-02
132.00,2.244201e-02
133.00,2.169476e-02
134.00,4.351203e-02
135.00,2.191526e-02
136.00,4.412453e-02
137.00,2.202551e-02
138.00,4.756678e-02
139.00,3.557402e-02
140.00,5.574979e-02
141.00,1.357301e-01
142.00,4.090277e-02
143.00,4.993103e-02
144.00,2.198876e-02
145.00,4.397753e-02
146.00,2.138851e-02
147.00,4.531278e-02
148.00,2.104551e-02
149.00,2.229501e-02
150.00,4.430828e-02
151.00,2.184176e-02
152.00,4.423478e-02
153.00,2.109451e-02
154.00,4.165003e-02
155.00,2.230726e-02
156.00,2.229501e-02
157.00,4.378153e-02
158.00,2.224601e-02
159.00,4.658678e-02
160.00,2.484301e-02
161.00,4.855903e-02
162.00,2.516152e-02
163.00,2.642327e-02
164.00,4.951453e-02
165.00,2.239301e-02
166.00,4.430828e-02
167.00,2.175601e-02
168.00,4.381828e-02
169.00,2.217251e-02
170.00,2.158451e-02
171.00,4.276478e-02
172.00,2.279726e-02
173.00,4.325478e-02
174.00,2.559027e-02
175.00,6.688504e-02
176.00,3.588027e-02
177.00,3.088227e-02
178.00,5.075178e-02
179.00,2.374052e-02
180.00,4.674603e-02
181.00,2.290751e-02
182.00,4.614578e-02
183.00,2.307902e-02
184.00,2.276051e-02
185.00,4.683178e-02
186.00,2.608027e-02
187.00,5.145003e-02
188.00,2.399777e-02
189.00,4.580278e-02
190.00,2.258901e-02
191.00,2.284626e-02
192.00,4.516578e-02
193.00,2.323826e-02
194.00,4.466353e-02
195.00,2.238076e-02
196.00,4.749328e-02
197.00,2.871402e-02
198.00,4.346303e-02
199.00,1.325206e-01
200.00,5.432878e-02
201.00,6.225454e-02
202.00,2.296877e-02
203.00,4.495753e-02
204.00,2.340977e-02
205.00,2.257676e-02
206.00,4.658678e-02
207.00,2.278501e-02
208.00,4.544753e-02
209.00,2.236851e-02
210.00,4.460228e-02
211.00,2.333627e-02
212.00,2.241751e-02
213.00,4.615803e-02
214.00,2.272376e-02
215.00,4.598653e-02
216.00,2.309126e-02
217.00,4.636628e-02
218.00,2.190301e-02
219.00,2.278501e-02
220.00,4.440628e-02
221.00,2.238076e-02
222.00,4.490853e-02
223.00,2.251551e-02
224.00,4.576603e-02
225.00,2.240526e-02
226.00,2.376501e-02
227.00,4.553328e-02
228.00,2.320151e-02
229.00,4.449203e-02
230.00,2.347101e-02
231.00,4.754228e-02
232.00,2.334851e-02
233.00,2.186626e-02
234.00,4.499428e-02
235.00,2.247876e-02
236.00,4.621928e-02
237.00,2.356902e-02
238.00,4.680728e-02
239.00,2.377727e-02
240.00,2.314026e-02
241.00,4.721153e-02
242.00,2.249101e-02
243.00,4.416128e-02
244.00,2.262576e-02
245.00,4.625603e-02
246.00,2.178051e-02
247.00,2.276051e-02
248.00,4.422253e-02
249.00,2.294426e-02
250.00,4.538628e-02
251.00,2.342201e-02
252.00,4.918378e-02
253.00,3.020852e-02
254.00,3.165402e-02
255.00,5.541904e-02
256.00,2.186626e-02
257.00,4.618253e-02
258.00,2.251551e-02
259.00,4.296078e-02
260.00,2.162126e-02
261.00,4.358553e-02
262.00,2.257676e-02
263.00,2.230726e-02
264.00,4.599878e-02
265.00,2.211126e-02
266.00,4.378153e-02
267.00,2.144976e-02
268.00,4.332828e-02
269.00,2.184176e-02
270.00,2.175601e-02
271.00,4.531278e-02
272.00,2.265026e-02
273.00,4.509228e-02
274.00,2.303001e-02
275.00,4.450428e-02
276.00,2.107001e-02
277.00,2.192751e-02
278.00,4.613353e-02
279.00,2.478177e-02
280.00,4.637853e-02
281.00,2.171926e-02
282.00,4.367128e-02
283.00,2.230726e-02
284.00,2.333627e-02
285.00,4.557003e-02
286.00,2.061676e-02
287.00,4.351203e-02
288.00,2.143751e-02
289.00,4.374478e-02
290.00,2.244201e-02
291.00,2.205001e-02
292.00,4.326703e-02
293.00,2.182951e-02
294.00,4.373253e-02
295.00,2.144976e-02
296.00,4.591303e-02
297.00,2.552902e-02
298.00,2.740327e-02
299.00,5.034753e-02
300.00,2.220926e-02
301.00,4.408778e-02
302.00,2.160901e-02
303.00,4.163777e-02
304.00,2.260126e-02
305.00,2.130276e-02
306.00,4.359778e-02
307.00,2.130276e-02
308.00,4.275253e-02
309.00,2.182951e-02
310.00,4.319353e-02
311.00,2.158451e-02
312.00,2.094751e-02
313.00,4.402653e-02
314.00,2.118026e-02
315.00,4.236053e-02
316.00,2.144976e-02
317.00,4.166228e-02
318.00,2.201326e-02
319.00,2.122926e-02
320.00,4.320578e-02
321.00,2.110676e-02
322.00,4.332828e-02
323.00,2.120476e-02
324.00,4.508003e-02
325.00,2.622727e-02
326.00,3.094352e-02
327.00,6.234029e-02
328.00,2.680302e-02
329.00,4.456553e-02
330.00,2.267476e-02
331.00,4.243403e-02
332.00,2.187851e-02
333.00,2.142526e-02
334.00,4.320578e-02
335.00,2.042076e-02
336.00,4.233603e-02
337.00,2.175601e-02
338.00,4.149077e-02
339.00,2.107001e-02
340.00,2.053101e-02
341.00,4.139278e-02
342.00,1.990626e-02
343.00,3.986153e-02
344.00,2.044526e-02
345.00,4.011878e-02
346.00,1.946526e-02
347.00,1.982051e-02
348.00,3.869778e-02
349.00,1.899976e-02
350.00,3.917553e-02
351.00,1.968576e-02
352.00,4.243403e-02
353.00,2.024926e-02
354.00,2.086176e-02
355.00,3.949403e-02
356.00,1.929376e-02
357.00,3.884478e-02
358.00,1.912226e-02
359.00,3.747277e-02
360.00,1.906101e-02
361.00,1.991851e-02
362.00,3.781577e-02
363.00,1.898751e-02
364.00,3.790152e-02
365.00,1.907326e-02
366.00,3.852627e-02
367.00,1.863226e-02
368.00,1.815451e-02
369.00,3.672552e-02
370.00,1.923251e-02
371.00,3.759527e-02
372.00,1.830151e-02
373.00,3.681127e-02
374.00,1.913451e-02
375.00,1.819126e-02
376.00,3.746052e-02
377.00,1.809326e-02
378.00,3.776677e-02
379.00,1.828926e-02
380.00,3.676227e-02
381.00,1.874251e-02
382.00,3.662752e-02
383.00,1.822801e-02
384.00,1.854651e-02
385.00,3.804852e-02
386.00,1.819126e-02
387.00,3.632127e-02
388.00,1.819126e-02
389.00,3.553727e-02
390.00,1.820351e-02
391.00,1.772576e-02
392.00,3.750952e-02
393.00,1.915901e-02
394.00,3.660302e-02
395.00,1.765226e-02
396.00,3.588027e-02
397.00,1.781151e-02
398.00,1.789726e-02
399.00,3.536577e-02
400.00,1.778701e-02
401.00,3.493702e-02
402.00,1.768901e-02
403.00,3.487577e-02
404.00,1.706426e-02
405.00,1.750526e-02
406.00,3.570877e-02
407.00,1.729701e-02
408.00,3.541477e-02
409.00,1.744401e-02
410.00,3.445927e-02
411.00,1.782376e-02
412.00,1.762776e-02
413.00,3.572102e-02
414.00,1.680701e-02
415.00,3.431227e-02
416.00,1.842401e-02
417.00,4.021677e-02
418.00,1.963676e-02
419.00,1.904876e-02
420.00,3.421427e-02
421.00,1.764001e-02
422.00,3.529227e-02
423.00,1.820351e-02
424.00,3.385902e-02
425.00,1.713776e-02
426.00,1.639051e-02
427.00,3.485127e-02
428.00,1.717451e-02
429.00,3.389577e-02
430.00,1.711326e-02
431.00,3.376102e-02
432.00,1.700301e-02
433.00,1.668451e-02
434.00,3.394477e-02
435.00,1.708876e-02
436.00,3.334452e-02
437.00,1.640276e-02
438.00,3.257277e-02
439.00,1.686826e-02
440.00,1.717451e-02
441.00,3.450827e-02
442.00,1.648851e-02
443.00,3.366302e-02
444.00,1.659876e-02
445.00,3.330777e-02
446.00,1.712551e-02
447.00,1.702751e-02
448.00,3.381002e-02
449.00,1.689276e-02
450.00,3.330777e-02
451.00,1.675801e-02
452.00,3.296477e-02
453.00,1.560651e-02
454.00,1.608426e-02
455.00,3.378552e-02
456.00,1.793401e-02
457.00,3.383452e-02
458.00,1.700301e-02
459.00,3.505952e-02
460.00,1.662326e-02
461.00,1.641501e-02
462.00,3.303827e-02
463.00,1.675801e-02
464.00,3.423877e-02
465.00,1.679476e-02
466.00,3.406727e-02
467.00,1.547176e-02
468.00,1.677026e-02
469.00,3.383452e-02
470.00,1.695401e-02
471.00,3.327102e-02
472.00,1.642726e-02
473.00,3.301377e-02
474.00,1.626801e-02
475.00,1.754201e-02
476.00,3.399377e-02
477.00,1.719901e-02
478.00,3.314852e-02
479.00,1.664776e-02
480.00,3.379777e-02
481.00,1.737051e-02
482.00,1.706426e-02
483.00,3.295252e-02
484.00,1.732151e-02
485.00,3.251152e-02
486.00,1.669676e-02
487.00,3.313627e-02
488.00,1.668451e-02
489.00,1.730926e-02
490.00,3.268302e-02
491.00,1.741951e-02
492.00,3.363852e-02
493.00,1.797076e-02
494.00,3.521877e-02
495.00,1.645176e-02
496.00,3.216852e-02
497.00,1.625576e-02
498.00,1.632926e-02
499.00,4.090277e-02
500.00,2.576177e-02
501.00,4.933078e-02
502.00,1.955101e-02
503.00,3.123752e-02
504.00,1.577801e-02
505.00,1.670901e-02
506.00,3.363852e-02
507.00,1.827701e-02
508.00,5.069053e-02
509.00,4.749328e-02
510.00,1.871679e-01
511.00,1.324716e-01
512.00,1.288701e-01
513.00,1.594829e-01
514.00,3.645602e-02
515.00,4.158878e-02
516.00,1.675801e-02
517.00,3.079652e-02
518.00,1.503076e-02
519.00,1.472451e-02
520.00,3.040452e-02
521.00,1.552076e-02
522.00,2.817502e-02
523.00,1.467551e-02
524.00,2.936327e-02
525.00,1.509201e-02
526.00,1.434476e-02
527.00,2.981652e-02
528.00,1.522676e-02
529.00,2.882427e-02
530.00,1.452851e-02
531.00,2.977977e-02
532.00,1.435701e-02
533.00,1.503076e-02
534.00,2.927752e-02
535.00,1.472451e-02
536.00,2.942452e-02
537.00,1.422226e-02
538.00,2.922852e-02
539.00,1.455301e-02
540.00,1.504301e-02
541.00,2.957152e-02
542.00,1.348726e-02
543.00,2.892227e-02
544.00,1.447951e-02
545.00,2.942452e-02
546.00,1.456526e-02
547.00,1.443051e-02
548.00,2.856702e-02
549.00,1.445501e-02
550.00,2.799127e-02
551.00,1.389151e-02
552.00,2.816277e-02
553.00,1.458976e-02
554.00,1.436926e-02
555.00,2.954702e-02
556.00,1.417326e-02
557.00,2.904477e-02
558.00,1.416101e-02
559.00,3.002477e-02
560.00,1.525126e-02
561.00,1.412426e-02
562.00,2.946127e-02
563.00,1.670901e-02
564.00,4.027802e-02
565.00,2.048201e-02
566.00,3.371202e-02
567.00,1.485926e-02
568.00,1.492051e-02
569.00,2.859152e-02
570.00,1.401401e-02
571.00,3.047802e-02
572.00,1.462651e-02
573.00,2.936327e-02
574.00,1.533701e-02
575.00,1.569226e-02
576.00,3.112727e-02
577.00,1.506751e-02
578.00,2.892227e-02
579.00,1.352401e-02
580.00,2.958377e-02
581.00,1.479801e-02
582.00,1.441826e-02
583.00,2.951027e-02
584.00,1.406301e-02
585.00,2.856702e-02
586.00,1.392826e-02
587.00,2.736652e-02
588.00,1.462651e-02
589.00,1.432026e-02
590.00,2.691327e-02
591.00,1.380576e-02
592.00,2.648452e-02
593.00,1.381801e-02
594.00,3.513302e-02
595.00,2.875077e-02
596.00,3.935928e-02
597.00,7.399005e-02
598.00,2.290751e-02
599.00,3.416527e-02
600.00,1.543501e-02
601.00,3.102927e-02
602.00,1.575351e-02
603.00,1.604751e-02
604.00,2.960827e-02
605.00,1.566776e-02
606.00,2.947352e-02
607.00,1.612101e-02
608.00,3.507177e-02
609.00,1.902426e-02
610.00,3.427552e-02
611.00,1.531251e-02
612.00,1.447951e-02
613.00,2.843227e-02
614.00,1.422226e-02
615.00,2.971852e-02
616.00,1.432026e-02
617.00,2.774627e-02
618.00,1.430801e-02
619.00,1.374451e-02
620.00,2.759927e-02
621.00,1.353626e-02
622.00,2.821177e-02
623.00,1.374451e-02
624.00,2.663152e-02
625.00,1.390376e-02
626.00,1.351176e-02
627.00,2.746452e-02
628.00,1.369551e-02
629.00,2.724402e-02
630.00,1.313201e-02
631.00,2.638652e-02
632.00,1.407526e-02
633.00,1.471226e-02
634.00,2.777077e-02
635.00,1.296051e-02
636.00,2.644777e-02
637.00,1.365876e-02
638.00,2.597002e-02
639.00,1.367101e-02
640.00,1.375676e-02
641.00,2.649677e-02
642.00,1.308301e-02
643.00,2.677852e-02
644.00,1.392826e-02
645.00,2.679077e-02
646.00,1.270326e-02
647.00,1.389151e-02
648.00,2.714602e-02
649.00,1.327901e-02
650.00,2.726852e-02
651.00,1.293601e-02
652.00,2.585977e-02
653.00,1.298501e-02
654.00,1.282576e-02
655.00,2.594552e-02
656.00,1.329126e-02
657.00,2.650902e-02
658.00,1.340151e-02
659.00,2.680302e-02
660.00,1.501851e-02
661.00,1.744401e-02
662.00,3.972678e-02
663.00,1.694176e-02
664.00,2.819952e-02
665.00,1.364651e-02
666.00,2.489202e-02
667.00,1.305851e-02
668.00,1.215201e-02
669.00,2.513702e-02
670.00,1.374451e-02
671.00,2.522277e-02
672.00,1.309526e-02
673.00,2.623952e-02
674.00,1.243376e-02
675.00,1.255626e-02
676.00,2.583527e-02
677.00,1.212751e-02
678.00,2.544327e-02
679.00,1.220101e-02
680.00,2.534527e-02
681.00,1.211526e-02
682.00,1.229901e-02
683.00,2.474502e-02
684.00,1.240926e-02
685.00,2.560252e-02
686.00,1.236026e-02
687.00,2.499002e-02
688.00,1.228676e-02
689.00,1.182126e-02
690.00,2.377727e-02
691.00,1.239701e-02
692.00,2.626402e-02
693.00,1.363426e-02
694.00,2.824852e-02
695.00,1.401401e-02
696.00,1.407526e-02
697.00,2.676627e-02
698.00,1.351176e-02
699.00,2.648452e-02
700.00,1.285026e-02
701.00,2.669277e-02
702.00,1.418551e-02
703.00,1.352401e-02
704.00,2.632527e-02
705.00,1.340151e-02
706.00,2.585977e-02
707.00,1.387926e-02
708.00,3.427552e-02
709.00,1.669676e-02
710.00,1.499401e-02
711.00,2.563927e-02
712.00,1.261751e-02
713.00,2.387526e-02
714.00,1.228676e-02
715.00,2.494102e-02
716.00,1.213976e-02
717.00,1.250726e-02
718.00,2.420601e-02
719.00,1.261751e-02
720.00,2.463477e-02
721.00,1.210301e-02
722.00,2.424277e-02
723.00,1.223776e-02
724.00,1.288701e-02
725.00,2.423052e-02
726.00,1.266651e-02
727.00,2.451226e-02
728.00,1.217651e-02
729.00,2.403452e-02
730.00,1.144151e-02
731.00,2.316476e-02
732.00,1.161301e-02
733.00,1.177226e-02
734.00,2.347101e-02
735.00,1.173551e-02
736.00,2.276051e-02
737.00,1.109851e-02
738.00,2.401002e-02
739.00,1.190701e-02
740.00,1.229901e-02
741.00,2.298101e-02
742.00,1.240926e-02
743.00,2.345876e-02
744.00,1.109851e-02
745.00,2.361801e-02
746.00,1.233576e-02
747.00,1.184576e-02
748.00,2.432851e-02
749.00,1.114751e-02
750.00,2.353226e-02
751.00,1.145376e-02
752.00,2.274826e-02
753.00,1.152726e-02
754.00,1.144151e-02
755.00,2.266251e-02
756.00,1.119651e-02
757.00,2.383851e-02
758.00,1.101276e-02
759.00,2.287076e-02
760.00,1.124551e-02
761.00,1.173551e-02
762.00,2.344652e-02
763.00,1.226226e-02
764.00,2.353226e-02
765.00,1.144151e-02
766.00,2.279726e-02
767.00,1.169876e-02
768.00,1.195601e-02
769.00,2.312801e-02
770.00,1.168651e-02
771.00,2.249101e-02
772.00,1.176001e-02
773.00,2.282176e-02
774.00,1.173551e-02
775.00,1.160076e-02
776.00,2.307902e-02
777.00,1.140476e-02
778.00,2.280951e-02
779.00,1.204176e-02
780.00,2.273601e-02
781.00,1.114751e-02
782.00,1.163751e-02
783.00,2.209901e-02
784.00,1.078001e-02
785.00,2.076376e-02
786.00,1.048601e-02
787.00,2.142526e-02
788.00,1.135576e-02
789.00,1.133126e-02
790.00,2.174376e-02
791.00,1.068201e-02
792.00,2.225826e-02
793.00,1.104951e-02
794.00,2.241751e-02
795.00,1.151501e-02
796.00,1.081676e-02
797.00,2.246651e-02
798.00,1.114751e-02
799.00,2.255226e-02
800.00,1.117201e-02
801.00,2.142526e-02
802.00,1.160076e-02
803.00,1.114751e-02
804.00,2.246651e-02
805.00,1.101276e-02
806.00,2.255226e-02
807.00,1.180901e-02
808.00,2.468377e-02
809.00,1.133126e-02
810.00,1.182126e-02
811.00,2.205001e-02
812.00,1.062076e-02
813.00,2.115576e-02
814.00,1.095151e-02
815.00,2.252776e-02
816.00,1.079226e-02
817.00,1.076776e-02
818.00,2.258901e-02
819.00,1.149051e-02
820.00,2.242976e-02
821.00,1.090251e-02
822.00,2.104551e-02
823.00,1.136801e-02
824.00,1.015526e-02
825.00,2.162126e-02
826.00,1.031451e-02
827.00,2.127826e-02
828.00,1.071876e-02
829.00,2.260126e-02
830.00,1.160076e-02
831.00,1.255626e-02
832.00,2.501452e-02
833.00,1.205401e-02
834.00,2.138851e-02
835.00,1.107401e-02
836.00,2.115576e-02
837.00,1.108626e-02
838.00,1.068201e-02
839.00,2.213576e-02
840.00,1.125776e-02
841.00,2.227051e-02
842.00,1.106176e-02
843.00,2.179276e-02
844.00,1.138026e-02
845.00,2.164576e-02
846.00,1.139251e-02
847.00,1.196826e-02
848.00,2.247876e-02
849.00,1.049826e-02
850.00,2.179276e-02
851.00,1.029001e-02
852.00,2.056776e-02
853.00,1.080451e-02
854.00,1.041251e-02
855.00,1.953876e-02
856.00,1.004501e-02
857.00,2.111901e-02
858.00,1.057176e-02
859.00,2.040851e-02
860.00,1.025326e-02
861.00,1.046151e-02
862.00,2.095976e-02
863.00,1.004501e-02
864.00,2.091076e-02
865.00,1.013076e-02
866.00,2.534527e-02
867.00,1.543501e-02
868.00,1.766451e-02
869.00,3.175202e-02
870.00,1.177226e-02
871.00,2.121701e-02
872.00,1.033901e-02
873.00,2.224601e-02
874.00,1.021651e-02
875.00,9.591756e-03
876.00,2.026151e-02
877.00,1.052276e-02
878.00,1.983276e-02
879.00,1.102501e-02
880.00,2.035951e-02
881.00,9.395756e-03
882.00,9.787756e-03
883.00,2.033501e-02
884.00,1.024101e-02
885.00,2.070251e-02
886.00,1.058401e-02
887.00,2.016351e-02
888.00,1.005726e-02
889.00,1.037576e-02
890.00,2.031051e-02
891.00,9.922506e-03
892.00,2.045751e-02
893.00,9.996006e-03
894.00,2.000426e-02
895.00,9.726506e-03
896.00,1.000826e-02
897.00,1.947751e-02
898.00,9.959256e-03
899.00,2.048201e-02
900.00,1.006951e-02
901.00,1.947751e-02
902.00,9.187506e-03
903.00,1.021651e-02
904.00,1.978376e-02
905.00,9.922506e-03
906.00,2.015126e-02
907.00,9.261006e-03
908.00,1.967351e-02
909.00,9.824506e-03
910.00,1.008176e-02
911.00,2.193976e-02
912.00,1.086576e-02
913.00,2.054326e-02
914.00,1.014301e-02
915.00,1.888951e-02
916.00,9.983757e-03
917.00,9.542756e-03
918.00,1.869351e-02
919.00,9.824506e-03
920.00,1.980826e-02
921.00,1.017976e-02
922.00,1.964901e-02
923.00,8.685255e-03
924.00,9.346756e-03
925.00,1.926926e-02
926.00,9.469256e-03
927.00,1.924476e-02
928.00,9.040506e-03
929.00,1.862001e-02
930.00,9.653006e-03
931.00,9.138506e-03
932.00,1.887726e-02
933.00,9.628506e-03
934.00,1.931826e-02
935.00,9.702006e-03
936.00,1.846076e-02
937.00,9.016005e-03
938.00,9.591756e-03
939.00,1.865676e-02
940.00,9.175256e-03
941.00,1.914676e-02
942.00,9.016005e-03
943.00,1.784826e-02
944.00,9.493756e-03
945.00,8.832255e-03
946.00,1.828926e-02
947.00,9.383506e-03
948.00,1.830151e-02
949.00,9.261006e-03
950.00,1.782376e-02
951.00,9.873507e-03
952.00,9.542756e-03
953.00,1.800751e-02
954.00,9.065006e-03
955.00,1.887726e-02
956.00,9.126256e-03
957.00,1.838726e-02
958.00,8.697505e-03
959.00,1.896301e-02
960.00,9.861256e-03
961.00,1.044926e-02
962.00,2.017576e-02
963.00,1.074326e-02
964.00,1.913451e-02
965.00,1.029001e-02
966.00,1.950201e-02
967.00,9.542756e-03
968.00,9.640756e-03
969.00,1.933051e-02
970.00,9.910257e-03
971.00,1.854651e-02
972.00,9.089505e-03
973.00,1.668451e-02
974.00,9.199756e-03
975.00,9.359006e-03
976.00,1.918351e-02
977.00,8.342255e-03
978.00,1.783601e-02
979.00,8.967006e-03
980.00,1.781151e-02
981.00,8.562756e-03
982.00,9.542756e-03
983.00,1.782376e-02
984.00,8.587255e-03
985.00,1.723576e-02
986.00,8.991506e-03
987.00,1.755426e-02
988.00,8.697505e-03
989.00,8.991506e-03
990.00,1.724801e-02
991.00,8.685255e-03
992.00,1.737051e-02
993.00,8.905755e-03
994.00,1.815451e-02
995.00,9.567256e-03
996.00,9.248756e-03
997.00,1.804426e-02
998.00,9.359006e-03
999.00,1.779926e-02
1000.00,9.040506e-03
1001.00,1.768901e-02
1002.00,9.052755e-03
1003.00,9.077256e-03
1004.00,1.847301e-02
1005.00,9.236506e-03
1006.00,1.777476e-02
1007.00,8.942505e-03
1008.00,1.718676e-02
1009.00,8.268755e-03
1010.00,8.428006e-03
1011.00,1.658651e-02
1012.00,8.905755e-03
1013.00,1.719901e-02
1014.00,8.832255e-03
1015.00,1.678251e-02
1016.00,8.526006e-03
1017.00,8.869005e-03
1018.00,1.781151e-02
1019.00,9.016005e-03
1020.00,1.727251e-02
1021.00,8.795505e-03
1022.00,1.862001e-02
1023.00,9.065006e-03
1024.00,7.619505e-03
1025.00,1.621901e-02
1026.00,8.648505e-03
1027.00,1.673351e-02
1028.00,8.232005e-03
1029.00,1.674576e-02
1030.00,8.673006e-03
1031.00,8.575005e-03
1032.00,1.625576e-02
1033.00,7.999255e-03
1034.00,1.641501e-02
1035.00,8.513755e-03
1036.00,1.735826e-02
1037.00,8.746506e-03
1038.00,8.673006e-03
1039.00,1.663551e-02
1040.00,8.636256e-03
1041.00,1.664776e-02
1042.00,8.403505e-03
1043.00,1.631701e-02
1044.00,8.562756e-03
1045.00,8.391256e-03
1046.00,1.737051e-02
1047.00,8.219755e-03
1048.00,1.713776e-02
1049.00,8.440255e-03
1050.00,1.608426e-02
1051.00,8.648505e-03
1052.00,8.673006e-03
1053.00,1.654976e-02
1054.00,8.575005e-03
1055.00,1.582701e-02
1056.00,8.121755e-03
1057.00,1.666001e-02
1058.00,8.158505e-03
1059.00,8.085005e-03
1060.00,1.707651e-02
1061.00,7.631755e-03
1062.00,1.673351e-02
1063.00,7.876755e-03
1064.00,1.683151e-02
1065.00,7.950255e-03
1066.00,8.477005e-03
1067.00,1.663551e-02
1068.00,7.901255e-03
1069.00,1.636601e-02
1070.00,8.391256e-03
1071.00,1.588826e-02
1072.00,7.999255e-03
1073.00,7.435755e-03
1074.00,1.577801e-02
1075.00,7.595005e-03
1076.00,1.558201e-02
1077.00,7.852255e-03
1078.00,1.523901e-02
1079.00,7.705255e-03
1080.00,1.505526e-02
1081.00,7.962505e-03
1082.00,8.048255e-03
1083.00,1.512876e-02
1084.00,7.913505e-03
1085.00,1.702751e-02
1086.00,9.530506e-03
1087.00,1.679476e-02
1088.00,8.244256e-03
1089.00,8.146255e-03
1090.00,1.583926e-02
1091.00,7.852255e-03
1092.00,1.593726e-02
1093.00,7.925755e-03
1094.00,1.718676e-02
1095.00,1.021651e-02
1096.00,1.078001e-02
1097.00,2.258901e-02
1098.00,9.604006e-03
1099.00,1.816676e-02
1100.00,8.501505e-03
1101.00,1.868126e-02
1102.00,8.575005e-03
1103.00,8.244256e-03
1104.00,1.550851e-02
1105.00,7.778755e-03
1106.00,1.621901e-02
1107.00,7.778755e-03
1108.00,1.533701e-02
1109.00,7.521505e-03
1110.00,7.778755e-03
1111.00,1.675801e-02
1112.00,8.648505e-03
1113.00,1.614551e-02
1114.00,7.399005e-03
1115.00,1.522676e-02
1116.00,7.742005e-03
1117.00,8.011505e-03
1118.00,1.568001e-02
1119.00,8.170756e-03
1120.00,1.538601e-02
1121.00,8.109505e-03
1122.00,1.499401e-02
1123.00,7.570505e-03
1124.00,7.227505e-03
1125.00,1.394051e-02
1126.00,7.154005e-03
1127.00,1.462651e-02
1128.00,7.301005e-03
1129.00,1.379351e-02
1130.00,7.460255e-03
1131.00,7.631755e-03
1132.00,1.515326e-02
1133.00,7.350005e-03
1134.00,1.445501e-02
1135.00,6.700754e-03
1136.00,1.503076e-02
1137.00,8.060505e-03
1138.00,8.121755e-03
1139.00,1.745626e-02
1140.00,8.636256e-03
1141.00,1.599851e-02
1142.00,7.582755e-03
1143.00,1.408751e-02
1144.00,6.835504e-03
1145.00,7.325504e-03
1146.00,1.400176e-02
1147.00,7.227505e-03
1148.00,1.434476e-02
1149.00,6.762004e-03
1150.00,1.479801e-02
1151.00,7.399005e-03
1152.00,6.713004e-03
1153.00,1.433251e-02
1154.00,6.762004e-03
1155.00,1.430801e-02
1156.00,7.386755e-03
1157.00,1.534926e-02
1158.00,7.178504e-03
1159.00,6.921255e-03
1160.00,1.340151e-02
1161.00,7.301005e-03
1162.00,1.370776e-02
1163.00,7.056004e-03
1164.00,1.476126e-02
1165.00,7.350005e-03
1166.00,6.847754e-03
1167.00,1.384251e-02
1168.00,6.529254e-03
1169.00,1.343826e-02
1170.00,7.827755e-03
1171.00,1.787276e-02
1172.00,1.184576e-02
1173.00,1.351176e-02
1174.00,2.372826e-02
1175.00,8.440255e-03
1176.00,1.403851e-02
1177.00,6.970254e-03
1178.00,1.305851e-02
1179.00,6.737504e-03
1180.00,6.419004e-03
1181.00,1.254401e-02
1182.00,6.945754e-03
1183.00,1.348726e-02
1184.00,6.210754e-03
1185.00,1.337701e-02
1186.00,7.644005e-03
1187.00,6.382254e-03
1188.00,1.309526e-02
1189.00,6.700754e-03
1190.00,1.353626e-02
1191.00,6.590504e-03
1192.00,1.238476e-02
1193.00,6.933504e-03
1194.00,1.266651e-02
1195.00,6.823254e-03
1196.00,6.749754e-03
1197.00,1.478576e-02
1198.00,7.325504e-03
1199.00,1.346276e-02
1200.00,6.872254e-03
1201.00,1.343826e-02
1202.00,7.582755e-03
1203.00,9.016005e-03
1204.00,1.961226e-02
1205.00,1.021651e-02
1206.00,1.512876e-02
1207.00,6.676254e-03
1208.00,1.379351e-02
1209.00,6.725254e-03
1210.00,6.333254e-03
1211.00,1.390376e-02
1212.00,7.264255e-03
1213.00,1.341376e-02
1214.00,6.210754e-03
1215.00,1.337701e-02
1216.00,7.007004e-03
1217.00,6.823254e-03
1218.00,1.313201e-02
1219.00,6.419004e-03
1220.00,1.340151e-02
1221.00,6.921255e-03
1222.00,1.340151e-02
1223.00,6.406754e-03
1224.00,6.896754e-03
1225.00,1.258076e-02
1226.00,6.847754e-03
1227.00,1.248276e-02
1228.00,6.296504e-03
1229.00,1.292376e-02
1230.00,6.529254e-03
1231.00,6.921255e-03
1232.00,1.269101e-02
1233.00,6.308754e-03
1234.00,1.309526e-02
1235.00,6.627254e-03
1236.00,1.353626e-02
1237.00,6.958005e-03
1238.00,6.676254e-03
1239.00,1.314426e-02
1240.00,6.639504e-03
1241.00,1.313201e-02
1242.00,6.063754e-03
1243.00,1.330351e-02
1244.00,6.504754e-03
1245.00,6.492504e-03
1246.00,1.309526e-02
1247.00,6.100504e-03
1248.00,1.217651e-02
1249.00,6.835504e-03
1250.00,1.210301e-02
1251.00,6.308754e-03
1252.00,6.737504e-03
1253.00,1.211526e-02
1254.00,6.357754e-03
1255.00,1.275226e-02
1256.00,6.504754e-03
1257.00,1.308301e-02
1258.00,6.529254e-03
1259.00,6.468004e-03
1260.00,1.283801e-02
1261.00,6.443504e-03
1262.00,1.325451e-02
1263.00,6.149504e-03
1264.00,1.237251e-02
1265.00,5.622753e-03
1266.00,5.426753e-03
1267.00,1.173551e-02
1268.00,6.725254e-03
1269.00,1.242151e-02
1270.00,5.929004e-03
1271.00,1.196826e-02
1272.00,6.406754e-03
1273.00,6.541504e-03
1274.00,1.552076e-02
1275.00,7.595005e-03
1276.00,1.384251e-02
1277.00,5.757504e-03
1278.00,1.164976e-02
1279.00,5.892254e-03
1280.00,5.831004e-03
1281.00,1.180901e-02
1282.00,5.390003e-03
1283.00,1.199276e-02
1284.00,6.100504e-03
1285.00,1.150276e-02
1286.00,6.321004e-03
1287.00,5.916754e-03
1288.00,1.202951e-02
1289.00,5.929004e-03
1290.00,1.403851e-02
1291.00,8.599506e-03
1292.00,2.971852e-02
1293.00,2.072701e-02
1294.00,1.980826e-02
1295.00,2.545552e-02
1296.00,7.570505e-03
1297.00,1.369551e-02
1298.00,7.999255e-03
1299.00,1.454076e-02
1300.00,6.272004e-03
1301.00,5.843254e-03
1302.00,1.141701e-02
1303.00,5.488004e-03
1304.00,1.089026e-02
1305.00,5.586003e-03
1306.00,1.146601e-02
1307.00,5.831004e-03
1308.00,5.757504e-03
1309.00,1.103726e-02
1310.00,5.279753e-03
1311.00,1.073101e-02
1312.00,5.843254e-03
1313.00,1.081676e-02
1314.00,5.586003e-03
1315.00,1.153951e-02
1316.00,5.341003e-03
1317.00,5.218503e-03
1318.00,1.078001e-02
1319.00,5.573754e-03
1320.00,1.091476e-02
1321.00,5.831004e-03
1322.00,1.128226e-02
1323.00,5.181753e-03
1324.00,4.936753e-03
1325.00,1.004501e-02
1326.00,5.230753e-03
1327.00,1.030226e-02
1328.00,5.500253e-03
1329.00,1.118426e-02
1330.00,6.921255e-03
1331.00,9.579506e-03
1332.00,2.621502e-02
1333.00,1.209076e-02
1334.00,1.730926e-02
1335.00,5.684004e-03
1336.00,1.038801e-02
1337.00,4.985753e-03
1338.00,5.426753e-03
1339.00,1.036351e-02
1340.00,5.243003e-03
1341.00,1.025326e-02
1342.00,5.843254e-03
1343.00,1.031451e-02
1344.00,5.512503e-03
1345.00,5.292004e-03
1346.00,1.044926e-02
1347.00,5.034753e-03
1348.00,9.983757e-03
1349.00,5.635004e-03
1350.00,1.066976e-02
1351.00,5.194003e-03
1352.00,4.875503e-03
1353.00,1.009401e-02
1354.00,5.047003e-03
1355.00,9.849006e-03
1356.00,5.132753e-03
1357.00,1.000826e-02
1358.00,5.169503e-03
1359.00,5.181753e-03
1360.00,1.101276e-02
1361.00,5.059253e-03
1362.00,9.983757e-03
1363.00,5.169503e-03
1364.00,1.024101e-02
1365.00,5.243003e-03
1366.00,5.157253e-03
1367.00,9.775506e-03
1368.00,5.206253e-03
1369.00,9.873507e-03
1370.00,5.243003e-03
1371.00,1.002051e-02
1372.00,4.875503e-03
1373.00,5.120503e-03
1374.00,9.640756e-03
1375.00,5.206253e-03
1376.00,1.068201e-02
1377.00,6.357754e-03
1378.00,1.313201e-02
1379.00,6.174004e-03
1380.00,5.426753e-03
1381.00,1.043701e-02
1382.00,4.973503e-03
1383.00,1.003276e-02
1384.00,4.483503e-03
1385.00,9.738756e-03
1386.00,5.047003e-03
1387.00,4.887753e-03
1388.00,9.640756e-03
1389.00,5.169503e-03
1390.00,9.934756e-03
1391.00,4.802003e-03
1392.00,9.800007e-03
1393.00,4.863253e-03
1394.00,5.010253e-03
1395.00,1.004501e-02
1396.00,4.973503e-03
1397.00,9.714256e-03
1398.00,4.887753e-03
1399.00,9.163006e-03
1400.00,4.936753e-03
1401.00,5.194003e-03
1402.00,1.003276e-02
1403.00,4.777503e-03
1404.00,9.922506e-03
1405.00,5.328753e-03
1406.00,1.140476e-02
1407.00,6.774254e-03
1408.00,7.399005e-03
1409.00,1.297276e-02
1410.00,5.034753e-03
1411.00,1.014301e-02
1412.00,4.630503e-03
1413.00,9.481506e-03
1414.00,4.275253e-03
1415.00,4.728503e-03
1416.00,1.080451e-02
1417.00,4.777503e-03
1418.00,9.518256e-03
1419.00,4.655003e-03
1420.00,9.126256e-03
1421.00,5.059253e-03
1422.00,4.495753e-03
1423.00,9.702006e-03
1424.00,4.434503e-03
1425.00,9.457006e-03
1426.00,4.201753e-03
1427.00,9.616256e-03
1428.00,4.875503e-03
1429.00,9.922506e-03
1430.00,5.132753e-03
1431.00,4.753003e-03
1432.00,9.763256e-03
1433.00,4.642753e-03
1434.00,9.310006e-03
1435.00,4.691753e-03
1436.00,9.040506e-03
1437.00,4.287503e-03
1438.00,4.912253e-03
1439.00,8.771005e-03
1440.00,4.446753e-03
1441.00,1.013076e-02
1442.00,4.740753e-03
1443.00,9.702006e-03
1444.00,4.177253e-03
1445.00,5.132753e-03
1446.00,8.905755e-03
1447.00,4.814253e-03
1448.00,9.714256e-03
1449.00,4.287503e-03
1450.00,8.905755e-03
1451.00,4.704003e-03
1452.00,5.083753e-03
1453.00,9.077256e-03
1454.00,4.434503e-03
1455.00,9.371256e-03
1456.00,4.851003e-03
1457.00,1.164976e-02
1458.00,8.624005e-03
1459.00,1.345051e-02
1460.00,5.031078e-02
1461.00,2.797902e-02
1462.00,3.776677e-02
1463.00,9.947007e-03
1464.00,1.466326e-02
1465.00,5.573754e-03
1466.00,4.875503e-03
1467.00,8.342255e-03
1468.00,4.373253e-03
1469.00,8.452505e-03
1470.00,4.593753e-03
1471.00,9.457006e-03
1472.00,4.777503e-03
1473.00,4.471253e-03
1474.00,9.126256e-03
1475.00,4.226252e-03
1476.00,8.599506e-03
1477.00,4.189502e-03
1478.00,9.028256e-03
1479.00,4.483503e-03
1480.00,4.250753e-03
1481.00,8.734255e-03
1482.00,4.459003e-03
1483.00,8.697505e-03
1484.00,3.981253e-03
1485.00,8.391256e-03
1486.00,4.667253e-03
1487.00,4.581503e-03
1488.00,8.856756e-03
1489.00,4.483503e-03
1490.00,9.432506e-03
1491.00,4.446753e-03
1492.00,8.673006e-03
1493.00,4.287503e-03
1494.00,4.201753e-03
1495.00,8.930256e-03
1496.00,4.581503e-03
1497.00,9.089505e-03
1498.00,4.508003e-03
1499.00,8.403505e-03
1500.00,4.079252e-03
1501.00,4.177253e-03
1502.00,9.040506e-03
1503.00,3.822002e-03
1504.00,8.636256e-03
1505.00,4.336503e-03
1506.00,9.199756e-03
1507.00,5.181753e-03
1508.00,5.132753e-03
1509.00,9.653006e-03
1510.00,4.483503e-03
1511.00,8.881256e-03
1512.00,4.287503e-03
1513.00,8.538255e-03
1514.00,4.446753e-03
1515.00,3.993502e-03
1516.00,8.121755e-03
1517.00,4.606003e-03
1518.00,8.293255e-03
1519.00,4.103753e-03
1520.00,8.354506e-03
1521.00,3.993502e-03
1522.00,4.116002e-03
1523.00,7.999255e-03
1524.00,4.250753e-03
1525.00,7.852255e-03
1526.00,4.152752e-03
1527.00,8.624005e-03
1528.00,4.067003e-03
1529.00,3.785252e-03
1530.00,8.489256e-03
1531.00,4.410003e-03
1532.00,8.146255e-03
1533.00,4.299753e-03
1534.00,8.991506e-03
1535.00,4.336503e-03
1536.00,4.177253e-03
1537.00,8.624005e-03
1538.00,4.275253e-03
1539.00,8.195255e-03
1540.00,3.932253e-03
1541.00,7.754255e-03
1542.00,3.993502e-03
1543.00,8.317756e-03
1544.00,4.373253e-03
1545.00,4.226252e-03
1546.00,8.048255e-03
1547.00,4.446753e-03
1548.00,8.317756e-03
1549.00,4.030252e-03
1550.00,8.023755e-03
1551.00,4.275253e-03
1552.00,4.005753e-03
1553.00,7.729755e-03
1554.00,3.956752e-03
1555.00,8.060505e-03
1556.00,4.189502e-03
1557.00,8.820006e-03
1558.00,4.214003e-03
1559.00,3.920002e-03
1560.00,8.317756e-03
1561.00,3.785252e-03
1562.00,8.232005e-03
1563.00,4.116002e-03
1564.00,8.072755e-03
1565.00,4.116002e-03
1566.00,3.981253e-03
1567.00,8.109505e-03
1568.00,3.920002e-03
1569.00,8.562756e-03
1570.00,4.422253e-03
1571.00,8.232005e-03
1572.00,3.613752e-03
1573.00,4.177253e-03
1574.00,7.693005e-03
1575.00,3.993502e-03
1576.00,7.840005e-03
1577.00,3.797502e-03
1578.00,8.428006e-03
1579.00,3.871002e-03
1580.00,4.201753e-03
1581.00,7.803255e-03
1582.00,3.662752e-03
1583.00,7.754255e-03
1584.00,3.969003e-03
1585.00,7.607255e-03
1586.00,3.760752e-03
1587.00,4.336503e-03
1588.00,8.734255e-03
1589.00,4.434503e-03
1590.00,7.962505e-03
1591.00,3.748502e-03
1592.00,8.244256e-03
1593.00,3.993502e-03
1594.00,4.361003e-03
1595.00,7.987005e-03
1596.00,4.361003e-03
1597.00,8.942505e-03
1598.00,4.299753e-03
1599.00,8.330005e-03
1600.00,3.822002e-03
1601.00,3.944503e-03
1602.00,7.717505e-03
1603.00,3.515752e-03
1604.00,7.288754e-03
1605.00,3.834252e-03
1606.00,7.778755e-03
1607.00,4.189502e-03
1608.00,3.577002e-03
1609.00,7.460255e-03
1610.00,4.177253e-03
1611.00,8.428006e-03
1612.00,4.250753e-03
1613.00,9.457006e-03
1614.00,4.152752e-03
1615.00,3.846502e-03
1616.00,7.693005e-03
1617.00,3.662752e-03
1618.00,7.913505e-03
1619.00,3.711752e-03
1620.00,7.840005e-03
1621.00,3.270752e-03
1622.00,3.871002e-03
1623.00,7.619505e-03
1624.00,3.834252e-03
1625.00,7.656255e-03
1626.00,3.809752e-03
1627.00,7.889005e-03
1628.00,3.895503e-03
1629.00,3.993502e-03
1630.00,8.489256e-03
1631.00,3.907753e-03
1632.00,7.252004e-03
1633.00,3.687252e-03
1634.00,8.207506e-03
1635.00,3.969003e-03
1636.00,4.054753e-03
1637.00,7.619505e-03
1638.00,3.258502e-03
1639.00,7.129504e-03
1640.00,3.650502e-03
1641.00,8.023755e-03
1642.00,3.540252e-03
1643.00,3.711752e-03
1644.00,6.884505e-03
1645.00,3.577002e-03
1646.00,7.729755e-03
1647.00,3.724002e-03
1648.00,7.472505e-03
1649.00,4.103753e-03
1650.00,3.687252e-03
1651.00,7.717505e-03
1652.00,3.675002e-03
1653.00,7.129504e-03
1654.00,3.356502e-03
1655.00,7.460255e-03
1656.00,3.601502e-03
1657.00,3.479002e-03
1658.00,7.092754e-03
1659.00,3.528002e-03
1660.00,7.533755e-03
1661.00,4.054753e-03
1662.00,7.423505e-03
1663.00,3.332002e-03
1664.00,7.386755e-03
1665.00,3.724002e-03
1666.00,3.344252e-03
1667.00,7.178504e-03
1668.00,4.018003e-03
1669.00,7.276505e-03
1670.00,3.699502e-03
1671.00,7.031505e-03
1672.00,3.687252e-03
1673.00,4.054753e-03
1674.00,6.872254e-03
1675.00,3.638252e-03
1676.00,7.705255e-03
1677.00,3.442252e-03
1678.00,6.933504e-03
1679.00,3.895503e-03
1680.00,3.552502e-03
1681.00,6.896754e-03
1682.00,3.662752e-03
1683.00,7.129504e-03
1684.00,3.442252e-03
1685.00,6.945754e-03
1686.00,3.711752e-03
1687.00,3.981253e-03
1688.00,7.325504e-03
1689.00,3.454502e-03
1690.00,7.435755e-03
1691.00,3.773002e-03
1692.00,7.815505e-03
1693.00,3.699502e-03
1694.00,3.699502e-03
1695.00,7.938005e-03
1696.00,4.569253e-03
1697.00,8.869005e-03
1698.00,3.993502e-03
1699.00,7.595005e-03
1700.00,3.736252e-03
1701.00,3.601502e-03
1702.00,7.264255e-03
1703.00,4.030252e-03
1704.00,7.031505e-03
1705.00,3.319752e-03
1706.00,7.215254e-03
1707.00,3.454502e-03
1708.00,3.417752e-03
1709.00,6.994755e-03
1710.00,3.699502e-03
1711.00,7.215254e-03
1712.00,3.650502e-03
1713.00,7.288754e-03
1714.00,3.540252e-03
1715.00,3.785252e-03
1716.00,7.411255e-03
1717.00,3.332002e-03
1718.00,7.080505e-03
1719.00,3.417752e-03
1720.00,7.203004e-03
1721.00,3.748502e-03
1722.00,3.540252e-03
1723.00,7.521505e-03
1724.00,3.785252e-03
1725.00,9.261006e-03
1726.00,4.557003e-03
1727.00,7.705255e-03
1728.00,3.748502e-03
1729.00,3.430002e-03
1730.00,6.713004e-03
1731.00,3.577002e-03
1732.00,6.468004e-03
1733.00,3.577002e-03
1734.00,6.639504e-03
1735.00,3.319752e-03
1736.00,3.540252e-03
1737.00,6.688504e-03
1738.00,3.307502e-03
1739.00,7.056004e-03
1740.00,3.601502e-03
1741.00,6.382254e-03
1742.00,3.234002e-03
1743.00,3.356502e-03
1744.00,7.264255e-03
1745.00,3.711752e-03
1746.00,6.762004e-03
1747.00,3.172752e-03
1748.00,6.578254e-03
1749.00,3.258502e-03
1750.00,3.283002e-03
1751.00,7.203004e-03
1752.00,3.246252e-03
1753.00,6.394504e-03
1754.00,3.123752e-03
1755.00,6.700754e-03
1756.00,3.687252e-03
1757.00,3.295252e-03
1758.00,7.190755e-03
1759.00,3.515752e-03
1760.00,7.080505e-03
1761.00,2.793002e-03
1762.00,7.472505e-03
1763.00,4.079252e-03
1764.00,3.748502e-03
1765.00,9.065006e-03
1766.00,3.846502e-03
1767.00,7.007004e-03
1768.00,2.878752e-03
1769.00,6.676254e-03
1770.00,3.405502e-03
1771.00,3.332002e-03
1772.00,6.553754e-03
1773.00,3.013502e-03
1774.00,6.431254e-03
1775.00,3.197252e-03
1776.00,7.558255e-03
1777.00,4.875503e-03
1778.00,1.204176e-02
1779.00,5.965754e-03
1780.00,5.181753e-03
1781.00,8.746506e-03
1782.00,3.417752e-03
1783.00,6.749754e-03
1784.00,3.025752e-03
1785.00,6.223004e-03
1786.00,3.564752e-03
1787.00,3.381002e-03
1788.00,6.835504e-03
1789.00,3.013502e-03
1790.00,7.043754e-03
1791.00,3.013502e-03
1792.00,6.811004e-03
1793.00,3.050252e-03
1794.00,3.295252e-03
1795.00,6.762004e-03
1796.00,3.638252e-03
1797.00,7.043754e-03
1798.00,3.246252e-03
1799.00,6.664004e-03
1800.00,3.050252e-03
1801.00,3.111502e-03
1802.00,6.223004e-03
1803.00,3.185002e-03
1804.00,5.855503e-03
1805.00,3.283002e-03
1806.00,6.419004e-03
1807.00,3.454502e-03
1808.00,3.234002e-03
1809.00,6.909004e-03
1810.00,3.479002e-03
1811.00,6.982504e-03
1812.00,3.417752e-03
1813.00,6.333254e-03
1814.00,3.430002e-03
1815.00,2.964502e-03
1816.00,6.308754e-03
1817.00,3.074752e-03
1818.00,6.737504e-03
1819.00,3.172752e-03
1820.00,6.651754e-03
1821.00,2.940002e-03
1822.00,3.197252e-03
1823.00,6.492504e-03
1824.00,2.976752e-03
1825.00,6.945754e-03
1826.00,2.952252e-03
1827.00,5.880004e-03
1828.00,2.989002e-03
1829.00,3.307502e-03
1830.00,6.235254e-03
1831.00,3.172752e-03
1832.00,5.941254e-03
1833.00,2.744002e-03
1834.00,6.308754e-03
1835.00,3.123752e-03
1836.00,3.013502e-03
1837.00,6.149504e-03
1838.00,2.940002e-03
1839.00,6.321004e-03
1840.00,2.903252e-03
1841.00,6.272004e-03
1842.00,3.515752e-03
1843.00,3.123752e-03
1844.00,6.492504e-03
1845.00,3.393252e-03
1846.00,6.725254e-03
1847.00,3.234002e-03
1848.00,6.419004e-03
1849.00,3.344252e-03
1850.00,3.136002e-03
1851.00,6.443504e-03
1852.00,3.160502e-03
1853.00,6.223004e-03
1854.00,3.025752e-03
1855.00,5.904504e-03
1856.00,3.013502e-03
1857.00,3.295252e-03
1858.00,5.708504e-03
1859.00,2.915502e-03
1860.00,5.769754e-03
1861.00,3.234002e-03
1862.00,6.161754e-03
1863.00,3.038002e-03
1864.00,3.270752e-03
1865.00,6.149504e-03
1866.00,2.915502e-03
1867.00,6.088254e-03
1868.00,3.319752e-03
1869.00,6.247504e-03
1870.00,3.062502e-03
1871.00,2.964502e-03
1872.00,6.517004e-03
1873.00,3.050252e-03
1874.00,6.088254e-03
1875.00,2.915502e-03
1876.00,5.916754e-03
1877.00,3.087002e-03
1878.00,2.989002e-03
1879.00,6.700754e-03
1880.00,3.136002e-03
1881.00,6.235254e-03
1882.00,3.074752e-03
1883.00,6.198504e-03
1884.00,3.038002e-03
1885.00,3.001252e-03
1886.00,6.137254e-03
1887.00,3.234002e-03
1888.00,5.916754e-03
1889.00,2.842002e-03
1890.00,6.431254e-03
1891.00,3.185002e-03
1892.00,5.818754e-03
1893.00,3.025752e-03
1894.00,3.111502e-03
1895.00,6.627254e-03
1896.00,2.817502e-03
1897.00,5.818754e-03
1898.00,3.062502e-03
1899.00,6.137254e-03
1900.00,2.866502e-03
1901.00,3.295252e-03
1902.00,6.468004e-03
1903.00,3.197252e-03
1904.00,6.100504e-03
1905.00,2.878752e-03
1906.00,5.929004e-03
1907.00,3.246252e-03
1908.00,2.768502e-03
1909.00,5.892254e-03
1910.00,3.258502e-03
1911.00,6.259754e-03
1912.00,3.074752e-03
1913.00,6.051504e-03
1914.00,3.234002e-03
1915.00,2.964502e-03
1916.00,5.892254e-03
1917.00,3.001252e-03
1918.00,6.639504e-03
1919.00,2.707252e-03
1920.00,5.733004e-03
1921.00,3.160502e-03
1922.00,2.976752e-03
1923.00,6.027004e-03
1924.00,2.854252e-03
1925.00,6.468004e-03
1926.00,3.160502e-03
1927.00,5.929004e-03
1928.00,2.535752e-03
1929.00,3.307502e-03
1930.00,5.892254e-03
1931.00,3.013502e-03
1932.00,5.610504e-03
1933.00,3.136002e-03
1934.00,5.720754e-03
1935.00,3.123752e-03
1936.00,3.209502e-03
1937.00,5.916754e-03
1938.00,3.246252e-03
1939.00,6.125004e-03
1940.00,3.601502e-03
1941.00,8.305505e-03
1942.00,4.655003e-03
1943.00,4.851003e-03
1944.00,7.680755e-03
1945.00,3.246252e-03
1946.00,5.953504e-03
1947.00,2.731752e-03
1948.00,6.125004e-03
1949.00,3.038002e-03
1950.00,3.295252e-03
1951.00,5.929004e-03
1952.00,3.172752e-03
1953.00,6.149504e-03
1954.00,3.013502e-03
1955.00,5.806504e-03
1956.00,3.148252e-03
1957.00,3.136002e-03
1958.00,5.561504e-03
1959.00,2.964502e-03
1960.00,5.904504e-03
1961.00,2.768502e-03
1962.00,6.186254e-03
1963.00,3.148252e-03
1964.00,3.221752e-03
1965.00,6.210754e-03
1966.00,3.038002e-03
1967.00,6.296504e-03
1968.00,2.964502e-03
1969.00,5.598254e-03
1970.00,3.001252e-03
1971.00,2.854252e-03
1972.00,6.443504e-03
1973.00,2.878752e-03
1974.00,6.223004e-03
1975.00,2.940002e-03
1976.00,5.573754e-03
1977.00,2.829752e-03
1978.00,3.099252e-03
1979.00,5.831004e-03
1980.00,3.087002e-03
1981.00,5.696253e-03
1982.00,2.707252e-03
1983.00,5.524754e-03
1984.00,2.915502e-03
1985.00,2.658252e-03
1986.00,6.541504e-03
1987.00,2.976752e-03
1988.00,5.328753e-03
1989.00,3.050252e-03
1990.00,5.390003e-03
1991.00,3.136002e-03
1992.00,3.099252e-03
1993.00,5.586003e-03
1994.00,2.327502e-03
1995.00,5.537003e-03
1996.00,2.780752e-03
1997.00,5.598254e-03
1998.00,2.842002e-03
1999.00,3.001252e-03
2000.00,5.978004e-03
2001.00,3.442252e-03
2002.00,6.406754e-03
2003.00,2.658252e-03
2004.00,6.186254e-03
2005.00,2.597002e-03
2006.00,2.793002e-03
2007.00,5.622753e-03
2008.00,2.817502e-03
2009.00,5.794254e-03
2010.00,3.136002e-03
2011.00,5.757504e-03
2012.00,2.609252e-03
2013.00,5.243003e-03
2014.00,2.952252e-03
2015.00,2.952252e-03
2016.00,5.451254e-03
2017.00,2.805252e-03
2018.00,5.524754e-03
2019.00,2.891002e-03
2020.00,5.622753e-03
2021.00,2.756252e-03
2022.00,2.695002e-03
2023.00,5.684004e-03
2024.00,2.866502e-03
2025.00,5.488004e-03
2026.00,2.658252e-03
2027.00,5.708504e-03
2028.00,2.670502e-03
2029.00,2.633752e-03
2030.00,5.684004e-03
2031.00,2.609252e-03
2032.00,5.402253e-03
2033.00,2.842002e-03
2034.00,5.426753e-03
2035.00,2.633752e-03
2036.00,2.817502e-03
2037.00,5.145003e-03
2038.00,2.817502e-03
2039.00,5.647254e-03
2040.00,2.535752e-03
2041.00,5.316503e-03
2042.00,2.535752e-03
2043.00,2.707252e-03
2044.00,5.304253e-03
2045.00,3.038002e-03
2046.00,5.439003e-03
2047.00,2.780752e-03
2048.00,5.390003e-03
2049.00,2.682752e-03
2050.00,2.768502e-03
2051.00,5.561504e-03
2052.00,2.891002e-03
2053.00,5.880004e-03
2054.00,2.560252e-03
2055.00,5.475753e-03
2056.00,2.548002e-03
2057.00,2.450002e-03
2058.00,5.341003e-03
2059.00,2.413251e-03
2060.00,5.255254e-03
2061.00,3.013502e-03
2062.00,5.083753e-03
2063.00,2.658252e-03
2064.00,2.707252e-03
2065.00,5.684004e-03
2066.00,2.891002e-03
2067.00,6.112754e-03
2068.00,3.160502e-03
2069.00,5.500253e-03
2070.00,2.437752e-03
2071.00,2.633752e-03
2072.00,5.402253e-03
2073.00,2.425502e-03
2074.00,5.255254e-03
2075.00,3.172752e-03
2076.00,5.622753e-03
2077.00,2.486752e-03
2078.00,2.658252e-03
2079.00,5.145003e-03
2080.00,2.486752e-03
2081.00,5.145003e-03
2082.00,2.646002e-03
2083.00,5.426753e-03
2084.00,2.486752e-03
2085.00,2.756252e-03
2086.00,5.316503e-03
2087.00,2.658252e-03
2088.00,5.414504e-03
2089.00,2.695002e-03
2090.00,5.537003e-03
2091.00,2.658252e-03
2092.00,2.842002e-03
2093.00,5.647254e-03
2094.00,2.768502e-03
2095.00,5.365503e-03
2096.00,2.866502e-03
2097.00,5.475753e-03
2098.00,2.707252e-03
2099.00,2.903252e-03
2100.00,5.353253e-03
2101.00,2.327502e-03
2102.00,5.524754e-03
2103.00,2.903252e-03
2104.00,6.027004e-03
2105.00,2.523502e-03
2106.00,2.891002e-03
2107.00,5.230753e-03
2108.00,2.854252e-03
2109.00,5.194003e-03
2110.00,2.756252e-03
2111.00,5.843254e-03
2112.00,2.793002e-03
2113.00,3.319752e-03
2114.00,5.782004e-03
2115.00,2.670502e-03
2116.00,5.537003e-03
2117.00,2.621502e-03
2118.00,5.818754e-03
2119.00,2.952252e-03
2120.00,2.633752e-03
2121.00,5.598254e-03
2122.00,2.670502e-03
2123.00,5.377753e-03
2124.00,2.682752e-03
2125.00,5.059253e-03
2126.00,2.009001e-03
2127.00,5.390003e-03
2128.00,2.756252e-03
2129.00,2.462252e-03
2130.00,4.667253e-03
2131.00,2.719502e-03
2132.00,5.194003e-03
2133.00,2.842002e-03
2134.00,5.034753e-03
2135.00,2.205001e-03
2136.00,2.511251e-03
2137.00,5.022503e-03
2138.00,2.450002e-03
2139.00,5.671754e-03
2140.00,2.401002e-03
2141.00,4.985753e-03
2142.00,2.413251e-03
2143.00,2.609252e-03
2144.00,5.059253e-03
2145.00,2.523502e-03
2146.00,4.691753e-03
2147.00,2.437752e-03
2148.00,4.765253e-03
2149.00,2.401002e-03
2150.00,2.572502e-03
2151.00,5.341003e-03
2152.00,2.609252e-03
2153.00,4.826503e-03
2154.00,2.511251e-03
2155.00,4.765253e-03
2156.00,2.388752e-03
2157.00,2.523502e-03
2158.00,4.887753e-03
2159.00,2.278501e-03
2160.00,4.777503e-03
2161.00,2.462252e-03
2162.00,5.194003e-03
2163.00,2.425502e-03
2164.00,2.891002e-03
2165.00,5.488004e-03
2166.00,3.038002e-03
2167.00,5.341003e-03
2168.00,2.621502e-03
2169.00,5.414504e-03
2170.00,2.339751e-03
2171.00,2.719502e-03
2172.00,5.463503e-03
2173.00,2.462252e-03
2174.00,5.316503e-03
2175.00,2.511251e-03
2176.00,4.912253e-03
2177.00,2.486752e-03
2178.00,2.241751e-03
2179.00,4.704003e-03
2180.00,2.646002e-03
2181.00,5.390003e-03
2182.00,2.315251e-03
2183.00,4.569253e-03
2184.00,2.523502e-03
2185.00,2.695002e-03
2186.00,5.120503e-03
2187.00,2.364252e-03
2188.00,5.157253e-03
2189.00,2.437752e-03
2190.00,5.010253e-03
2191.00,2.646002e-03
2192.00,2.278501e-03
2193.00,4.924503e-03
2194.00,2.597002e-03
2195.00,4.679503e-03
2196.00,2.707252e-03
2197.00,5.010253e-03
2198.00,2.756252e-03
2199.00,2.670502e-03
2200.00,4.471253e-03
2201.00,2.499002e-03
2202.00,5.047003e-03
2203.00,2.315251e-03
2204.00,5.684004e-03
2205.00,3.246252e-03
2206.00,2.805252e-03
2207.00,4.728503e-03
2208.00,2.560252e-03
2209.00,4.838753e-03
2210.00,2.278501e-03
2211.00,4.508003e-03
2212.00,2.621502e-03
2213.00,2.756252e-03
2214.00,5.120503e-03
2215.00,2.633752e-03
2216.00,4.887753e-03
2217.00,2.388752e-03
2218.00,5.071503e-03
2219.00,2.646002e-03
2220.00,2.560252e-03
2221.00,6.504754e-03
2222.00,3.503502e-03
2223.00,8.464755e-03
2224.00,3.417752e-03
2225.00,5.659503e-03
2226.00,2.413251e-03
2227.00,2.437752e-03
2228.00,4.826503e-03
2229.00,2.327502e-03
2230.00,5.132753e-03
2231.00,2.131501e-03
2232.00,5.022503e-03
2233.00,2.572502e-03
2234.00,2.290752e-03
2235.00,4.802003e-03
2236.00,2.535752e-03
2237.00,4.740753e-03
2238.00,2.437752e-03
2239.00,5.206253e-03
2240.00,2.499002e-03
2241.00,2.560252e-03
2242.00,5.083753e-03
2243.00,2.266251e-03
2244.00,4.716253e-03
2245.00,2.376501e-03
2246.00,4.691753e-03
2247.00,2.450002e-03
2248.00,4.851003e-03
2249.00,2.364252e-03
2250.00,2.401002e-03
2251.00,4.716253e-03
2252.00,2.413251e-03
2253.00,5.132753e-03
2254.00,2.437752e-03
2255.00,4.826503e-03
2256.00,2.156001e-03
2257.00,2.388752e-03
2258.00,5.071503e-03
2259.00,2.523502e-03
2260.00,4.397753e-03
2261.00,2.303001e-03
2262.00,4.924503e-03
2263.00,2.413251e-03
2264.00,2.217251e-03
2265.00,4.728503e-03
2266.00,2.254001e-03
2267.00,4.863253e-03
2268.00,2.523502e-03
2269.00,5.169503e-03
2270.00,2.437752e-03
2271.00,2.854252e-03
2272.00,4.459003e-03
2273.00,2.511251e-03
2274.00,4.740753e-03
2275.00,2.045751e-03
2276.00,4.459003e-03
2277.00,2.303001e-03
2278.00,2.474501e-03
2279.00,4.532503e-03
2280.00,2.756252e-03
2281.00,4.495753e-03
2282.00,2.437752e-03
2283.00,4.973503e-03
2284.00,2.462252e-03
2285.00,2.266251e-03
2286.00,4.655003e-03
2287.00,2.217251e-03
2288.00,4.949003e-03
2289.00,2.303001e-03
2290.00,4.593753e-03
2291.00,2.278501e-03
2292.00,2.597002e-03
2293.00,4.973503e-03
2294.00,2.364252e-03
2295.00,4.434503e-03
2296.00,2.499002e-03
2297.00,5.377753e-03
2298.00,2.070251e-03
2299.00,2.241751e-03
2300.00,4.495753e-03
2301.00,2.535752e-03
2302.00,4.630503e-03
2303.00,2.131501e-03
2304.00,4.606003e-03
2305.00,2.254001e-03
2306.00,2.388752e-03
2307.00,4.777503e-03
2308.00,2.388752e-03
2309.00,4.789753e-03
2310.00,2.290752e-03
2311.00,4.789753e-03
2312.00,2.597002e-03
2313.00,2.131501e-03
2314.00,4.581503e-03
2315.00,2.388752e-03
2316.00,4.826503e-03
2317.00,2.364252e-03
2318.00,4.410003e-03
2319.00,2.156001e-03
2320.00,2.168251e-03
2321.00,4.667253e-03
2322.00,2.119251e-03
2323.00,3.724002e-03
2324.00,2.192751e-03
2325.00,4.054753e-03
2326.00,2.119251e-03
2327.00,2.229501e-03
2328.00,4.508003e-03
2329.00,2.303001e-03
2330.00,5.096003e-03
2331.00,2.229501e-03
2332.00,4.557003e-03
2333.00,2.094751e-03
2334.00,2.278501e-03
2335.00,4.459003e-03
2336.00,2.217251e-03
2337.00,4.924503e-03
2338.00,2.572502e-03
2339.00,4.875503e-03
2340.00,2.437752e-03
2341.00,2.560252e-03
2342.00,4.728503e-03
2343.00,2.058001e-03
2344.00,4.765253e-03
2345.00,2.303001e-03
2346.00,4.581503e-03
2347.00,2.278501e-03
2348.00,2.156001e-03
2349.00,5.316503e-03
2350.00,2.584752e-03
2351.00,4.471253e-03
2352.00,2.376501e-03
2353.00,5.341003e-03
2354.00,2.339751e-03
2355.00,2.450002e-03
2356.00,4.520253e-03
2357.00,2.425502e-03
2358.00,4.397753e-03
2359.00,2.045751e-03
2360.00,4.434503e-03
2361.00,2.217251e-03
2362.00,4.410003e-03
2363.00,2.119251e-03
2364.00,1.923251e-03
2365.00,4.018003e-03
2366.00,2.364252e-03
2367.00,4.263003e-03
2368.00,2.560252e-03
2369.00,4.189502e-03
2370.00,2.131501e-03
2371.00,2.290752e-03
2372.00,4.459003e-03
2373.00,2.437752e-03
2374.00,4.606003e-03
2375.00,2.156001e-03
2376.00,4.030252e-03
2377.00,2.327502e-03
2378.00,2.303001e-03
2379.00,4.348753e-03
2380.00,2.315251e-03
2381.00,4.459003e-03
2382.00,2.205001e-03
2383.00,4.642753e-03
2384.00,2.437752e-03
2385.00,2.021251e-03
2386.00,4.140503e-03
2387.00,2.511251e-03
2388.00,4.642753e-03
2389.00,2.180501e-03
2390.00,4.630503e-03
2391.00,1.947751e-03
2392.00,2.094751e-03
2393.00,4.630503e-03
2394.00,2.278501e-03
2395.00,4.079252e-03
2396.00,2.156001e-03
2397.00,4.422253e-03
2398.00,2.278501e-03
2399.00,1.874251e-03
2400.00,4.201753e-03
2401.00,2.303001e-03
2402.00,4.569253e-03
2403.00,2.180501e-03
2404.00,4.103753e-03
2405.00,2.229501e-03
2406.00,2.229501e-03
2407.00,4.777503e-03
2408.00,2.033501e-03
2409.00,4.422253e-03
2410.00,1.972251e-03
2411.00,4.508003e-03
2412.00,2.168251e-03
2413.00,2.192751e-03
2414.00,4.299753e-03
2415.00,2.278501e-03
2416.00,4.312003e-03
2417.00,2.388752e-03
2418.00,4.128253e-03
2419.00,2.303001e-03
2420.00,2.045751e-03
2421.00,4.777503e-03
2422.00,2.278501e-03
2423.00,4.275253e-03
2424.00,2.009001e-03
2425.00,4.177253e-03
2426.00,2.278501e-03
2427.00,2.180501e-03
2428.00,4.348753e-03
2429.00,2.131501e-03
2430.00,4.042502e-03
2431.00,2.290752e-03
2432.00,4.459003e-03
2433.00,2.021251e-03
2434.00,2.107001e-03
2435.00,4.361003e-03
2436.00,1.911001e-03
2437.00,4.128253e-03
2438.00,1.960001e-03
2439.00,4.336503e-03
2440.00,2.192751e-03
2441.00,2.156001e-03
2442.00,4.434503e-03
2443.00,2.229501e-03
2444.00,4.410003e-03
2445.00,1.898751e-03
2446.00,4.679503e-03
2447.00,2.143751e-03
2448.00,2.131501e-03
2449.00,3.993502e-03
2450.00,2.045751e-03
2451.00,4.544753e-03
2452.00,2.254001e-03
2453.00,4.238503e-03
2454.00,2.058001e-03
2455.00,1.972251e-03
2456.00,4.079252e-03
2457.00,2.156001e-03
2458.00,3.969003e-03
2459.00,1.886501e-03
2460.00,4.005753e-03
2461.00,2.376501e-03
2462.00,2.192751e-03
2463.00,4.434503e-03
2464.00,1.764001e-03
2465.00,3.944503e-03
2466.00,2.021251e-03
2467.00,4.385503e-03
2468.00,2.401002e-03
2469.00,2.278501e-03
2470.00,3.969003e-03
2471.00,2.278501e-03
2472.00,4.018003e-03
2473.00,2.033501e-03
2474.00,3.736252e-03
2475.00,2.094751e-03
2476.00,4.116002e-03
2477.00,2.094751e-03
2478.00,1.776251e-03
2479.00,4.042502e-03
2480.00,1.788501e-03
2481.00,4.128253e-03
2482.00,2.070251e-03
2483.00,3.969003e-03
2484.00,1.898751e-03
2485.00,2.303001e-03
2486.00,4.018003e-03
2487.00,2.143751e-03
2488.00,3.907753e-03
2489.00,2.009001e-03
2490.00,3.981253e-03
2491.00,2.131501e-03
2492.00,2.045751e-03
2493.00,4.348753e-03
2494.00,1.972251e-03
2495.00,4.495753e-03
2496.00,1.874251e-03
2497.00,4.079252e-03
2498.00,1.984501e-03
2499.00,1.849751e-03
2500.00,4.030252e-03
2501.00,1.996751e-03
2502.00,3.932253e-03
2503.00,2.082501e-03
2504.00,4.128253e-03
2505.00,2.241751e-03
2506.00,2.070251e-03
2507.00,4.177253e-03
2508.00,1.641501e-03
2509.00,4.373253e-03
2510.00,2.131501e-03
2511.00,4.005753e-03
2512.00,2.131501e-03
2513.00,1.984501e-03
2514.00,4.250753e-03
2515.00,2.033501e-03
2516.00,3.662752e-03
2517.00,1.923251e-03
2518.00,4.189502e-03
2519.00,1.825251e-03
2520.00,2.021251e-03
2521.00,4.348753e-03
2522.00,2.009001e-03
2523.00,4.226252e-03
2524.00,2.143751e-03
2525.00,4.005753e-03
2526.00,2.241751e-03
2527.00,2.058001e-03
2528.00,3.920002e-03
2529.00,2.094751e-03
2530.00,4.495753e-03
2531.00,2.045751e-03
2532.00,4.557003e-03
2533.00,1.911001e-03
2534.00,2.278501e-03
2535.00,4.189502e-03
2536.00,2.180501e-03
2537.00,3.956752e-03
2538.00,2.107001e-03
2539.00,4.422253e-03
2540.00,1.813001e-03
2541.00,2.119251e-03
2542.00,3.846502e-03
2543.00,2.131501e-03
2544.00,4.214003e-03
2545.00,1.825251e-03
2546.00,3.613752e-03
2547.00,2.009001e-03
2548.00,1.923251e-03
2549.00,3.981253e-03
2550.00,2.058001e-03
2551.00,3.993502e-03
2552.00,1.972251e-03
2553.00,4.177253e-03
2554.00,2.180501e-03
2555.00,1.813001e-03
2556.00,3.981253e-03
2557.00,1.947751e-03
2558.00,3.932253e-03
2559.00,1.727251e-03
2560.00,4.116002e-03
2561.00,1.764001e-03
2562.00,2.131501e-03
2563.00,3.895503e-03
2564.00,2.009001e-03
2565.00,3.760752e-03
2566.00,1.641501e-03
2567.00,4.410003e-03
2568.00,2.107001e-03
2569.00,2.119251e-03
2570.00,3.601502e-03
2571.00,1.837501e-03
2572.00,3.846502e-03
2573.00,1.874251e-03
2574.00,4.018003e-03
2575.00,1.604751e-03
2576.00,2.107001e-03
2577.00,3.895503e-03
2578.00,2.107001e-03
2579.00,3.736252e-03
2580.00,1.751751e-03
2581.00,3.993502e-03
2582.00,2.107001e-03
2583.00,1.960001e-03
2584.00,4.067003e-03
2585.00,1.862001e-03
2586.00,3.687252e-03
2587.00,1.911001e-03
2588.00,3.834252e-03
2589.00,2.070251e-03
2590.00,1.935501e-03
2591.00,4.263003e-03
2592.00,1.972251e-03
2593.00,3.724002e-03
2594.00,2.192751e-03
2595.00,3.601502e-03
2596.00,2.033501e-03
2597.00,3.748502e-03
2598.00,1.898751e-03
2599.00,1.837501e-03
2600.00,3.711752e-03
2601.00,1.898751e-03
2602.00,3.724002e-03
2603.00,1.874251e-03
2604.00,3.895503e-03
2605.00,1.996751e-03
2606.00,2.033501e-03
2607.00,4.054753e-03
2608.00,2.009001e-03
2609.00,3.846502e-03
2610.00,2.021251e-03
2611.00,4.716253e-03
2612.00,3.295252e-03
2613.00,3.540252e-03
2614.00,8.918006e-03
2615.00,4.116002e-03
2616.00,6.749754e-03
2617.00,2.168251e-03
2618.00,3.760752e-03
2619.00,1.935501e-03
2620.00,1.800751e-03
2621.00,3.711752e-03
2622.00,1.886501e-03
2623.00,3.552502e-03
2624.00,1.862001e-03
2625.00,3.944503e-03
2626.00,1.751751e-03
2627.00,1.849751e-03
2628.00,3.626002e-03
2629.00,1.996751e-03
2630.00,3.699502e-03
2631.00,1.862001e-03
2632.00,3.895503e-03
2633.00,1.935501e-03
2634.00,2.021251e-03
2635.00,3.797502e-03
2636.00,2.033501e-03
2637.00,3.528002e-03
2638.00,1.874251e-03
2639.00,3.822002e-03
2640.00,1.960001e-03
2641.00,1.813001e-03
2642.00,3.552502e-03
2643.00,1.764001e-03
2644.00,4.018003e-03
2645.00,1.629251e-03
2646.00,3.797502e-03
2647.00,1.898751e-03
2648.00,1.947751e-03
2649.00,3.920002e-03
2650.00,1.776251e-03
2651.00,3.932253e-03
2652.00,1.862001e-03
2653.00,4.018003e-03
2654.00,2.033501e-03
2655.00,2.033501e-03
2656.00,3.748502e-03
2657.00,1.592501e-03
2658.00,3.773002e-03
2659.00,2.045751e-03
2660.00,3.577002e-03
2661.00,1.739501e-03
2662.00,1.849751e-03
2663.00,3.564752e-03
2664.00,1.764001e-03
2665.00,4.385503e-03
2666.00,1.837501e-03
2667.00,3.711752e-03
2668.00,1.702751e-03
2669.00,1.629251e-03
2670.00,3.773002e-03
2671.00,1.788501e-03
2672.00,3.442252e-03
2673.00,1.849751e-03
2674.00,3.944503e-03
2675.00,1.960001e-03
2676.00,2.045751e-03
2677.00,3.687252e-03
2678.00,1.935501e-03
2679.00,3.638252e-03
2680.00,1.739501e-03
2681.00,3.834252e-03
2682.00,1.996751e-03
2683.00,2.082501e-03
2684.00,3.613752e-03
2685.00,1.911001e-03
2686.00,3.711752e-03
2687.00,1.715001e-03
2688.00,3.822002e-03
2689.00,1.947751e-03
2690.00,1.898751e-03
2691.00,3.883252e-03
2692.00,1.813001e-03
2693.00,4.042502e-03
2694.00,2.070251e-03
2695.00,3.687252e-03
2696.00,1.862001e-03
2697.00,1.555751e-03
2698.00,3.675002e-03
2699.00,1.874251e-03
2700.00,3.491252e-03
2701.00,1.617001e-03
2702.00,3.675002e-03
2703.00,1.874251e-03
2704.00,1.531251e-03
2705.00,3.552502e-03
2706.00,1.947751e-03
2707.00,3.736252e-03
2708.00,1.898751e-03
2709.00,3.748502e-03
2710.00,1.947751e-03
2711.00,3.552502e-03
2712.00,1.666001e-03
2713.00,1.874251e-03
2714.00,3.944503e-03
2715.00,2.070251e-03
2716.00,3.332002e-03
2717.00,1.555751e-03
2718.00,3.834252e-03
2719.00,1.776251e-03
2720.00,1.800751e-03
2721.00,3.442252e-03
2722.00,1.837501e-03
2723.00,3.920002e-03
2724.00,1.862001e-03
2725.00,4.005753e-03
2726.00,1.739501e-03
2727.00,1.935501e-03
2728.00,3.907753e-03
2729.00,1.800751e-03
2730.00,3.601502e-03
2731.00,1.678251e-03
2732.00,3.564752e-03
2733.00,1.580251e-03
2734.00,1.960001e-03
2735.00,3.871002e-03
2736.00,1.837501e-03
2737.00,3.589252e-03
2738.00,1.629251e-03
2739.00,3.662752e-03
2740.00,1.715001e-03
2741.00,1.739501e-03
2742.00,3.368752e-03
2743.00,1.739501e-03
2744.00,3.381002e-03
2745.00,1.813001e-03
2746.00,3.258502e-03
2747.00,1.421001e-03
2748.00,1.359751e-03
2749.00,3.981253e-03
2750.00,1.825251e-03
2751.00,3.405502e-03
2752.00,1.739501e-03
2753.00,3.650502e-03
2754.00,2.021251e-03
2755.00,1.543501e-03
2756.00,3.503502e-03
2757.00,1.788501e-03
2758.00,3.270752e-03
2759.00,1.874251e-03
2760.00,3.381002e-03
2761.00,1.678251e-03
2762.00,1.666001e-03
2763.00,3.834252e-03
2764.00,1.911001e-03
2765.00,3.479002e-03
2766.00,1.788501e-03
2767.00,3.675002e-03
2768.00,2.009001e-03
2769.00,1.886501e-03
2770.00,3.613752e-03
2771.00,1.653751e-03
2772.00,3.381002e-03
2773.00,1.653751e-03
2774.00,3.393252e-03
2775.00,1.862001e-03
2776.00,1.457751e-03
2777.00,3.552502e-03
2778.00,1.604751e-03
2779.00,3.209502e-03
2780.00,1.776251e-03
2781.00,3.123752e-03
2782.00,1.825251e-03
2783.00,1.629251e-03
2784.00,3.564752e-03
2785.00,1.911001e-03
2786.00,3.601502e-03
2787.00,1.543501e-03
2788.00,3.528002e-03
2789.00,1.874251e-03
2790.00,1.911001e-03
2791.00,3.515752e-03
2792.00,1.396501e-03
2793.00,3.809752e-03
2794.00,1.874251e-03
2795.00,3.368752e-03
2796.00,1.923251e-03
2797.00,1.788501e-03
2798.00,3.601502e-03
2799.00,1.813001e-03
2800.00,3.466752e-03
2801.00,1.715001e-03
2802.00,3.920002e-03
2803.00,1.678251e-03
2804.00,1.788501e-03
2805.00,3.442252e-03
2806.00,1.715001e-03
2807.00,3.454502e-03
2808.00,1.494501e-03
2809.00,3.822002e-03
2810.00,1.739501e-03
2811.00,1.862001e-03
2812.00,3.540252e-03
2813.00,1.678251e-03
2814.00,3.528002e-03
2815.00,1.568001e-03
2816.00,3.221752e-03
2817.00,1.727251e-03
2818.00,1.666001e-03
2819.00,3.515752e-03
2820.00,1.874251e-03
2821.00,3.528002e-03
2822.00,1.445501e-03
2823.00,3.111502e-03
2824.00,1.617001e-03
2825.00,3.393252e-03
2826.00,1.531251e-03
2827.00,1.580251e-03
2828.00,3.613752e-03
2829.00,1.617001e-03
2830.00,3.528002e-03
2831.00,1.886501e-03
2832.00,3.454502e-03
2833.00,1.862001e-03
2834.00,1.825251e-03
2835.00,3.454502e-03
2836.00,1.592501e-03
2837.00,3.650502e-03
2838.00,1.898751e-03
2839.00,2.964502e-03
2840.00,1.690501e-03
2841.00,1.849751e-03
2842.00,3.283002e-03
2843.00,1.739501e-03
2844.00,3.307502e-03
2845.00,1.886501e-03
2846.00,3.246252e-03
2847.00,1.445501e-03
2848.00,1.678251e-03
2849.00,3.295252e-03
2850.00,1.690501e-03
2851.00,3.528002e-03
2852.00,1.874251e-03
2853.00,3.185002e-03
2854.00,1.800751e-03
2855.00,1.788501e-03
2856.00,3.430002e-03
2857.00,1.702751e-03
2858.00,3.050252e-03
2859.00,1.739501e-03
2860.00,3.197252e-03
2861.00,1.751751e-03
2862.00,1.592501e-03
2863.00,3.724002e-03
2864.00,1.751751e-03
2865.00,3.270752e-03
2866.00,1.604751e-03
2867.00,3.491252e-03
2868.00,1.751751e-03
2869.00,1.764001e-03
2870.00,3.466752e-03
2871.00,1.372001e-03
2872.00,3.099252e-03
2873.00,1.764001e-03
2874.00,3.405502e-03
2875.00,1.739501e-03
2876.00,1.727251e-03
2877.00,3.687252e-03
2878.00,1.543501e-03
2879.00,3.528002e-03
2880.00,1.617001e-03
2881.00,3.552502e-03
2882.00,1.531251e-03
2883.00,1.886501e-03
2884.00,3.258502e-03
2885.00,1.641501e-03
2886.00,3.197252e-03
2887.00,1.408751e-03
2888.00,2.964502e-03
2889.00,1.715001e-03
2890.00,1.800751e-03
2891.00,3.111502e-03
2892.00,1.568001e-03
2893.00,3.099252e-03
2894.00,1.506751e-03
2895.00,3.540252e-03
2896.00,1.531251e-03
2897.00,1.690501e-03
2898.00,3.234002e-03
2899.00,1.800751e-03
2900.00,3.332002e-03
2901.00,1.837501e-03
2902.00,3.442252e-03
2903.00,1.862001e-03
2904.00,1.690501e-03
2905.00,3.283002e-03
2906.00,1.984501e-03
2907.00,3.307502e-03
2908.00,1.457751e-03
2909.00,3.258502e-03
2910.00,1.543501e-03
2911.00,1.739501e-03
2912.00,3.319752e-03
2913.00,1.862001e-03
2914.00,3.050252e-03
2915.00,1.543501e-03
2916.00,3.356502e-03
2917.00,1.849751e-03
2918.00,1.592501e-03
2919.00,3.270752e-03
2920.00,1.862001e-03
2921.00,3.013502e-03
2922.00,1.494501e-03
2923.00,3.050252e-03
2924.00,1.996751e-03
2925.00,1.555751e-03
2926.00,3.356502e-03
2927.00,1.617001e-03
2928.00,3.197252e-03
2929.00,1.617001e-03
2930.00,3.515752e-03
2931.00,1.641501e-03
2932.00,1.837501e-03
2933.00,3.038002e-03
2934.00,1.764001e-03
2935.00,3.062502e-03
2936.00,1.727251e-03
2937.00,3.344252e-03
2938.00,1.470001e-03
2939.00,1.506751e-03
2940.00,3.062502e-03
2941.00,1.629251e-03
2942.00,3.209502e-03
2943.00,1.617001e-03
2944.00,3.258502e-03
2945.00,1.751751e-03
2946.00,3.136002e-03
2947.00,1.482251e-03
2948.00,1.543501e-03
2949.00,3.417752e-03
2950.00,1.629251e-03
2951.00,3.123752e-03
2952.00,1.862001e-03
2953.00,3.430002e-03
2954.00,1.788501e-03
2955.00,2.119251e-03
2956.00,3.307502e-03
2957.00,1.739501e-03
2958.00,3.540252e-03
2959.00,1.666001e-03
2960.00,3.430002e-03
2961.00,1.678251e-03
2962.00,1.604751e-03
2963.00,3.148252e-03
2964.00,1.531251e-03
2965.00,3.393252e-03
2966.00,1.617001e-03
2967.00,2.976752e-03
2968.00,1.506751e-03
2969.00,1.825251e-03
2970.00,2.866502e-03
2971.00,1.751751e-03
2972.00,3.246252e-03
2973.00,1.690501e-03
2974.00,3.234002e-03
2975.00,1.764001e-03
2976.00,1.482251e-03
2977.00,3.025752e-03
2978.00,1.433251e-03
2979.00,2.780752e-03
2980.00,1.372001e-03
2981.00,2.964502e-03
2982.00,1.592501e-03
2983.00,1.862001e-03
2984.00,2.940002e-03
2985.00,1.286251e-03
2986.00,3.087002e-03
2987.00,1.470001e-03
2988.00,3.332002e-03
2989.00,1.543501e-03
2990.00,1.653751e-03
2991.00,3.099252e-03
2992.00,1.751751e-03
2993.00,2.842002e-03
2994.00,1.225001e-03
2995.00,2.731752e-03
2996.00,1.568001e-03
2997.00,1.678251e-03
2998.00,3.307502e-03
2999.00,1.727251e-03
3000.00,3.270752e-03
3001.00,1.482251e-03
3002.00,3.258502e-03
3003.00,1.825251e-03
3004.00,1.482251e-03
3005.00,3.528002e-03
3006.00,1.568001e-03
3007.00,3.001252e-03
3008.00,1.531251e-03
3009.00,3.270752e-03
3010.00,1.739501e-03
3011.00,1.739501e-03
3012.00,3.038002e-03
3013.00,1.519001e-03
3014.00,3.209502e-03
3015.00,1.482251e-03
3016.00,3.283002e-03
3017.00,1.555751e-03
3018.00,1.617001e-03
3019.00,2.866502e-03
3020.00,1.298501e-03
3021.00,3.209502e-03
3022.00,1.519001e-03
3023.00,3.270752e-03
3024.00,1.678251e-03
3025.00,1.592501e-03
3026.00,3.417752e-03
3027.00,1.555751e-03
3028.00,3.577002e-03
3029.00,1.506751e-03
3030.00,3.062502e-03
3031.00,1.519001e-03
3032.00,1.641501e-03
3033.00,3.295252e-03
3034.00,1.739501e-03
3035.00,2.878752e-03
3036.00,1.629251e-03
3037.00,3.038002e-03
3038.00,1.506751e-03
3039.00,1.715001e-03
3040.00,3.099252e-03
3041.00,1.457751e-03
3042.00,3.209502e-03
3043.00,1.494501e-03
3044.00,3.258502e-03
3045.00,1.531251e-03
3046.00,1.249501e-03
3047.00,3.087002e-03
3048.00,1.494501e-03
3049.00,3.148252e-03
3050.00,1.482251e-03
3051.00,3.099252e-03
3052.00,1.531251e-03
3053.00,1.335251e-03
3054.00,3.479002e-03
3055.00,1.580251e-03
3056.00,3.319752e-03
3057.00,1.519001e-03
3058.00,2.952252e-03
3059.00,1.359751e-03
3060.00,2.976752e-03
3061.00,1.470001e-03
3062.00,1.494501e-03
3063.00,2.866502e-03
3064.00,1.470001e-03
3065.00,3.332002e-03
3066.00,1.678251e-03
3067.00,3.172752e-03
3068.00,1.372001e-03
3069.00,1.555751e-03
3070.00,3.172752e-03
3071.00,1.482251e-03
3072.00,3.087002e-03
3073.00,1.372001e-03
3074.00,2.952252e-03
3075.00,1.825251e-03
3076.00,1.384251e-03
3077.00,3.160502e-03
3078.00,1.470001e-03
3079.00,2.976752e-03
3080.00,1.580251e-03
3081.00,3.221752e-03
3082.00,1.629251e-03
3083.00,1.690501e-03
3084.00,2.829752e-03
3085.00,1.384251e-03
3086.00,2.976752e-03
3087.00,1.384251e-03
3088.00,2.952252e-03
3089.00,1.568001e-03
3090.00,1.347501e-03
3091.00,2.597002e-03
3092.00,1.604751e-03
3093.00,3.136002e-03
3094.00,1.347501e-03
3095.00,3.234002e-03
3096.00,1.335251e-03
3097.00,1.519001e-03
3098.00,2.817502e-03
3099.00,1.457751e-03
3100.00,3.074752e-03
3101.00,1.751751e-03
3102.00,3.148252e-03
3103.00,1.494501e-03
3104.00,1.911001e-03
3105.00,3.148252e-03
3106.00,1.715001e-03
3107.00,3.405502e-03
3108.00,1.629251e-03
3109.00,3.270752e-03
3110.00,1.482251e-03
3111.00,1.555751e-03
3112.00,2.878752e-03
3113.00,1.457751e-03
3114.00,3.074752e-03
3115.00,1.739501e-03
3116.00,2.915502e-03
3117.00,1.690501e-03
3118.00,1.384251e-03
3119.00,3.185002e-03
3120.00,1.433251e-03
3121.00,2.609252e-03
3122.00,1.629251e-03
3123.00,2.707252e-03
3124.00,1.555751e-03
3125.00,1.482251e-03
3126.00,3.234002e-03
3127.00,1.323001e-03
3128.00,3.050252e-03
3129.00,1.580251e-03
3130.00,2.989002e-03
3131.00,1.494501e-03
3132.00,1.421001e-03
3133.00,3.074752e-03
3134.00,1.482251e-03
3135.00,3.258502e-03
3136.00,1.384251e-03
3137.00,3.013502e-03
3138.00,1.396501e-03
3139.00,1.372001e-03
3140.00,3.148252e-03
3141.00,1.727251e-03
3142.00,2.989002e-03
3143.00,1.690501e-03
3144.00,2.707252e-03
3145.00,1.421001e-03
3146.00,1.261751e-03
3147.00,3.074752e-03
3148.00,1.433251e-03
3149.00,2.817502e-03
3150.00,1.629251e-03
3151.00,2.793002e-03
3152.00,1.457751e-03
3153.00,1.408751e-03
3154.00,2.793002e-03
3155.00,1.421001e-03
3156.00,2.891002e-03
3157.00,1.531251e-03
3158.00,2.523502e-03
3159.00,1.384251e-03
3160.00,1.494501e-03
3161.00,2.952252e-03
3162.00,1.457751e-03
3163.00,3.234002e-03
3164.00,1.200501e-03
3165.00,3.038002e-03
3166.00,1.604751e-03
3167.00,1.678251e-03
3168.00,3.099252e-03
3169.00,1.519001e-03
3170.00,3.111502e-03
3171.00,1.764001e-03
3172.00,3.013502e-03
3173.00,1.310751e-03
3174.00,1.457751e-03
3175.00,3.074752e-03
3176.00,1.323001e-03
3177.00,2.940002e-03
3178.00,1.384251e-03
3179.00,3.197252e-03
3180.00,1.310751e-03
3181.00,3.013502e-03
3182.00,1.519001e-03
3183.00,1.212751e-03
3184.00,2.682752e-03
3185.00,1.531251e-03
3186.00,2.866502e-03
3187.00,1.372001e-03
3188.00,3.332002e-03
3189.00,1.298501e-03
3190.00,1.715001e-03
3191.00,2.621502e-03
3192.00,1.506751e-03
3193.00,2.940002e-03
3194.00,1.433251e-03
3195.00,3.234002e-03
3196.00,1.482251e-03
3197.00,1.408751e-03
3198.00,2.964502e-03
3199.00,1.310751e-03
3200.00,2.756252e-03
3201.00,1.323001e-03
3202.00,2.866502e-03
3203.00,1.249501e-03
3204.00,1.372001e-03
3205.00,2.866502e-03
3206.00,1.457751e-03
3207.00,2.854252e-03
3208.00,1.604751e-03
3209.00,2.780752e-03
3210.00,1.457751e-03
3211.00,1.568001e-03
3212.00,2.842002e-03
3213.00,1.200501e-03
3214.00,2.866502e-03
3215.00,1.653751e-03
3216.00,2.658252e-03
3217.00,1.384251e-03
3218.00,1.568001e-03
3219.00,2.646002e-03
3220.00,1.555751e-03
3221.00,2.756252e-03
3222.00,1.592501e-03
3223.00,2.915502e-03
3224.00,1.445501e-03
3225.00,1.457751e-03
3226.00,2.976752e-03
3227.00,1.555751e-03
3228.00,2.842002e-03
3229.00,1.225001e-03
3230.00,2.560252e-03
3231.00,1.445501e-03
3232.00,1.433251e-03
3233.00,2.842002e-03
3234.00,1.433251e-03
3235.00,2.891002e-03
3236.00,1.421001e-03
3237.00,2.462252e-03
3238.00,1.641501e-03
3239.00,1.347501e-03
3240.00,2.952252e-03
3241.00,1.457751e-03
3242.00,2.903252e-03
3243.00,1.519001e-03
3244.00,2.560252e-03
3245.00,1.347501e-03
3246.00,1.506751e-03
3247.00,2.854252e-03
3248.00,1.372001e-03
3249.00,2.866502e-03
3250.00,1.531251e-03
3251.00,3.111502e-03
3252.00,1.445501e-03
3253.00,1.310751e-03
3254.00,3.160502e-03
3255.00,1.261751e-03
3256.00,2.597002e-03
3257.00,1.396501e-03
3258.00,2.621502e-03
3259.00,1.323001e-03
3260.00,1.555751e-03
3261.00,2.731752e-03
3262.00,1.163751e-03
3263.00,2.474501e-03
3264.00,1.261751e-03
3265.00,3.111502e-03
3266.00,1.433251e-03
3267.00,1.482251e-03
3268.00,3.050252e-03
3269.00,1.323001e-03
3270.00,2.891002e-03
3271.00,1.408751e-03
3272.00,2.584752e-03
3273.00,1.555751e-03
3274.00,1.408751e-03
3275.00,2.584752e-03
3276.00,1.261751e-03
3277.00,3.087002e-03
3278.00,1.543501e-03
3279.00,2.768502e-03
3280.00,1.494501e-03
3281.00,1.225001e-03
3282.00,2.805252e-03
3283.00,1.604751e-03
3284.00,2.425502e-03
3285.00,1.666001e-03
3286.00,2.584752e-03
3287.00,1.568001e-03
3288.00,1.678251e-03
3289.00,2.744002e-03
3290.00,1.519001e-03
3291.00,2.805252e-03
3292.00,1.225001e-03
3293.00,3.038002e-03
3294.00,1.212751e-03
3295.00,2.768502e-03
3296.00,1.323001e-03
3297.00,1.127001e-03
3298.00,2.940002e-03
3299.00,1.163751e-03
3300.00,2.437752e-03
3301.00,1.359751e-03
3302.00,2.793002e-03
3303.00,1.678251e-03
3304.00,1.396501e-03
3305.00,2.793002e-03
3306.00,1.543501e-03
3307.00,2.597002e-03
3308.00,1.396501e-03
3309.00,2.646002e-03
3310.00,1.359751e-03
3311.00,1.592501e-03
3312.00,2.511251e-03
3313.00,1.396501e-03
3314.00,2.744002e-03
3315.00,1.310751e-03
3316.00,2.756252e-03
3317.00,1.408751e-03
3318.00,1.225001e-03
3319.00,2.878752e-03
3320.00,1.506751e-03
3321.00,2.829752e-03
3322.00,1.323001e-03
3323.00,2.719502e-03
3324.00,1.506751e-03
3325.00,1.408751e-03
3326.00,2.903252e-03
3327.00,1.274001e-03
3328.00,2.731752e-03
3329.00,1.408751e-03
3330.00,2.474501e-03
3331.00,1.384251e-03
3332.00,1.188251e-03
3333.00,2.829752e-03
3334.00,1.494501e-03
3335.00,2.915502e-03
3336.00,1.531251e-03
3337.00,2.621502e-03
3338.00,1.286251e-03
3339.00,1.617001e-03
3340.00,2.584752e-03
3341.00,1.261751e-03
3342.00,2.952252e-03
3343.00,1.286251e-03
3344.00,2.927752e-03
3345.00,1.408751e-03
3346.00,1.286251e-03
3347.00,2.842002e-03
3348.00,1.323001e-03
3349.00,2.633752e-03
3350.00,1.274001e-03
3351.00,3.111502e-03
3352.00,1.384251e-03
3353.00,1.617001e-03
3354.00,2.695002e-03
3355.00,1.323001e-03
3356.00,2.584752e-03
3357.00,1.298501e-03
3358.00,2.682752e-03
3359.00,1.347501e-03
3360.00,1.543501e-03
3361.00,3.221752e-03
3362.00,1.200501e-03
3363.00,2.878752e-03
3364.00,1.176001e-03
3365.00,2.903252e-03
3366.00,1.163751e-03
3367.00,1.396501e-03
3368.00,2.486752e-03
3369.00,1.470001e-03
3370.00,2.707252e-03
3371.00,1.617001e-03
3372.00,2.768502e-03
3373.00,1.617001e-03
3374.00,1.421001e-03
3375.00,2.548002e-03
3376.00,1.249501e-03
3377.00,2.842002e-03
3378.00,1.335251e-03
3379.00,3.001252e-03
3380.00,1.396501e-03
3381.00,1.310751e-03
3382.00,2.744002e-03
3383.00,1.310751e-03
3384.00,2.682752e-03
3385.00,1.506751e-03
3386.00,2.572502e-03
3387.00,1.261751e-03
3388.00,1.433251e-03
3389.00,2.486752e-03
3390.00,1.323001e-03
3391.00,2.621502e-03
3392.00,1.396501e-03
3393.00,2.388752e-03
3394.00,1.249501e-03
3395.00,1.249501e-03
3396.00,2.584752e-03
3397.00,1.249501e-03
3398.00,2.584752e-03
3399.00,1.384251e-03
3400.00,2.731752e-03
3401.00,1.139251e-03
3402.00,1.237251e-03
3403.00,2.633752e-03
3404.00,1.163751e-03
3405.00,2.805252e-03
3406.00,1.396501e-03
3407.00,2.450002e-03
3408.00,1.261751e-03
3409.00,2.719502e-03
3410.00,1.506751e-03
3411.00,1.531251e-03
3412.00,2.915502e-03
3413.00,1.445501e-03
3414.00,2.658252e-03
3415.00,1.396501e-03
3416.00,2.670502e-03
3417.00,1.151501e-03
3418.00,1.249501e-03
3419.00,2.584752e-03
3420.00,1.347501e-03
3421.00,2.462252e-03
3422.00,1.335251e-03
3423.00,2.682752e-03
3424.00,1.482251e-03
3425.00,1.310751e-03
3426.00,2.646002e-03
3427.00,1.310751e-03
3428.00,2.511251e-03
3429.00,1.053501e-03
3430.00,2.486752e-03
3431.00,1.335251e-03
3432.00,1.298501e-03
3433.00,2.780752e-03
3434.00,1.102501e-03
3435.00,2.878752e-03
3436.00,1.249501e-03
3437.00,3.074752e-03
3438.00,1.825251e-03
3439.00,1.359751e-03
3440.00,2.927752e-03
3441.00,1.286251e-03
3442.00,2.523502e-03
3443.00,1.151501e-03
3444.00,2.842002e-03
3445.00,1.445501e-03
3446.00,1.176001e-03
3447.00,2.719502e-03
3448.00,1.457751e-03
3449.00,2.535752e-03
3450.00,1.200501e-03
3451.00,2.474501e-03
3452.00,1.029001e-03
3453.00,1.274001e-03
3454.00,2.646002e-03
3455.00,1.372001e-03
3456.00,2.425502e-03
3457.00,1.151501e-03
3458.00,2.339751e-03
3459.00,1.127001e-03
3460.00,1.127001e-03
3461.00,2.548002e-03
3462.00,1.200501e-03
3463.00,2.535752e-03
3464.00,1.200501e-03
3465.00,2.964502e-03
3466.00,1.323001e-03
3467.00,1.457751e-03
3468.00,2.646002e-03
3469.00,1.237251e-03
3470.00,2.413251e-03
3471.00,1.310751e-03
3472.00,2.486752e-03
3473.00,1.372001e-03
3474.00,1.335251e-03
3475.00,2.119251e-03
3476.00,1.372001e-03
3477.00,2.572502e-03
3478.00,1.225001e-03
3479.00,2.462252e-03
3480.00,1.617001e-03
3481.00,1.592501e-03
3482.00,2.756252e-03
3483.00,1.408751e-03
3484.00,2.670502e-03
3485.00,1.396501e-03
3486.00,2.523502e-03
3487.00,1.506751e-03
3488.00,1.396501e-03
3489.00,2.548002e-03
3490.00,1.372001e-03
3491.00,2.401002e-03
3492.00,1.041251e-03
3493.00,2.646002e-03
3494.00,1.127001e-03
3495.00,1.347501e-03
3496.00,2.572502e-03
3497.00,1.396501e-03
3498.00,2.719502e-03
3499.00,1.237251e-03
3500.00,2.462252e-03
3501.00,1.163751e-03
3502.00,1.494501e-03
3503.00,2.499002e-03
3504.00,1.225001e-03
3505.00,2.511251e-03
3506.00,1.249501e-03
3507.00,2.266251e-03
3508.00,1.225001e-03
3509.00,1.408751e-03
3510.00,2.548002e-03
3511.00,1.384251e-03
3512.00,2.450002e-03
3513.00,1.310751e-03
3514.00,2.315251e-03
3515.00,1.065751e-03
3516.00,1.298501e-03
3517.00,2.315251e-03
3518.00,1.151501e-03
3519.00,2.646002e-03
3520.00,1.274001e-03
3521.00,2.339751e-03
3522.00,1.482251e-03
3523.00,1.249501e-03
3524.00,2.584752e-03
3525.00,1.531251e-03
3526.00,2.401002e-03
3527.00,1.249501e-03
3528.00,2.756252e-03
3529.00,1.200501e-03
3530.00,2.474501e-03
3531.00,1.274001e-03
3532.00,1.212751e-03
3533.00,2.474501e-03
3534.00,1.323001e-03
3535.00,2.805252e-03
3536.00,1.604751e-03
3537.00,2.866502e-03
3538.00,1.347501e-03
3539.00,1.359751e-03
3540.00,2.633752e-03
3541.00,1.445501e-03
3542.00,2.597002e-03
3543.00,1.237251e-03
3544.00,2.560252e-03
3545.00,1.212751e-03
3546.00,1.163751e-03
3547.00,2.633752e-03
3548.00,1.176001e-03
3549.00,2.817502e-03
3550.00,1.433251e-03
3551.00,2.401002e-03
3552.00,1.065751e-03
3553.00,1.237251e-03
3554.00,2.731752e-03
3555.00,1.261751e-03
3556.00,2.278501e-03
3557.00,1.384251e-03
3558.00,2.535752e-03
3559.00,1.016751e-03
3560.00,1.310751e-03
3561.00,2.609252e-03
3562.00,1.408751e-03
3563.00,2.584752e-03
3564.00,1.519001e-03
3565.00,2.339751e-03
3566.00,1.396501e-03
3567.00,1.372001e-03
3568.00,2.572502e-03
3569.00,1.237251e-03
3570.00,2.548002e-03
3571.00,1.261751e-03
3572.00,2.597002e-03
3573.00,1.323001e-03
3574.00,1.335251e-03
3575.00,2.168251e-03
3576.00,1.274001e-03
3577.00,2.560252e-03
3578.00,1.127001e-03
3579.00,2.278501e-03
3580.00,1.176001e-03
3581.00,1.127001e-03
3582.00,2.744002e-03
3583.00,1.163751e-03
3584.00,2.658252e-03
3585.00,1.274001e-03
3586.00,2.131501e-03
3587.00,1.151501e-03
3588.00,1.335251e-03
3589.00,2.327502e-03
3590.00,1.163751e-03
3591.00,2.780752e-03
3592.00,1.090251e-03
3593.00,2.682752e-03
3594.00,1.408751e-03
3595.00,1.359751e-03
3596.00,2.278501e-03
3597.00,1.163751e-03
3598.00,2.560252e-03
3599.00,1.176001e-03
3600.00,2.352001e-03
3601.00,1.188251e-03
3602.00,1.274001e-03
3603.00,2.584752e-03
3604.00,1.347501e-03
3605.00,2.205001e-03
3606.00,1.176001e-03
3607.00,2.266251e-03
3608.00,1.237251e-03
3609.00,1.396501e-03
3610.00,2.535752e-03
3611.00,1.274001e-03
3612.00,2.413251e-03
3613.00,1.286251e-03
3614.00,2.609252e-03
3615.00,1.298501e-03
3616.00,1.102501e-03
3617.00,2.658252e-03
3618.00,1.310751e-03
3619.00,2.315251e-03
3620.00,1.041251e-03
3621.00,2.695002e-03
3622.00,1.127001e-03
3623.00,1.433251e-03
3624.00,2.229501e-03
3625.00,1.139251e-03
3626.00,2.315251e-03
3627.00,1.127001e-03
3628.00,2.523502e-03
3629.00,1.016751e-03
3630.00,1.261751e-03
3631.00,2.695002e-03
3632.00,1.200501e-03
3633.00,2.486752e-03
3634.00,1.335251e-03
3635.00,2.462252e-03
3636.00,1.372001e-03
3637.00,1.114751e-03
3638.00,2.131501e-03
3639.00,1.274001e-03
3640.00,2.548002e-03
3641.00,1.176001e-03
3642.00,2.327502e-03
3643.00,1.212751e-03
3644.00,2.425502e-03
3645.00,9.432506e-04
3646.00,1.323001e-03
3647.00,2.315251e-03
3648.00,1.139251e-03
3649.00,2.094751e-03
3650.00,9.555006e-04
3651.00,2.278501e-03
3652.00,1.237251e-03
3653.00,1.139251e-03
3654.00,2.437752e-03
3655.00,1.274001e-03
3656.00,2.584752e-03
3657.00,1.041251e-03
3658.00,2.241751e-03
3659.00,1.163751e-03
3660.00,1.237251e-03
3661.00,2.560252e-03
3662.00,1.286251e-03
3663.00,2.278501e-03
3664.00,1.127001e-03
3665.00,2.168251e-03
3666.00,1.139251e-03
3667.00,1.225001e-03
3668.00,2.303001e-03
3669.00,1.225001e-03
3670.00,2.584752e-03
3671.00,1.127001e-03
3672.00,2.107001e-03
3673.00,1.225001e-03
3674.00,1.016751e-03
3675.00,2.119251e-03
3676.00,1.274001e-03
3677.00,2.474501e-03
3678.00,1.212751e-03
3679.00,2.119251e-03
3680.00,1.029001e-03
3681.00,1.274001e-03
3682.00,2.597002e-03
3683.00,1.139251e-03
3684.00,2.486752e-03
3685.00,1.323001e-03
3686.00,2.290752e-03
3687.00,9.922506e-04
3688.00,1.188251e-03
3689.00,2.131501e-03
3690.00,1.151501e-03
3691.00,2.094751e-03
3692.00,1.114751e-03
3693.00,2.646002e-03
3694.00,1.310751e-03
3695.00,1.163751e-03
3696.00,2.254001e-03
3697.00,1.237251e-03
3698.00,2.303001e-03
3699.00,1.053501e-03
3700.00,2.499002e-03
3701.00,1.188251e-03
3702.00,1.065751e-03
3703.00,2.597002e-03
3704.00,1.200501e-03
3705.00,2.376501e-03
3706.00,1.188251e-03
3707.00,2.658252e-03
3708.00,1.359751e-03
3709.00,1.065751e-03
3710.00,2.254001e-03
3711.00,8.820005e-04
3712.00,2.266251e-03
3713.00,1.286251e-03
3714.00,2.364252e-03
3715.00,1.249501e-03
3716.00,1.286251e-03
3717.00,2.180501e-03
3718.00,1.163751e-03
3719.00,2.070251e-03
3720.00,1.286251e-03
3721.00,2.401002e-03
3722.00,1.470001e-03
3723.00,1.323001e-03
3724.00,2.352001e-03
3725.00,1.029001e-03
3726.00,2.352001e-03
3727.00,1.139251e-03
3728.00,2.474501e-03
3729.00,1.200501e-03
3730.00,1.004501e-03
3731.00,2.266251e-03
3732.00,1.114751e-03
3733.00,1.996751e-03
3734.00,1.298501e-03
3735.00,2.021251e-03
3736.00,1.078001e-03
3737.00,1.163751e-03
3738.00,2.401002e-03
3739.00,1.090251e-03
3740.00,2.217251e-03
3741.00,1.151501e-03
3742.00,2.548002e-03
3743.00,1.261751e-03
3744.00,9.800006e-04
3745.00,2.131501e-03
3746.00,1.249501e-03
3747.00,2.254001e-03
3748.00,1.029001e-03
3749.00,2.290752e-03
3750.00,1.212751e-03
3751.00,1.421001e-03
3752.00,2.450002e-03
3753.00,1.139251e-03
3754.00,2.401002e-03
3755.00,9.922506e-04
3756.00,2.290752e-03
3757.00,8.085005e-04
3758.00,2.560252e-03
3759.00,1.274001e-03
3760.00,1.237251e-03
3761.00,2.682752e-03
3762.00,1.176001e-03
3763.00,2.401002e-03
3764.00,1.029001e-03
3765.00,2.339751e-03
3766.00,9.310006e-04
3767.00,1.225001e-03
3768.00,2.597002e-03
3769.00,1.274001e-03
3770.00,2.401002e-03
3771.00,1.078001e-03
3772.00,2.376501e-03
3773.00,1.286251e-03
3774.00,1.176001e-03
3775.00,1.935501e-03
3776.00,1.200501e-03
3777.00,2.082501e-03
3778.00,1.384251e-03
3779.00,2.425502e-03
3780.00,1.237251e-03
3781.00,1.102501e-03
3782.00,2.143751e-03
3783.00,1.139251e-03
3784.00,2.168251e-03
3785.00,1.016751e-03
3786.00,2.180501e-03
3787.00,1.200501e-03
3788.00,1.335251e-03
3789.00,2.266251e-03
3790.00,1.237251e-03
3791.00,2.229501e-03
3792.00,1.286251e-03
3793.00,2.511251e-03
3794.00,1.127001e-03
3795.00,1.029001e-03
3796.00,2.315251e-03
3797.00,1.261751e-03
3798.00,2.119251e-03
3799.00,1.029001e-03
3800.00,2.413251e-03
3801.00,1.127001e-03
3802.00,1.176001e-03
3803.00,2.009001e-03
3804.00,1.274001e-03
3805.00,2.131501e-03
3806.00,1.127001e-03
3807.00,2.266251e-03
3808.00,1.078001e-03
3809.00,1.102501e-03
3810.00,2.303001e-03
3811.00,1.090251e-03
3812.00,2.119251e-03
3813.00,1.114751e-03
3814.00,2.425502e-03
3815.00,1.188251e-03
3816.00,9.677506e-04
3817.00,2.315251e-03
3818.00,1.029001e-03
3819.00,2.205001e-03
3820.00,1.445501e-03
3821.00,2.266251e-03
3822.00,9.677506e-04
3823.00,1.298501e-03
3824.00,2.033501e-03
3825.00,1.188251e-03
3826.00,2.168251e-03
3827.00,1.029001e-03
3828.00,2.584752e-03
3829.00,1.065751e-03
3830.00,1.090251e-03
3831.00,2.339751e-03
3832.00,1.102501e-03
3833.00,2.633752e-03
3834.00,8.942506e-04
3835.00,2.033501e-03
3836.00,1.200501e-03
3837.00,1.078001e-03
3838.00,1.996751e-03
3839.00,1.347501e-03
3840.00,2.192751e-03
3841.00,1.335251e-03
3842.00,2.339751e-03
3843.00,1.225001e-03
3844.00,1.176001e-03
3845.00,2.045751e-03
3846.00,1.151501e-03
3847.00,2.119251e-03
3848.00,1.078001e-03
3849.00,2.290752e-03
3850.00,1.127001e-03
3851.00,1.408751e-03
3852.00,2.437752e-03
3853.00,9.800006e-04
3854.00,2.707252e-03
3855.00,1.090251e-03
3856.00,2.229501e-03
3857.00,1.176001e-03
3858.00,1.139251e-03
3859.00,2.462252e-03
3860.00,1.310751e-03
3861.00,2.327502e-03
3862.00,9.555006e-04
3863.00,2.303001e-03
3864.00,1.225001e-03
3865.00,1.041251e-03
3866.00,2.486752e-03
3867.00,1.274001e-03
3868.00,2.094751e-03
3869.00,1.078001e-03
3870.00,2.474501e-03
3871.00,1.163751e-03
3872.00,1.114751e-03
3873.00,2.058001e-03
3874.00,1.249501e-03
3875.00,2.094751e-03
3876.00,1.261751e-03
3877.00,1.898751e-03
3878.00,1.335251e-03
3879.00,2.229501e-03
3880.00,1.004501e-03
3881.00,1.102501e-03
3882.00,1.837501e-03
3883.00,1.016751e-03
3884.00,2.107001e-03
3885.00,1.004501e-03
3886.00,2.437752e-03
3887.00,1.102501e-03
3888.00,1.323001e-03
3889.00,2.033501e-03
3890.00,8.697506e-04
3891.00,2.180501e-03
3892.00,1.163751e-03
3893.00,2.609252e-03
3894.00,1.065751e-03
3895.00,1.188251e-03
3896.00,2.707252e-03
3897.00,1.114751e-03
3898.00,2.094751e-03
3899.00,1.225001e-03
3900.00,2.278501e-03
3901.00,1.004501e-03
3902.00,9.065006e-04
3903.00,2.070251e-03
3904.00,9.800006e-04
3905.00,2.205001e-03
3906.00,1.078001e-03
3907.00,2.192751e-03
3908.00,1.249501e-03
3909.00,1.127001e-03
3910.00,2.241751e-03
3911.00,1.053501e-03
3912.00,2.143751e-03
3913.00,1.090251e-03
3914.00,2.082501e-03
3915.00,1.151501e-03
3916.00,1.139251e-03
3917.00,2.315251e-03
3918.00,1.261751e-03
3919.00,1.935501e-03
3920.00,1.029001e-03
3921.00,2.217251e-03
3922.00,9.432506e-04
3923.00,1.163751e-03
3924.00,2.180501e-03
3925.00,1.090251e-03
3926.00,2.168251e-03
3927.00,1.335251e-03
3928.00,2.303001e-03
3929.00,9.922506e-04
3930.00,1.237251e-03
3931.00,2.033501e-03
3932.00,1.053501e-03
3933.00,2.180501e-03
3934.00,1.384251e-03
3935.00,2.180501e-03
3936.00,1.090251e-03
3937.00,1.114751e-03
3938.00,2.278501e-03
3939.00,1.151501e-03
3940.00,2.156001e-03
3941.00,1.041251e-03
3942.00,2.094751e-03
3943.00,1.065751e-03
3944.00,1.212751e-03
3945.00,1.984501e-03
3946.00,9.310006e-04
3947.00,2.364252e-03
3948.00,1.053501e-03
3949.00,2.033501e-03
3950.00,1.188251e-03
3951.00,1.114751e-03
3952.00,1.984501e-03
3953.00,1.188251e-03
3954.00,2.180501e-03
3955.00,1.078001e-03
3956.00,2.131501e-03
3957.00,1.053501e-03
3958.00,1.078001e-03
3959.00,2.327502e-03
3960.00,1.041251e-03
3961.00,2.143751e-03
3962.00,1.029001e-03
3963.00,2.033501e-03
3964.00,1.212751e-03
3965.00,1.114751e-03
3966.00,2.241751e-03
3967.00,8.942506e-04
3968.00,2.156001e-03
3969.00,8.085005e-04
3970.00,2.143751e-03
3971.00,1.078001e-03
3972.00,1.176001e-03
3973.00,2.217251e-03
3974.00,1.286251e-03
3975.00,1.947751e-03
3976.00,7.472505e-04
3977.00,2.303001e-03
3978.00,1.261751e-03
3979.00,9.677506e-04
3980.00,2.217251e-03
3981.00,9.432506e-04
3982.00,2.413251e-03
3983.00,9.800006e-04
3984.00,2.315251e-03
3985.00,1.029001e-03
3986.00,1.151501e-03
3987.00,1.972251e-03
3988.00,1.004501e-03
3989.00,2.082501e-03
3990.00,8.942506e-04
3991.00,2.180501e-03
3992.00,9.677506e-04
3993.00,2.290752e-03
3994.00,1.029001e-03
3995.00,1.029001e-03
3996.00,1.996751e-03
3997.00,1.041251e-03
3998.00,2.205001e-03
3999.00,1.078001e-03
4000.00,2.217251e-03
4001.00,9.922506e-04
4002.00,1.347501e-03
4003.00,2.339751e-03
4004.00,1.029001e-03
4005.00,2.290752e-03
4006.00,9.677506e-04
4007.00,2.082501e-03
4008.00,1.004501e-03
4009.00,1.041251e-03
4010.00,2.156001e-03
4011.00,8.942506e-04
4012.00,2.266251e-03
4013.00,1.139251e-03
4014.00,2.217251e-03
4015.00,9.432506e-04
4016.00,9.310006e-04
4017.00,2.241751e-03
4018.00,1.004501e-03
4019.00,2.180501e-03
4020.00,9.800006e-04
4021.00,2.094751e-03
4022.00,9.677506e-04
4023.00,9.432506e-04
4024.00,2.107001e-03
4025.00,1.078001e-03
4026.00,1.935501e-03
4027.00,1.200501e-03
4028.00,2.131501e-03
4029.00,1.114751e-03
4030.00,1.041251e-03
4031.00,1.911001e-03
4032.00,1.090251e-03
4033.00,2.058001e-03
4034.00,1.065751e-03
4035.00,2.094751e-03
4036.00,9.432506e-04
4037.00,1.127001e-03
4038.00,2.315251e-03
4039.00,1.065751e-03
4040.00,2.033501e-03
4041.00,8.575005e-04
4042.00,1.849751e-03
4043.00,8.207505e-04
4044.00,9.555006e-04
4045.00,2.119251e-03
4046.00,1.163751e-03
4047.00,2.119251e-03
4048.00,8.330005e-04
4049.00,1.972251e-03
4050.00,1.102501e-03
4051.00,8.452506e-04
4052.00,2.070251e-03
4053.00,1.004501e-03
4054.00,2.021251e-03
4055.00,1.102501e-03
4056.00,2.168251e-03
4057.00,8.942506e-04
4058.00,1.029001e-03
4059.00,2.290752e-03
4060.00,1.078001e-03
4061.00,1.776251e-03
4062.00,9.065006e-04
4063.00,2.009001e-03
4064.00,8.697506e-04
4065.00,1.127001e-03
4066.00,1.849751e-03
4067.00,9.677506e-04
4068.00,2.131501e-03
4069.00,9.677506e-04
4070.00,1.911001e-03
4071.00,1.102501e-03
4072.00,1.004501e-03
4073.00,1.911001e-03
4074.00,8.452506e-04
4075.00,2.119251e-03
4076.00,1.078001e-03
4077.00,2.241751e-03
4078.00,8.330005e-04
4079.00,8.330005e-04
4080.00,1.935501e-03
4081.00,9.922506e-04
4082.00,1.947751e-03
4083.00,1.065751e-03
4084.00,2.033501e-03
4085.00,1.029001e-03
4086.00,1.114751e-03
4087.00,2.352001e-03
4088.00,1.078001e-03
4089.00,2.168251e-03
4090.00,9.922506e-04
4091.00,1.960001e-03
4092.00,1.102501e-03
4093.00,9.922506e-04
4094.00,1.972251e-03
4095.00,9.310006e-04
4096.00,2.009001e-03
4097.00,9.800006e-04
4098.00,1.690501e-03
4099.00,1.102501e-03
4100.00,9.187506e-04
4101.00,2.009001e-03
4102.00,1.139251e-03
4103.00,2.094751e-03
4104.00,1.212751e-03
4105.00,1.960001e-03
4106.00,9.800006e-04
4107.00,1.237251e-03
4108.00,1.715001e-03
4109.00,1.078001e-03
4110.00,2.241751e-03
4111.00,1.053501e-03
4112.00,1.898751e-03
4113.00,1.114751e-03
4114.00,1.898751e-03
4115.00,8.085005e-04
4116.00,1.029001e-03
4117.00,1.947751e-03
4118.00,1.078001e-03
4119.00,2.156001e-03
4120.00,9.432506e-04
4121.00,1.972251e-03
4122.00,9.432506e-04
4123.00,1.041251e-03
4124.00,1.972251e-03
4125.00,8.820005e-04
4126.00,2.119251e-03
4127.00,8.575005e-04
4128.00,2.192751e-03
4129.00,1.286251e-03
4130.00,1.102501e-03
4131.00,2.033501e-03
4132.00,1.090251e-03
4133.00,2.352001e-03
4134.00,1.225001e-03
4135.00,1.947751e-03
4136.00,1.065751e-03
4137.00,1.249501e-03
4138.00,2.094751e-03
4139.00,9.065006e-04
4140.00,2.094751e-03
4141.00,1.127001e-03
4142.00,2.217251e-03
4143.00,9.800006e-04
4144.00,1.102501e-03
4145.00,2.327502e-03
4146.00,1.053501e-03
4147.00,1.911001e-03
4148.00,1.176001e-03
4149.00,1.751751e-03
4150.00,1.041251e-03
4151.00,9.677506e-04
4152.00,1.862001e-03
4153.00,9.065006e-04
4154.00,1.996751e-03
4155.00,8.820005e-04
4156.00,1.813001e-03
4157.00,9.555006e-04
4158.00,1.188251e-03
4159.00,1.923251e-03
4160.00,9.800006e-04
4161.00,1.972251e-03
4162.00,9.677506e-04
4163.00,1.947751e-03
4164.00,1.053501e-03
4165.00,9.922506e-04
4166.00,2.045751e-03
4167.00,1.004501e-03
4168.00,2.143751e-03
4169.00,8.697506e-04
4170.00,2.070251e-03
4171.00,8.575005e-04
4172.00,9.187506e-04
4173.00,2.094751e-03
4174.00,1.065751e-03
4175.00,1.862001e-03
4176.00,1.053501e-03
4177.00,1.996751e-03
4178.00,9.065006e-04
4179.00,8.452506e-04
4180.00,2.107001e-03
4181.00,8.820005e-04
4182.00,1.960001e-03
4183.00,1.102501e-03
4184.00,1.898751e-03
4185.00,1.139251e-03
4186.00,1.016751e-03
4187.00,1.653751e-03
4188.00,9.800006e-04
4189.00,1.837501e-03
4190.00,9.555006e-04
4191.00,2.045751e-03
4192.00,8.575005e-04
4193.00,8.452506e-04
4194.00,2.058001e-03
4195.00,9.800006e-04
4196.00,1.935501e-03
4197.00,9.922506e-04
4198.00,1.862001e-03
4199.00,9.432506e-04
4200.00,1.102501e-03
4201.00,2.009001e-03
4202.00,9.800006e-04
4203.00,1.800751e-03
4204.00,1.041251e-03
4205.00,2.082501e-03
4206.00,1.102501e-03
4207.00,9.555006e-04
4208.00,1.960001e-03
4209.00,9.922506e-04
4210.00,1.788501e-03
4211.00,9.187506e-04
4212.00,2.364252e-03
4213.00,1.065751e-03
4214.00,1.065751e-03
4215.00,2.229501e-03
4216.00,9.310006e-04
4217.00,2.327502e-03
4218.00,1.090251e-03
4219.00,2.719502e-03
4220.00,1.102501e-03
4221.00,1.102501e-03
4222.00,1.911001e-03
4223.00,1.004501e-03
4224.00,2.045751e-03
4225.00,8.820005e-04
4226.00,1.837501e-03
4227.00,9.432506e-04
4228.00,1.862001e-03
4229.00,8.330005e-04
4230.00,9.310006e-04
4231.00,1.972251e-03
4232.00,9.432506e-04
4233.00,1.911001e-03
4234.00,1.004501e-03
4235.00,2.131501e-03
4236.00,9.800006e-04
4237.00,9.677506e-04
4238.00,2.033501e-03
4239.00,9.555006e-04
4240.00,1.764001e-03
4241.00,9.555006e-04
4242.00,1.996751e-03
4243.00,1.016751e-03
4244.00,9.310006e-04
4245.00,2.082501e-03
4246.00,1.114751e-03
4247.00,2.045751e-03
4248.00,9.922506e-04
4249.00,1.788501e-03
4250.00,8.330005e-04
4251.00,9.555006e-04
4252.00,2.021251e-03
4253.00,8.697506e-04
4254.00,1.800751e-03
4255.00,9.922506e-04
4256.00,1.886501e-03
4257.00,1.163751e-03
4258.00,1.151501e-03
4259.00,1.751751e-03
4260.00,9.800006e-04
4261.00,1.874251e-03
4262.00,8.697506e-04
4263.00,1.800751e-03
4264.00,7.105005e-04
4265.00,7.717505e-04
4266.00,1.702751e-03
4267.00,9.677506e-04
4268.00,1.800751e-03
4269.00,1.029001e-03
4270.00,1.653751e-03
4271.00,9.187506e-04
4272.00,7.962505e-04
4273.00,1.666001e-03
4274.00,8.452506e-04
4275.00,1.996751e-03
4276.00,1.004501e-03
4277.00,1.972251e-03
4278.00,8.820005e-04
4279.00,9.432506e-04
4280.00,1.874251e-03
4281.00,9.555006e-04
4282.00,1.898751e-03
4283.00,9.555006e-04
4284.00,1.653751e-03
4285.00,8.820005e-04
4286.00,7.227504e-04
4287.00,2.241751e-03
4288.00,1.114751e-03
4289.00,1.862001e-03
4290.00,8.942506e-04
4291.00,1.727251e-03
4292.00,1.004501e-03
4293.00,6.492504e-04
4294.00,1.862001e-03
4295.00,9.922506e-04
4296.00,1.641501e-03
4297.00,1.004501e-03
4298.00,1.862001e-03
4299.00,1.237251e-03
4300.00,1.090251e-03
4301.00,1.739501e-03
4302.00,1.004501e-03
4303.00,1.776251e-03
4304.00,9.432506e-04
4305.00,1.947751e-03
4306.00,9.065006e-04
4307.00,7.350005e-04
4308.00,1.641501e-03
4309.00,8.575005e-04
4310.00,1.727251e-03
4311.00,8.085005e-04
4312.00,1.960001e-03
4313.00,1.102501e-03
4314.00,9.432506e-04
4315.00,1.874251e-03
4316.00,8.085005e-04
4317.00,1.898751e-03
4318.00,7.962505e-04
4319.00,1.984501e-03
4320.00,7.717505e-04
4321.00,9.065006e-04
4322.00,1.702751e-03
4323.00,8.942506e-04
4324.00,2.021251e-03
4325.00,7.840005e-04
4326.00,1.617001e-03
4327.00,9.922506e-04
4328.00,1.016751e-03
4329.00,1.568001e-03
4330.00,7.717505e-04
4331.00,1.825251e-03
4332.00,9.187506e-04
4333.00,1.580251e-03
4334.00,9.310006e-04
4335.00,9.677506e-04
4336.00,1.727251e-03
4337.00,9.065006e-04
4338.00,1.764001e-03
4339.00,8.330005e-04
4340.00,1.727251e-03
4341.00,9.432506e-04
4342.00,1.935501e-03
4343.00,9.187506e-04
4344.00,9.432506e-04
4345.00,1.592501e-03
4346.00,9.432506e-04
4347.00,2.107001e-03
4348.00,9.187506e-04
4349.00,1.788501e-03
4350.00,6.982504e-04
4351.00,7.962505e-04
4352.00,1.727251e-03
4353.00,8.820005e-04
4354.00,1.764001e-03
4355.00,9.310006e-04
4356.00,1.935501e-03
4357.00,9.922506e-04
4358.00,9.187506e-04
4359.00,1.874251e-03
4360.00,9.555006e-04
4361.00,1.849751e-03
4362.00,8.330005e-04
4363.00,1.776251e-03
4364.00,7.105005e-04
4365.00,9.922506e-04
4366.00,1.531251e-03
4367.00,7.840005e-04
4368.00,2.094751e-03
4369.00,9.555006e-04
4370.00,2.205001e-03
4371.00,9.187506e-04
4372.00,7.962505e-04
4373.00,1.837501e-03
4374.00,7.227504e-04
4375.00,1.776251e-03
4376.00,7.595005e-04
4377.00,1.702751e-03
4378.00,8.452506e-04
4379.00,7.962505e-04
4380.00,1.776251e-03
4381.00,8.697506e-04
4382.00,1.764001e-03
4383.00,7.350005e-04
4384.00,1.617001e-03
4385.00,8.575005e-04
4386.00,7.717505e-04
4387.00,1.935501e-03
4388.00,9.677506e-04
4389.00,2.119251e-03
4390.00,8.942506e-04
4391.00,2.021251e-03
4392.00,8.452506e-04
4393.00,7.717505e-04
4394.00,2.009001e-03
4395.00,8.452506e-04
4396.00,1.751751e-03
4397.00,8.452506e-04
4398.00,1.482251e-03
4399.00,8.207505e-04
4400.00,9.677506e-04
4401.00,1.715001e-03
4402.00,8.452506e-04
4403.00,1.898751e-03
4404.00,9.922506e-04
4405.00,1.813001e-03
4406.00,8.452506e-04
4407.00,1.016751e-03
4408.00,1.751751e-03
4409.00,9.677506e-04
4410.00,1.727251e-03
4411.00,1.004501e-03
4412.00,2.058001e-03
4413.00,9.065006e-04
4414.00,7.717505e-04
4415.00,1.837501e-03
4416.00,1.114751e-03
4417.00,2.082501e-03
4418.00,1.127001e-03
4419.00,2.327502e-03
4420.00,1.176001e-03
4421.00,9.677506e-04
4422.00,2.156001e-03
4423.00,1.016751e-03
4424.00,1.923251e-03
4425.00,9.187506e-04
4426.00,1.886501e-03
4427.00,1.090251e-03
4428.00,8.452506e-04
4429.00,1.751751e-03
4430.00,8.697506e-04
4431.00,1.874251e-03
4432.00,9.800006e-04
4433.00,1.825251e-03
4434.00,8.085005e-04
4435.00,9.922506e-04
4436.00,1.911001e-03
4437.00,9.187506e-04
4438.00,1.617001e-03
4439.00,9.187506e-04
4440.00,1.727251e-03
4441.00,9.677506e-04
4442.00,8.330005e-04
4443.00,2.021251e-03
4444.00,8.697506e-04
4445.00,1.739501e-03
4446.00,1.016751e-03
4447.00,1.776251e-03
4448.00,9.065006e-04
4449.00,8.575005e-04
4450.00,1.751751e-03
4451.00,8.942506e-04
4452.00,1.494501e-03
4453.00,8.697506e-04
4454.00,2.266251e-03
4455.00,1.041251e-03
4456.00,9.800006e-04
4457.00,1.641501e-03
4458.00,9.677506e-04
4459.00,1.506751e-03
4460.00,1.016751e-03
4461.00,1.960001e-03
4462.00,7.595005e-04
4463.00,1.543501e-03
4464.00,1.065751e-03
4465.00,8.575005e-04
4466.00,2.045751e-03
4467.00,7.962505e-04
4468.00,1.886501e-03
4469.00,8.452506e-04
4470.00,1.568001e-03
4471.00,8.820005e-04
4472.00,9.065006e-04
4473.00,1.690501e-03
4474.00,8.330005e-04
4475.00,2.058001e-03
4476.00,8.452506e-04
4477.00,1.764001e-03
4478.00,7.472505e-04
4479.00,7.717505e-04
4480.00,1.715001e-03
4481.00,9.432506e-04
4482.00,1.519001e-03
4483.00,9.432506e-04
4484.00,1.727251e-03
4485.00,9.800006e-04
4486.00,7.472505e-04
4487.00,1.690501e-03
4488.00,8.942506e-04
4489.00,1.617001e-03
4490.00,8.942506e-04
4491.00,1.580251e-03
4492.00,8.820005e-04
4493.00,1.029001e-03
4494.00,1.874251e-03
4495.00,7.840005e-04
4496.00,1.715001e-03
4497.00,7.717505e-04
4498.00,1.935501e-03
4499.00,8.697506e-04
4500.00,7.472505e-04
4501.00,1.678251e-03
4502.00,9.677506e-04
4503.00,1.396501e-03
4504.00,8.820005e-04
4505.00,1.678251e-03
4506.00,7.472505e-04
4507.00,8.452506e-04
4508.00,1.739501e-03
4509.00,9.432506e-04
4510.00,1.678251e-03
4511.00,9.555006e-04
4512.00,1.592501e-03
4513.00,9.555006e-04
4514.00,8.697506e-04
4515.00,1.629251e-03
4516.00,8.575005e-04
4517.00,1.788501e-03
4518.00,8.085005e-04
4519.00,1.739501e-03
4520.00,9.187506e-04
4521.00,7.227504e-04
4522.00,1.874251e-03
4523.00,9.310006e-04
4524.00,1.690501e-03
4525.00,7.595005e-04
4526.00,1.482251e-03
4527.00,8.697506e-04
4528.00,6.737504e-04
4529.00,1.911001e-03
4530.00,9.555006e-04
4531.00,1.947751e-03
4532.00,7.962505e-04
4533.00,1.874251e-03
4534.00,7.595005e-04
4535.00,7.962505e-04
4536.00,1.898751e-03
4537.00,8.820005e-04
4538.00,1.519001e-03
4539.00,8.085005e-04
4540.00,1.727251e-03
4541.00,8.452506e-04
4542.00,7.595005e-04
4543.00,1.727251e-03
4544.00,7.472505e-04
4545.00,1.788501e-03
4546.00,6.982504e-04
4547.00,1.715001e-03
4548.00,8.942506e-04
4549.00,9.065006e-04
4550.00,1.788501e-03
4551.00,8.207505e-04
4552.00,1.825251e-03
4553.00,8.330005e-04
4554.00,1.678251e-03
4555.00,6.615004e-04
4556.00,7.717505e-04
4557.00,1.641501e-03
4558.00,8.575005e-04
4559.00,1.739501e-03
4560.00,9.677506e-04
4561.00,1.702751e-03
4562.00,6.860005e-04
4563.00,7.595005e-04
4564.00,1.813001e-03
4565.00,9.187506e-04
4566.00,1.531251e-03
4567.00,9.310006e-04
4568.00,1.653751e-03
4569.00,8.452506e-04
4570.00,1.065751e-03
4571.00,1.800751e-03
4572.00,9.432506e-04
4573.00,1.837501e-03
4574.00,8.575005e-04
4575.00,1.580251e-03
4576.00,7.717505e-04
4577.00,1.813001e-03
4578.00,9.187506e-04
4579.00,8.452506e-04
4580.00,1.482251e-03
4581.00,8.942506e-04
4582.00,1.813001e-03
4583.00,7.472505e-04
4584.00,1.604751e-03
4585.00,8.820005e-04
4586.00,9.432506e-04
4587.00,1.629251e-03
4588.00,1.004501e-03
4589.00,1.739501e-03
4590.00,9.555006e-04
4591.00,1.653751e-03
4592.00,7.717505e-04
4593.00,7.840005e-04
4594.00,1.702751e-03
4595.00,7.717505e-04
4596.00,1.702751e-03
4597.00,6.615004e-04
4598.00,1.519001e-03
4599.00,8.085005e-04
4600.00,7.472505e-04
4601.00,1.592501e-03
4602.00,9.677506e-04
4603.00,1.653751e-03
4604.00,7.472505e-04
4605.00,1.531251e-03
4606.00,6.615004e-04
4607.00,1.065751e-03
4608.00,1.629251e-03
4609.00,8.452506e-04
4610.00,1.568001e-03
4611.00,8.575005e-04
4612.00,1.911001e-03
4613.00,7.105005e-04
4614.00,1.065751e-03
4615.00,1.911001e-03
4616.00,8.452506e-04
4617.00,1.678251e-03
4618.00,6.737504e-04
4619.00,1.653751e-03
4620.00,8.942506e-04
4621.00,8.820005e-04
4622.00,1.739501e-03
4623.00,7.962505e-04
4624.00,1.776251e-03
4625.00,7.105005e-04
4626.00,1.506751e-03
4627.00,8.207505e-04
4628.00,8.942506e-04
4629.00,1.825251e-03
4630.00,8.452506e-04
4631.00,1.592501e-03
4632.00,9.187506e-04
4633.00,1.617001e-03
4634.00,8.330005e-04
4635.00,7.105005e-04
4636.00,1.715001e-03
4637.00,8.697506e-04
4638.00,1.874251e-03
4639.00,8.942506e-04
4640.00,1.506751e-03
4641.00,8.330005e-04
4642.00,8.942506e-04
4643.00,1.653751e-03
4644.00,8.575005e-04
4645.00,1.739501e-03
4646.00,7.350005e-04
4647.00,1.862001e-03
4648.00,8.330005e-04
4649.00,7.840005e-04
4650.00,1.470001e-03
4651.00,8.085005e-04
4652.00,1.568001e-03
4653.00,7.717505e-04
4654.00,1.788501e-03
4655.00,1.041251e-03
4656.00,8.820005e-04
4657.00,1.592501e-03
4658.00,7.472505e-04
4659.00,1.384251e-03
4660.00,8.452506e-04
4661.00,1.568001e-03
4662.00,6.860005e-04
4663.00,7.105005e-04
4664.00,2.033501e-03
4665.00,7.595005e-04
4666.00,1.555751e-03
4667.00,7.350005e-04
4668.00,1.641501e-03
4669.00,9.800006e-04
4670.00,6.492504e-04
4671.00,1.776251e-03
4672.00,7.227504e-04
4673.00,1.739501e-03
4674.00,9.800006e-04
4675.00,2.058001e-03
4676.00,7.717505e-04
4677.00,7.595005e-04
4678.00,1.641501e-03
4679.00,7.717505e-04
4680.00,1.580251e-03
4681.00,9.310006e-04
4682.00,1.788501e-03
4683.00,8.085005e-04
4684.00,8.452506e-04
4685.00,1.543501e-03
4686.00,6.002504e-04
4687.00,1.384251e-03
4688.00,7.227504e-04
4689.00,1.604751e-03
4690.00,7.350005e-04
4691.00,7.840005e-04
4692.00,1.653751e-03
4693.00,8.820005e-04
4694.00,1.641501e-03
4695.00,8.820005e-04
4696.00,1.347501e-03
4697.00,8.452506e-04
4698.00,1.555751e-03
4699.00,8.452506e-04
4700.00,7.717505e-04
4701.00,1.531251e-03
4702.00,7.717505e-04
4703.00,1.421001e-03
4704.00,9.310006e-04
4705.00,1.678251e-03
4706.00,7.717505e-04
4707.00,7.840005e-04
4708.00,1.813001e-03
4709.00,5.757504e-04
4710.00,1.580251e-03
4711.00,8.452506e-04
4712.00,1.457751e-03
4713.00,6.247504e-04
4714.00,8.942506e-04
4715.00,1.604751e-03
4716.00,7.595005e-04
4717.00,1.347501e-03
4718.00,8.207505e-04
4719.00,1.678251e-03
4720.00,7.472505e-04
4721.00,6.492504e-04
4722.00,1.457751e-03
4723.00,7.962505e-04
4724.00,1.629251e-03
4725.00,7.350005e-04
4726.00,1.813001e-03
4727.00,6.615004e-04
4728.00,7.595005e-04
4729.00,1.543501e-03
4730.00,7.962505e-04
4731.00,1.874251e-03
4732.00,9.922506e-04
4733.00,2.045751e-03
4734.00,7.105005e-04
4735.00,8.330005e-04
4736.00,1.666001e-03
4737.00,6.247504e-04
4738.00,1.592501e-03
4739.00,7.595005e-04
4740.00,1.727251e-03
4741.00,6.370004e-04
4742.00,8.697506e-04
4743.00,1.788501e-03
4744.00,6.737504e-04
4745.00,1.715001e-03
4746.00,7.840005e-04
4747.00,1.568001e-03
4748.00,8.330005e-04
4749.00,1.016751e-03
4750.00,1.396501e-03
4751.00,8.697506e-04
4752.00,1.776251e-03
4753.00,6.860005e-04
4754.00,1.653751e-03
4755.00,8.207505e-04
4756.00,8.697506e-04
4757.00,1.592501e-03
4758.00,7.595005e-04
4759.00,1.641501e-03
4760.00,6.982504e-04
4761.00,1.470001e-03
4762.00,8.452506e-04
4763.00,6.615004e-04
4764.00,1.702751e-03
4765.00,7.840005e-04
4766.00,1.641501e-03
4767.00,7.105005e-04
4768.00,1.433251e-03
4769.00,6.982504e-04
4770.00,6.860005e-04
4771.00,1.531251e-03
4772.00,6.737504e-04
4773.00,1.506751e-03
4774.00,7.350005e-04
4775.00,1.788501e-03
4776.00,7.105005e-04
4777.00,8.820005e-04
4778.00,1.445501e-03
4779.00,9.800006e-04
4780.00,1.372001e-03
4781.00,7.227504e-04
4782.00,1.506751e-03
4783.00,5.880003e-04
4784.00,7.717505e-04
4785.00,1.800751e-03
4786.00,8.820005e-04
4787.00,1.347501e-03
4788.00,7.350005e-04
4789.00,1.666001e-03
4790.00,7.350005e-04
4791.00,8.575005e-04
4792.00,1.592501e-03
4793.00,8.820005e-04
4794.00,1.323001e-03
4795.00,8.207505e-04
4796.00,1.335251e-03
4797.00,8.330005e-04
4798.00,6.002504e-04
4799.00,1.690501e-03
4800.00,6.370004e-04
4801.00,1.947751e-03
4802.00,8.697506e-04
4803.00,1.641501e-03
4804.00,6.982504e-04
4805.00,7.962505e-04
4806.00,1.629251e-03
4807.00,7.350005e-04
4808.00,1.862001e-03
4809.00,7.595005e-04
4810.00,1.751751e-03
4811.00,1.016751e-03
4812.00,1.506751e-03
4813.00,9.187506e-04
4814.00,7.962505e-04
4815.00,1.678251e-03
4816.00,8.330005e-04
4817.00,1.568001e-03
4818.00,7.105005e-04
4819.00,1.690501e-03
4820.00,8.452506e-04
4821.00,8.085005e-04
4822.00,1.494501e-03
4823.00,9.187506e-04
4824.00,1.592501e-03
4825.00,7.472505e-04
4826.00,1.543501e-03
4827.00,8.207505e-04
4828.00,6.247504e-04
4829.00,1.715001e-03
4830.00,7.595005e-04
4831.00,1.372001e-03
4832.00,8.452506e-04
4833.00,1.580251e-03
4834.00,8.575005e-04
4835.00,8.207505e-04
4836.00,1.470001e-03
4837.00,7.840005e-04
4838.00,1.592501e-03
4839.00,9.065006e-04
4840.00,1.359751e-03
4841.00,7.595005e-04
4842.00,6.492504e-04
4843.00,1.617001e-03
4844.00,7.962505e-04
4845.00,1.617001e-03
4846.00,8.207505e-04
4847.00,1.604751e-03
4848.00,8.942506e-04
4849.00,9.800006e-04
4850.00,1.286251e-03
4851.00,8.697506e-04
4852.00,1.408751e-03
4853.00,8.330005e-04
4854.00,1.543501e-03
4855.00,7.472505e-04
4856.00,6.860005e-04
4857.00,1.494501e-03
4858.00,7.717505e-04
4859.00,1.372001e-03
4860.00,8.820005e-04
4861.00,1.568001e-03
4862.00,6.125004e-04
4863.00,8.452506e-04
4864.00,1.384251e-03
4865.00,7.350005e-04
4866.00,1.543501e-03
4867.00,8.330005e-04
4868.00,1.678251e-03
4869.00,9.922506e-04
4870.00,7.595005e-04
4871.00,1.359751e-03
4872.00,6.615004e-04
4873.00,1.482251e-03
4874.00,6.860005e-04
4875.00,1.653751e-03
4876.00,8.942506e-04
4877.00,8.820005e-04
4878.00,1.862001e-03
4879.00,8.942506e-04
4880.00,1.568001e-03
4881.00,9.432506e-04
4882.00,1.617001e-03
4883.00,8.452506e-04
4884.00,6.615004e-04
4885.00,1.715001e-03
4886.00,6.737504e-04
4887.00,1.531251e-03
4888.00,6.370004e-04
4889.00,1.347501e-03
4890.00,6.982504e-04
4891.00,8.085005e-04
4892.00,1.457751e-03
4893.00,7.227504e-04
4894.00,1.592501e-03
4895.00,8.942506e-04
4896.00,1.764001e-03
4897.00,8.820005e-04
4898.00,8.330005e-04
4899.00,2.131501e-03
4900.00,1.041251e-03
4901.00,1.666001e-03
4902.00,1.004501e-03
4903.00,1.800751e-03
4904.00,9.432506e-04
4905.00,7.472505e-04
4906.00,1.310751e-03
4907.00,8.697506e-04
4908.00,1.874251e-03
4909.00,7.595005e-04
4910.00,1.445501e-03
4911.00,7.105005e-04
4912.00,8.452506e-04
4913.00,1.286251e-03
4914.00,7.105005e-04
4915.00,1.617001e-03
4916.00,6.615004e-04
4917.00,1.678251e-03
4918.00,7.595005e-04
4919.00,7.962505e-04
4920.00,1.372001e-03
4921.00,7.840005e-04
4922.00,1.408751e-03
4923.00,7.595005e-04
4924.00,1.678251e-03
4925.00,8.085005e-04
4926.00,1.580251e-03
4927.00,7.840005e-04
4928.00,7.350005e-04
4929.00,1.396501e-03
4930.00,6.860005e-04
4931.00,1.494501e-03
4932.00,5.390003e-04
4933.00,1.568001e-03
4934.00,8.330005e-04
4935.00,8.207505e-04
4936.00,1.653751e-03
4937.00,9.677506e-04
4938.00,1.494501e-03
4939.00,6.860005e-04
4940.00,1.862001e-03
4941.00,9.432506e-04
4942.00,9.677506e-04
4943.00,1.739501e-03
4944.00,9.922506e-04
4945.00,1.457751e-03
4946.00,7.962505e-04
4947.00,1.666001e-03
4948.00,8.207505e-04
4949.00,8.207505e-04
4950.00,1.617001e-03
4951.00,6.737504e-04
4952.00,1.531251e-03
4953.00,7.227504e-04
4954.00,1.457751e-03
4955.00,7.472505e-04
4956.00,7.717505e-04
4957.00,1.653751e-03
4958.00,5.512504e-04
4959.00,1.580251e-03
4960.00,7.472505e-04
4961.00,1.641501e-03
4962.00,7.840005e-04
4963.00,7.227504e-04
4964.00,1.470001e-03
4965.00,8.207505e-04
4966.00,1.898751e-03
4967.00,7.105005e-04
4968.00,1.200501e-03
4969.00,8.085005e-04
4970.00,8.697506e-04
4971.00,1.457751e-03
4972.00,6.370004e-04
4973.00,1.347501e-03
4974.00,8.452506e-04
4975.00,1.604751e-03
4976.00,7.105005e-04
4977.00,8.697506e-04
4978.00,1.408751e-03
4979.00,7.350005e-04
4980.00,1.457751e-03
4981.00,6.860005e-04
4982.00,1.372001e-03
4983.00,7.105005e-04
4984.00,8.575005e-04
4985.00,1.445501e-03
4986.00,6.860005e-04
4987.00,1.506751e-03
4988.00,7.840005e-04
4989.00,1.323001e-03
4990.00,7.350005e-04
4991.00,8.330005e-04
4992.00,1.261751e-03
4993.00,7.350005e-04
4994.00,1.837501e-03
4995.00,9.677506e-04
4996.00,2.009001e-03
4997.00,1.065751e-03
4998.00,7.105005e-04
4999.00,1.690501e-03
5000.00,1.041251e-03
5001.00,1.653751e-03
5002.00,8.942506e-04
5003.00,1.592501e-03
5004.00,8.697506e-04
5005.00,5.390003e-04
5006.00,1.531251e-03
5007.00,8.820005e-04
5008.00,1.580251e-03
5009.00,7.595005e-04
5010.00,1.543501e-03
5011.00,7.350005e-04
5012.00,7.227504e-04
5013.00,1.666001e-03
5014.00,8.575005e-04
5015.00,1.653751e-03
5016.00,8.452506e-04
5017.00,1.629251e-03
5018.00,5.757504e-04
5019.00,8.452506e-04
5020.00,1.568001e-03
5021.00,6.370004e-04
5022.00,1.470001e-03
5023.00,8.330005e-04
5024.00,1.188251e-03
5025.00,6.982504e-04
5026.00,8.207505e-04
5027.00,1.470001e-03
5028.00,7.962505e-04
5029.00,1.261751e-03
5030.00,6.492504e-04
5031.00,1.580251e-03
5032.00,5.635003e-04
5033.00,6.370004e-04
5034.00,1.372001e-03
5035.00,6.492504e-04
5036.00,1.592501e-03
5037.00,5.635003e-04
5038.00,1.849751e-03
5039.00,7.840005e-04
5040.00,8.207505e-04
5041.00,1.715001e-03
5042.00,8.085005e-04
5043.00,1.347501e-03
5044.00,5.880003e-04
5045.00,1.568001e-03
5046.00,6.125004e-04
5047.00,1.384251e-03
5048.00,7.962505e-04
5049.00,6.737504e-04
5050.00,1.641501e-03
5051.00,7.105005e-04
5052.00,1.482251e-03
5053.00,6.860005e-04
5054.00,1.617001e-03
5055.00,8.085005e-04
5056.00,9.187506e-04
5057.00,1.690501e-03
5058.00,8.085005e-04
5059.00,1.568001e-03
5060.00,6.370004e-04
5061.00,1.482251e-03
5062.00,8.207505e-04
5063.00,9.677506e-04
5064.00,1.776251e-03
5065.00,7.350005e-04
5066.00,1.641501e-03
5067.00,9.310006e-04
5068.00,1.506751e-03
5069.00,7.105005e-04
5070.00,6.737504e-04
5071.00,1.408751e-03
5072.00,6.492504e-04
5073.00,1.408751e-03
5074.00,6.982504e-04
5075.00,1.788501e-03
5076.00,7.717505e-04
5077.00,8.330005e-04
5078.00,1.555751e-03
5079.00,7.472505e-04
5080.00,1.445501e-03
5081.00,7.350005e-04
5082.00,1.286251e-03
5083.00,6.492504e-04
5084.00,9.187506e-04
5085.00,1.555751e-03
5086.00,7.227504e-04
5087.00,1.641501e-03
5088.00,7.105005e-04
5089.00,1.629251e-03
5090.00,8.575005e-04
5091.00,9.310006e-04
5092.00,1.604751e-03
5093.00,6.615004e-04
5094.00,1.604751e-03
5095.00,7.962505e-04
5096.00,1.641501e-03
5097.00,7.105005e-04
5098.00,9.800006e-04
5099.00,1.678251e-03
5100.00,8.330005e-04
5101.00,1.445501e-03
5102.00,5.390003e-04
5103.00,1.543501e-03
5104.00,6.125004e-04
5105.00,7.350005e-04
5106.00,1.335251e-03
5107.00,6.492504e-04
5108.00,1.555751e-03
5109.00,7.717505e-04
5110.00,1.408751e-03
5111.00,7.717505e-04
5112.00,8.207505e-04
5113.00,1.347501e-03
5114.00,7.227504e-04
5115.00,1.359751e-03
5116.00,6.982504e-04
5117.00,1.225001e-03
5118.00,8.330005e-04
5119.00,7.595005e-04
5120.00,1.445501e-03
5121.00,7.105005e-04
5122.00,1.641501e-03
5123.00,7.595005e-04
5124.00,1.543501e-03
5125.00,6.737504e-04
5126.00,8.085005e-04
5127.00,1.629251e-03
5128.00,7.105005e-04
5129.00,1.482251e-03
5130.00,6.615004e-04
5131.00,1.237251e-03
5132.00,7.227504e-04
5133.00,6.615004e-04
5134.00,1.384251e-03
5135.00,6.982504e-04
5136.00,1.457751e-03
5137.00,8.575005e-04
5138.00,1.372001e-03
5139.00,6.737504e-04
5140.00,8.085005e-04
5141.00,1.310751e-03
5142.00,7.840005e-04
5143.00,1.641501e-03
5144.00,7.962505e-04
5145.00,1.592501e-03
5146.00,6.247504e-04
5147.00,7.350005e-04
5148.00,1.445501e-03
5149.00,8.207505e-04
5150.00,1.274001e-03
5151.00,7.962505e-04
5152.00,1.666001e-03
5153.00,6.737504e-04
5154.00,6.615004e-04
5155.00,1.396501e-03
5156.00,6.737504e-04
5157.00,1.494501e-03
5158.00,8.697506e-04
5159.00,1.433251e-03
5160.00,9.310006e-04
5161.00,1.298501e-03
5162.00,8.330005e-04
5163.00,7.105005e-04
5164.00,1.678251e-03
5165.00,8.452506e-04
5166.00,1.396501e-03
5167.00,6.615004e-04
5168.00,1.849751e-03
5169.00,7.105005e-04
5170.00,7.962505e-04
5171.00,1.298501e-03
5172.00,6.737504e-04
5173.00,1.359751e-03
5174.00,7.962505e-04
5175.00,1.396501e-03
5176.00,8.207505e-04
5177.00,7.962505e-04
5178.00,1.298501e-03
5179.00,6.737504e-04
5180.00,1.470001e-03
5181.00,7.227504e-04
5182.00,1.421001e-03
5183.00,6.737504e-04
5184.00,7.105005e-04
5185.00,1.421001e-03
5186.00,7.472505e-04
5187.00,1.580251e-03
5188.00,6.247504e-04
5189.00,1.359751e-03
5190.00,7.472505e-04
5191.00,7.350005e-04
5192.00,1.408751e-03
5193.00,9.065006e-04
5194.00,1.519001e-03
5195.00,7.472505e-04
5196.00,1.212751e-03
5197.00,8.207505e-04
5198.00,7.350005e-04
5199.00,1.384251e-03
5200.00,6.982504e-04
5201.00,1.641501e-03
5202.00,6.492504e-04
5203.00,1.286251e-03
5204.00,6.492504e-04
5205.00,7.105005e-04
5206.00,1.641501e-03
5207.00,6.737504e-04
5208.00,1.274001e-03
5209.00,8.330005e-04
5210.00,1.580251e-03
5211.00,6.247504e-04
5212.00,8.820005e-04
5213.00,1.531251e-03
5214.00,6.370004e-04
5215.00,1.568001e-03
5216.00,7.350005e-04
5217.00,1.372001e-03
5218.00,8.820005e-04
5219.00,6.982504e-04
5220.00,1.506751e-03
5221.00,8.207505e-04
5222.00,1.433251e-03
5223.00,8.820005e-04
5224.00,1.384251e-03
5225.00,7.227504e-04
5226.00,7.962505e-04
5227.00,1.457751e-03
5228.00,7.105005e-04
5229.00,1.494501e-03
5230.00,8.085005e-04
5231.00,1.470001e-03
5232.00,8.207505e-04
5233.00,8.207505e-04
5234.00,1.568001e-03
5235.00,8.330005e-04
5236.00,1.666001e-03
5237.00,5.635003e-04
5238.00,1.580251e-03
5239.00,6.615004e-04
5240.00,6.002504e-04
5241.00,1.274001e-03
5242.00,7.227504e-04
5243.00,1.408751e-03
5244.00,7.350005e-04
5245.00,1.114751e-03
5246.00,6.982504e-04
5247.00,7.840005e-04
5248.00,1.604751e-03
5249.00,6.737504e-04
5250.00,1.335251e-03
5251.00,7.717505e-04
5252.00,1.359751e-03
5253.00,8.697506e-04
5254.00,7.962505e-04
5255.00,1.249501e-03
5256.00,6.615004e-04
5257.00,1.335251e-03
5258.00,6.247504e-04
5259.00,1.421001e-03
5260.00,6.370004e-04
5261.00,6.125004e-04
5262.00,1.408751e-03
5263.00,7.595005e-04
5264.00,1.298501e-03
5265.00,7.227504e-04
5266.00,1.323001e-03
5267.00,9.065006e-04
5268.00,6.002504e-04
5269.00,1.519001e-03
5270.00,8.697506e-04
5271.00,1.372001e-03
5272.00,8.085005e-04
5273.00,1.421001e-03
5274.00,6.615004e-04
5275.00,1.445501e-03
5276.00,7.350005e-04
5277.00,6.370004e-04
5278.00,1.408751e-03
5279.00,7.105005e-04
5280.00,1.690501e-03
5281.00,5.757504e-04
5282.00,1.335251e-03
5283.00,6.125004e-04
5284.00,7.595005e-04
5285.00,1.445501e-03
5286.00,6.737504e-04
5287.00,1.813001e-03
5288.00,6.860005e-04
5289.00,1.519001e-03
5290.00,7.350005e-04
5291.00,6.247504e-04
5292.00,1.580251e-03
5293.00,6.125004e-04
5294.00,1.433251e-03
5295.00,6.615004e-04
5296.00,1.372001e-03
5297.00,6.615004e-04
5298.00,6.982504e-04
5299.00,1.372001e-03
5300.00,8.330005e-04
5301.00,1.359751e-03
5302.00,4.777503e-04
5303.00,1.372001e-03
5304.00,5.512504e-04
5305.00,8.085005e-04
5306.00,1.408751e-03
5307.00,8.452506e-04
5308.00,1.335251e-03
5309.00,6.125004e-04
5310.00,1.249501e-03
5311.00,5.267503e-04
5312.00,6.860005e-04
5313.00,1.494501e-03
5314.00,5.757504e-04
5315.00,1.470001e-03
5316.00,7.840005e-04
5317.00,1.531251e-03
5318.00,6.860005e-04
5319.00,8.330005e-04
5320.00,1.396501e-03
5321.00,9.310006e-04
5322.00,1.457751e-03
5323.00,6.737504e-04
5324.00,1.494501e-03
5325.00,6.615004e-04
5326.00,6.860005e-04
5327.00,1.323001e-03
5328.00,7.227504e-04
5329.00,1.396501e-03
5330.00,7.472505e-04
5331.00,1.421001e-03
5332.00,6.370004e-04
5333.00,6.247504e-04
5334.00,1.482251e-03
5335.00,6.370004e-04
5336.00,1.298501e-03
5337.00,8.697506e-04
5338.00,1.298501e-03
5339.00,5.390003e-04
5340.00,7.227504e-04
5341.00,1.310751e-03
5342.00,8.085005e-04
5343.00,1.200501e-03
5344.00,6.860005e-04
5345.00,1.433251e-03
5346.00,6.737504e-04
5347.00,6.125004e-04
5348.00,1.421001e-03
5349.00,6.982504e-04
5350.00,1.372001e-03
5351.00,8.085005e-04
5352.00,1.347501e-03
5353.00,7.105005e-04
5354.00,6.860005e-04
5355.00,1.482251e-03
5356.00,6.370004e-04
5357.00,1.580251e-03
5358.00,8.697506e-04
5359.00,1.482251e-03
5360.00,6.615004e-04
5361.00,6.615004e-04
5362.00,1.261751e-03
5363.00,7.595005e-04
5364.00,1.347501e-03
5365.00,6.737504e-04
5366.00,1.629251e-03
5367.00,8.452506e-04
5368.00,7.227504e-04
5369.00,1.543501e-03
5370.00,5.512504e-04
5371.00,1.212751e-03
5372.00,6.860005e-04
5373.00,1.139251e-03
5374.00,6.615004e-04
5375.00,8.452506e-04
5376.00,1.225001e-03
5377.00,6.492504e-04
5378.00,1.396501e-03
5379.00,7.105005e-04
5380.00,1.372001e-03
5381.00,6.860005e-04
5382.00,7.595005e-04
5383.00,1.323001e-03
5384.00,7.105005e-04
5385.00,1.298501e-03
5386.00,6.370004e-04
5387.00,1.421001e-03
5388.00,7.717505e-04
5389.00,7.350005e-04
5390.00,1.445501e-03
5391.00,8.575005e-04
5392.00,1.408751e-03
5393.00,6.247504e-04
5394.00,1.678251e-03
5395.00,8.942506e-04
5396.00,1.800751e-03
5397.00,9.922506e-04
5398.00,8.330005e-04
5399.00,1.727251e-03
5400.00,7.472505e-04
5401.00,1.629251e-03
5402.00,7.962505e-04
5403.00,1.408751e-03
5404.00,7.962505e-04
5405.00,6.860005e-04
5406.00,1.592501e-03
5407.00,8.452506e-04
5408.00,1.886501e-03
5409.00,1.139251e-03
5410.00,1.629251e-03
5411.00,9.922506e-04
5412.00,7.350005e-04
5413.00,1.396501e-03
5414.00,8.452506e-04
5415.00,1.396501e-03
5416.00,6.492504e-04
5417.00,1.298501e-03
5418.00,8.575005e-04
5419.00,5.880003e-04
5420.00,1.347501e-03
5421.00,6.125004e-04
5422.00,1.151501e-03
5423.00,7.350005e-04
5424.00,1.347501e-03
5425.00,6.615004e-04
5426.00,5.880003e-04
5427.00,1.298501e-03
5428.00,5.757504e-04
5429.00,1.310751e-03
5430.00,6.860005e-04
5431.00,1.433251e-03
5432.00,5.267503e-04
5433.00,7.227504e-04
5434.00,1.237251e-03
5435.00,6.737504e-04
5436.00,1.359751e-03
5437.00,7.962505e-04
5438.00,1.482251e-03
5439.00,7.350005e-04
5440.00,6.737504e-04
5441.00,1.372001e-03
5442.00,7.962505e-04
5443.00,1.310751e-03
5444.00,6.002504e-04
5445.00,1.421001e-03
5446.00,6.247504e-04
5447.00,6.860005e-04
5448.00,1.274001e-03
5449.00,6.860005e-04
5450.00,1.384251e-03
5451.00,7.105005e-04
5452.00,1.335251e-03
5453.00,7.105005e-04
5454.00,5.635003e-04
5455.00,1.384251e-03
5456.00,6.370004e-04
5457.00,1.151501e-03
5458.00,6.860005e-04
5459.00,1.188251e-03
5460.00,5.880003e-04
5461.00,4.777503e-04
5462.00,1.396501e-03
5463.00,6.492504e-04
5464.00,1.212751e-03
5465.00,7.840005e-04
5466.00,1.396501e-03
5467.00,5.635003e-04
5468.00,6.737504e-04
5469.00,1.261751e-03
5470.00,5.757504e-04
5471.00,1.249501e-03
5472.00,6.492504e-04
5473.00,1.421001e-03
5474.00,5.022503e-04
5475.00,7.962505e-04
5476.00,1.384251e-03
5477.00,5.757504e-04
5478.00,1.176001e-03
5479.00,7.840005e-04
5480.00,1.372001e-03
5481.00,7.350005e-04
5482.00,9.065006e-04
5483.00,1.408751e-03
5484.00,7.717505e-04
5485.00,1.580251e-03
5486.00,5.757504e-04
5487.00,1.408751e-03
5488.00,6.247504e-04
5489.00,7.595005e-04
5490.00,1.261751e-03
5491.00,4.900003e-04
5492.00,1.261751e-03
5493.00,6.002504e-04
5494.00,1.078001e-03
5495.00,7.350005e-04
5496.00,5.880003e-04
5497.00,1.347501e-03
5498.00,6.125004e-04
5499.00,1.506751e-03
5500.00,6.860005e-04
5501.00,1.555751e-03
5502.00,6.247504e-04
5503.00,9.065006e-04
5504.00,1.482251e-03
5505.00,9.432506e-04
5506.00,2.143751e-03
5507.00,1.078001e-03
5508.00,2.205001e-03
5509.00,8.085005e-04
5510.00,1.788501e-03
5511.00,7.472505e-04
5512.00,6.492504e-04
5513.00,1.261751e-03
5514.00,6.860005e-04
5515.00,1.433251e-03
5516.00,7.717505e-04
5517.00,1.445501e-03
5518.00,6.982504e-04
5519.00,7.840005e-04
5520.00,1.310751e-03
5521.00,7.717505e-04
5522.00,1.225001e-03
5523.00,5.880003e-04
5524.00,1.445501e-03
5525.00,8.820005e-04
5526.00,8.330005e-04
5527.00,1.604751e-03
5528.00,7.595005e-04
5529.00,1.286251e-03
5530.00,8.697506e-04
5531.00,1.519001e-03
5532.00,6.370004e-04
5533.00,7.962505e-04
5534.00,1.310751e-03
5535.00,5.512504e-04
5536.00,1.151501e-03
5537.00,6.002504e-04
5538.00,1.580251e-03
5539.00,7.105005e-04
5540.00,5.635003e-04
5541.00,1.286251e-03
5542.00,8.820005e-04
5543.00,1.335251e-03
5544.00,7.227504e-04
5545.00,1.568001e-03
5546.00,6.615004e-04
5547.00,6.860005e-04
5548.00,1.163751e-03
5549.00,6.860005e-04
5550.00,1.274001e-03
5551.00,5.635003e-04
5552.00,1.335251e-03
5553.00,5.635003e-04
5554.00,6.737504e-04
5555.00,1.237251e-03
5556.00,5.022503e-04
5557.00,1.396501e-03
5558.00,6.982504e-04
5559.00,1.482251e-03
5560.00,6.860005e-04
5561.00,7.105005e-04
5562.00,1.237251e-03
5563.00,7.227504e-04
5564.00,1.274001e-03
5565.00,6.982504e-04
5566.00,1.384251e-03
5567.00,6.860005e-04
5568.00,5.267503e-04
5569.00,1.274001e-03
5570.00,6.492504e-04
5571.00,1.519001e-03
5572.00,4.900003e-04
5573.00,1.470001e-03
5574.00,7.472505e-04
5575.00,4.900003e-04
5576.00,1.200501e-03
5577.00,7.840005e-04
5578.00,1.200501e-03
5579.00,8.697506e-04
5580.00,1.286251e-03
5581.00,7.840005e-04
5582.00,7.962505e-04
5583.00,1.543501e-03
5584.00,6.492504e-04
5585.00,1.078001e-03
5586.00,6.125004e-04
5587.00,1.188251e-03
5588.00,8.697506e-04
5589.00,6.002504e-04
5590.00,1.543501e-03
5591.00,6.737504e-04
5592.00,1.310751e-03
5593.00,5.635003e-04
5594.00,1.359751e-03
5595.00,6.002504e-04
5596.00,6.982504e-04
5597.00,1.604751e-03
5598.00,7.472505e-04
5599.00,1.531251e-03
5600.00,9.310006e-04
5601.00,1.372001e-03
5602.00,7.840005e-04
5603.00,8.085005e-04
5604.00,1.249501e-03
5605.00,6.247504e-04
5606.00,1.702751e-03
5607.00,8.207505e-04
5608.00,1.323001e-03
5609.00,4.410003e-04
5610.00,6.982504e-04
5611.00,1.163751e-03
5612.00,7.350005e-04
5613.00,1.286251e-03
5614.00,6.370004e-04
5615.00,1.568001e-03
5616.00,6.125004e-04
5617.00,7.350005e-04
5618.00,1.433251e-03
5619.00,6.737504e-04
5620.00,1.249501e-03
5621.00,6.247504e-04
5622.00,1.274001e-03
5623.00,5.880003e-04
5624.00,6.125004e-04
5625.00,1.274001e-03
5626.00,6.860005e-04
5627.00,1.200501e-03
5628.00,7.105005e-04
5629.00,1.396501e-03
5630.00,7.350005e-04
5631.00,1.421001e-03
5632.00,7.350005e-04
5633.00,5.635003e-04
5634.00,1.433251e-03
5635.00,5.267503e-04
5636.00,1.274001e-03
5637.00,6.247504e-04
5638.00,1.384251e-03
5639.00,5.757504e-04
5640.00,7.350005e-04
5641.00,1.163751e-03
5642.00,5.880003e-04
5643.00,1.347501e-03
5644.00,5.145003e-04
5645.00,1.127001e-03
5646.00,6.002504e-04
5647.00,8.452506e-04
5648.00,1.249501e-03
5649.00,7.472505e-04
5650.00,1.261751e-03
5651.00,5.390003e-04
5652.00,1.347501e-03
5653.00,8.697506e-04
5654.00,4.655003e-04
5655.00,1.188251e-03
5656.00,7.717505e-04
5657.00,1.200501e-03
5658.00,6.370004e-04
5659.00,1.384251e-03
5660.00,6.125004e-04
5661.00,7.105005e-04
5662.00,1.163751e-03
5663.00,5.880003e-04
5664.00,1.482251e-03
5665.00,6.737504e-04
5666.00,1.151501e-03
5667.00,8.452506e-04
5668.00,5.512504e-04
5669.00,1.323001e-03
5670.00,6.860005e-04
5671.00,1.323001e-03
5672.00,6.737504e-04
5673.00,1.127001e-03
5674.00,4.777503e-04
5675.00,6.002504e-04
5676.00,1.212751e-03
5677.00,5.757504e-04
5678.00,1.335251e-03
5679.00,5.757504e-04
5680.00,1.323001e-03
5681.00,6.615004e-04
5682.00,5.880003e-04
5683.00,1.433251e-03
5684.00,8.207505e-04
5685.00,1.457751e-03
5686.00,7.717505e-04
5687.00,1.384251e-03
5688.00,6.615004e-04
5689.00,7.595005e-04
5690.00,1.298501e-03
5691.00,7.105005e-04
5692.00,1.274001e-03
5693.00,6.615004e-04
5694.00,1.359751e-03
5695.00,7.595005e-04
5696.00,5.635003e-04
5697.00,1.531251e-03
5698.00,6.002504e-04
5699.00,1.335251e-03
5700.00,7.227504e-04
5701.00,1.347501e-03
5702.00,7.595005e-04
5703.00,5.145003e-04
5704.00,1.298501e-03
5705.00,4.900003e-04
5706.00,1.396501e-03
5707.00,6.860005e-04
5708.00,1.298501e-03
5709.00,6.982504e-04
5710.00,6.492504e-04
5711.00,1.237251e-03
5712.00,6.247504e-04
5713.00,1.286251e-03
5714.00,7.105005e-04
5715.00,1.212751e-03
5716.00,6.492504e-04
5717.00,6.982504e-04
5718.00,1.225001e-03
5719.00,6.247504e-04
5720.00,1.237251e-03
5721.00,6.615004e-04
5722.00,1.298501e-03
5723.00,4.777503e-04
5724.00,5.757504e-04
5725.00,1.151501e-03
5726.00,6.002504e-04
5727.00,1.114751e-03
5728.00,5.267503e-04
5729.00,1.114751e-03
5730.00,5.635003e-04
5731.00,5.267503e-04
5732.00,1.225001e-03
5733.00,6.615004e-04
5734.00,1.139251e-03
5735.00,8.697506e-04
5736.00,8.942506e-04
5737.00,7.595005e-04
5738.00,7.595005e-04
5739.00,1.396501e-03
5740.00,6.370004e-04
5741.00,1.310751e-03
5742.00,7.350005e-04
5743.00,1.200501e-03
5744.00,5.635003e-04
5745.00,1.372001e-03
5746.00,5.635003e-04
5747.00,6.860005e-04
5748.00,1.457751e-03
5749.00,5.022503e-04
5750.00,1.310751e-03
5751.00,5.390003e-04
5752.00,1.212751e-03
5753.00,6.002504e-04
5754.00,6.860005e-04
5755.00,1.249501e-03
5756.00,5.635003e-04
5757.00,1.225001e-03
5758.00,5.390003e-04
5759.00,1.053501e-03
5760.00,6.247504e-04
5761.00,6.247504e-04
5762.00,1.274001e-03
5763.00,7.595005e-04
5764.00,1.237251e-03
5765.00,6.125004e-04
5766.00,1.457751e-03
5767.00,6.002504e-04
5768.00,7.105005e-04
5769.00,1.298501e-03
5770.00,6.737504e-04
5771.00,1.249501e-03
5772.00,6.737504e-04
5773.00,1.310751e-03
5774.00,6.247504e-04
5775.00,5.267503e-04
5776.00,1.286251e-03
5777.00,4.777503e-04
5778.00,1.078001e-03
5779.00,6.002504e-04
5780.00,1.200501e-03
5781.00,5.512504e-04
5782.00,4.777503e-04
5783.00,1.396501e-03
5784.00,6.982504e-04
5785.00,1.396501e-03
5786.00,5.880003e-04
5787.00,1.249501e-03
5788.00,6.492504e-04
5789.00,5.267503e-04
5790.00,1.225001e-03
5791.00,4.532503e-04
5792.00,1.237251e-03
5793.00,5.390003e-04
5794.00,1.249501e-03
5795.00,4.532503e-04
5796.00,5.757504e-04
5797.00,1.188251e-03
5798.00,6.492504e-04
5799.00,1.274001e-03
5800.00,6.247504e-04
5801.00,1.470001e-03
5802.00,5.390003e-04
5803.00,6.615004e-04
5804.00,1.004501e-03
5805.00,6.247504e-04
5806.00,1.384251e-03
5807.00,5.145003e-04
5808.00,1.666001e-03
5809.00,7.105005e-04
5810.00,6.737504e-04
5811.00,1.139251e-03
5812.00,6.737504e-04
5813.00,1.053501e-03
5814.00,5.757504e-04
5815.00,1.163751e-03
5816.00,6.002504e-04
5817.00,7.595005e-04
5818.00,1.568001e-03
5819.00,6.860005e-04
5820.00,1.200501e-03
5821.00,5.635003e-04
5822.00,1.016751e-03
5823.00,5.757504e-04
5824.00,6.002504e-04
5825.00,1.225001e-03
5826.00,6.002504e-04
5827.00,1.237251e-03
5828.00,5.880003e-04
5829.00,1.163751e-03
5830.00,6.002504e-04
5831.00,5.390003e-04
5832.00,1.225001e-03
5833.00,6.125004e-04
5834.00,1.323001e-03
5835.00,4.655003e-04
5836.00,1.212751e-03
5837.00,4.900003e-04
5838.00,6.737504e-04
5839.00,1.016751e-03
5840.00,6.492504e-04
5841.00,1.212751e-03
5842.00,5.512504e-04
5843.00,1.139251e-03
5844.00,5.880003e-04
5845.00,6.982504e-04
5846.00,1.163751e-03
5847.00,3.797502e-04
5848.00,1.090251e-03
5849.00,5.022503e-04
5850.00,1.261751e-03
5851.00,6.615004e-04
5852.00,6.615004e-04
5853.00,9.677506e-04
5854.00,6.370004e-04
5855.00,1.347501e-03
5856.00,5.022503e-04
5857.00,1.274001e-03
5858.00,5.145003e-04
5859.00,1.041251e-03
5860.00,6.615004e-04
5861.00,5.635003e-04
5862.00,1.200501e-03
5863.00,4.900003e-04
5864.00,1.274001e-03
5865.00,5.390003e-04
5866.00,1.102501e-03
5867.00,5.512504e-04
5868.00,6.737504e-04
5869.00,1.335251e-03
5870.00,4.777503e-04
5871.00,1.163751e-03
5872.00,5.635003e-04
5873.00,1.225001e-03
5874.00,6.492504e-04
5875.00,4.900003e-04
5876.00,1.249501e-03
5877.00,5.390003e-04
5878.00,1.421001e-03
5879.00,7.105005e-04
5880.00,1.163751e-03
5881.00,6.860005e-04
5882.00,7.105005e-04
5883.00,1.041251e-03
5884.00,5.390003e-04
5885.00,1.065751e-03
5886.00,7.595005e-04
5887.00,1.102501e-03
5888.00,3.920002e-04
5889.00,4.410003e-04
5890.00,1.065751e-03
5891.00,5.267503e-04
5892.00,1.176001e-03
5893.00,5.635003e-04
5894.00,1.237251e-03
5895.00,7.105005e-04
5896.00,6.125004e-04
5897.00,1.200501e-03
5898.00,6.615004e-04
5899.00,1.494501e-03
5900.00,5.390003e-04
5901.00,1.408751e-03
5902.00,7.962505e-04
5903.00,6.492504e-04
5904.00,1.421001e-03
5905.00,6.860005e-04
5906.00,1.874251e-03
5907.00,1.004501e-03
5908.00,1.751751e-03
5909.00,8.207505e-04
5910.00,8.207505e-04
5911.00,1.727251e-03
5912.00,7.350005e-04
5913.00,1.555751e-03
5914.00,6.982504e-04
5915.00,1.200501e-03
5916.00,5.267503e-04
5917.00,7.962505e-04
5918.00,1.886501e-03
5919.00,1.041251e-03
5920.00,1.862001e-03
5921.00,7.962505e-04
5922.00,1.396501e-03
5923.00,7.595005e-04
5924.00,7.472505e-04
5925.00,1.163751e-03
5926.00,5.390003e-04
5927.00,1.200501e-03
5928.00,5.022503e-04
5929.00,1.200501e-03
5930.00,5.022503e-04
5931.00,4.532503e-04
5932.00,1.041251e-03
5933.00,5.880003e-04
5934.00,1.200501e-03
5935.00,5.880003e-04
5936.00,1.065751e-03
5937.00,6.247504e-04
5938.00,5.267503e-04
5939.00,1.163751e-03
5940.00,4.410003e-04
5941.00,1.053501e-03
5942.00,5.022503e-04
5943.00,1.078001e-03
5944.00,5.635003e-04
5945.00,6.125004e-04
5946.00,1.041251e-03
5947.00,5.267503e-04
5948.00,9.800006e-04
5949.00,6.737504e-04
5950.00,1.237251e-03
5951.00,4.042503e-04
5952.00,4.900003e-04
5953.00,9.800006e-04
5954.00,4.655003e-04
5955.00,1.298501e-03
5956.00,5.880003e-04
5957.00,1.090251e-03
5958.00,5.390003e-04
5959.00,5.145003e-04
5960.00,1.151501e-03
5961.00,6.002504e-04
5962.00,9.065006e-04
5963.00,5.022503e-04
5964.00,1.004501e-03
5965.00,4.900003e-04
5966.00,5.757504e-04
5967.00,1.065751e-03
5968.00,5.390003e-04
5969.00,1.286251e-03
5970.00,6.737504e-04
5971.00,1.004501e-03
5972.00,5.635003e-04
5973.00,5.390003e-04
5974.00,9.555006e-04
5975.00,6.860005e-04
5976.00,9.065006e-04
5977.00,6.370004e-04
5978.00,1.274001e-03
5979.00,4.165003e-04
5980.00,1.127001e-03
5981.00,5.145003e-04
5982.00,6.125004e-04
5983.00,1.065751e-03
5984.00,5.022503e-04
5985.00,8.820005e-04
5986.00,6.247504e-04
5987.00,9.677506e-04
5988.00,6.125004e-04
5989.00,5.757504e-04
5990.00,1.237251e-03
5991.00,6.247504e-04
5992.00,1.163751e-03
5993.00,6.492504e-04
5994.00,1.249501e-03
5995.00,5.390003e-04
5996.00,7.595005e-04
5997.00,1.445501e-03
5998.00,5.512504e-04
5999.00,1.016751e-03
6000.00,6.860005e-04
6001.00,1.127001e-03
6002.00,4.410003e-04
6003.00,6.370004e-04
6004.00,9.800006e-04
6005.00,5.145003e-04
6006.00,9.800006e-04
6007.00,6.002504e-04
6008.00,1.188251e-03
6009.00,6.492504e-04
6010.00,5.512504e-04
6011.00,1.065751e-03
6012.00,6.615004e-04
6013.00,1.274001e-03
6014.00,6.247504e-04
6015.00,1.764001e-03
6016.00,8.575005e-04
6017.00,9.432506e-04
6018.00,1.641501e-03
6019.00,9.187506e-04
6020.00,1.445501e-03
6021.00,8.942506e-04
6022.00,1.151501e-03
6023.00,6.615004e-04
6024.00,4.900003e-04
6025.00,1.016751e-03
6026.00,6.002504e-04
6027.00,9.922506e-04
6028.00,4.532503e-04
6029.00,9.800006e-04
6030.00,5.267503e-04
6031.00,5.635003e-04
6032.00,9.310006e-04
6033.00,6.125004e-04
6034.00,1.176001e-03
6035.00,6.002504e-04
6036.00,1.163751e-03
6037.00,5.880003e-04
6038.00,5.512504e-04
6039.00,9.555006e-04
6040.00,5.267503e-04
6041.00,9.922506e-04
6042.00,4.410003e-04
6043.00,1.090251e-03
6044.00,4.900003e-04
6045.00,5.267503e-04
6046.00,1.114751e-03
6047.00,5.267503e-04
6048.00,1.151501e-03
6049.00,5.880003e-04
6050.00,1.090251e-03
6051.00,4.900003e-04
6052.00,5.022503e-04
6053.00,8.820005e-04
6054.00,4.532503e-04
6055.00,9.187506e-04
6056.00,4.900003e-04
6057.00,1.127001e-03
6058.00,6.370004e-04
6059.00,6.737504e-04
6060.00,1.102501e-03
6061.00,6.247504e-04
6062.00,1.053501e-03
6063.00,4.655003e-04
6064.00,8.942506e-04
6065.00,5.635003e-04
6066.00,5.145003e-04
6067.00,1.053501e-03
6068.00,3.920002e-04
6069.00,1.053501e-03
6070.00,5.757504e-04
6071.00,1.053501e-03
6072.00,6.860005e-04
6073.00,4.900003e-04
6074.00,1.225001e-03
6075.00,5.022503e-04
6076.00,1.335251e-03
6077.00,5.145003e-04
6078.00,9.677506e-04
6079.00,5.267503e-04
6080.00,4.165003e-04
6081.00,9.432506e-04
6082.00,5.635003e-04
6083.00,1.041251e-03
6084.00,5.145003e-04
6085.00,9.800006e-04
6086.00,4.410003e-04
6087.00,6.737504e-04
6088.00,1.004501e-03
6089.00,4.655003e-04
6090.00,1.298501e-03
6091.00,6.125004e-04
6092.00,1.176001e-03
6093.00,5.022503e-04
6094.00,1.029001e-03
6095.00,5.267503e-04
6096.00,5.390003e-04
6097.00,9.677506e-04
6098.00,5.635003e-04
6099.00,1.029001e-03
6100.00,6.247504e-04
6101.00,9.187506e-04
6102.00,4.532503e-04
6103.00,4.655003e-04
6104.00,9.800006e-04
6105.00,4.777503e-04
6106.00,9.310006e-04
6107.00,5.145003e-04
6108.00,1.212751e-03
6109.00,6.370004e-04
6110.00,6.125004e-04
6111.00,1.372001e-03
6112.00,4.655003e-04
6113.00,1.090251e-03
6114.00,4.900003e-04
6115.00,1.286251e-03
6116.00,5.635003e-04
6117.00,4.900003e-04
6118.00,1.274001e-03
6119.00,5.022503e-04
6120.00,9.310006e-04
6121.00,5.267503e-04
6122.00,1.102501e-03
6123.00,5.757504e-04
6124.00,4.900003e-04
6125.00,1.029001e-03
6126.00,6.247504e-04
6127.00,1.200501e-03
6128.00,5.390003e-04
6129.00,1.078001e-03
6130.00,6.002504e-04
6131.00,4.655003e-04
6132.00,8.575005e-04
6133.00,6.247504e-04
6134.00,9.432506e-04
6135.00,4.655003e-04
6136.00,9.677506e-04
6137.00,3.675002e-04
6138.00,4.900003e-04
6139.00,1.139251e-03
6140.00,4.165003e-04
6141.00,8.452506e-04
6142.00,6.860005e-04
6143.00,9.187506e-04
6144.00,7.595005e-04
6145.00,5.880003e-04
6146.00,1.188251e-03
6147.00,5.390003e-04
6148.00,8.820005e-04
6149.00,3.920002e-04
6150.00,1.188251e-03
6151.00,3.920002e-04
6152.00,3.307502e-04
6153.00,1.102501e-03
6154.00,4.900003e-04
6155.00,9.432506e-04
6156.00,4.287503e-04
6157.00,8.207505e-04
6158.00,4.777503e-04
6159.00,5.390003e-04
6160.00,1.139251e-03
6161.00,5.635003e-04
6162.00,1.102501e-03
6163.00,6.125004e-04
6164.00,1.029001e-03
6165.00,5.267503e-04
6166.00,5.880003e-04
6167.00,1.212751e-03
6168.00,5.635003e-04
6169.00,9.922506e-04
6170.00,4.042503e-04
6171.00,1.090251e-03
6172.00,4.777503e-04
6173.00,5.390003e-04
6174.00,8.820005e-04
6175.00,5.880003e-04
6176.00,9.555006e-04
6177.00,5.635003e-04
6178.00,1.200501e-03
6179.00,5.757504e-04
6180.00,4.900003e-04
6181.00,9.187506e-04
6182.00,4.900003e-04
6183.00,9.922506e-04
6184.00,4.042503e-04
6185.00,1.200501e-03
6186.00,5.022503e-04
6187.00,3.797502e-04
6188.00,8.820005e-04
6189.00,4.900003e-04
6190.00,1.176001e-03
6191.00,5.512504e-04
6192.00,1.053501e-03
6193.00,5.880003e-04
6194.00,5.267503e-04
6195.00,1.102501e-03
6196.00,7.227504e-04
6197.00,9.555006e-04
6198.00,3.920002e-04
6199.00,1.151501e-03
6200.00,6.737504e-04
6201.00,6.247504e-04
6202.00,1.237251e-03
6203.00,6.492504e-04
6204.00,1.335251e-03
6205.00,5.635003e-04
6206.00,1.114751e-03
6207.00,5.635003e-04
6208.00,1.163751e-03
6209.00,4.655003e-04
6210.00,5.757504e-04
6211.00,1.188251e-03
6212.00,4.287503e-04
6213.00,9.922506e-04
6214.00,4.900003e-04
6215.00,1.127001e-03
6216.00,4.777503e-04
6217.00,5.267503e-04
6218.00,8.085005e-04
6219.00,3.430002e-04
6220.00,1.029001e-03
6221.00,4.532503e-04
6222.00,7.472505e-04
6223.00,4.900003e-04
6224.00,6.125004e-04
6225.00,1.163751e-03
6226.00,5.145003e-04
6227.00,8.207505e-04
6228.00,4.777503e-04
6229.00,8.575005e-04
6230.00,4.287503e-04
6231.00,5.512504e-04
6232.00,1.090251e-03
6233.00,5.145003e-04
6234.00,1.102501e-03
6235.00,5.757504e-04
6236.00,1.004501e-03
6237.00,5.512504e-04
6238.00,5.022503e-04
6239.00,9.677506e-04
6240.00,5.635003e-04
6241.00,9.187506e-04
6242.00,4.777503e-04
6243.00,9.800006e-04
6244.00,3.797502e-04
6245.00,5.022503e-04
6246.00,1.090251e-03
6247.00,5.880003e-04
6248.00,9.187506e-04
6249.00,5.512504e-04
6250.00,1.151501e-03
6251.00,4.532503e-04
6252.00,4.777503e-04
6253.00,1.065751e-03
6254.00,6.615004e-04
6255.00,1.078001e-03
6256.00,5.880003e-04
6257.00,1.041251e-03
6258.00,4.777503e-04
6259.00,6.370004e-04
6260.00,1.127001e-03
6261.00,6.002504e-04
6262.00,9.065006e-04
6263.00,6.247504e-04
6264.00,8.820005e-04
6265.00,4.900003e-04
6266.00,4.410003e-04
6267.00,1.029001e-03
6268.00,5.022503e-04
6269.00,9.065006e-04
6270.00,4.287503e-04
6271.00,1.078001e-03
6272.00,6.370004e-04
6273.00,4.655003e-04
6274.00,1.139251e-03
6275.00,4.410003e-04
6276.00,9.065006e-04
6277.00,4.287503e-04
6278.00,1.249501e-03
6279.00,5.022503e-04
6280.00,5.022503e-04
6281.00,1.016751e-03
6282.00,4.410003e-04
6283.00,1.065751e-03
6284.00,4.777503e-04
6285.00,1.127001e-03
6286.00,4.042503e-04
6287.00,5.267503e-04
6288.00,1.078001e-03
6289.00,3.920002e-04
6290.00,9.555006e-04
6291.00,4.287503e-04
6292.00,8.820005e-04
6293.00,5.512504e-04
6294.00,4.655003e-04
6295.00,1.114751e-03
6296.00,4.900003e-04
6297.00,8.452506e-04
6298.00,5.512504e-04
6299.00,9.800006e-04
6300.00,5.267503e-04
6301.00,4.532503e-04
6302.00,9.555006e-04
6303.00,5.635003e-04
6304.00,9.065006e-04
6305.00,4.655003e-04
6306.00,1.016751e-03
6307.00,4.410003e-04
6308.00,5.390003e-04
6309.00,9.310006e-04
6310.00,4.410003e-04
6311.00,8.575005e-04
6312.00,4.777503e-04
6313.00,8.820005e-04
6314.00,6.615004e-04
6315.00,5.635003e-04
6316.00,1.163751e-03
6317.00,4.410003e-04
6318.00,9.922506e-04
6319.00,4.655003e-04
6320.00,8.452506e-04
6321.00,4.655003e-04
6322.00,4.777503e-04
6323.00,1.090251e-03
6324.00,5.512504e-04
6325.00,9.310006e-04
6326.00,5.022503e-04
6327.00,9.310006e-04
6328.00,4.410003e-04
6329.00,7.472505e-04
6330.00,3.675002e-04
6331.00,4.655003e-04
6332.00,8.452506e-04
6333.00,4.777503e-04
6334.00,8.575005e-04
6335.00,4.900003e-04
6336.00,8.697506e-04
6337.00,3.797502e-04
6338.00,4.165003e-04
6339.00,1.163751e-03
6340.00,3.797502e-04
6341.00,1.053501e-03
6342.00,6.370004e-04
6343.00,1.176001e-03
6344.00,6.002504e-04
6345.00,7.717505e-04
6346.00,1.592501e-03
6347.00,6.492504e-04
6348.00,1.078001e-03
6349.00,5.022503e-04
6350.00,9.800006e-04
6351.00,5.145003e-04
6352.00,4.287503e-04
6353.00,8.942506e-04
6354.00,3.430002e-04
6355.00,9.800006e-04
6356.00,4.287503e-04
6357.00,1.016751e-03
6358.00,4.287503e-04
6359.00,3.920002e-04
6360.00,1.041251e-03
6361.00,5.022503e-04
6362.00,9.432506e-04
6363.00,4.777503e-04
6364.00,1.065751e-03
6365.00,4.532503e-04
6366.00,4.410003e-04
6367.00,7.595005e-04
6368.00,2.940002e-04
6369.00,9.800006e-04
6370.00,4.655003e-04
6371.00,7.840005e-04
6372.00,5.022503e-04
6373.00,4.165003e-04
6374.00,9.800006e-04
6375.00,4.410003e-04
6376.00,9.065006e-04
6377.00,4.410003e-04
6378.00,9.310006e-04
6379.00,5.022503e-04
6380.00,3.675002e-04
6381.00,9.187506e-04
6382.00,5.267503e-04
6383.00,1.065751e-03
6384.00,4.042503e-04
6385.00,9.922506e-04
6386.00,5.267503e-04
6387.00,5.635003e-04
6388.00,1.041251e-03
6389.00,4.042503e-04
6390.00,1.286251e-03
6391.00,7.227504e-04
6392.00,1.078001e-03
6393.00,7.595005e-04
6394.00,5.512504e-04
6395.00,1.053501e-03
6396.00,7.350005e-04
6397.00,9.677506e-04
6398.00,5.145003e-04
6399.00,7.717505e-04
6400.00,4.777503e-04
6401.00,4.532503e-04
6402.00,1.090251e-03
6403.00,4.532503e-04
6404.00,1.053501e-03
6405.00,5.880003e-04
6406.00,1.065751e-03
6407.00,4.532503e-04
6408.00,4.042503e-04
6409.00,1.102501e-03
6410.00,5.757504e-04
6411.00,1.151501e-03
6412.00,5.390003e-04
6413.00,9.677506e-04
6414.00,5.635003e-04
6415.00,6.370004e-04
6416.00,1.396501e-03
6417.00,6.492504e-04
6418.00,1.604751e-03
6419.00,8.697506e-04
6420.00,1.592501e-03
6421.00,6.002504e-04
6422.00,7.840005e-04
6423.00,1.016751e-03
6424.00,5.757504e-04
6425.00,9.310006e-04
6426.00,4.900003e-04
6427.00,8.575005e-04
6428.00,4.287503e-04
6429.00,4.287503e-04
6430.00,8.820005e-04
6431.00,3.920002e-04
6432.00,8.452506e-04
6433.00,4.532503e-04
6434.00,9.677506e-04
6435.00,6.615004e-04
6436.00,5.145003e-04
6437.00,8.207505e-04
6438.00,4.410003e-04
6439.00,1.029001e-03
6440.00,4.655003e-04
6441.00,8.207505e-04
6442.00,4.410003e-04
6443.00,8.207505e-04
6444.00,4.900003e-04
6445.00,3.552502e-04
6446.00,8.575005e-04
6447.00,5.390003e-04
6448.00,8.820005e-04
6449.00,3.552502e-04
6450.00,9.310006e-04
6451.00,3.307502e-04
6452.00,3.307502e-04
6453.00,1.041251e-03
6454.00,5.145003e-04
6455.00,9.310006e-04
6456.00,5.757504e-04
6457.00,8.452506e-04
6458.00,4.655003e-04
6459.00,4.655003e-04
6460.00,9.677506e-04
6461.00,4.655003e-04
6462.00,7.840005e-04
6463.00,4.655003e-04
6464.00,8.330005e-04
6465.00,3.920002e-04
6466.00,3.552502e-04
6467.00,9.677506e-04
6468.00,4.165003e-04
6469.00,8.207505e-04
6470.00,4.532503e-04
6471.00,7.840005e-04
6472.00,4.777503e-04
6473.00,4.900003e-04
6474.00,8.207505e-04
6475.00,4.655003e-04
6476.00,1.004501e-03
6477.00,4.287503e-04
6478.00,8.697506e-04
6479.00,4.900003e-04
6480.00,5.145003e-04
6481.00,7.962505e-04
6482.00,4.042503e-04
6483.00,8.942506e-04
6484.00,4.042503e-04
6485.00,9.310006e-04
6486.00,5.145003e-04
6487.00,4.287503e-04
6488.00,6.125004e-04
6489.00,3.552502e-04
6490.00,7.105005e-04
6491.00,5.635003e-04
6492.00,9.432506e-04
6493.00,5.022503e-04
6494.00,4.777503e-04
6495.00,7.105005e-04
6496.00,5.145003e-04
6497.00,8.330005e-04
6498.00,3.797502e-04
6499.00,8.330005e-04
6500.00,5.145003e-04
6501.00,4.900003e-04
6502.00,1.188251e-03
6503.00,5.512504e-04
6504.00,1.347501e-03
6505.00,6.247504e-04
6506.00,1.090251e-03
6507.00,5.757504e-04
6508.00,6.370004e-04
6509.00,9.677506e-04
6510.00,3.675002e-04
6511.00,1.016751e-03
6512.00,4.165003e-04
6513.00,8.942506e-04
6514.00,4.287503e-04
6515.00,3.185002e-04
6516.00,9.187506e-04
6517.00,3.185002e-04
6518.00,8.207505e-04
6519.00,4.410003e-04
6520.00,9.677506e-04
6521.00,3.797502e-04
6522.00,5.145003e-04
6523.00,9.555006e-04
6524.00,4.287503e-04
6525.00,1.053501e-03
6526.00,4.287503e-04
6527.00,7.472505e-04
6528.00,3.430002e-04
6529.00,4.287503e-04
6530.00,8.697506e-04
6531.00,4.777503e-04
6532.00,9.065006e-04
6533.00,3.920002e-04
6534.00,8.820005e-04
6535.00,5.635003e-04
6536.00,4.532503e-04
6537.00,8.575005e-04
6538.00,3.675002e-04
6539.00,7.962505e-04
6540.00,3.062502e-04
6541.00,9.187506e-04
6542.00,4.165003e-04
6543.00,5.512504e-04
6544.00,9.555006e-04
6545.00,3.430002e-04
6546.00,8.330005e-04
6547.00,5.145003e-04
6548.00,1.163751e-03
6549.00,5.390003e-04
6550.00,5.267503e-04
6551.00,8.207505e-04
6552.00,4.410003e-04
6553.00,8.085005e-04
6554.00,4.777503e-04
6555.00,9.310006e-04
6556.00,4.042503e-04
6557.00,4.287503e-04
6558.00,9.310006e-04
6559.00,4.042503e-04
6560.00,7.595005e-04
6561.00,3.552502e-04
6562.00,6.002504e-04
6563.00,3.552502e-04
6564.00,7.717505e-04
6565.00,3.675002e-04
6566.00,5.390003e-04
6567.00,9.800006e-04
6568.00,4.655003e-04
6569.00,8.697506e-04
6570.00,3.920002e-04
6571.00,9.432506e-04
6572.00,5.512504e-04
6573.00,3.797502e-04
6574.00,8.942506e-04
6575.00,4.042503e-04
6576.00,8.452506e-04
6577.00,4.532503e-04
6578.00,7.840005e-04
6579.00,3.675002e-04
6580.00,3.675002e-04
6581.00,8.452506e-04
6582.00,4.287503e-04
6583.00,6.615004e-04
6584.00,4.287503e-04
6585.00,7.840005e-04
6586.00,4.655003e-04
6587.00,4.655003e-04
6588.00,8.697506e-04
6589.00,3.062502e-04
6590.00,7.227504e-04
6591.00,4.532503e-04
6592.00,7.350005e-04
6593.00,4.410003e-04
6594.00,5.512504e-04
6595.00,8.452506e-04
6596.00,5.390003e-04
6597.00,6.125004e-04
6598.00,3.430002e-04
6599.00,7.962505e-04
6600.00,3.675002e-04
6601.00,4.165003e-04
6602.00,8.452506e-04
6603.00,3.920002e-04
6604.00,9.922506e-04
6605.00,5.022503e-04
6606.00,1.384251e-03
6607.00,6.492504e-04
6608.00,9.800006e-04
6609.00,1.996751e-03
6610.00,8.697506e-04
6611.00,1.457751e-03
6612.00,8.452506e-04
6613.00,1.127001e-03
6614.00,4.655003e-04
6615.00,4.532503e-04
6616.00,1.200501e-03
6617.00,3.675002e-04
6618.00,8.207505e-04
6619.00,5.390003e-04
6620.00,1.016751e-03
6621.00,6.860005e-04
6622.00,8.697506e-04
6623.00,1.751751e-03
6624.00,7.962505e-04
6625.00,1.445501e-03
6626.00,7.105005e-04
6627.00,9.677506e-04
6628.00,7.472505e-04
6629.00,4.410003e-04
6630.00,9.432506e-04
6631.00,4.655003e-04
6632.00,8.207505e-04
6633.00,5.267503e-04
6634.00,6.982504e-04
6635.00,5.635003e-04
6636.00,4.165003e-04
6637.00,8.575005e-04
6638.00,5.390003e-04
6639.00,7.717505e-04
6640.00,3.920002e-04
6641.00,7.472505e-04
6642.00,3.185002e-04
6643.00,4.655003e-04
6644.00,9.555006e-04
6645.00,5.757504e-04
6646.00,9.677506e-04
6647.00,4.042503e-04
6648.00,8.820005e-04
6649.00,3.920002e-04
6650.00,4.655003e-04
6651.00,9.677506e-04
6652.00,4.042503e-04
6653.00,8.207505e-04
6654.00,5.145003e-04
6655.00,9.555006e-04
6656.00,3.185002e-04
6657.00,5.145003e-04
6658.00,8.697506e-04
6659.00,4.042503e-04
6660.00,8.820005e-04
6661.00,4.900003e-04
6662.00,8.085005e-04
6663.00,5.145003e-04
6664.00,4.042503e-04
6665.00,8.452506e-04
6666.00,3.675002e-04
6667.00,9.432506e-04
6668.00,4.165003e-04
6669.00,8.820005e-04
6670.00,4.532503e-04
6671.00,3.185002e-04
6672.00,7.472505e-04
6673.00,5.022503e-04
6674.00,6.492504e-04
6675.00,3.920002e-04
6676.00,7.227504e-04
6677.00,4.410003e-04
6678.00,8.207505e-04
6679.00,3.675002e-04
6680.00,3.185002e-04
6681.00,8.820005e-04
6682.00,5.267503e-04
6683.00,6.125004e-04
6684.00,4.410003e-04
6685.00,8.207505e-04
6686.00,4.532503e-04
6687.00,4.655003e-04
6688.00,9.922506e-04
6689.00,3.675002e-04
6690.00,9.555006e-04
6691.00,4.287503e-04
6692.00,8.330005e-04
6693.00,4.900003e-04
6694.00,3.675002e-04
6695.00,9.065006e-04
6696.00,4.287503e-04
6697.00,9.187506e-04
6698.00,3.307502e-04
6699.00,1.102501e-03
6700.00,5.022503e-04
6701.00,6.247504e-04
6702.00,1.310751e-03
6703.00,5.390003e-04
6704.00,1.004501e-03
6705.00,5.512504e-04
6706.00,1.053501e-03
6707.00,5.880003e-04
6708.00,4.532503e-04
6709.00,9.310006e-04
6710.00,6.125004e-04
6711.00,1.016751e-03
6712.00,4.165003e-04
6713.00,7.717505e-04
6714.00,5.022503e-04
6715.00,6.125004e-04
6716.00,1.102501e-03
6717.00,5.267503e-04
6718.00,9.922506e-04
6719.00,5.022503e-04
6720.00,8.575005e-04
6721.00,4.287503e-04
6722.00,3.920002e-04
6723.00,8.697506e-04
6724.00,3.797502e-04
6725.00,8.575005e-04
6726.00,4.655003e-04
6727.00,9.187506e-04
6728.00,4.532503e-04
6729.00,5.267503e-04
6730.00,9.432506e-04
6731.00,4.165003e-04
6732.00,7.105005e-04
6733.00,4.287503e-04
6734.00,7.840005e-04
6735.00,5.267503e-04
6736.00,4.777503e-04
6737.00,9.677506e-04
6738.00,4.532503e-04
6739.00,9.310006e-04
6740.00,3.920002e-04
6741.00,9.310006e-04
6742.00,4.532503e-04
6743.00,4.655003e-04
6744.00,8.942506e-04
6745.00,4.532503e-04
6746.00,7.717505e-04
6747.00,4.655003e-04
6748.00,8.942506e-04
6749.00,5.390003e-04
6750.00,5.757504e-04
6751.00,6.492504e-04
6752.00,5.145003e-04
6753.00,8.697506e-04
6754.00,3.552502e-04
6755.00,9.432506e-04
6756.00,3.430002e-04
6757.00,5.512504e-04
6758.00,9.432506e-04
6759.00,5.022503e-04
6760.00,8.452506e-04
6761.00,3.552502e-04
6762.00,7.962505e-04
6763.00,4.900003e-04
6764.00,6.002504e-04
6765.00,9.432506e-04
6766.00,3.552502e-04
6767.00,1.078001e-03
6768.00,6.492504e-04
6769.00,1.041251e-03
6770.00,4.777503e-04
6771.00,5.022503e-04
6772.00,1.016751e-03
6773.00,5.022503e-04
6774.00,9.310006e-04
6775.00,5.145003e-04
6776.00,9.187506e-04
6777.00,3.797502e-04
6778.00,4.165003e-04
6779.00,8.085005e-04
6780.00,5.022503e-04
6781.00,7.595005e-04
6782.00,4.900003e-04
6783.00,7.472505e-04
6784.00,4.042503e-04
6785.00,5.267503e-04
6786.00,5.757504e-04
6787.00,3.675002e-04
6788.00,7.717505e-04
6789.00,4.042503e-04
6790.00,7.595005e-04
6791.00,4.655003e-04
6792.00,7.350005e-04
6793.00,3.552502e-04
6794.00,3.430002e-04
6795.00,8.330005e-04
6796.00,4.900003e-04
6797.00,9.310006e-04
6798.00,4.042503e-04
6799.00,7.472505e-04
6800.00,4.777503e-04
6801.00,4.410003e-04
6802.00,7.227504e-04
6803.00,4.165003e-04
6804.00,7.595005e-04
6805.00,3.430002e-04
6806.00,8.942506e-04
6807.00,3.797502e-04
6808.00,3.675002e-04
6809.00,8.452506e-04
6810.00,3.797502e-04
6811.00,7.840005e-04
6812.00,3.430002e-04
6813.00,7.227504e-04
6814.00,4.532503e-04
6815.00,3.675002e-04
6816.00,7.105005e-04
6817.00,2.817502e-04
6818.00,7.595005e-04
6819.00,5.267503e-04
6820.00,7.472505e-04
6821.00,3.552502e-04
6822.00,4.777503e-04
6823.00,7.227504e-04
6824.00,1.470001e-04
6825.00,8.330005e-04
6826.00,4.655003e-04
6827.00,6.982504e-04
6828.00,4.532503e-04
6829.00,3.430002e-04
6830.00,9.432506e-04
6831.00,2.450001e-04
6832.00,7.472505e-04
6833.00,3.430002e-04
6834.00,7.227504e-04
6835.00,2.450001e-04
6836.00,2.572502e-04
6837.00,7.717505e-04
6838.00,4.777503e-04
6839.00,6.002504e-04
6840.00,2.572502e-04
6841.00,8.330005e-04
6842.00,3.430002e-04
6843.00,2.695002e-04
6844.00,7.350005e-04
6845.00,2.817502e-04
6846.00,8.085005e-04
6847.00,5.267503e-04
6848.00,7.472505e-04
6849.00,3.797502e-04
6850.00,5.267503e-04
6851.00,9.800006e-04
6852.00,5.390003e-04
6853.00,9.922506e-04
6854.00,6.860005e-04
6855.00,1.359751e-03
6856.00,8.942506e-04
6857.00,9.310006e-04
6858.00,1.323001e-03
6859.00,7.350005e-04
6860.00,1.261751e-03
6861.00,4.532503e-04
6862.00,8.330005e-04
6863.00,2.327501e-04
6864.00,4.165003e-04
6865.00,7.962505e-04
6866.00,4.165003e-04
6867.00,7.472505e-04
6868.00,3.307502e-04
6869.00,7.840005e-04
6870.00,3.185002e-04
6871.00,4.655003e-04
6872.00,8.330005e-04
6873.00,3.430002e-04
6874.00,6.737504e-04
6875.00,4.655003e-04
6876.00,8.575005e-04
6877.00,4.165003e-04
6878.00,3.920002e-04
6879.00,7.962505e-04
6880.00,3.675002e-04
6881.00,7.840005e-04
6882.00,3.797502e-04
6883.00,6.982504e-04
6884.00,4.042503e-04
6885.00,4.287503e-04
6886.00,8.207505e-04
6887.00,3.675002e-04
6888.00,9.187506e-04
6889.00,4.777503e-04
6890.00,8.697506e-04
6891.00,3.675002e-04
6892.00,4.532503e-04
6893.00,8.697506e-04
6894.00,5.145003e-04
6895.00,6.615004e-04
6896.00,3.185002e-04
6897.00,6.860005e-04
6898.00,4.777503e-04
6899.00,4.532503e-04
6900.00,9.677506e-04
6901.00,6.002504e-04
6902.00,1.323001e-03
6903.00,6.370004e-04
6904.00,1.445501e-03
6905.00,7.840005e-04
6906.00,5.267503e-04
6907.00,1.139251e-03
6908.00,4.900003e-04
6909.00,8.820005e-04
6910.00,4.900003e-04
6911.00,8.207505e-04
6912.00,2.817502e-04
6913.00,9.432506e-04
6914.00,5.022503e-04
6915.00,3.552502e-04
6916.00,7.962505e-04
6917.00,5.145003e-04
6918.00,7.840005e-04
6919.00,4.165003e-04
6920.00,6.615004e-04
6921.00,4.042503e-04
6922.00,4.042503e-04
6923.00,9.800006e-04
6924.00,3.920002e-04
6925.00,8.085005e-04
6926.00,3.920002e-04
6927.00,8.207505e-04
6928.00,4.165003e-04
6929.00,4.287503e-04
6930.00,8.330005e-04
6931.00,5.267503e-04
6932.00,6.615004e-04
6933.00,4.410003e-04
6934.00,7.105005e-04
6935.00,4.042503e-04
6936.00,3.430002e-04
6937.00,6.982504e-04
6938.00,4.042503e-04
6939.00,7.595005e-04
6940.00,2.695002e-04
6941.00,9.432506e-04
6942.00,3.307502e-04
6943.00,3.920002e-04
6944.00,8.575005e-04
6945.00,3.185002e-04
6946.00,8.820005e-04
6947.00,3.552502e-04
6948.00,7.105005e-04
6949.00,4.410003e-04
6950.00,3.920002e-04
6951.00,6.737504e-04
6952.00,3.675002e-04
6953.00,8.330005e-04
6954.00,4.410003e-04
6955.00,7.595005e-04
6956.00,3.430002e-04
6957.00,2.572502e-04
6958.00,8.330005e-04
6959.00,3.552502e-04
6960.00,1.029001e-03
6961.00,3.430002e-04
6962.00,8.452506e-04
6963.00,4.042503e-04
6964.00,3.430002e-04
6965.00,8.942506e-04
6966.00,3.920002e-04
6967.00,8.330005e-04
6968.00,3.430002e-04
6969.00,7.105005e-04
6970.00,2.817502e-04
6971.00,2.695002e-04
6972.00,8.452506e-04
6973.00,3.430002e-04
6974.00,7.840005e-04
6975.00,3.307502e-04
6976.00,8.207505e-04
6977.00,2.695002e-04
6978.00,2.817502e-04
6979.00,7.105005e-04
6980.00,4.165003e-04
6981.00,6.247504e-04
6982.00,3.430002e-04
6983.00,8.697506e-04
6984.00,4.042503e-04
6985.00,4.532503e-04
6986.00,8.207505e-04
6987.00,4.287503e-04
6988.00,6.982504e-04
6989.00,3.552502e-04
6990.00,7.350005e-04
6991.00,3.920002e-04
6992.00,3.675002e-04
6993.00,5.635003e-04
6994.00,2.940002e-04
6995.00,6.860005e-04
6996.00,3.675002e-04
6997.00,5.512504e-04
6998.00,3.920002e-04
6999.00,4.165003e-04
7000.00,8.575005e-04
7001.00,4.165003e-04
7002.00,6.860005e-04
7003.00,3.675002e-04
7004.00,7.472505e-04
7005.00,3.307502e-04
7006.00,3.062502e-04
7007.00,6.125004e-04
7008.00,2.940002e-04
7009.00,7.227504e-04
7010.00,3.185002e-04
7011.00,6.370004e-04
7012.00,3.920002e-04
7013.00,4.165003e-04
7014.00,6.615004e-04
7015.00,2.572502e-04
7016.00,5.757504e-04
7017.00,3.307502e-04
7018.00,6.615004e-04
7019.00,3.307502e-04
7020.00,4.165003e-04
7021.00,5.880003e-04
7022.00,4.165003e-04
7023.00,4.900003e-04
7024.00,2.572502e-04
7025.00,5.880003e-04
7026.00,2.940002e-04
7027.00,7.227504e-04
7028.00,3.185002e-04
7029.00,2.940002e-04
7030.00,6.737504e-04
7031.00,3.307502e-04
7032.00,6.492504e-04
7033.00,3.552502e-04
7034.00,5.757504e-04
7035.00,3.062502e-04
7036.00,3.797502e-04
7037.00,6.002504e-04
7038.00,2.572502e-04
7039.00,6.247504e-04
7040.00,3.430002e-04
7041.00,6.002504e-04
7042.00,3.307502e-04
7043.00,1.960001e-04
7044.00,7.227504e-04
7045.00,2.327501e-04
7046.00,7.227504e-04
7047.00,2.940002e-04
7048.00,6.860005e-04
7049.00,2.572502e-04
7050.00,3.307502e-04
7051.00,6.247504e-04
7052.00,2.817502e-04
7053.00,6.982504e-04
7054.00,4.410003e-04
7055.00,8.207505e-04
7056.00,4.532503e-04
7057.00,2.205001e-04
7058.00,6.125004e-04
7059.00,3.062502e-04
7060.00,6.370004e-04
7061.00,4.165003e-04
7062.00,5.635003e-04
7063.00,3.307502e-04
7064.00,3.920002e-04
7065.00,4.900003e-04
7066.00,3.430002e-04
7067.00,5.022503e-04
7068.00,2.817502e-04
7069.00,6.125004e-04
7070.00,3.062502e-04
7071.00,2.695002e-04
7072.00,6.737504e-04
7073.00,3.062502e-04
7074.00,6.002504e-04
7075.00,2.817502e-04
7076.00,6.002504e-04
7077.00,1.715001e-04
7078.00,3.185002e-04
7079.00,6.370004e-04
7080.00,4.042503e-04
7081.00,5.635003e-04
7082.00,3.062502e-04
7083.00,7.717505e-04
7084.00,2.940002e-04
7085.00,3.552502e-04
7086.00,4.900003e-04
7087.00,3.675002e-04
7088.00,6.125004e-04
7089.00,2.572502e-04
7090.00,5.880003e-04
7091.00,3.307502e-04
7092.00,2.572502e-04
7093.00,4.655003e-04
7094.00,3.185002e-04
7095.00,6.247504e-04
7096.00,2.450001e-04
7097.00,3.797502e-04
7098.00,3.062502e-04
7099.00,2.327501e-04
7100.00,5.635003e-04
7101.00,2.940002e-04
7102.00,6.860005e-04
7103.00,3.185002e-04
7104.00,6.615004e-04
7105.00,2.205001e-04
7106.00,3.675002e-04
7107.00,7.350005e-04
7108.00,3.430002e-04
7109.00,6.247504e-04
7110.00,3.552502e-04
7111.00,6.982504e-04
7112.00,3.675002e-04
7113.00,2.940002e-04
7114.00,6.737504e-04
7115.00,5.512504e-04
7116.00,1.176001e-03
7117.00,6.492504e-04
7118.00,2.033501e-03
7119.00,1.359751e-03
7120.00,1.139251e-03
7121.00,1.935501e-03
7122.00,8.207505e-04
7123.00,1.543501e-03
7124.00,6.247504e-04
7125.00,8.942506e-04
7126.00,4.655003e-04
7127.00,2.817502e-04
7128.00,7.717505e-04
7129.00,5.512504e-04
7130.00,1.127001e-03
7131.00,6.492504e-04
7132.00,1.580251e-03
7133.00,9.922506e-04
7134.00,1.249501e-03
7135.00,2.082501e-03
7136.00,9.065006e-04
7137.00,1.433251e-03
7138.00,4.655003e-04
7139.00,9.555006e-04
7140.00,3.675002e-04
7141.00,6.982504e-04
7142.00,3.307502e-04
7143.00,3.062502e-04
7144.00,6.737504e-04
7145.00,3.797502e-04
7146.00,6.247504e-04
7147.00,3.185002e-04
7148.00,7.227504e-04
7149.00,3.307502e-04
7150.00,2.695002e-04
7151.00,6.247504e-04
7152.00,2.940002e-04
7153.00,6.860005e-04
7154.00,3.307502e-04
7155.00,6.125004e-04
7156.00,2.817502e-04
7157.00,2.940002e-04
7158.00,7.105005e-04
7159.00,3.920002e-04
7160.00,6.002504e-04
7161.00,3.430002e-04
7162.00,6.247504e-04
7163.00,2.327501e-04
7164.00,2.450001e-04
7165.00,5.512504e-04
7166.00,3.062502e-04
7167.00,6.125004e-04
7168.00,2.817502e-04
7169.00,5.022503e-04
7170.00,1.960001e-04
7171.00,3.307502e-04
7172.00,6.247504e-04
7173.00,3.552502e-04
7174.00,5.757504e-04
7175.00,2.940002e-04
7176.00,6.370004e-04
7177.00,3.185002e-04
7178.00,3.307502e-04
7179.00,8.207505e-04
7180.00,2.817502e-04
7181.00,6.002504e-04
7182.00,4.410003e-04
7183.00,5.390003e-04
7184.00,2.572502e-04
7185.00,4.287503e-04
7186.00,4.287503e-04
7187.00,1.960001e-04
7188.00,6.370004e-04
7189.00,3.307502e-04
7190.00,3.920002e-04
7191.00,3.062502e-04
7192.00,2.817502e-04
7193.00,6.860005e-04
7194.00,3.307502e-04
7195.00,5.390003e-04
7196.00,3.675002e-04
7197.00,4.042503e-04
7198.00,3.307502e-04
7199.00,2.327501e-04
7200.00,5.757504e-04
7201.00,3.797502e-04
7202.00,4.410003e-04
7203.00,2.817502e-04
7204.00,5.512504e-04
7205.00,3.797502e-04
7206.00,2.327501e-04
7207.00,8.085005e-04
7208.00,3.185002e-04
7209.00,6.492504e-04
7210.00,3.552502e-04
7211.00,7.962505e-04
7212.00,5.145003e-04
7213.00,3.797502e-04
7214.00,8.452506e-04
7215.00,4.777503e-04
7216.00,7.227504e-04
7217.00,3.430002e-04
7218.00,6.125004e-04
7219.00,2.817502e-04
7220.00,3.062502e-04
7221.00,4.655003e-04
7222.00,2.817502e-04
7223.00,4.532503e-04
7224.00,2.572502e-04
7225.00,6.002504e-04
7226.00,2.572502e-04
7227.00,2.572502e-04
7228.00,5.390003e-04
7229.00,2.572502e-04
7230.00,3.675002e-04
7231.00,3.185002e-04
7232.00,5.145003e-04
7233.00,1.837501e-04
7234.00,1.715001e-04
7235.00,4.900003e-04
7236.00,2.572502e-04
7237.00,5.022503e-04
7238.00,1.960001e-04
7239.00,6.247504e-04
7240.00,2.327501e-04
7241.00,2.327501e-04
7242.00,7.227504e-04
7243.00,2.940002e-04
7244.00,5.757504e-04
7245.00,2.572502e-04
7246.00,4.532503e-04
7247.00,2.695002e-04
7248.00,2.572502e-04
7249.00,5.390003e-04
7250.00,3.062502e-04
7251.00,4.410003e-04
7252.00,3.920002e-04
7253.00,5.145003e-04
7254.00,2.450001e-04
7255.00,2.695002e-04
7256.00,6.002504e-04
7257.00,2.572502e-04
7258.00,5.022503e-04
7259.00,2.695002e-04
7260.00,7.472505e-04
7261.00,2.695002e-04
7262.00,4.165003e-04
7263.00,2.572502e-04
7264.00,3.062502e-04
7265.00,5.022503e-04
7266.00,3.552502e-04
7267.00,5.757504e-04
7268.00,2.695002e-04
7269.00,4.655003e-04
7270.00,2.450001e-04
7271.00,1.837501e-04
7272.00,5.145003e-04
7273.00,2.082501e-04
7274.00,5.635003e-04
7275.00,2.695002e-04
7276.00,6.370004e-04
7277.00,3.797502e-04
7278.00,5.757504e-04
7279.00,7.105005e-04
7280.00,3.430002e-04
7281.00,6.370004e-04
7282.00,3.307502e-04
7283.00,7.350005e-04
7284.00,1.837501e-04
7285.00,2.572502e-04
7286.00,4.655003e-04
7287.00,2.082501e-04
7288.00,4.165003e-04
7289.00,2.817502e-04
7290.00,4.165003e-04
7291.00,1.592501e-04
7292.00,1.960001e-04
7293.00,6.492504e-04
7294.00,3.062502e-04
7295.00,4.655003e-04
7296.00,3.307502e-04
7297.00,4.165003e-04
7298.00,2.940002e-04
7299.00,2.205001e-04
7300.00,5.880003e-04
7301.00,2.940002e-04
7302.00,4.900003e-04
7303.00,2.940002e-04
7304.00,4.287503e-04
7305.00,2.940002e-04
7306.00,3.185002e-04
7307.00,4.410003e-04
7308.00,2.817502e-04
7309.00,5.512504e-04
7310.00,2.450001e-04
7311.00,6.002504e-04
7312.00,2.695002e-04
7313.00,2.327501e-04
7314.00,5.267503e-04
7315.00,1.960001e-04
7316.00,5.880003e-04
7317.00,2.327501e-04
7318.00,3.675002e-04
7319.00,2.450001e-04
7320.00,2.572502e-04
7321.00,4.287503e-04
7322.00,1.715001e-04
7323.00,5.022503e-04
7324.00,1.960001e-04
7325.00,6.370004e-04
7326.00,3.797502e-04
7327.00,1.592501e-04
7328.00,3.920002e-04
7329.00,2.327501e-04
7330.00,5.145003e-04
7331.00,1.592501e-04
7332.00,4.655003e-04
7333.00,2.450001e-04
7334.00,2.695002e-04
7335.00,5.635003e-04
7336.00,3.062502e-04
7337.00,5.145003e-04
7338.00,2.327501e-04
7339.00,4.410003e-04
7340.00,2.327501e-04
7341.00,1.592501e-04
7342.00,4.287503e-04
7343.00,2.940002e-04
7344.00,3.552502e-04
7345.00,2.572502e-04
7346.00,4.287503e-04
7347.00,1.837501e-04
7348.00,1.960001e-04
7349.00,4.900003e-04
7350.00,3.675002e-04
7351.00,4.532503e-04
7352.00,3.430002e-04
7353.00,5.512504e-04
7354.00,2.450001e-04
7355.00,3.307502e-04
7356.00,4.655003e-04
7357.00,2.817502e-04
7358.00,5.512504e-04
7359.00,2.450001e-04
7360.00,3.920002e-04
7361.00,2.450001e-04
7362.00,2.695002e-04
7363.00,6.002504e-04
7364.00,3.307502e-04
7365.00,8.697506e-04
7366.00,5.022503e-04
7367.00,1.286251e-03
7368.00,6.982504e-04
7369.00,5.267503e-04
7370.00,1.029001e-03
7371.00,4.165003e-04
7372.00,6.982504e-04
7373.00,2.082501e-04
7374.00,4.042503e-04
7375.00,8.575006e-05
7376.00,4.532503e-04
7377.00,3.430002e-04
7378.00,3.307502e-04
7379.00,3.552502e-04
7380.00,1.960001e-04
7381.00,5.390003e-04
7382.00,1.347501e-04
7383.00,5.022503e-04
7384.00,2.695002e-04
7385.00,2.327501e-04
7386.00,5.022503e-04
7387.00,3.307502e-04
7388.00,4.655003e-04
7389.00,2.940002e-04
7390.00,4.900003e-04
7391.00,2.450001e-04
7392.00,3.430002e-04
7393.00,6.247504e-04
7394.00,3.062502e-04
7395.00,4.900003e-04
7396.00,2.940002e-04
7397.00,4.042503e-04
7398.00,3.307502e-04
7399.00,2.450001e-04
7400.00,5.635003e-04
7401.00,3.062502e-04
7402.00,5.267503e-04
7403.00,2.695002e-04
7404.00,5.267503e-04
7405.00,2.572502e-04
7406.00,2.205001e-04
7407.00,6.860005e-04
7408.00,3.675002e-04
7409.00,6.247504e-04
7410.00,2.450001e-04
7411.00,6.982504e-04
7412.00,3.552502e-04
7413.00,2.940002e-04
7414.00,9.677506e-04
7415.00,5.022503e-04
7416.00,8.330005e-04
7417.00,4.042503e-04
7418.00,8.207505e-04
7419.00,3.797502e-04
7420.00,1.837501e-04
7421.00,4.900003e-04
7422.00,2.327501e-04
7423.00,3.185002e-04
7424.00,1.960001e-04
7425.00,4.042503e-04
7426.00,2.205001e-04
7427.00,2.082501e-04
7428.00,4.165003e-04
7429.00,2.450001e-04
7430.00,5.512504e-04
7431.00,1.592501e-04
7432.00,3.675002e-04
7433.00,2.205001e-04
7434.00,1.837501e-04
7435.00,4.777503e-04
7436.00,2.327501e-04
7437.00,4.655003e-04
7438.00,1.960001e-04
7439.00,4.165003e-04
7440.00,2.327501e-04
7441.00,2.450001e-04
7442.00,4.042503e-04
7443.00,2.572502e-04
7444.00,5.145003e-04
7445.00,1.837501e-04
7446.00,1.837501e-04
7447.00,1.960001e-04
7448.00,2.450001e-04
7449.00,3.185002e-04
7450.00,2.082501e-04
7451.00,5.022503e-04
7452.00,2.082501e-04
7453.00,3.675002e-04
7454.00,1.837501e-04
7455.00,2.205001e-04
7456.00,3.185002e-04
7457.00,1.837501e-04
7458.00,4.287503e-04
7459.00,1.592501e-04
7460.00,4.042503e-04
7461.00,1.225001e-04
7462.00,2.327501e-04
7463.00,3.920002e-04
7464.00,2.327501e-04
7465.00,2.572502e-04
7466.00,1.960001e-04
7467.00,5.145003e-04
7468.00,1.470001e-04
7469.00,1.470001e-04
7470.00,2.572502e-04
7471.00,2.082501e-04
7472.00,3.185002e-04
7473.00,1.102501e-04
7474.00,3.062502e-04
7475.00,2.817502e-04
7476.00,1.592501e-04
7477.00,4.777503e-04
7478.00,1.470001e-04
7479.00,3.430002e-04
7480.00,1.592501e-04
7481.00,3.062502e-04
7482.00,2.082501e-04
7483.00,1.837501e-04
7484.00,4.777503e-04
7485.00,1.837501e-04
7486.00,5.145003e-04
7487.00,2.450001e-04
7488.00,3.430002e-04
7489.00,2.450001e-04
7490.00,1.837501e-04
7491.00,2.572502e-04
7492.00,2.205001e-04
7493.00,4.655003e-04
7494.00,1.592501e-04
7495.00,3.307502e-04
7496.00,2.572502e-04
7497.00,3.185002e-04
7498.00,1.347501e-04
7499.00,1.837501e-04
7500.00,4.532503e-04
7501.00,1.347501e-04
7502.00,4.655003e-04
7503.00,2.327501e-04
7504.00,3.062502e-04
7505.00,1.592501e-04
7506.00,3.185002e-04
7507.00,3.797502e-04
7508.00,2.205001e-04
7509.00,3.797502e-04
7510.00,1.592501e-04
7511.00,4.655003e-04
7512.00,1.960001e-04
7513.00,1.470001e-04
7514.00,3.430002e-04
7515.00,9.800006e-05
7516.00,2.940002e-04
7517.00,1.960001e-04
7518.00,2.817502e-04
7519.00,1.225001e-04
7520.00,1.470001e-04
7521.00,4.287503e-04
7522.00,1.592501e-04
7523.00,2.817502e-04
7524.00,1.837501e-04
7525.00,2.695002e-04
7526.00,1.102501e-04
7527.00,1.347501e-04
7528.00,2.572502e-04
7529.00,1.470001e-04
7530.00,2.450001e-04
7531.00,1.592501e-04
7532.00,3.062502e-04
7533.00,1.225001e-04
7534.00,2.082501e-04
7535.00,2.940002e-04
7536.00,1.592501e-04
7537.00,2.205001e-04
7538.00,2.205001e-04
7539.00,2.572502e-04
7540.00,1.102501e-04
7541.00,1.715001e-04
7542.00,3.062502e-04
7543.00,1.592501e-04
7544.00,3.797502e-04
7545.00,1.347501e-04
7546.00,3.920002e-04
7547.00,1.960001e-04
7548.00,1.347501e-04
7549.00,2.450001e-04
7550.00,1.102501e-04
7551.00,2.817502e-04
7552.00,1.592501e-04
7553.00,2.695002e-04
7554.00,1.715001e-04
7555.00,1.347501e-04
7556.00,2.695002e-04
7557.00,1.837501e-04
7558.00,3.675002e-04
7559.00,1.960001e-04
7560.00,2.695002e-04
7561.00,1.225001e-04
7562.00,1.102501e-04
7563.00,3.552502e-04
7564.00,1.715001e-04
7565.00,1.837501e-04
7566.00,9.800006e-05
7567.00,2.572502e-04
7568.00,1.225001e-04
7569.00,1.347501e-04
7570.00,2.940002e-04
7571.00,1.715001e-04
7572.00,2.572502e-04
7573.00,1.715001e-04
7574.00,2.450001e-04
7575.00,1.347501e-04
7576.00,2.327501e-04
7577.00,2.572502e-04
7578.00,1.715001e-04
7579.00,2.327501e-04
7580.00,2.082501e-04
7581.00,2.940002e-04
7582.00,1.102501e-04
7583.00,1.225001e-04
7584.00,2.082501e-04
7585.00,1.960001e-04
7586.00,3.185002e-04
7587.00,1.347501e-04
7588.00,2.450001e-04
7589.00,2.205001e-04
7590.00,1.102501e-04
7591.00,3.185002e-04
7592.00,1.592501e-04
7593.00,2.940002e-04
7594.00,2.082501e-04
7595.00,2.450001e-04
7596.00,2.082501e-04
7597.00,2.327501e-04
7598.00,2.817502e-04
7599.00,1.715001e-04
7600.00,3.062502e-04
7601.00,8.575006e-05
7602.00,2.695002e-04
7603.00,1.470001e-04
7604.00,8.575006e-05
7605.00,3.062502e-04
7606.00,2.205001e-04
7607.00,2.450001e-04
7608.00,1.347501e-04
7609.00,3.430002e-04
7610.00,9.800006e-05
7611.00,3.307502e-04
7612.00,1.592501e-04
7613.00,1.837501e-04
7614.00,2.695002e-04
7615.00,2.082501e-04
7616.00,4.165003e-04
7617.00,1.347501e-04
7618.00,1.837501e-04
7619.00,1.347501e-04
7620.00,1.715001e-04
7621.00,3.797502e-04
7622.00,1.592501e-04
7623.00,3.430002e-04
7624.00,1.837501e-04
7625.00,5.880003e-04
7626.00,2.450001e-04
7627.00,5.022503e-04
7628.00,1.029001e-03
7629.00,8.207505e-04
7630.00,1.960001e-03
7631.00,9.922506e-04
7632.00,1.580251e-03
7633.00,4.532503e-04
7634.00,4.287503e-04
7635.00,6.492504e-04
7636.00,3.185002e-04
7637.00,5.635003e-04
7638.00,1.837501e-04
7639.00,6.002504e-04
7640.00,3.307502e-04
7641.00,3.675002e-04
7642.00,7.595005e-04
7643.00,5.022503e-04
7644.00,1.482251e-03
7645.00,9.800006e-04
7646.00,1.543501e-03
7647.00,6.492504e-04
7648.00,4.165003e-04
7649.00,6.247504e-04
7650.00,2.450001e-04
7651.00,3.307502e-04
7652.00,2.205001e-04
7653.00,3.675002e-04
7654.00,1.347501e-04
7655.00,1.592501e-04
7656.00,2.695002e-04
7657.00,1.347501e-04
7658.00,2.695002e-04
7659.00,2.205001e-04
7660.00,1.347501e-04
7661.00,7.350004e-05
7662.00,1.347501e-04
7663.00,2.450001e-04
7664.00,1.102501e-04
7665.00,3.062502e-04
7666.00,1.347501e-04
7667.00,2.695002e-04
7668.00,1.592501e-04
7669.00,1.102501e-04
7670.00,2.940002e-04
7671.00,1.102501e-04
7672.00,2.940002e-04
7673.00,9.800006e-05
7674.00,2.450001e-04
7675.00,1.225001e-04
7676.00,7.350004e-05
7677.00,1.837501e-04
7678.00,9.800006e-05
7679.00,1.715001e-04
7680.00,1.837501e-04
7681.00,1.960001e-04
7682.00,1.470001e-04
7683.00,1.715001e-04
7684.00,3.185002e-04
7685.00,1.470001e-04
7686.00,3.062502e-04
7687.00,1.102501e-04
7688.00,2.327501e-04
7689.00,6.125004e-05
7690.00,4.900003e-05
7691.00,2.450001e-04
7692.00,1.225001e-04
7693.00,2.450001e-04
7694.00,1.960001e-04
7695.00,3.185002e-04
7696.00,9.800006e-05
7697.00,1.347501e-04
7698.00,3.430002e-04
7699.00,1.347501e-04
7700.00,1.837501e-04
7701.00,1.225001e-04
7702.00,1.592501e-04
7703.00,1.592501e-04
7704.00,7.350004e-05
7705.00,2.940002e-04
7706.00,1.102501e-04
7707.00,2.817502e-04
7708.00,1.470001e-04
7709.00,3.797502e-04
7710.00,8.575006e-05
7711.00,9.800006e-05
7712.00,2.082501e-04
7713.00,8.575006e-05
7714.00,2.450001e-04
7715.00,1.102501e-04
7716.00,3.185002e-04
7717.00,1.102501e-04
7718.00,1.225001e-04
7719.00,2.572502e-04
7720.00,6.125004e-05
7721.00,4.165003e-04
7722.00,1.837501e-04
7723.00,5.022503e-04
7724.00,2.450001e-04
7725.00,4.900003e-04
7726.00,1.470001e-04
7727.00,1.225001e-04
7728.00,2.817502e-04
7729.00,1.102501e-04
7730.00,2.205001e-04
7731.00,7.350004e-05
7732.00,1.960001e-04
7733.00,1.347501e-04
7734.00,8.575006e-05
7735.00,1.592501e-04
7736.00,1.102501e-04
7737.00,3.307502e-04
7738.00,1.715001e-04
7739.00,3.062502e-04
7740.00,1.102501e-04
7741.00,1.225001e-04
7742.00,3.307502e-04
7743.00,1.837501e-04
7744.00,2.327501e-04
7745.00,8.575006e-05
7746.00,1.592501e-04
7747.00,1.347501e-04
7748.00,9.800006e-05
7749.00,1.592501e-04
7750.00,1.225001e-04
7751.00,1.960001e-04
7752.00,1.225001e-04
7753.00,1.592501e-04
7754.00,1.592501e-04
7755.00,8.575006e-05
7756.00,2.572502e-04
7757.00,7.350004e-05
7758.00,2.572502e-04
7759.00,1.225001e-04
7760.00,2.817502e-04
7761.00,8.575006e-05
7762.00,1.102501e-04
7763.00,1.715001e-04
7764.00,9.800006e-05
7765.00,2.327501e-04
7766.00,9.800006e-05
7767.00,1.960001e-04
7768.00,1.225001e-04
7769.00,8.575006e-05
7770.00,2.205001e-04
7771.00,1.347501e-04
7772.00,3.062502e-04
7773.00,1.102501e-04
7774.00,1.960001e-04
7775.00,1.960001e-04
7776.00,1.347501e-04
7777.00,2.450001e-04
7778.00,9.800006e-05
7779.00,2.695002e-04
7780.00,9.800006e-05
7781.00,1.592501e-04
7782.00,1.347501e-04
7783.00,9.800006e-05
7784.00,2.082501e-04
7785.00,8.575006e-05
7786.00,2.572502e-04
7787.00,7.350004e-05
7788.00,2.572502e-04
7789.00,8.575006e-05
7790.00,1.102501e-04
7791.00,2.327501e-04
7792.00,1.347501e-04
7793.00,2.572502e-04
7794.00,8.575006e-05
7795.00,2.327501e-04
7796.00,6.125004e-05
7797.00,1.715001e-04
7798.00,2.450001e-04
7799.00,6.125004e-05
7800.00,1.347501e-04
7801.00,9.800006e-05
7802.00,1.715001e-04
7803.00,3.675002e-05
7804.00,7.350004e-05
7805.00,2.327501e-04
7806.00,1.592501e-04
7807.00,3.062502e-04
7808.00,9.800006e-05
7809.00,1.715001e-04
7810.00,9.800006e-05
7811.00,9.800006e-05
7812.00,2.817502e-04
7813.00,1.225001e-04
7814.00,1.837501e-04
7815.00,9.800006e-05
7816.00,1.960001e-04
7817.00,8.575006e-05
7818.00,9.800006e-05
7819.00,2.695002e-04
7820.00,8.575006e-05
7821.00,1.715001e-04
7822.00,1.470001e-04
7823.00,1.347501e-04
7824.00,9.800006e-05
7825.00,6.125004e-05
7826.00,1.837501e-04
7827.00,8.575006e-05
7828.00,2.205001e-04
7829.00,9.800006e-05
7830.00,2.817502e-04
7831.00,9.800006e-05
7832.00,1.592501e-04
7833.00,1.837501e-04
7834.00,1.470001e-04
7835.00,2.572502e-04
7836.00,1.347501e-04
7837.00,2.205001e-04
7838.00,1.347501e-04
7839.00,8.575006e-05
7840.00,2.205001e-04
7841.00,1.470001e-04
7842.00,1.837501e-04
7843.00,1.225001e-04
7844.00,2.572502e-04
7845.00,9.800006e-05
7846.00,2.450001e-04
7847.00,1.715001e-04
7848.00,9.800006e-05
7849.00,1.592501e-04
7850.00,1.102501e-04
7851.00,2.572502e-04
7852.00,8.575006e-05
7853.00,2.695002e-04
7854.00,1.715001e-04
7855.00,7.350004e-05
7856.00,1.470001e-04
7857.00,1.715001e-04
7858.00,2.205001e-04
7859.00,1.592501e-04
7860.00,2.082501e-04
7861.00,1.102501e-04
7862.00,9.800006e-05
7863.00,2.327501e-04
7864.00,8.575006e-05
7865.00,2.572502e-04
7866.00,6.125004e-05
7867.00,2.082501e-04
7868.00,1.102501e-04
7869.00,1.960001e-04
7870.00,2.450001e-04
7871.00,1.102501e-04
7872.00,2.817502e-04
7873.00,4.900003e-05
7874.00,1.837501e-04
7875.00,7.350004e-05
7876.00,7.350004e-05
7877.00,1.592501e-04
7878.00,8.575006e-05
7879.00,1.837501e-04
7880.00,6.125004e-05
7881.00,1.592501e-04
7882.00,1.715001e-04
7883.00,1.225001e-04
7884.00,2.205001e-04
7885.00,8.575006e-05
7886.00,1.837501e-04
7887.00,3.675002e-05
7888.00,2.695002e-04
7889.00,1.470001e-04
7890.00,8.575006e-05
7891.00,1.837501e-04
7892.00,1.225001e-04
7893.00,2.082501e-04
7894.00,1.592501e-04
7895.00,2.082501e-04
7896.00,1.592501e-04
7897.00,9.800006e-05
7898.00,1.837501e-04
7899.00,9.800006e-05
7900.00,1.837501e-04
7901.00,1.347501e-04
7902.00,1.592501e-04
7903.00,9.800006e-05
7904.00,1.347501e-04
7905.00,2.327501e-04
7906.00,1.102501e-04
7907.00,2.082501e-04
7908.00,6.125004e-05
7909.00,2.082501e-04
7910.00,1.837501e-04
7911.00,1.347501e-04
7912.00,4.165003e-04
7913.00,1.715001e-04
7914.00,2.695002e-04
7915.00,2.572502e-04
7916.00,3.920002e-04
7917.00,2.940002e-04
7918.00,1.470001e-04
7919.00,2.450001e-04
7920.00,8.575006e-05
7921.00,2.572502e-04
7922.00,1.347501e-04
7923.00,2.695002e-04
7924.00,1.102501e-04
7925.00,6.125004e-05
7926.00,2.940002e-04
7927.00,1.347501e-04
7928.00,2.327501e-04
7929.00,7.350004e-05
7930.00,2.695002e-04
7931.00,8.575006e-05
7932.00,7.350004e-05
7933.00,1.715001e-04
7934.00,3.675002e-05
7935.00,2.450001e-04
7936.00,6.125004e-05
7937.00,2.450001e-04
7938.00,8.575006e-05
7939.00,1.102501e-04
7940.00,2.082501e-04
7941.00,8.575006e-05
7942.00,1.470001e-04
7943.00,1.715001e-04
7944.00,2.450001e-04
7945.00,8.575006e-05
7946.00,7.350004e-05
7947.00,1.347501e-04
7948.00,1.225001e-04
7949.00,2.327501e-04
7950.00,9.800006e-05
7951.00,2.205001e-04
7952.00,1.347501e-04
7953.00,7.350004e-05
7954.00,2.082501e-04
7955.00,7.350004e-05
7956.00,1.960001e-04
7957.00,1.102501e-04
7958.00,1.960001e-04
7959.00,1.225001e-04
7960.00,2.205001e-04
7961.00,8.575006e-05
7962.00,1.225001e-04
7963.00,1.592501e-04
7964.00,1.347501e-04
7965.00,2.695002e-04
7966.00,1.715001e-04
7967.00,2.450001e-04
7968.00,1.102501e-04
7969.00,2.450002e-05
7970.00,1.837501e-04
7971.00,1.470001e-04
7972.00,1.960001e-04
7973.00,1.470001e-04
7974.00,2.940002e-04
7975.00,1.102501e-04
7976.00,1.347501e-04
7977.00,1.715001e-04
7978.00,1.225001e-04
7979.00,2.327501e-04
7980.00,1.102501e-04
7981.00,2.450001e-04
7982.00,1.102501e-04
7983.00,8.575006e-05
7984.00,3.062502e-04
7985.00,1.347501e-04
7986.00,1.960001e-04
7987.00,4.900003e-05
7988.00,2.205001e-04
7989.00,8.575006e-05
7990.00,3.675002e-05
7991.00,2.572502e-04
7992.00,1.102501e-04
7993.00,1.470001e-04
7994.00,1.102501e-04
7995.00,1.837501e-04
7996.00,1.347501e-04
7997.00,7.350004e-05
7998.00,2.205001e-04
7999.00,1.102501e-04
8000.00,2.082501e-04
8001.00,1.102501e-04
8002.00,2.205001e-04
8003.00,8.575006e-05
8004.00,9.800006e-05
8005.00,1.225001e-04
8006.00,1.592501e-04
8007.00,2.450001e-04
8008.00,3.675002e-05
8009.00,1.592501e-04
8010.00,6.125004e-05
8011.00,1.592501e-04
8012.00,1.225001e-04
8013.00,1.102501e-04
8014.00,1.470001e-04
8015.00,9.800006e-05
8016.00,1.837501e-04
8017.00,4.900003e-05
8018.00,9.800006e-05
8019.00,2.327501e-04
8020.00,8.575006e-05
8021.00,2.082501e-04
8022.00,2.450002e-05
8023.00,2.205001e-04
8024.00,1.470001e-04
8025.00,1.225001e-04
8026.00,2.327501e-04
8027.00,1.102501e-04
8028.00,1.715001e-04
8029.00,1.225001e-04
8030.00,1.960001e-04
8031.00,1.592501e-04
8032.00,1.102501e-04
8033.00,1.470001e-04
8034.00,9.800006e-05
8035.00,1.715001e-04
8036.00,9.800006e-05
8037.00,1.715001e-04
8038.00,4.900003e-05
8039.00,9.800006e-05
8040.00,2.082501e-04
8041.00,8.575006e-05
8042.00,1.837501e-04
8043.00,9.800006e-05
8044.00,1.592501e-04
8045.00,6.125004e-05
8046.00,9.800006e-05
8047.00,2.082501e-04
8048.00,1.347501e-04
8049.00,2.695002e-04
8050.00,8.575006e-05
8051.00,2.205001e-04
8052.00,7.350004e-05
8053.00,2.450002e-05
8054.00,1.347501e-04
8055.00,1.225001e-04
8056.00,1.960001e-04
8057.00,9.800006e-05
8058.00,1.837501e-04
8059.00,7.350004e-05
8060.00,3.675002e-05
8061.00,2.327501e-04
8062.00,1.102501e-04
8063.00,2.450001e-04
8064.00,9.800006e-05
8065.00,1.347501e-04
8066.00,4.900003e-05
8067.00,1.102501e-04
8068.00,2.082501e-04
8069.00,9.800006e-05
8070.00,2.327501e-04
8071.00,7.350004e-05
8072.00,1.715001e-04
8073.00,1.347501e-04
8074.00,1.347501e-04
8075.00,6.125004e-05
8076.00,6.125004e-05
8077.00,2.205001e-04
8078.00,1.102501e-04
8079.00,2.205001e-04
8080.00,8.575006e-05
8081.00,1.592501e-04
8082.00,1.347501e-04
8083.00,1.102501e-04
8084.00,1.837501e-04
8085.00,1.225001e-04
8086.00,2.205001e-04
8087.00,7.350004e-05
8088.00,2.082501e-04
8089.00,6.125004e-05
8090.00,1.102501e-04
8091.00,9.800006e-05
8092.00,7.350004e-05
8093.00,1.837501e-04
8094.00,1.592501e-04
8095.00,1.592501e-04
8096.00,7.350004e-05
8097.00,7.350004e-05
8098.00,1.715001e-04
8099.00,6.125004e-05
8100.00,2.082501e-04
8101.00,6.125004e-05
8102.00,1.347501e-04
8103.00,1.102501e-04
8104.00,7.350004e-05
8105.00,1.102501e-04
8106.00,1.102501e-04
8107.00,1.470001e-04
8108.00,9.800006e-05
8109.00,1.960001e-04
8110.00,1.225001e-04
8111.00,8.575006e-05
8112.00,1.715001e-04
8113.00,1.347501e-04
8114.00,2.450001e-04
8115.00,1.837501e-04
8116.00,2.450001e-04
8117.00,9.800006e-05
8118.00,6.125004e-05
8119.00,1.960001e-04
8120.00,1.470001e-04
8121.00,2.082501e-04
8122.00,6.125004e-05
8123.00,1.960001e-04
8124.00,9.800006e-05
8125.00,1.102501e-04
8126.00,1.960001e-04
8127.00,8.575006e-05
8128.00,3.307502e-04
8129.00,8.575006e-05
8130.00,2.327501e-04
8131.00,1.347501e-04
8132.00,4.900003e-05
8133.00,1.960001e-04
8134.00,9.800006e-05
8135.00,2.450001e-04
8136.00,7.350004e-05
8137.00,2.572502e-04
8138.00,7.350004e-05
8139.00,1.102501e-04
8140.00,2.205001e-04
8141.00,7.350004e-05
8142.00,1.347501e-04
8143.00,4.900003e-05
8144.00,2.327501e-04
8145.00,9.800006e-05
8146.00,3.675002e-05
8147.00,1.225001e-04
8148.00,7.350004e-05
8149.00,2.205001e-04
8150.00,8.575006e-05
8151.00,1.960001e-04
8152.00,1.225001e-04
8153.00,7.350004e-05
8154.00,2.205001e-04
8155.00,1.592501e-04
8156.00,2.082501e-04
8157.00,9.800006e-05
8158.00,7.350004e-05
8159.00,2.450002e-05
8160.00,8.575006e-05
8161.00,2.082501e-04
8162.00,6.125004e-05
8163.00,1.347501e-04
8164.00,6.125004e-05
8165.00,1.715001e-04
8166.00,7.350004e-05
8167.00,9.800006e-05
8168.00,1.470001e-04
8169.00,9.800006e-05
8170.00,1.837501e-04
8171.00,8.575006e-05
8172.00,1.960001e-04
8173.00,1.102501e-04
8174.00,9.800006e-05
8175.00,1.592501e-04
8176.00,4.900003e-05
8177.00,2.082501e-04
8178.00,4.900003e-05
8179.00,1.347501e-04
8180.00,7.350004e-05
8181.00,9.800006e-05
8182.00,1.102501e-04
8183.00,8.575006e-05
8184.00,1.960001e-04
8185.00,1.225001e-04
8186.00,2.205001e-04
8187.00,1.225001e-04
8188.00,7.350004e-05
8189.00,1.960001e-04
8190.00,1.347501e-04
8191.00,1.592501e-04
8192.00,1.470001e-04
8193.00,2.450001e-04
8194.00,7.350004e-05
8195.00,9.800006e-05
8196.00,1.347501e-04
8197.00,8.575006e-05
8198.00,2.205001e-04
8199.00,7.350004e-05
8200.00,9.800006e-05
8201.00,4.900003e-05
8202.00,1.715001e-04
8203.00,1.347501e-04
8204.00,9.800006e-05
8205.00,1.837501e-04
8206.00,1.102501e-04
8207.00,1.715001e-04
8208.00,7.350004e-05
8209.00,8.575006e-05
8210.00,8.575006e-05
8211.00,6.125004e-05
8212.00,1.470001e-04
8213.00,9.800006e-05
8214.00,2.450001e-04
8215.00,6.125004e-05
8216.00,2.450001e-04
8217.00,9.800006e-05
8218.00,9.800006e-05
8219.00,2.082501e-04
8220.00,7.350004e-05
8221.00,8.575006e-05
8222.00,1.102501e-04
8223.00,1.837501e-04
8224.00,8.575006e-05
8225.00,8.575006e-05
8226.00,1.715001e-04
8227.00,1.102501e-04
8228.00,8.575006e-05
8229.00,6.125004e-05
8230.00,1.837501e-04
8231.00,9.800006e-05
8232.00,9.800006e-05
8233.00,2.205001e-04
8234.00,8.575006e-05
8235.00,1.592501e-04
8236.00,6.125004e-05
8237.00,2.450001e-04
8238.00,7.350004e-05
8239.00,8.575006e-05
8240.00,2.817502e-04
8241.00,6.125004e-05
8242.00,1.960001e-04
8243.00,9.800006e-05
8244.00,1.715001e-04
8245.00,7.350004e-05
8246.00,1.715001e-04
8247.00,1.960001e-04
8248.00,4.900003e-05
8249.00,1.715001e-04
8250.00,1.470001e-04
8251.00,1.347501e-04
8252.00,8.575006e-05
8253.00,1.102501e-04
8254.00,2.572502e-04
8255.00,1.470001e-04
8256.00,1.960001e-04
8257.00,4.900003e-05
8258.00,2.327501e-04
8259.00,1.470001e-04
8260.00,9.800006e-05
8261.00,1.592501e-04
8262.00,8.575006e-05
8263.00,1.470001e-04
8264.00,4.900003e-05
8265.00,6.125004e-05
8266.00,7.350004e-05
8267.00,1.102501e-04
8268.00,1.715001e-04
8269.00,4.900003e-05
8270.00,1.347501e-04
8271.00,1.470001e-04
8272.00,2.327501e-04
8273.00,1.470001e-04
8274.00,1.592501e-04
8275.00,2.695002e-04
8276.00,1.102501e-04
8277.00,2.082501e-04
8278.00,8.575006e-05
8279.00,2.327501e-04
8280.00,1.225001e-04
8281.00,1.470001e-04
8282.00,1.837501e-04
8283.00,1.225001e-04
8284.00,1.102501e-04
8285.00,6.125004e-05
8286.00,1.592501e-04
8287.00,8.575006e-05
8288.00,3.675002e-05
8289.00,2.327501e-04
8290.00,1.470001e-04
8291.00,1.592501e-04
8292.00,7.350004e-05
8293.00,1.225001e-04
8294.00,8.575006e-05
8295.00,1.102501e-04
8296.00,1.715001e-04
8297.00,4.900003e-05
8298.00,1.592501e-04
8299.00,1.225001e-04
8300.00,2.082501e-04
8301.00,1.470001e-04
8302.00,7.350004e-05
8303.00,1.715001e-04
8304.00,1.102501e-04
8305.00,1.837501e-04
8306.00,3.675002e-05
8307.00,2.205001e-04
8308.00,8.575006e-05
8309.00,1.715001e-04
8310.00,1.225001e-04
8311.00,3.675002e-05
8312.00,1.715001e-04
8313.00,1.102501e-04
8314.00,1.715001e-04
8315.00,7.350004e-05
8316.00,2.205001e-04
8317.00,4.900003e-05
8318.00,1.102501e-04
8319.00,1.347501e-04
8320.00,4.900003e-05
8321.00,2.327501e-04
8322.00,6.125004e-05
8323.00,1.347501e-04
8324.00,1.102501e-04
8325.00,2.450002e-05
8326.00,1.470001e-04
8327.00,7.350004e-05
8328.00,1.102501e-04
8329.00,1.102501e-04
8330.00,1.225001e-04
8331.00,1.102501e-04
8332.00,8.575006e-05
8333.00,1.592501e-04
8334.00,3.675002e-05
8335.00,1.102501e-04
8336.00,8.575006e-05
8337.00,1.347501e-04
8338.00,9.800006e-05
8339.00,7.350004e-05
8340.00,9.800006e-05
8341.00,6.125004e-05
8342.00,1.470001e-04
8343.00,1.102501e-04
8344.00,1.960001e-04
8345.00,9.800006e-05
8346.00,8.575006e-05
8347.00,1.837501e-04
8348.00,8.575006e-05
8349.00,1.592501e-04
8350.00,4.900003e-05
8351.00,1.715001e-04
8352.00,9.800006e-05
8353.00,2.450002e-05
8354.00,1.592501e-04
8355.00,9.800006e-05
8356.00,1.715001e-04
8357.00,8.575006e-05
8358.00,1.470001e-04
8359.00,1.225001e-04
8360.00,1.715001e-04
8361.00,1.470001e-04
8362.00,1.102501e-04
8363.00,1.960001e-04
8364.00,1.225001e-04
8365.00,1.225001e-04
8366.00,8.575006e-05
8367.00,1.225001e-04
8368.00,1.225001e-04
8369.00,1.470001e-04
8370.00,2.205001e-04
8371.00,1.470001e-04
8372.00,2.327501e-04
8373.00,1.470001e-04
8374.00,1.225001e-04
8375.00,1.225001e-04
8376.00,1.102501e-04
8377.00,1.470001e-04
8378.00,9.800006e-05
8379.00,1.592501e-04
8380.00,7.350004e-05
8381.00,9.800006e-05
8382.00,1.592501e-04
8383.00,8.575006e-05
8384.00,9.800006e-05
8385.00,1.102501e-04
8386.00,1.837501e-04
8387.00,8.575006e-05
8388.00,9.800006e-05
8389.00,1.592501e-04
8390.00,1.102501e-04
8391.00,1.102501e-04
8392.00,4.900003e-05
8393.00,1.102501e-04
8394.00,1.225001e-04
8395.00,4.900003e-05
8396.00,1.715001e-04
8397.00,6.125004e-05
8398.00,1.592501e-04
8399.00,1.470001e-04
8400.00,1.102501e-04
8401.00,7.350004e-05
8402.00,6.125004e-05
8403.00,1.715001e-04
8404.00,9.800006e-05
8405.00,6.125004e-05
8406.00,4.900003e-05
8407.00,1.715001e-04
8408.00,4.900003e-05
8409.00,1.225001e-04
8410.00,9.800006e-05
8411.00,1.225001e-04
8412.00,1.715001e-04
8413.00,6.125004e-05
8414.00,1.102501e-04
8415.00,6.125004e-05
8416.00,7.350004e-05
8417.00,1.102501e-04
8418.00,8.575006e-05
8419.00,1.592501e-04
8420.00,9.800006e-05
8421.00,1.470001e-04
8422.00,3.675002e-05
8423.00,9.800006e-05
8424.00,1.592501e-04
8425.00,8.575006e-05
8426.00,1.347501e-04
8427.00,2.450002e-05
8428.00,6.125004e-05
8429.00,7.350004e-05
8430.00,1.470001e-04
8431.00,8.575006e-05
8432.00,7.350004e-05
8433.00,7.350004e-05
8434.00,9.800006e-05
8435.00,1.102501e-04
8436.00,9.800006e-05
8437.00,1.592501e-04
8438.00,6.125004e-05
8439.00,8.575006e-05
8440.00,3.675002e-05
8441.00,9.800006e-05
8442.00,1.960001e-04
8443.00,4.900003e-05
8444.00,1.960001e-04
8445.00,6.125004e-05
8446.00,6.125004e-05
8447.00,1.347501e-04
8448.00,9.800006e-05
8449.00,1.715001e-04
8450.00,1.102501e-04
8451.00,9.800006e-05
8452.00,4.900003e-05
8453.00,1.102501e-04
8454.00,8.575006e-05
8455.00,6.125004e-05
8456.00,1.715001e-04
8457.00,1.102501e-04
8458.00,1.347501e-04
8459.00,6.125004e-05
8460.00,8.575006e-05
8461.00,1.347501e-04
8462.00,1.225001e-05
8463.00,1.470001e-04
8464.00,6.125004e-05
8465.00,1.592501e-04
8466.00,6.125004e-05
8467.00,2.450002e-05
8468.00,1.347501e-04
8469.00,4.900003e-05
8470.00,1.347501e-04
8471.00,7.350004e-05
8472.00,1.592501e-04
8473.00,7.350004e-05
8474.00,6.125004e-05
8475.00,1.837501e-04
8476.00,6.125004e-05
8477.00,1.102501e-04
8478.00,3.675002e-05
8479.00,2.082501e-04
8480.00,3.675002e-05
8481.00,4.900003e-05
8482.00,2.327501e-04
8483.00,6.125004e-05
8484.00,1.715001e-04
8485.00,8.575006e-05
8486.00,1.715001e-04
8487.00,1.102501e-04
8488.00,1.102501e-04
8489.00,1.715001e-04
8490.00,8.575006e-05
8491.00,1.470001e-04
8492.00,1.102501e-04
8493.00,8.575006e-05
8494.00,9.800006e-05
8495.00,9.800006e-05
8496.00,1.225001e-04
8497.00,6.125004e-05
8498.00,1.470001e-04
8499.00,7.350004e-05
8500.00,2.082501e-04
8501.00,2.450002e-05
8502.00,2.450002e-05
8503.00,1.225001e-04
8504.00,6.125004e-05
8505.00,1.837501e-04
8506.00,8.575006e-05
8507.00,1.837501e-04
8508.00,3.675002e-05
8509.00,7.350004e-05
8510.00,1.225001e-04
8511.00,6.125004e-05
8512.00,1.347501e-04
8513.00,6.125004e-05
8514.00,1.592501e-04
8515.00,1.102501e-04
8516.00,8.575006e-05
8517.00,1.225001e-04
8518.00,6.125004e-05
8519.00,9.800006e-05
8520.00,6.125004e-05
8521.00,1.960001e-04
8522.00,7.350004e-05
8523.00,1.347501e-04
8524.00,1.470001e-04
8525.00,9.800006e-05
8526.00,1.592501e-04
8527.00,8.575006e-05
8528.00,4.900003e-05
8529.00,1.347501e-04
8530.00,1.225001e-04
8531.00,2.082501e-04
8532.00,4.900003e-05
8533.00,7.350004e-05
8534.00,2.450002e-05
8535.00,1.470001e-04
8536.00,1.225001e-05
8537.00,3.675002e-05
8538.00,1.592501e-04
8539.00,7.350004e-05
8540.00,1.837501e-04
8541.00,6.125004e-05
8542.00,1.715001e-04
8543.00,1.225001e-04
8544.00,1.592501e-04
8545.00,1.102501e-04
8546.00,7.350004e-05
8547.00,1.225001e-04
8548.00,1.102501e-04
8549.00,8.575006e-05
8550.00,6.125004e-05
8551.00,1.837501e-04
8552.00,8.575006e-05
8553.00,8.575006e-05
8554.00,8.575006e-05
8555.00,7.350004e-05
8556.00,8.575006e-05
8557.00,4.900003e-05
8558.00,8.575006e-05
8559.00,4.900003e-05
8560.00,7.350004e-05
8561.00,1.225001e-04
8562.00,8.575006e-05
8563.00,9.800006e-05
8564.00,9.800006e-05
8565.00,6.125004e-05
8566.00,7.350004e-05
8567.00,3.675002e-05
8568.00,9.800006e-05
8569.00,1.225001e-05
8570.00,1.225001e-04
8571.00,4.900003e-05
8572.00,9.800006e-05
8573.00,4.900003e-05
8574.00,4.900003e-05
8575.00,1.592501e-04
8576.00,7.350004e-05
8577.00,1.960001e-04
8578.00,8.575006e-05
8579.00,6.125004e-05
8580.00,7.350004e-05
8581.00,1.225001e-04
8582.00,2.082501e-04
8583.00,2.450002e-05
8584.00,1.225001e-04
8585.00,8.575006e-05
8586.00,8.575006e-05
8587.00,9.800006e-05
8588.00,7.350004e-05
8589.00,3.062502e-04
8590.00,6.125004e-05
8591.00,1.225001e-04
8592.00,1.225001e-04
8593.00,1.225001e-04
8594.00,7.350004e-05
8595.00,6.125004e-05
8596.00,1.470001e-04
8597.00,1.102501e-04
8598.00,1.592501e-04
8599.00,6.125004e-05
8600.00,1.347501e-04
8601.00,8.575006e-05
8602.00,9.800006e-05
8603.00,1.715001e-04
8604.00,8.575006e-05
8605.00,1.960001e-04
8606.00,4.900003e-05
8607.00,1.470001e-04
8608.00,3.675002e-05
8609.00,6.125004e-05
8610.00,1.592501e-04
8611.00,1.102501e-04
8612.00,1.470001e-04
8613.00,6.125004e-05
8614.00,1.592501e-04
8615.00,2.450002e-05
8616.00,9.800006e-05
8617.00,1.102501e-04
8618.00,1.102501e-04
8619.00,1.102501e-04
8620.00,8.575006e-05
8621.00,1.225001e-04
8622.00,3.675002e-05
8623.00,3.675002e-05
8624.00,1.102501e-04
8625.00,7.350004e-05
8626.00,6.125004e-05
8627.00,2.450002e-05
8628.00,8.575006e-05
8629.00,3.675002e-05
8630.00,3.675002e-05
8631.00,1.470001e-04
8632.00,3.675002e-05
8633.00,1.715001e-04
8634.00,6.125004e-05
8635.00,1.225001e-04
8636.00,1.102501e-04
8637.00,8.575006e-05
8638.00,2.205001e-04
8639.00,1.225001e-05
8640.00,1.225001e-04
8641.00,2.450002e-05
8642.00,9.800006e-05
8643.00,3.675002e-05
8644.00,1.225001e-05
8645.00,1.102501e-04
8646.00,4.900003e-05
8647.00,1.102501e-04
8648.00,1.102501e-04
8649.00,1.837501e-04
8650.00,3.675002e-05
8651.00,4.900003e-05
8652.00,1.225001e-04
8653.00,6.125004e-05
8654.00,9.800006e-05
8655.00,4.900003e-05
8656.00,1.715001e-04
8657.00,8.575006e-05
8658.00,1.960001e-04
8659.00,2.450002e-05
8660.00,6.125004e-05
8661.00,1.102501e-04
8662.00,4.900003e-05
8663.00,1.225001e-04
8664.00,8.575006e-05
8665.00,1.102501e-04
8666.00,3.675002e-05
8667.00,7.350004e-05
8668.00,8.575006e-05
8669.00,4.900003e-05
8670.00,9.800006e-05
8671.00,3.675002e-05
8672.00,1.715001e-04
8673.00,7.350004e-05
8674.00,6.125004e-05
8675.00,1.102501e-04
8676.00,7.350004e-05
8677.00,9.800006e-05
8678.00,3.675002e-05
8679.00,9.800006e-05
8680.00,2.450002e-05
8681.00,4.900003e-05
8682.00,9.800006e-05
8683.00,3.675002e-05
8684.00,1.225001e-04
8685.00,4.900003e-05
8686.00,1.102501e-04
8687.00,1.225001e-05
8688.00,2.450002e-05
8689.00,1.225001e-04
8690.00,1.225001e-05
8691.00,7.350004e-05
8692.00,2.450002e-05
8693.00,1.225001e-04
8694.00,3.675002e-05
8695.00,2.450002e-05
8696.00,7.350004e-05
8697.00,2.450002e-05
8698.00,1.225001e-04
8699.00,6.125004e-05
8700.00,1.102501e-04
8701.00,4.900003e-05
8702.00,4.900003e-05
8703.00,1.347501e-04
8704.00,4.900003e-05
8705.00,1.102501e-04
8706.00,8.575006e-05
8707.00,6.125004e-05
8708.00,3.675002e-05
8709.00,3.675002e-05
8710.00,1.225001e-04
8711.00,6.125004e-05
8712.00,8.575006e-05
8713.00,3.675002e-05
8714.00,1.102501e-04
8715.00,7.350004e-05
8716.00,9.800006e-05
8717.00,8.575006e-05
8718.00,4.900003e-05
8719.00,1.592501e-04
8720.00,6.125004e-05
8721.00,1.715001e-04
8722.00,8.575006e-05
8723.00,9.800006e-05
8724.00,6.125004e-05
8725.00,8.575006e-05
8726.00,1.225001e-04
8727.00,6.125004e-05
8728.00,1.592501e-04
8729.00,1.102501e-04
8730.00,6.125004e-05
8731.00,1.347501e-04
8732.00,1.225001e-04
8733.00,1.470001e-04
8734.00,1.225001e-04
8735.00,8.575006e-05
8736.00,9.800006e-05
8737.00,4.900003e-05
8738.00,1.102501e-04
8739.00,2.450002e-05
8740.00,1.470001e-04
8741.00,1.225001e-05
8742.00,1.592501e-04
8743.00,0.000000e+00
8744.00,4.900003e-05
8745.00,7.350004e-05
8746.00,1.225001e-05
8747.00,1.470001e-04
8748.00,1.470001e-04
8749.00,9.800006e-05
8750.00,2.450002e-05
8751.00,4.900003e-05
8752.00,9.800006e-05
8753.00,3.675002e-05
8754.00,1.347501e-04
8755.00,2.450002e-05
8756.00,6.125004e-05
8757.00,3.675002e-05
8758.00,4.900003e-05
8759.00,4.900003e-05
8760.00,4.900003e-05
8761.00,1.592501e-04
8762.00,6.125004e-05
8763.00,1.225001e-04
8764.00,3.675002e-05
8765.00,1.102501e-04
8766.00,1.347501e-04
8767.00,2.450002e-05
8768.00,4.900003e-05
8769.00,3.675002e-05
8770.00,9.800006e-05
8771.00,4.900003e-05
8772.00,6.125004e-05
8773.00,9.800006e-05
8774.00,3.675002e-05
8775.00,1.225001e-04
8776.00,2.450002e-05
8777.00,1.225001e-04
8778.00,7.350004e-05
8779.00,1.225001e-04
8780.00,7.350004e-05
8781.00,4.900003e-05
8782.00,7.350004e-05
8783.00,6.125004e-05
8784.00,2.327501e-04
8785.00,1.102501e-04
8786.00,1.592501e-04
8787.00,1.592501e-04
8788.00,7.350004e-05
8789.00,2.082501e-04
8790.00,8.575006e-05
8791.00,1.592501e-04
8792.00,6.125004e-05
8793.00,1.470001e-04
8794.00,3.675002e-05
8795.00,6.125004e-05
8796.00,1.225001e-04
8797.00,7.350004e-05
8798.00,6.125004e-05
8799.00,3.675002e-05
8800.00,1.225001e-04
8801.00,2.450002e-05
8802.00,8.575006e-05
8803.00,4.900003e-05
8804.00,3.675002e-05
8805.00,4.900003e-05
8806.00,7.350004e-05
8807.00,8.575006e-05
8808.00,6.125004e-05
8809.00,7.350004e-05
8810.00,1.225001e-04
8811.00,1.225001e-05
8812.00,7.350004e-05
8813.00,2.450002e-05
8814.00,6.125004e-05
8815.00,4.900003e-05
8816.00,1.225001e-05
8817.00,1.102501e-04
8818.00,8.575006e-05
8819.00,1.470001e-04
8820.00,7.350004e-05
8821.00,6.125004e-05
8822.00,2.450002e-05
8823.00,2.450002e-05
8824.00,8.575006e-05
8825.00,4.900003e-05
8826.00,1.347501e-04
8827.00,3.675002e-05
8828.00,1.347501e-04
8829.00,4.900003e-05
8830.00,4.900003e-05
8831.00,3.675002e-05
8832.00,7.350004e-05
8833.00,4.900003e-05
8834.00,2.450002e-05
8835.00,9.800006e-05
8836.00,3.675002e-05
8837.00,3.675002e-05
8838.00,1.102501e-04
8839.00,6.125004e-05
8840.00,1.470001e-04
8841.00,7.350004e-05
8842.00,4.900003e-05
8843.00,4.900003e-05
8844.00,6.125004e-05
8845.00,1.470001e-04
8846.00,2.450002e-05
8847.00,1.102501e-04
8848.00,6.125004e-05
8849.00,8.575006e-05
8850.00,3.675002e-05
8851.00,9.800006e-05
8852.00,4.900003e-05
8853.00,8.575006e-05
8854.00,1.102501e-04
8855.00,6.125004e-05
8856.00,1.102501e-04
8857.00,2.450002e-05
8858.00,6.125004e-05
8859.00,4.900003e-05
8860.00,3.675002e-05
8861.00,4.900003e-05
8862.00,7.350004e-05
8863.00,9.800006e-05
8864.00,3.675002e-05
8865.00,6.125004e-05
8866.00,3.675002e-05
8867.00,1.225001e-05
8868.00,1.225001e-04
8869.00,6.125004e-05
8870.00,9.800006e-05
8871.00,7.350004e-05
8872.00,6.125004e-05
8873.00,6.125004e-05
8874.00,3.675002e-05
8875.00,8.575006e-05
8876.00,1.225001e-05
8877.00,9.800006e-05
8878.00,6.125004e-05
8879.00,9.800006e-05
8880.00,1.102501e-04
8881.00,2.450002e-05
8882.00,1.102501e-04
8883.00,6.125004e-05
8884.00,1.470001e-04
8885.00,8.575006e-05
8886.00,4.900003e-05
8887.00,9.800006e-05
8888.00,4.900003e-05
8889.00,4.900003e-05
8890.00,1.225001e-05
8891.00,3.675002e-05
8892.00,3.675002e-05
8893.00,8.575006e-05
8894.00,3.675002e-05
8895.00,3.675002e-05
8896.00,3.675002e-05
8897.00,4.900003e-05
8898.00,1.470001e-04
8899.00,4.900003e-05
8900.00,8.575006e-05
8901.00,7.350004e-05
8902.00,3.675002e-05
8903.00,6.125004e-05
8904.00,1.225001e-05
8905.00,7.350004e-05
8906.00,4.900003e-05
8907.00,1.102501e-04
8908.00,3.675002e-05
8909.00,6.125004e-05
8910.00,3.675002e-05
8911.00,4.900003e-05
8912.00,1.470001e-04
8913.00,1.225001e-05
8914.00,1.225001e-04
8915.00,7.350004e-05
8916.00,3.675002e-05
8917.00,7.350004e-05
8918.00,4.900003e-05
8919.00,6.125004e-05
8920.00,6.125004e-05
8921.00,7.350004e-05
8922.00,2.450002e-05
8923.00,2.450002e-05
8924.00,9.800006e-05
8925.00,1.225001e-05
8926.00,9.800006e-05
8927.00,3.675002e-05
8928.00,9.800006e-05
8929.00,2.450002e-05
8930.00,4.900003e-05
8931.00,8.575006e-05
8932.00,3.675002e-05
8933.00,9.800006e-05
8934.00,4.900003e-05
8935.00,4.900003e-05
8936.00,1.225001e-05
8937.00,3.675002e-05
8938.00,7.350004e-05
8939.00,3.675002e-05
8940.00,7.350004e-05
8941.00,2.450002e-05
8942.00,9.800006e-05
8943.00,7.350004e-05
8944.00,3.675002e-05
8945.00,6.125004e-05
8946.00,4.900003e-05
8947.00,1.102501e-04
8948.00,4.900003e-05
8949.00,4.900003e-05
8950.00,2.450002e-05
8951.00,4.900003e-05
8952.00,1.225001e-04
8953.00,3.675002e-05
8954.00,1.347501e-04
8955.00,2.450002e-05
8956.00,8.575006e-05
8957.00,2.450002e-05
8958.00,1.225001e-05
8959.00,8.575006e-05
8960.00,1.225001e-05
8961.00,4.900003e-05
8962.00,6.125004e-05
8963.00,6.125004e-05
8964.00,2.450002e-05
8965.00,1.225001e-05
8966.00,3.675002e-05
8967.00,4.900003e-05
8968.00,6.125004e-05
8969.00,2.450002e-05
8970.00,1.225001e-04
8971.00,4.900003e-05
8972.00,3.675002e-05
8973.00,6.125004e-05
8974.00,0.000000e+00
8975.00,9.800006e-05
8976.00,3.675002e-05
8977.00,6.125004e-05
8978.00,1.225001e-05
8979.00,3.675002e-05
8980.00,8.575006e-05
8981.00,3.675002e-05
8982.00,7.350004e-05
8983.00,3.675002e-05
8984.00,1.347501e-04
8985.00,3.675002e-05
8986.00,1.225001e-05
8987.00,9.800006e-05
8988.00,2.450002e-05
8989.00,6.125004e-05
8990.00,1.225001e-05
8991.00,1.225001e-04
8992.00,4.900003e-05
8993.00,9.800006e-05
8994.00,1.715001e-04
8995.00,4.900003e-05
8996.00,7.350004e-05
8997.00,7.350004e-05
8998.00,9.800006e-05
8999.00,2.450002e-05
9000.00,6.125004e-05
9001.00,8.575006e-05
9002.00,4.900003e-05
9003.00,4.900003e-05
9004.00,2.450002e-05
9005.00,6.125004e-05
9006.00,4.900003e-05
9007.00,6.125004e-05
9008.00,2.450002e-05
9009.00,4.900003e-05
9010.00,1.102501e-04
9011.00,7.350004e-05
9012.00,7.350004e-05
9013.00,2.450002e-05
9014.00,4.900003e-05
9015.00,1.225001e-05
9016.00,2.450002e-05
9017.00,1.347501e-04
9018.00,3.675002e-05
9019.00,4.900003e-05
9020.00,3.675002e-05
9021.00,2.450002e-05
9022.00,3.675002e-05
9023.00,4.900003e-05
9024.00,4.900003e-05
9025.00,6.125004e-05
9026.00,7.350004e-05
9027.00,3.675002e-05
9028.00,8.575006e-05
9029.00,2.450002e-05
9030.00,3.675002e-05
9031.00,1.225001e-05
9032.00,1.225001e-05
9033.00,8.575006e-05
9034.00,2.450002e-05
9035.00,9.800006e-05
9036.00,3.675002e-05
9037.00,1.225001e-05
9038.00,2.450002e-05
9039.00,4.900003e-05
9040.00,7.350004e-05
9041.00,1.225001e-05
9042.00,3.675002e-05
9043.00,1.225001e-05
9044.00,2.450002e-05
9045.00,3.675002e-05
9046.00,0.000000e+00
9047.00,3.675002e-05
9048.00,1.225001e-05
9049.00,1.225001e-04
9050.00,0.000000e+00
9051.00,2.450002e-05
9052.00,9.800006e-05
9053.00,4.900003e-05
9054.00,4.900003e-05
9055.00,4.900003e-05
9056.00,8.575006e-05
9057.00,2.450002e-05
9058.00,2.450002e-05
9059.00,2.450002e-05
9060.00,2.450002e-05
9061.00,6.125004e-05
9062.00,4.900003e-05
9063.00,4.900003e-05
9064.00,2.450002e-05
9065.00,6.125004e-05
9066.00,7.350004e-05
9067.00,3.675002e-05
9068.00,4.900003e-05
9069.00,6.125004e-05
9070.00,3.675002e-05
9071.00,3.675002e-05
9072.00,2.450002e-05
9073.00,8.575006e-05
9074.00,2.450002e-05
9075.00,1.470001e-04
9076.00,3.675002e-05
9077.00,3.675002e-05
9078.00,3.675002e-05
9079.00,3.675002e-05
9080.00,4.900003e-05
9081.00,2.450002e-05
9082.00,9.800006e-05
9083.00,2.450002e-05
9084.00,9.800006e-05
9085.00,7.350004e-05
9086.00,1.225001e-05
9087.00,9.800006e-05
9088.00,4.900003e-05
9089.00,1.347501e-04
9090.00,2.450002e-05
9091.00,6.125004e-05
9092.00,3.675002e-05
9093.00,6.125004e-05
9094.00,7.350004e-05
9095.00,2.450002e-05
9096.00,7.350004e-05
9097.00,3.675002e-05
9098.00,7.350004e-05
9099.00,6.125004e-05
9100.00,1.225001e-05
9101.00,1.225001e-04
9102.00,3.675002e-05
9103.00,4.900003e-05
9104.00,1.225001e-05
9105.00,1.225001e-04
9106.00,4.900003e-05
9107.00,0.000000e+00
9108.00,7.350004e-05
9109.00,1.225001e-05
9110.00,8.575006e-05
9111.00,2.450002e-05
9112.00,6.125004e-05
9113.00,3.675002e-05
9114.00,2.450002e-05
9115.00,4.900003e-05
9116.00,0.000000e+00
9117.00,1.102501e-04
9118.00,2.450002e-05
9119.00,4.900003e-05
9120.00,4.900003e-05
9121.00,2.450002e-05
9122.00,1.225001e-05
9123.00,1.225001e-05
9124.00,1.960001e-04
9125.00,3.675002e-05
9126.00,8.575006e-05
9127.00,2.450002e-05
9128.00,4.900003e-05
9129.00,2.450002e-05
9130.00,1.225001e-05
9131.00,3.675002e-05
9132.00,2.450002e-05
9133.00,1.102501e-04
9134.00,6.125004e-05
9135.00,2.450002e-05
9136.00,0.000000e+00
9137.00,3.675002e-05
9138.00,3.675002e-05
9139.00,4.900003e-05
9140.00,4.900003e-05
9141.00,4.900003e-05
9142.00,3.675002e-05
9143.00,0.000000e+00
9144.00,6.125004e-05
9145.00,2.450002e-05
9146.00,1.225001e-05
9147.00,8.575006e-05
9148.00,1.225001e-05
9149.00,3.675002e-05
9150.00,2.450002e-05
9151.00,2.450002e-05
9152.00,2.450002e-05
9153.00,6.125004e-05
9154.00,1.225001e-04
9155.00,4.900003e-05
9156.00,7.350004e-05
9157.00,7.350004e-05
9158.00,4.900003e-05
9159.00,7.350004e-05
9160.00,2.450002e-05
9161.00,4.900003e-05
9162.00,2.450002e-05
9163.00,7.350004e-05
9164.00,2.450002e-05
9165.00,2.450002e-05
9166.00,6.125004e-05
9167.00,0.000000e+00
9168.00,6.125004e-05
9169.00,2.450002e-05
9170.00,6.125004e-05
9171.00,3.675002e-05
9172.00,4.900003e-05
9173.00,7.350004e-05
9174.00,0.000000e+00
9175.00,3.675002e-05
9176.00,4.900003e-05
9177.00,6.125004e-05
9178.00,3.675002e-05
9179.00,7.350004e-05
9180.00,4.900003e-05
9181.00,1.225001e-05
9182.00,6.125004e-05
9183.00,0.000000e+00
9184.00,4.900003e-05
9185.00,2.450002e-05
9186.00,1.225001e-05
9187.00,9.800006e-05
9188.00,0.000000e+00
9189.00,1.225001e-05
9190.00,1.225001e-05
9191.00,7.350004e-05
9192.00,4.900003e-05
9193.00,0.000000e+00
9194.00,4.900003e-05
9195.00,0.000000e+00
9196.00,8.575006e-05
9197.00,1.225001e-05
9198.00,1.225001e-05
9199.00,0.000000e+00
9200.00,2.450002e-05
9201.00,2.450002e-05
9202.00,3.675002e-05
9203.00,6.125004e-05
9204.00,2.450002e-05
9205.00,4.900003e-05
9206.00,7.350004e-05
9207.00,0.000000e+00
9208.00,1.347501e-04
9209.00,1.225001e-05
9210.00,6.125004e-05
9211.00,3.675002e-05
9212.00,8.575006e-05
9213.00,1.225001e-05
9214.00,1.225001e-05
9215.00,3.675002e-05
9216.00,1.225001e-05
9217.00,6.125004e-05
9218.00,1.225001e-05
9219.00,9.800006e-05
9220.00,1.225001e-05
9221.00,1.225001e-05
9222.00,4.900003e-05
9223.00,0.000000e+00
9224.00,8.575006e-05
9225.00,3.675002e-05
9226.00,2.450002e-05
9227.00,1.225001e-05
9228.00,0.000000e+00
9229.00,3.675002e-05
9230.00,2.450002e-05
9231.00,3.675002e-05
9232.00,1.225001e-05
9233.00,3.675002e-05
9234.00,4.900003e-05
9235.00,8.575006e-05
9236.00,2.450002e-05
9237.00,1.225001e-05
9238.00,4.900003e-05
9239.00,3.675002e-05
9240.00,4.900003e-05
9241.00,1.225001e-05
9242.00,6.125004e-05
9243.00,0.000000e+00
9244.00,1.225001e-05
9245.00,6.125004e-05
9246.00,3.675002e-05
9247.00,8.575006e-05
9248.00,1.225001e-05
9249.00,4.900003e-05
9250.00,0.000000e+00
9251.00,1.225001e-05
9252.00,4.900003e-05
9253.00,1.225001e-05
9254.00,1.225001e-05
9255.00,4.900003e-05
9256.00,6.125004e-05
9257.00,1.225001e-05
9258.00,0.000000e+00
9259.00,1.225001e-04
9260.00,2.450002e-05
9261.00,4.900003e-05
9262.00,0.000000e+00
9263.00,6.125004e-05
9264.00,4.900003e-05
9265.00,1.225001e-05
9266.00,7.350004e-05
9267.00,1.225001e-05
9268.00,2.450002e-05
9269.00,3.675002e-05
9270.00,3.675002e-05
9271.00,0.000000e+00
9272.00,1.225001e-05
9273.00,7.350004e-05
9274.00,1.225001e-05
9275.00,3.675002e-05
9276.00,0.000000e+00
9277.00,4.900003e-05
9278.00,0.000000e+00
9279.00,3.675002e-05
9280.00,1.225001e-05
9281.00,7.350004e-05
9282.00,6.125004e-05
9283.00,2.450002e-05
9284.00,3.675002e-05
9285.00,2.450002e-05
9286.00,2.450002e-05
9287.00,3.675002e-05
9288.00,0.000000e+00
9289.00,6.125004e-05
9290.00,2.450002e-05
9291.00,4.900003e-05
9292.00,1.225001e-05
9293.00,2.450002e-05
9294.00,8.575006e-05
9295.00,7.350004e-05
9296.00,1.347501e-04
9297.00,1.225001e-04
9298.00,1.102501e-04
9299.00,6.125004e-05
9300.00,6.125004e-05
9301.00,6.125004e-05
9302.00,3.675002e-05
9303.00,1.225001e-05
9304.00,2.450002e-05
9305.00,7.350004e-05
9306.00,3.675002e-05
9307.00,1.225001e-05
9308.00,4.900003e-05
9309.00,2.450002e-05
9310.00,6.125004e-05
9311.00,1.225001e-05
9312.00,6.125004e-05
9313.00,0.000000e+00
9314.00,1.225001e-05
9315.00,2.450002e-05
9316.00,1.225001e-05
9317.00,4.900003e-05
9318.00,2.450002e-05
9319.00,1.592501e-04
9320.00,1.225001e-05
9321.00,1.225001e-05
9322.00,6.125004e-05
9323.00,3.675002e-05
9324.00,7.350004e-05
9325.00,1.225001e-05
9326.00,9.800006e-05
9327.00,4.900003e-05
9328.00,3.675002e-05
9329.00,8.575006e-05
9330.00,3.675002e-05
9331.00,7.350004e-05
9332.00,0.000000e+00
9333.00,6.125004e-05
9334.00,3.675002e-05
9335.00,1.225001e-05
9336.00,3.675002e-05
9337.00,1.225001e-05
9338.00,3.675002e-05
9339.00,1.225001e-05
9340.00,6.125004e-05
9341.00,1.225001e-05
9342.00,3.675002e-05
9343.00,2.450002e-05
9344.00,0.000000e+00
9345.00,6.125004e-05
9346.00,2.450002e-05
9347.00,3.675002e-05
9348.00,1.225001e-05
9349.00,1.225001e-05
9350.00,4.900003e-05
9351.00,1.225001e-05
9352.00,1.225001e-05
9353.00,1.225001e-05
9354.00,2.450002e-05
9355.00,1.225001e-05
9356.00,2.450002e-05
9357.00,3.675002e-05
9358.00,2.450002e-05
9359.00,2.450002e-05
9360.00,1.225001e-05
9361.00,6.125004e-05
9362.00,2.450002e-05
9363.00,3.675002e-05
9364.00,1.225001e-05
9365.00,1.225001e-05
9366.00,1.225001e-05
9367.00,2.450002e-05
9368.00,4.900003e-05
9369.00,1.225001e-05
9370.00,2.450002e-05
9371.00,4.900003e-05
9372.00,1.225001e-05
9373.00,1.225001e-05
9374.00,4.900003e-05
9375.00,3.675002e-05
9376.00,1.225001e-05
9377.00,1.225001e-05
9378.00,1.225001e-05
9379.00,3.675002e-05
9380.00,1.225001e-05
9381.00,3.675002e-05
9382.00,0.000000e+00
9383.00,0.000000e+00
9384.00,0.000000e+00
9385.00,0.000000e+00
9386.00,6.125004e-05
9387.00,3.675002e-05
9388.00,6.125004e-05
9389.00,6.125004e-05
9390.00,2.450002e-05
9391.00,7.350004e-05
9392.00,4.900003e-05
9393.00,1.225001e-05
9394.00,3.675002e-05
9395.00,2.450002e-05
9396.00,3.675002e-05
9397.00,1.225001e-05
9398.00,1.225001e-05
9399.00,0.000000e+00
9400.00,4.900003e-05
9401.00,3.675002e-05
9402.00,1.225001e-05
9403.00,3.675002e-05
9404.00,0.000000e+00
9405.00,1.225001e-05
9406.00,1.225001e-05
9407.00,3.675002e-05
9408.00,6.125004e-05
9409.00,0.000000e+00
9410.00,7.350004e-05
9411.00,3.675002e-05
9412.00,6.125004e-05
9413.00,2.450002e-05
9414.00,2.450002e-05
9415.00,6.125004e-05
9416.00,7.350004e-05
9417.00,4.900003e-05
9418.00,2.450002e-05
9419.00,1.225001e-05
9420.00,2.450002e-05
9421.00,4.900003e-05
9422.00,3.675002e-05
9423.00,1.225001e-05
9424.00,2.450002e-05
9425.00,1.225001e-05
9426.00,3.675002e-05
9427.00,2.450002e-05
9428.00,3.675002e-05
9429.00,3.675002e-05
9430.00,2.450002e-05
9431.00,0.000000e+00
9432.00,0.000000e+00
9433.00,1.225001e-05
9434.00,1.225001e-05
9435.00,0.000000e+00
9436.00,3.675002e-05
9437.00,0.000000e+00
9438.00,0.000000e+00
9439.00,1.225001e-05
9440.00,6.125004e-05
9441.00,2.450002e-05
9442.00,6.125004e-05
9443.00,4.900003e-05
9444.00,0.000000e+00
9445.00,6.125004e-05
9446.00,2.450002e-05
9447.00,2.450002e-05
9448.00,1.225001e-05
9449.00,2.450002e-05
9450.00,2.450002e-05
9451.00,2.450002e-05
9452.00,2.450002e-05
9453.00,1.225001e-05
9454.00,4.900003e-05
9455.00,3.675002e-05
9456.00,0.000000e+00
9457.00,2.450002e-05
9458.00,1.225001e-05
9459.00,7.350004e-05
9460.00,0.000000e+00
9461.00,1.225001e-05
9462.00,2.450002e-05
9463.00,3.675002e-05
9464.00,4.900003e-05
9465.00,1.225001e-05
9466.00,1.225001e-05
9467.00,0.000000e+00
9468.00,1.225001e-05
9469.00,1.225001e-05
9470.00,0.000000e+00
9471.00,1.225001e-05
9472.00,1.225001e-05
9473.00,4.900003e-05
9474.00,1.225001e-05
9475.00,0.000000e+00
9476.00,2.450002e-05
9477.00,1.225001e-05
9478.00,2.450002e-05
9479.00,0.000000e+00
9480.00,2.450002e-05
9481.00,1.225001e-05
9482.00,3.675002e-05
9483.00,1.225001e-05
9484.00,2.450002e-05
9485.00,0.000000e+00
9486.00,1.225001e-05
9487.00,2.450002e-05
9488.00,1.225001e-05
9489.00,6.125004e-05
9490.00,1.225001e-05
9491.00,4.900003e-05
9492.00,0.000000e+00
9493.00,3.675002e-05
9494.00,2.450002e-05
9495.00,1.225001e-05
9496.00,1.225001e-05
9497.00,3.675002e-05
9498.00,4.900003e-05
9499.00,0.000000e+00
9500.00,1.225001e-05
9501.00,2.450002e-05
9502.00,3.675002e-05
9503.00,4.900003e-05
9504.00,0.000000e+00
9505.00,2.450002e-05
9506.00,0.000000e+00
9507.00,0.000000e+00
9508.00,1.225001e-05
9509.00,3.675002e-05
9510.00,3.675002e-05
9511.00,0.000000e+00
9512.00,2.450002e-05
9513.00,0.000000e+00
9514.00,3.675002e-05
9515.00,2.450002e-05
9516.00,3.675002e-05
9517.00,1.225001e-05
9518.00,1.225001e-05
9519.00,4.900003e-05
9520.00,2.450002e-05
9521.00,1.225001e-05
9522.00,6.125004e-05
9523.00,1.225001e-05
9524.00,2.450002e-05
9525.00,3.675002e-05
9526.00,3.675002e-05
9527.00,1.225001e-05
9528.00,1.225001e-05
9529.00,1.225001e-05
9530.00,0.000000e+00
9531.00,0.000000e+00
9532.00,3.675002e-05
9533.00,1.225001e-05
9534.00,0.000000e+00
9535.00,3.675002e-05
9536.00,1.225001e-05
9537.00,3.675002e-05
9538.00,3.675002e-05
9539.00,2.450002e-05
9540.00,3.675002e-05
9541.00,0.000000e+00
9542.00,1.225001e-05
9543.00,2.450002e-05
9544.00,3.675002e-05
9545.00,4.900003e-05
9546.00,0.000000e+00
9547.00,7.350004e-05
9548.00,2.450002e-05
9549.00,0.000000e+00
9550.00,6.125004e-05
9551.00,2.450002e-05
9552.00,3.675002e-05
9553.00,0.000000e+00
9554.00,1.225001e-05
9555.00,1.225001e-05
9556.00,0.000000e+00
9557.00,2.450002e-05
9558.00,2.450002e-05
9559.00,3.675002e-05
9560.00,1.225001e-05
9561.00,0.000000e+00
9562.00,3.675002e-05
9563.00,1.225001e-05
9564.00,1.225001e-05
9565.00,1.225001e-05
9566.00,4.900003e-05
9567.00,0.000000e+00
9568.00,3.675002e-05
9569.00,0.000000e+00
9570.00,0.000000e+00
9571.00,3.675002e-05
9572.00,2.450002e-05
9573.00,4.900003e-05
9574.00,0.000000e+00
9575.00,4.900003e-05
9576.00,2.450002e-05
9577.00,1.225001e-05
9578.00,0.000000e+00
9579.00,4.900003e-05
9580.00,3.675002e-05
9581.00,0.000000e+00
9582.00,0.000000e+00
9583.00,0.000000e+00
9584.00,0.000000e+00
9585.00,3.675002e-05
9586.00,3.675002e-05
9587.00,1.225001e-05
9588.00,2.450002e-05
9589.00,7.350004e-05
9590.00,2.450002e-05
9591.00,4.900003e-05
9592.00,3.675002e-05
9593.00,4.900003e-05
9594.00,1.225001e-05
9595.00,3.675002e-05
9596.00,6.125004e-05
9597.00,4.900003e-05
9598.00,6.125004e-05
9599.00,2.450002e-05
9600.00,1.225001e-05
9601.00,3.675002e-05
9602.00,1.225001e-05
9603.00,2.450002e-05
9604.00,3.675002e-05
9605.00,1.225001e-05
9606.00,0.000000e+00
9607.00,0.000000e+00
9608.00,0.000000e+00
9609.00,1.225001e-05
9610.00,2.450002e-05
9611.00,0.000000e+00
9612.00,6.125004e-05
9613.00,3.675002e-05
9614.00,2.450002e-05
9615.00,2.450002e-05
9616.00,2.450002e-05
9617.00,3.675002e-05
9618.00,2.450002e-05
9619.00,2.450002e-05
9620.00,3.675002e-05
9621.00,3.675002e-05
9622.00,3.675002e-05
9623.00,1.225001e-05
9624.00,4.900003e-05
9625.00,3.675002e-05
9626.00,1.225001e-05
9627.00,2.450002e-05
9628.00,1.225001e-05
9629.00,2.450002e-05
9630.00,0.000000e+00
9631.00,4.900003e-05
9632.00,1.225001e-05
9633.00,1.225001e-05
9634.00,2.450002e-05
9635.00,3.675002e-05
9636.00,3.675002e-05
9637.00,0.000000e+00
9638.00,3.675002e-05
9639.00,2.450002e-05
9640.00,2.450002e-05
9641.00,0.000000e+00
9642.00,2.450002e-05
9643.00,1.225001e-05
9644.00,1.225001e-05
9645.00,1.225001e-05
9646.00,2.450002e-05
9647.00,4.900003e-05
9648.00,1.225001e-05
9649.00,2.450002e-05
9650.00,2.450002e-05
9651.00,2.450002e-05
9652.00,0.000000e+00
9653.00,2.450002e-05
9654.00,0.000000e+00
9655.00,2.450002e-05
9656.00,1.225001e-05
9657.00,1.225001e-05
9658.00,2.450002e-05
9659.00,3.675002e-05
9660.00,0.000000e+00
9661.00,1.225001e-05
9662.00,3.675002e-05
9663.00,2.450002e-05
9664.00,2.450002e-05
9665.00,0.000000e+00
9666.00,1.225001e-05
9667.00,0.000000e+00
9668.00,2.450002e-05
9669.00,1.225001e-05
9670.00,0.000000e+00
9671.00,2.450002e-05
9672.00,0.000000e+00
9673.00,1.225001e-05
9674.00,0.000000e+00
9675.00,1.225001e-05
9676.00,1.225001e-05
9677.00,4.900003e-05
9678.00,2.450002e-05
9679.00,1.225001e-05
9680.00,8.575006e-05
9681.00,4.900003e-05
9682.00,2.450002e-05
9683.00,2.450002e-05
9684.00,3.675002e-05
9685.00,1.225001e-05
9686.00,2.450002e-05
9687.00,6.125004e-05
9688.00,1.225001e-05
9689.00,2.450002e-05
9690.00,1.225001e-05
9691.00,0.000000e+00
9692.00,3.675002e-05
9693.00,2.450002e-05
9694.00,3.675002e-05
9695.00,1.225001e-05
9696.00,2.450002e-05
9697.00,1.225001e-05
9698.00,0.000000e+00
9699.00,0.000000e+00
9700.00,2.450002e-05
9701.00,3.675002e-05
9702.00,0.000000e+00
9703.00,3.675002e-05
9704.00,0.000000e+00
9705.00,0.000000e+00
9706.00,1.225001e-05
9707.00,2.450002e-05
9708.00,0.000000e+00
9709.00,1.225001e-05
9710.00,2.450002e-05
9711.00,1.225001e-05
9712.00,3.675002e-05
9713.00,4.900003e-05
9714.00,2.450002e-05
9715.00,0.000000e+00
9716.00,1.225001e-05
9717.00,3.675002e-05
9718.00,3.675002e-05
9719.00,1.225001e-05
9720.00,3.675002e-05
9721.00,0.000000e+00
9722.00,3.675002e-05
9723.00,2.450002e-05
9724.00,0.000000e+00
9725.00,1.225001e-05
9726.00,2.450002e-05
9727.00,1.225001e-05
9728.00,0.000000e+00
9729.00,0.000000e+00
9730.00,1.225001e-05
9731.00,4.900003e-05
9732.00,1.225001e-05
9733.00,2.450002e-05
9734.00,1.225001e-05
9735.00,3.675002e-05
9736.00,0.000000e+00
9737.00,4.900003e-05
9738.00,0.000000e+00
9739.00,2.450002e-05
9740.00,2.450002e-05
9741.00,1.225001e-05
9742.00,1.225001e-05
9743.00,0.000000e+00
9744.00,0.000000e+00
9745.00,1.225001e-05
9746.00,0.000000e+00
9747.00,1.225001e-05
9748.00,0.000000e+00
9749.00,0.000000e+00
9750.00,1.225001e-05
9751.00,1.225001e-05
9752.00,2.450002e-05
9753.00,2.450002e-05
9754.00,3.675002e-05
9755.00,2.450002e-05
9756.00,2.450002e-05
9757.00,2.450002e-05
9758.00,0.000000e+00
9759.00,4.900003e-05
9760.00,2.450002e-05
9761.00,2.450002e-05
9762.00,1.225001e-05
9763.00,0.000000e+00
9764.00,1.225001e-05
9765.00,0.000000e+00
9766.00,3.675002e-05
9767.00,1.225001e-05
9768.00,2.450002e-05
9769.00,4.900003e-05
9770.00,0.000000e+00
9771.00,2.450002e-05
9772.00,1.225001e-05
9773.00,1.225001e-05
9774.00,1.225001e-05
9775.00,4.900003e-05
9776.00,1.225001e-05
9777.00,1.225001e-05
9778.00,0.000000e+00
9779.00,0.000000e+00
9780.00,0.000000e+00
9781.00,0.000000e+00
9782.00,1.225001e-05
9783.00,0.000000e+00
9784.00,0.000000e+00
9785.00,0.000000e+00
9786.00,0.000000e+00
9787.00,0.000000e+00
9788.00,1.225001e-05
9789.00,6.125004e-05
9790.00,1.225001e-05
9791.00,0.000000e+00
9792.00,3.675002e-05
9793.00,1.225001e-05
9794.00,3.675002e-05
9795.00,0.000000e+00
9796.00,0.000000e+00
9797.00,2.450002e-05
9798.00,1.225001e-05
9799.00,2.450002e-05
9800.00,1.225001e-05
9801.00,1.225001e-05
9802.00,0.000000e+00
9803.00,1.225001e-05
9804.00,2.450002e-05
9805.00,1.225001e-05
9806.00,0.000000e+00
9807.00,0.000000e+00
9808.00,4.900003e-05
9809.00,1.225001e-05
9810.00,2.450002e-05
9811.00,1.225001e-05
9812.00,3.675002e-05
9813.00,0.000000e+00
9814.00,1.225001e-05
9815.00,1.225001e-05
9816.00,0.000000e+00
9817.00,1.225001e-05
9818.00,1.225001e-05
9819.00,1.225001e-05
9820.00,2.450002e-05
9821.00,2.450002e-05
9822.00,3.675002e-05
9823.00,0.000000e+00
9824.00,4.900003e-05
9825.00,1.225001e-05
9826.00,2.450002e-05
9827.00,0.000000e+00
9828.00,2.450002e-05
9829.00,0.000000e+00
9830.00,0.000000e+00
9831.00,3.675002e-05
9832.00,2.450002e-05
9833.00,2.450002e-05
9834.00,1.225001e-05
9835.00,0.000000e+00
9836.00,3.675002e-05
9837.00,2.450002e-05
9838.00,3.675002e-05
9839.00,0.000000e+00
9840.00,0.000000e+00
9841.00,3.675002e-05
9842.00,0.000000e+00
9843.00,1.225001e-05
9844.00,1.225001e-05
9845.00,0.000000e+00
9846.00,1.225001e-05
9847.00,1.225001e-05
9848.00,3.675002e-05
9849.00,0.000000e+00
9850.00,1.225001e-05
9851.00,0.000000e+00
9852.00,1.225001e-05
9853.00,0.000000e+00
9854.00,1.225001e-05
9855.00,1.225001e-05
9856.00,1.225001e-05
9857.00,2.450002e-05
9858.00,0.000000e+00
9859.00,3.675002e-05
9860.00,2.450002e-05
9861.00,4.900003e-05
9862.00,0.000000e+00
9863.00,0.000000e+00
9864.00,2.450002e-05
9865.00,1.225001e-05
9866.00,1.225001e-05
9867.00,0.000000e+00
9868.00,0.000000e+00
9869.00,0.000000e+00
9870.00,0.000000e+00
9871.00,1.225001e-05
9872.00,0.000000e+00
9873.00,0.000000e+00
9874.00,0.000000e+00
9875.00,3.675002e-05
9876.00,0.000000e+00
9877.00,1.225001e-05
9878.00,4.900003e-05
9879.00,0.000000e+00
9880.00,2.450002e-05
9881.00,0.000000e+00
9882.00,3.675002e-05
9883.00,2.450002e-05
9884.00,0.000000e+00
9885.00,1.225001e-05
9886.00,0.000000e+00
9887.00,3.675002e-05
9888.00,1.225001e-05
9889.00,1.225001e-05
9890.00,0.000000e+00
9891.00,1.225001e-05
9892.00,1.225001e-05
9893.00,2.450002e-05
9894.00,2.450002e-05
9895.00,0.000000e+00
9896.00,3.675002e-05
9897.00,0.000000e+00
9898.00,0.000000e+00
9899.00,3.675002e-05
9900.00,0.000000e+00
9901.00,1.225001e-05
9902.00,0.000000e+00
9903.00,1.225001e-05
9904.00,0.000000e+00
9905.00,4.900003e-05
9906.00,3.675002e-05
9907.00,2.450002e-05
9908.00,1.225001e-05
9909.00,2.450002e-05
9910.00,1.225001e-05
9911.00,3.675002e-05
9912.00,1.225001e-05
9913.00,0.000000e+00
9914.00,0.000000e+00
9915.00,2.450002e-05
9916.00,1.225001e-05
9917.00,1.225001e-05
9918.00,2.450002e-05
9919.00,1.225001e-05
9920.00,1.225001e-05
9921.00,0.000000e+00
9922.00,4.900003e-05
9923.00,2.450002e-05
9924.00,0.000000e+00
9925.00,2.450002e-05
9926.00,1.225001e-05
9927.00,2.450002e-05
9928.00,1.225001e-05
9929.00,3.675002e-05
9930.00,1.225001e-05
9931.00,2.450002e-05
9932.00,0.000000e+00
9933.00,0.000000e+00
9934.00,2.450002e-05
9935.00,0.000000e+00
9936.00,2.450002e-05
9937.00,1.225001e-05
9938.00,1.225001e-05
9939.00,1.225001e-05
9940.00,1.225001e-05
9941.00,1.225001e-05
9942.00,2.450002e-05
9943.00,1.225001e-05
9944.00,0.000000e+00
9945.00,1.225001e-05
9946.00,0.000000e+00
9947.00,3.675002e-05
9948.00,0.000000e+00
9949.00,0.000000e+00
9950.00,2.450002e-05
9951.00,0.000000e+00
9952.00,2.450002e-05
9953.00,1.225001e-05
9954.00,0.000000e+00
9955.00,1.225001e-05
9956.00,1.225001e-05
9957.00,2.450002e-05
9958.00,1.225001e-05
9959.00,1.225001e-05
9960.00,1.225001e-05
9961.00,0.000000e+00
9962.00,0.000000e+00
9963.00,2.450002e-05
9964.00,1.225001e-05
9965.00,1.225001e-05
9966.00,0.000000e+00
9967.00,1.225001e-05
9968.00,2.450002e-05
9969.00,2.450002e-05
9970.00,2.450002e-05
9971.00,2.450002e-05
9972.00,0.000000e+00
9973.00,1.225001e-05
9974.00,1.225001e-05
9975.00,1.225001e-05
9976.00,0.000000e+00
9977.00,2.450002e-05
9978.00,2.450002e-05
9979.00,1.225001e-05
9980.00,1.225001e-05
9981.00,0.000000e+00
9982.00,3.675002e-05
9983.00,2.450002e-05
9984.00,0.000000e+00
9985.00,2.450002e-05
9986.00,1.225001e-05
9987.00,2.450002e-05
9988.00,0.000000e+00
9989.00,4.900003e-05
9990.00,1.225001e-05
9991.00,0.000000e+00
9992.00,2.450002e-05
9993.00,1.225001e-05
9994.00,2.450002e-05
9995.00,0.000000e+00
9996.00,1.225001e-05
9997.00,0.000000e+00
9998.00,0.000000e+00
9999.00,0.000000e+00
10000.00,2.450002e-05
10001.00,1.225001e-05
10002.00,3.675002e-05
10003.00,2.450002e-05
10004.00,1.225001e-05
10005.00,2.450002e-05
10006.00,3.675002e-05
10007.00,3.675002e-05
10008.00,2.450002e-05
10009.00,1.225001e-05
10010.00,0.000000e+00
10011.00,1.225001e-05
10012.00,2.450002e-05
10013.00,2.450002e-05
10014.00,0.000000e+00
10015.00,1.225001e-05
10016.00,1.225001e-05
10017.00,2.450002e-05
10018.00,1.225001e-05
10019.00,2.450002e-05
10020.00,0.000000e+00
10021.00,0.000000e+00
10022.00,3.675002e-05
10023.00,0.000000e+00
10024.00,2.450002e-05
10025.00,0.000000e+00
10026.00,0.000000e+00
10027.00,0.000000e+00
10028.00,0.000000e+00
10029.00,1.225001e-05
10030.00,0.000000e+00
10031.00,3.675002e-05
10032.00,1.225001e-05
10033.00,0.000000e+00
10034.00,2.450002e-05
10035.00,1.225001e-05
10036.00,1.225001e-05
10037.00,2.450002e-05
10038.00,2.450002e-05
10039.00,1.225001e-05
10040.00,0.000000e+00
10041.00,1.225001e-05
10042.00,1.225001e-05
10043.00,0.000000e+00
10044.00,0.000000e+00
10045.00,2.450002e-05
10046.00,0.000000e+00
10047.00,1.225001e-05
10048.00,2.450002e-05
10049.00,1.225001e-05
10050.00,2.450002e-05
10051.00,0.000000e+00
10052.00,1.225001e-05
10053.00,1.225001e-05
10054.00,0.000000e+00
10055.00,0.000000e+00
10056.00,0.000000e+00
10057.00,0.000000e+00
10058.00,0.000000e+00
10059.00,1.225001e-05
10060.00,0.000000e+00
10061.00,2.450002e-05
10062.00,1.225001e-05
10063.00,1.225001e-05
10064.00,2.450002e-05
10065.00,0.000000e+00
10066.00,1.225001e-05
10067.00,3.675002e-05
10068.00,2.450002e-05
10069.00,0.000000e+00
10070.00,0.000000e+00
10071.00,1.225001e-05
10072.00,0.000000e+00
10073.00,2.450002e-05
10074.00,0.000000e+00
10075.00,1.225001e-05
10076.00,1.225001e-05
10077.00,1.225001e-05
10078.00,1.225001e-05
10079.00,1.225001e-05
10080.00,2.450002e-05
10081.00,1.225001e-05
10082.00,1.225001e-05
10083.00,1.225001e-05
10084.00,1.225001e-05
10085.00,3.675002e-05
10086.00,1.225001e-05
10087.00,1.225001e-05
10088.00,0.000000e+00
10089.00,2.450002e-05
10090.00,0.000000e+00
10091.00,0.000000e+00
10092.00,1.225001e-05
10093.00,0.000000e+00
10094.00,0.000000e+00
10095.00,2.450002e-05
10096.00,3.675002e-05
10097.00,1.225001e-05
10098.00,0.000000e+00
10099.00,0.000000e+00
10100.00,1.225001e-05
10101.00,2.450002e-05
10102.00,0.000000e+00
10103.00,1.225001e-05
10104.00,1.225001e-05
10105.00,0.000000e+00
10106.00,2.450002e-05
10107.00,0.000000e+00
10108.00,1.225001e-05
10109.00,0.000000e+00
10110.00,2.450002e-05
10111.00,0.000000e+00
10112.00,0.000000e+00
10113.00,1.225001e-05
10114.00,0.000000e+00
10115.00,2.450002e-05
10116.00,1.225001e-05
10117.00,1.225001e-05
10118.00,4.900003e-05
10119.00,0.000000e+00
10120.00,1.225001e-05
10121.00,0.000000e+00
10122.00,0.000000e+00
10123.00,0.000000e+00
10124.00,0.000000e+00
10125.00,0.000000e+00
10126.00,0.000000e+00
10127.00,2.450002e-05
10128.00,0.000000e+00
10129.00,0.000000e+00
10130.00,1.225001e-05
10131.00,1.225001e-05
10132.00,0.000000e+00
10133.00,2.450002e-05
10134.00,2.450002e-05
10135.00,0.000000e+00
10136.00,2.450002e-05
10137.00,0.000000e+00
10138.00,1.225001e-05
10139.00,1.225001e-05
10140.00,0.000000e+00
10141.00,0.000000e+00
10142.00,1.225001e-05
10143.00,0.000000e+00
10144.00,0.000000e+00
10145.00,0.000000e+00
10146.00,1.225001e-05
10147.00,0.000000e+00
10148.00,2.450002e-05
10149.00,1.225001e-05
10150.00,2.450002e-05
10151.00,0.000000e+00
10152.00,2.450002e-05
10153.00,1.225001e-05
10154.00,1.225001e-05
10155.00,0.000000e+00
10156.00,0.000000e+00
10157.00,3.675002e-05
10158.00,0.000000e+00
10159.00,2.450002e-05
10160.00,2.450002e-05
10161.00,0.000000e+00
10162.00,2.450002e-05
10163.00,2.450002e-05
10164.00,2.450002e-05
10165.00,0.000000e+00
10166.00,2.450002e-05
10167.00,0.000000e+00
10168.00,0.000000e+00
10169.00,0.000000e+00
10170.00,0.000000e+00
10171.00,3.675002e-05
10172.00,3.675002e-05
10173.00,0.000000e+00
10174.00,0.000000e+00
10175.00,2.450002e-05
10176.00,0.000000e+00
10177.00,0.000000e+00
10178.00,2.450002e-05
10179.00,0.000000e+00
10180.00,2.450002e-05
10181.00,0.000000e+00
10182.00,0.000000e+00
10183.00,0.000000e+00
10184.00,1.225001e-05
10185.00,3.675002e-05
10186.00,3.675002e-05
10187.00,3.675002e-05
10188.00,1.225001e-05
10189.00,0.000000e+00
10190.00,0.000000e+00
10191.00,2.450002e-05
10192.00,4.900003e-05
10193.00,1.225001e-05
10194.00,3.675002e-05
10195.00,1.225001e-05
10196.00,3.675002e-05
10197.00,1.225001e-05
10198.00,2.450002e-05
10199.00,1.225001e-05
10200.00,2.450002e-05
10201.00,0.000000e+00
10202.00,0.000000e+00
10203.00,2.450002e-05
10204.00,0.000000e+00
10205.00,2.450002e-05
10206.00,0.000000e+00
10207.00,0.000000e+00
10208.00,0.000000e+00
10209.00,0.000000e+00
10210.00,1.225001e-05
10211.00,0.000000e+00
10212.00,1.225001e-05
10213.00,1.225001e-05
10214.00,1.225001e-05
10215.00,1.225001e-05
10216.00,0.000000e+00
10217.00,0.000000e+00
10218.00,0.000000e+00
10219.00,0.000000e+00
10220.00,1.225001e-05
10221.00,0.000000e+00
10222.00,2.450002e-05
10223.00,0.000000e+00
10224.00,0.000000e+00
10225.00,0.000000e+00
10226.00,0.000000e+00
10227.00,0.000000e+00
10228.00,2.450002e-05
10229.00,1.225001e-05
10230.00,1.225001e-05
10231.00,1.225001e-05
10232.00,2.450002e-05
10233.00,0.000000e+00
10234.00,0.000000e+00
10235.00,0.000000e+00
10236.00,0.000000e+00
10237.00,0.000000e+00
10238.00,2.450002e-05
10239.00,0.000000e+00
10240.00,0.000000e+00
10241.00,0.000000e+00
10242.00,2.450002e-05
10243.00,1.225001e-05
10244.00,1.225001e-05
10245.00,0.000000e+00
10246.00,0.000000e+00
10247.00,1.225001e-05
10248.00,0.000000e+00
10249.00,0.000000e+00
10250.00,0.000000e+00
10251.00,0.000000e+00
10252.00,1.225001e-05
10253.00,0.000000e+00
10254.00,3.675002e-05
10255.00,1.225001e-05
10256.00,0.000000e+00
10257.00,0.000000e+00
10258.00,1.225001e-05
10259.00,0.000000e+00
10260.00,0.000000e+00
10261.00,0.000000e+00
10262.00,0.000000e+00
10263.00,0.000000e+00
10264.00,1.225001e-05
10265.00,0.000000e+00
10266.00,0.000000e+00
10267.00,0.000000e+00
10268.00,1.225001e-05
10269.00,0.000000e+00
10270.00,0.000000e+00
10271.00,1.225001e-05
10272.00,0.000000e+00
10273.00,1.225001e-05
10274.00,1.225001e-05
10275.00,0.000000e+00
10276.00,1.225001e-05
10277.00,1.225001e-05
10278.00,1.225001e-05
10279.00,1.225001e-05
10280.00,3.675002e-05
10281.00,0.000000e+00
10282.00,2.450002e-05
10283.00,1.225001e-05
10284.00,0.000000e+00
10285.00,0.000000e+00
10286.00,0.000000e+00
10287.00,1.225001e-05
10288.00,2.450002e-05
10289.00,0.000000e+00
10290.00,1.225001e-05
10291.00,1.225001e-05
10292.00,2.450002e-05
10293.00,0.000000e+00
10294.00,2.450002e-05
10295.00,1.225001e-05
10296.00,0.000000e+00
10297.00,1.225001e-05
10298.00,0.000000e+00
10299.00,0.000000e+00
10300.00,0.000000e+00
10301.00,2.450002e-05
10302.00,1.225001e-05
10303.00,1.225001e-05
10304.00,0.000000e+00
10305.00,0.000000e+00
10306.00,2.450002e-05
10307.00,0.000000e+00
10308.00,0.000000e+00
10309.00,0.000000e+00
10310.00,1.225001e-05
10311.00,0.000000e+00
10312.00,0.000000e+00
10313.00,1.225001e-05
10314.00,0.000000e+00
10315.00,1.225001e-05
10316.00,0.000000e+00
10317.00,0.000000e+00
10318.00,1.225001e-05
10319.00,1.225001e-05
10320.00,0.000000e+00
10321.00,0.000000e+00
10322.00,1.225001e-05
10323.00,1.225001e-05
10324.00,0.000000e+00
10325.00,0.000000e+00
10326.00,1.225001e-05
10327.00,2.450002e-05
10328.00,0.000000e+00
10329.00,2.450002e-05
10330.00,0.000000e+00
10331.00,3.675002e-05
10332.00,0.000000e+00
10333.00,1.225001e-05
10334.00,0.000000e+00
10335.00,1.225001e-05
10336.00,0.000000e+00
10337.00,2.450002e-05
10338.00,0.000000e+00
10339.00,0.000000e+00
10340.00,2.450002e-05
10341.00,1.225001e-05
10342.00,1.225001e-05
10343.00,4.900003e-05
10344.00,0.000000e+00
10345.00,0.000000e+00
10346.00,2.450002e-05
10347.00,0.000000e+00
10348.00,1.225001e-05
10349.00,1.225001e-05
10350.00,0.000000e+00
10351.00,0.000000e+00
10352.00,0.000000e+00
10353.00,0.000000e+00
10354.00,0.000000e+00
10355.00,1.225001e-05
10356.00,2.450002e-05
10357.00,1.225001e-05
10358.00,0.000000e+00
10359.00,2.450002e-05
10360.00,0.000000e+00
10361.00,0.000000e+00
10362.00,0.000000e+00
10363.00,0.000000e+00
10364.00,4.900003e-05
10365.00,0.000000e+00
10366.00,1.225001e-05
10367.00,1.225001e-05
10368.00,1.225001e-05
10369.00,2.450002e-05
10370.00,0.000000e+00
10371.00,1.225001e-05
10372.00,1.225001e-05
10373.00,2.450002e-05
10374.00,0.000000e+00
10375.00,0.000000e+00
10376.00,1.225001e-05
10377.00,3.675002e-05
10378.00,0.000000e+00
10379.00,0.000000e+00
10380.00,0.000000e+00
10381.00,0.000000e+00
10382.00,0.000000e+00
10383.00,0.000000e+00
10384.00,1.225001e-05
10385.00,2.450002e-05
10386.00,0.000000e+00
10387.00,0.000000e+00
10388.00,1.225001e-05
10389.00,1.225001e-05
10390.00,0.000000e+00
10391.00,0.000000e+00
10392.00,1.225001e-05
10393.00,0.000000e+00
10394.00,0.000000e+00
10395.00,0.000000e+00
10396.00,0.000000e+00
10397.00,0.000000e+00
10398.00,1.225001e-05
10399.00,2.450002e-05
10400.00,1.225001e-05
10401.00,3.675002e-05
10402.00,1.225001e-05
10403.00,0.000000e+00
10404.00,1.225001e-05
10405.00,0.000000e+00
10406.00,4.900003e-05
10407.00,1.225001e-05
10408.00,1.225001e-05
10409.00,1.225001e-05
10410.00,1.225001e-05
10411.00,0.000000e+00
10412.00,1.225001e-05
10413.00,1.225001e-05
10414.00,0.000000e+00
10415.00,2.450002e-05
10416.00,0.000000e+00
10417.00,1.225001e-05
10418.00,0.000000e+00
10419.00,0.000000e+00
10420.00,1.225001e-05
10421.00,2.450002e-05
10422.00,2.450002e-05
10423.00,1.225001e-05
10424.00,1.225001e-05
10425.00,1.225001e-05
10426.00,1.225001e-05
10427.00,2.450002e-05
10428.00,0.000000e+00
10429.00,0.000000e+00
10430.00,0.000000e+00
10431.00,1.225001e-05
10432.00,1.225001e-05
10433.00,0.000000e+00
10434.00,1.225001e-05
10435.00,0.000000e+00
10436.00,3.675002e-05
10437.00,0.000000e+00
10438.00,2.450002e-05
10439.00,0.000000e+00
10440.00,1.225001e-05
10441.00,0.000000e+00
10442.00,0.000000e+00
10443.00,2.450002e-05
10444.00,0.000000e+00
10445.00,0.000000e+00
10446.00,1.225001e-05
10447.00,1.225001e-05
10448.00,1.225001e-05
10449.00,1.225001e-05
10450.00,3.675002e-05
10451.00,0.000000e+00
10452.00,1.225001e-05
10453.00,0.000000e+00
10454.00,2.450002e-05
10455.00,1.225001e-05
10456.00,0.000000e+00
10457.00,1.225001e-05
10458.00,0.000000e+00
10459.00,1.225001e-05
10460.00,0.000000e+00
10461.00,0.000000e+00
10462.00,0.000000e+00
10463.00,0.000000e+00
10464.00,3.675002e-05
10465.00,1.225001e-05
10466.00,1.225001e-05
10467.00,0.000000e+00
10468.00,0.000000e+00
10469.00,0.000000e+00
10470.00,1.225001e-05
10471.00,2.450002e-05
10472.00,1.225001e-05
10473.00,1.225001e-05
10474.00,3.675002e-05
10475.00,0.000000e+00
10476.00,0.000000e+00
10477.00,0.000000e+00
10478.00,2.450002e-05
10479.00,0.000000e+00
10480.00,2.450002e-05
10481.00,1.225001e-05
10482.00,0.000000e+00
10483.00,0.000000e+00
10484.00,0.000000e+00
10485.00,0.000000e+00
10486.00,0.000000e+00
10487.00,1.225001e-05
10488.00,0.000000e+00
10489.00,1.225001e-05
10490.00,2.450002e-05
10491.00,1.225001e-05
10492.00,1.225001e-05
10493.00,0.000000e+00
10494.00,0.000000e+00
10495.00,0.000000e+00
10496.00,1.225001e-05
10497.00,2.450002e-05
10498.00,1.225001e-05
10499.00,0.000000e+00
10500.00,0.000000e+00
10501.00,2.450002e-05
10502.00,0.000000e+00
10503.00,0.000000e+00
10504.00,1.225001e-05
10505.00,1.225001e-05
10506.00,3.675002e-05
10507.00,0.000000e+00
10508.00,4.900003e-05
10509.00,0.000000e+00
10510.00,1.225001e-05
10511.00,1.225001e-05
10512.00,0.000000e+00
10513.00,1.225001e-05
10514.00,1.225001e-05
10515.00,0.000000e+00
10516.00,0.000000e+00
10517.00,2.450002e-05
10518.00,1.225001e-05
10519.00,0.000000e+00
10520.00,1.225001e-05
10521.00,1.225001e-05
10522.00,3.675002e-05
10523.00,0.000000e+00
10524.00,1.225001e-05
10525.00,1.225001e-05
10526.00,0.000000e+00
10527.00,1.225001e-05
10528.00,0.000000e+00
10529.00,1.225001e-05
10530.00,1.225001e-05
10531.00,1.225001e-05
10532.00,0.000000e+00
10533.00,0.000000e+00
10534.00,1.225001e-05
10535.00,1.225001e-05
10536.00,2.450002e-05
10537.00,0.000000e+00
10538.00,0.000000e+00
10539.00,0.000000e+00
10540.00,2.450002e-05
10541.00,1.225001e-05
10542.00,1.225001e-05
10543.00,3.675002e-05
10544.00,2.450002e-05
10545.00,1.225001e-05
10546.00,0.000000e+00
10547.00,0.000000e+00
10548.00,0.000000e+00
10549.00,2.450002e-05
10550.00,0.000000e+00
10551.00,0.000000e+00
10552.00,0.000000e+00
10553.00,0.000000e+00
10554.00,0.000000e+00
10555.00,1.225001e-05
10556.00,0.000000e+00
10557.00,0.000000e+00
10558.00,1.225001e-05
10559.00,1.225001e-05
10560.00,0.000000e+00
10561.00,0.000000e+00
10562.00,1.225001e-05
10563.00,0.000000e+00
10564.00,0.000000e+00
10565.00,1.225001e-05
10566.00,1.225001e-05
10567.00,0.000000e+00
10568.00,1.225001e-05
10569.00,3.675002e-05
10570.00,1.225001e-05
10571.00,2.450002e-05
10572.00,1.225001e-05
10573.00,0.000000e+00
10574.00,1.225001e-05
10575.00,1.225001e-05
10576.00,3.675002e-05
10577.00,0.000000e+00
10578.00,1.225001e-05
10579.00,1.225001e-05
10580.00,1.225001e-05
10581.00,0.000000e+00
10582.00,0.000000e+00
10583.00,1.225001e-05
10584.00,0.000000e+00
10585.00,2.450002e-05
10586.00,0.000000e+00
10587.00,0.000000e+00
10588.00,0.000000e+00
10589.00,0.000000e+00
10590.00,2.450002e-05
10591.00,0.000000e+00
10592.00,1.225001e-05
10593.00,1.225001e-05
10594.00,1.225001e-05
10595.00,0.000000e+00
10596.00,0.000000e+00
10597.00,0.000000e+00
10598.00,0.000000e+00
10599.00,2.450002e-05
10600.00,0.000000e+00
10601.00,2.450002e-05
10602.00,1.225001e-05
10603.00,0.000000e+00
10604.00,0.000000e+00
10605.00,0.000000e+00
10606.00,1.225001e-05
10607.00,1.225001e-05
10608.00,1.225001e-05
10609.00,1.225001e-05
10610.00,1.225001e-05
10611.00,1.225001e-05
10612.00,3.675002e-05
10613.00,1.225001e-05
10614.00,0.000000e+00
10615.00,2.450002e-05
10616.00,1.225001e-05
10617.00,1.225001e-05
10618.00,2.450002e-05
10619.00,1.225001e-05
10620.00,1.225001e-05
10621.00,1.225001e-05
10622.00,0.000000e+00
10623.00,2.450002e-05
10624.00,0.000000e+00
10625.00,2.450002e-05
10626.00,1.225001e-05
10627.00,0.000000e+00
10628.00,2.450002e-05
10629.00,1.225001e-05
10630.00,1.225001e-05
10631.00,0.000000e+00
10632.00,3.675002e-05
10633.00,0.000000e+00
10634.00,3.675002e-05
10635.00,0.000000e+00
10636.00,0.000000e+00
10637.00,1.225001e-05
10638.00,1.225001e-05
10639.00,0.000000e+00
10640.00,1.225001e-05
10641.00,0.000000e+00
10642.00,0.000000e+00
10643.00,3.675002e-05
10644.00,0.000000e+00
10645.00,1.225001e-05
10646.00,0.000000e+00
10647.00,0.000000e+00
10648.00,1.225001e-05
10649.00,0.000000e+00
10650.00,3.675002e-05
10651.00,1.225001e-05
10652.00,1.225001e-05
10653.00,1.225001e-05
10654.00,2.450002e-05
10655.00,1.225001e-05
10656.00,1.225001e-05
10657.00,0.000000e+00
10658.00,1.225001e-05
10659.00,0.000000e+00
10660.00,0.000000e+00
10661.00,0.000000e+00
10662.00,2.450002e-05
10663.00,1.225001e-05
10664.00,1.225001e-05
10665.00,2.450002e-05
10666.00,3.675002e-05
10667.00,0.000000e+00
10668.00,1.225001e-05
10669.00,1.225001e-05
10670.00,1.225001e-05
10671.00,2.450002e-05
10672.00,1.225001e-05
10673.00,1.225001e-05
10674.00,0.000000e+00
10675.00,1.225001e-05
10676.00,0.000000e+00
10677.00,0.000000e+00
10678.00,1.225001e-05
10679.00,1.225001e-05
10680.00,3.675002e-05
10681.00,0.000000e+00
10682.00,0.000000e+00
10683.00,0.000000e+00
10684.00,2.450002e-05
10685.00,2.450002e-05
10686.00,1.225001e-05
10687.00,0.000000e+00
10688.00,0.000000e+00
10689.00,0.000000e+00
10690.00,2.450002e-05
10691.00,1.225001e-05
10692.00,7.350004e-05
10693.00,0.000000e+00
10694.00,0.000000e+00
10695.00,2.450002e-05
10696.00,1.225001e-05
10697.00,3.675002e-05
10698.00,0.000000e+00
10699.00,3.675002e-05
10700.00,1.225001e-05
10701.00,2.450002e-05
10702.00,1.225001e-05
10703.00,1.225001e-05
10704.00,2.450002e-05
10705.00,3.675002e-05
10706.00,0.000000e+00
10707.00,1.225001e-05
10708.00,0.000000e+00
10709.00,1.225001e-05
10710.00,0.000000e+00
10711.00,1.225001e-05
10712.00,0.000000e+00
10713.00,4.900003e-05
10714.00,1.225001e-05
10715.00,2.450002e-05
10716.00,1.225001e-05
10717.00,1.225001e-05
10718.00,2.450002e-05
10719.00,0.000000e+00
10720.00,2.450002e-05
10721.00,2.450002e-05
10722.00,1.225001e-05
10723.00,1.225001e-05
10724.00,1.225001e-05
10725.00,2.450002e-05
10726.00,0.000000e+00
10727.00,0.000000e+00
10728.00,1.225001e-05
10729.00,3.675002e-05
10730.00,1.225001e-05
10731.00,0.000000e+00
10732.00,1.225001e-05
10733.00,0.000000e+00
10734.00,0.000000e+00
10735.00,1.225001e-05
10736.00,3.675002e-05
10737.00,1.225001e-05
10738.00,0.000000e+00
10739.00,1.225001e-05
10740.00,0.000000e+00
10741.00,1.225001e-05
10742.00,1.225001e-05
10743.00,1.225001e-05
10744.00,2.450002e-05
10745.00,0.000000e+00
10746.00,0.000000e+00
10747.00,0.000000e+00
10748.00,0.000000e+00
10749.00,0.000000e+00
10750.00,1.225001e-05
10751.00,0.000000e+00
10752.00,1.225001e-05
10753.00,0.000000e+00
10754.00,1.225001e-05
10755.00,1.225001e-05
10756.00,1.225001e-05
10757.00,0.000000e+00
10758.00,1.225001e-05
10759.00,1.225001e-05
10760.00,0.000000e+00
10761.00,0.000000e+00
10762.00,1.225001e-05
10763.00,0.000000e+00
10764.00,2.450002e-05
10765.00,0.000000e+00
10766.00,0.000000e+00
10767.00,1.225001e-05
10768.00,2.450002e-05
10769.00,1.225001e-05
10770.00,0.000000e+00
10771.00,3.675002e-05
10772.00,2.450002e-05
10773.00,1.225001e-05
10774.00,2.450002e-05
10775.00,0.000000e+00
10776.00,0.000000e+00
10777.00,1.225001e-05
10778.00,0.000000e+00
10779.00,1.225001e-05
10780.00,0.000000e+00
10781.00,1.225001e-05
10782.00,0.000000e+00
10783.00,1.225001e-05
10784.00,1.225001e-05
10785.00,3.675002e-05
10786.00,1.225001e-05
10787.00,1.225001e-05
10788.00,1.225001e-05
10789.00,1.225001e-05
10790.00,3.675002e-05
10791.00,0.000000e+00
10792.00,0.000000e+00
10793.00,0.000000e+00
10794.00,0.000000e+00
10795.00,0.000000e+00
10796.00,0.000000e+00
10797.00,1.225001e-05
10798.00,0.000000e+00
10799.00,1.225001e-05
10800.00,0.000000e+00
10801.00,1.225001e-05
10802.00,0.000000e+00
10803.00,2.450002e-05
10804.00,1.225001e-05
10805.00,0.000000e+00
10806.00,1.225001e-05
10807.00,1.225001e-05
10808.00,2.450002e-05
10809.00,0.000000e+00
10810.00,1.225001e-05
10811.00,1.225001e-05
10812.00,0.000000e+00
10813.00,2.450002e-05
10814.00,0.000000e+00
10815.00,2.450002e-05
10816.00,2.450002e-05
10817.00,0.000000e+00
10818.00,2.450002e-05
10819.00,0.000000e+00
10820.00,4.900003e-05
10821.00,1.225001e-05
10822.00,0.000000e+00
10823.00,0.000000e+00
10824.00,0.000000e+00
10825.00,1.225001e-05
10826.00,1.225001e-05
10827.00,2.450002e-05
10828.00,0.000000e+00
10829.00,0.000000e+00
10830.00,1.225001e-05
10831.00,1.225001e-05
10832.00,3.675002e-05
10833.00,4.900003e-05
10834.00,0.000000e+00
10835.00,0.000000e+00
10836.00,0.000000e+00
10837.00,0.000000e+00
10838.00,1.225001e-05
10839.00,1.225001e-05
10840.00,0.000000e+00
10841.00,1.225001e-05
10842.00,0.000000e+00
10843.00,0.000000e+00
10844.00,0.000000e+00
10845.00,1.225001e-05
10846.00,0.000000e+00
10847.00,0.000000e+00
10848.00,1.225001e-05
10849.00,1.225001e-05
10850.00,1.225001e-05
10851.00,0.000000e+00
10852.00,0.000000e+00
10853.00,1.225001e-05
10854.00,0.000000e+00
10855.00,2.450002e-05
10856.00,0.000000e+00
10857.00,2.450002e-05
10858.00,0.000000e+00
10859.00,0.000000e+00
10860.00,1.225001e-05
10861.00,0.000000e+00
10862.00,1.225001e-05
10863.00,0.000000e+00
10864.00,0.000000e+00
10865.00,0.000000e+00
10866.00,1.225001e-05
10867.00,1.225001e-05
10868.00,0.000000e+00
10869.00,0.000000e+00
10870.00,0.000000e+00
10871.00,1.225001e-05
10872.00,1.225001e-05
10873.00,3.675002e-05
10874.00,0.000000e+00
10875.00,0.000000e+00
10876.00,9.800006e-05
10877.00,2.450002e-05
10878.00,3.675002e-05
10879.00,1.225001e-05
10880.00,0.000000e+00
10881.00,2.450002e-05
10882.00,1.225001e-05
10883.00,2.450002e-05
10884.00,1.225001e-05
10885.00,2.450002e-05
10886.00,0.000000e+00
10887.00,0.000000e+00
10888.00,0.000000e+00
10889.00,0.000000e+00
10890.00,0.000000e+00
10891.00,1.225001e-05
10892.00,0.000000e+00
10893.00,1.225001e-05
10894.00,2.450002e-05
10895.00,1.225001e-05
10896.00,3.675002e-05
10897.00,2.450002e-05
10898.00,1.225001e-05
10899.00,0.000000e+00
10900.00,0.000000e+00
10901.00,0.000000e+00
10902.00,1.225001e-05
10903.00,0.000000e+00
10904.00,2.450002e-05
10905.00,0.000000e+00
10906.00,3.675002e-05
10907.00,1.225001e-05
10908.00,1.225001e-05
10909.00,1.225001e-05
10910.00,2.450002e-05
10911.00,0.000000e+00
10912.00,1.225001e-05
10913.00,1.225001e-05
10914.00,1.225001e-05
10915.00,1.225001e-05
10916.00,0.000000e+00
10917.00,0.000000e+00
10918.00,1.225001e-05
10919.00,2.450002e-05
10920.00,0.000000e+00
10921.00,0.000000e+00
10922.00,0.000000e+00
10923.00,2.450002e-05
10924.00,0.000000e+00
10925.00,0.000000e+00
10926.00,1.225001e-05
10927.00,1.225001e-05
10928.00,0.000000e+00
10929.00,0.000000e+00
10930.00,0.000000e+00
10931.00,0.000000e+00
10932.00,2.450002e-05
10933.00,1.225001e-05
10934.00,0.000000e+00
10935.00,0.000000e+00
10936.00,1.225001e-05
10937.00,1.225001e-05
10938.00,0.000000e+00
10939.00,0.000000e+00
10940.00,0.000000e+00
10941.00,2.450002e-05
10942.00,1.225001e-05
10943.00,2.450002e-05
10944.00,0.000000e+00
10945.00,0.000000e+00
10946.00,0.000000e+00
10947.00,2.450002e-05
10948.00,3.675002e-05
10949.00,1.225001e-05
10950.00,1.225001e-05
10951.00,0.000000e+00
10952.00,0.000000e+00
10953.00,2.450002e-05
10954.00,0.000000e+00
10955.00,1.225001e-05
10956.00,1.225001e-05
10957.00,2.450002e-05
10958.00,0.000000e+00
10959.00,0.000000e+00
10960.00,1.225001e-05
10961.00,0.000000e+00
10962.00,0.000000e+00
10963.00,1.225001e-05
10964.00,2.450002e-05
10965.00,0.000000e+00
10966.00,0.000000e+00
10967.00,0.000000e+00
10968.00,0.000000e+00
10969.00,0.000000e+00
10970.00,0.000000e+00
10971.00,2.450002e-05
10972.00,0.000000e+00
10973.00,2.450002e-05
10974.00,1.225001e-05
10975.00,0.000000e+00
10976.00,1.225001e-05
10977.00,1.225001e-05
10978.00,0.000000e+00
10979.00,0.000000e+00
10980.00,0.000000e+00
10981.00,0.000000e+00
10982.00,0.000000e+00
10983.00,1.225001e-05
10984.00,0.000000e+00
10985.00,2.450002e-05
10986.00,0.000000e+00
10987.00,0.000000e+00
10988.00,0.000000e+00
10989.00,1.225001e-05
10990.00,0.000000e+00
10991.00,0.000000e+00
10992.00,1.225001e-05
10993.00,1.225001e-05
10994.00,1.225001e-05
10995.00,2.450002e-05
10996.00,0.000000e+00
10997.00,0.000000e+00
10998.00,0.000000e+00
10999.00,0.000000e+00
11000.00,0.000000e+00
11001.00,2.450002e-05
11002.00,0.000000e+00
11003.00,0.000000e+00
11004.00,2.450002e-05
11005.00,1.225001e-05
11006.00,0.000000e+00
11007.00,1.225001e-05
11008.00,0.000000e+00
11009.00,2.450002e-05
11010.00,0.000000e+00
11011.00,0.000000e+00
11012.00,0.000000e+00
11013.00,1.225001e-05
11014.00,2.450002e-05
11015.00,1.225001e-05
11016.00,1.225001e-05
11017.00,0.000000e+00
11018.00,0.000000e+00
11019.00,1.225001e-05
11020.00,1.225001e-05
11021.00,1.225001e-05
11022.00,2.450002e-05
11023.00,0.000000e+00
11024.00,0.000000e+00
11025.00,1.225001e-05
11026.00,0.000000e+00
11027.00,1.225001e-05
11028.00,0.000000e+00
11029.00,3.675002e-05
11030.00,2.450002e-05
11031.00,0.000000e+00
11032.00,1.225001e-05
11033.00,1.225001e-05
11034.00,0.000000e+00
11035.00,0.000000e+00
11036.00,0.000000e+00
11037.00,0.000000e+00
11038.00,0.000000e+00
11039.00,0.000000e+00
11040.00,2.450002e-05
11041.00,1.225001e-05
11042.00,0.000000e+00
11043.00,1.225001e-05
11044.00,0.000000e+00
11045.00,0.000000e+00
11046.00,0.000000e+00
11047.00,0.000000e+00
11048.00,0.000000e+00
11049.00,0.000000e+00
11050.00,1.225001e-05
11051.00,1.225001e-05
11052.00,0.000000e+00
11053.00,1.225001e-05
11054.00,0.000000e+00
11055.00,0.000000e+00
11056.00,0.000000e+00
11057.00,0.000000e+00
11058.00,1.225001e-05
11059.00,0.000000e+00
11060.00,0.000000e+00
11061.00,1.225001e-05
11062.00,1.225001e-05
11063.00,1.225001e-05
11064.00,2.450002e-05
11065.00,0.000000e+00
11066.00,0.000000e+00
11067.00,0.000000e+00
11068.00,0.000000e+00
11069.00,0.000000e+00
11070.00,1.225001e-05
11071.00,0.000000e+00
11072.00,0.000000e+00
11073.00,0.000000e+00
11074.00,2.450002e-05
11075.00,0.000000e+00
11076.00,1.225001e-05
11077.00,0.000000e+00
11078.00,0.000000e+00
11079.00,0.000000e+00
11080.00,2.450002e-05
11081.00,2.450002e-05
11082.00,0.000000e+00
11083.00,1.225001e-05
11084.00,1.225001e-05
11085.00,1.225001e-05
11086.00,0.000000e+00
11087.00,0.000000e+00
11088.00,1.225001e-05
11089.00,1.225001e-05
11090.00,1.225001e-05
11091.00,0.000000e+00
11092.00,2.450002e-05
11093.00,0.000000e+00
11094.00,0.000000e+00
11095.00,0.000000e+00
11096.00,2.450002e-05
11097.00,1.225001e-05
11098.00,1.225001e-05
11099.00,3.675002e-05
11100.00,0.000000e+00
11101.00,2.450002e-05
11102.00,0.000000e+00
11103.00,0.000000e+00
11104.00,2.450002e-05
11105.00,2.450002e-05
11106.00,2.450002e-05
11107.00,1.225001e-05
11108.00,3.675002e-05
11109.00,1.225001e-05
11110.00,0.000000e+00
11111.00,0.000000e+00
11112.00,1.225001e-05
11113.00,2.450002e-05
11114.00,0.000000e+00
11115.00,0.000000e+00
11116.00,1.225001e-05
11117.00,2.450002e-05
11118.00,2.450002e-05
11119.00,0.000000e+00
11120.00,1.225001e-05
11121.00,1.225001e-05
11122.00,1.225001e-05
11123.00,0.000000e+00
11124.00,0.000000e+00
11125.00,2.450002e-05
11126.00,1.225001e-05
11127.00,1.225001e-05
11128.00,0.000000e+00
11129.00,2.450002e-05
11130.00,1.225001e-05
11131.00,0.000000e+00
11132.00,1.225001e-05
11133.00,1.225001e-05
11134.00,1.225001e-05
11135.00,0.000000e+00
11136.00,1.225001e-05
11137.00,0.000000e+00
11138.00,1.225001e-05
11139.00,0.000000e+00
11140.00,1.225001e-05
11141.00,4.900003e-05
11142.00,2.450002e-05
11143.00,0.000000e+00
11144.00,2.450002e-05
11145.00,1.225001e-05
11146.00,0.000000e+00
11147.00,0.000000e+00
11148.00,1.225001e-05
11149.00,0.000000e+00
11150.00,0.000000e+00
11151.00,0.000000e+00
11152.00,0.000000e+00
11153.00,2.450002e-05
11154.00,1.225001e-05
11155.00,0.000000e+00
11156.00,0.000000e+00
11157.00,1.225001e-05
11158.00,0.000000e+00
11159.00,0.000000e+00
11160.00,2.450002e-05
11161.00,1.225001e-05
11162.00,0.000000e+00
11163.00,3.675002e-05
11164.00,0.000000e+00
11165.00,0.000000e+00
11166.00,1.225001e-05
11167.00,1.225001e-05
11168.00,0.000000e+00
11169.00,2.450002e-05
11170.00,0.000000e+00
11171.00,1.225001e-05
11172.00,0.000000e+00
11173.00,1.225001e-05
11174.00,2.450002e-05
11175.00,0.000000e+00
11176.00,1.225001e-05
11177.00,0.000000e+00
11178.00,0.000000e+00
11179.00,0.000000e+00
11180.00,0.000000e+00
11181.00,0.000000e+00
11182.00,1.225001e-05
11183.00,2.450002e-05
11184.00,0.000000e+00
11185.00,2.450002e-05
11186.00,1.225001e-05
11187.00,0.000000e+00
11188.00,2.450002e-05
11189.00,0.000000e+00
11190.00,1.225001e-05
11191.00,0.000000e+00
11192.00,2.450002e-05
11193.00,0.000000e+00
11194.00,0.000000e+00
11195.00,0.000000e+00
11196.00,3.675002e-05
11197.00,0.000000e+00
11198.00,2.450002e-05
11199.00,0.000000e+00
11200.00,1.225001e-05
11201.00,0.000000e+00
11202.00,1.225001e-05
11203.00,0.000000e+00
11204.00,1.225001e-05
11205.00,1.225001e-05
11206.00,0.000000e+00
11207.00,1.225001e-05
11208.00,1.225001e-05
11209.00,2.450002e-05
11210.00,0.000000e+00
11211.00,0.000000e+00
11212.00,0.000000e+00
11213.00,1.225001e-05
11214.00,2.450002e-05
11215.00,0.000000e+00
11216.00,0.000000e+00
11217.00,1.225001e-05
11218.00,1.225001e-05
11219.00,2.450002e-05
11220.00,0.000000e+00
11221.00,0.000000e+00
11222.00,0.000000e+00
11223.00,1.225001e-05
11224.00,0.000000e+00
11225.00,0.000000e+00
11226.00,1.225001e-05
11227.00,2.450002e-05
11228.00,0.000000e+00
11229.00,1.225001e-05
11230.00,2.450002e-05
11231.00,0.000000e+00
11232.00,2.450002e-05
11233.00,2.450002e-05
11234.00,2.450002e-05
11235.00,0.000000e+00
11236.00,1.225001e-05
11237.00,1.225001e-05
11238.00,0.000000e+00
11239.00,0.000000e+00
11240.00,2.450002e-05
11241.00,1.225001e-05
11242.00,1.225001e-05
11243.00,1.225001e-05
11244.00,0.000000e+00
11245.00,1.225001e-05
11246.00,0.000000e+00
11247.00,0.000000e+00
11248.00,3.675002e-05
11249.00,1.225001e-05
11250.00,2.450002e-05
11251.00,1.225001e-05
11252.00,1.225001e-05
11253.00,2.450002e-05
11254.00,0.000000e+00
11255.00,3.675002e-05
11256.00,0.000000e+00
11257.00,1.225001e-05
11258.00,1.225001e-05
11259.00,0.000000e+00
11260.00,0.000000e+00
11261.00,0.000000e+00
11262.00,2.450002e-05
11263.00,0.000000e+00
11264.00,2.450002e-05
11265.00,0.000000e+00
11266.00,0.000000e+00
11267.00,0.000000e+00
11268.00,0.000000e+00
11269.00,3.675002e-05
11270.00,0.000000e+00
11271.00,3.675002e-05
11272.00,0.000000e+00
11273.00,1.225001e-05
11274.00,1.225001e-05
11275.00,1.225001e-05
11276.00,1.225001e-05
11277.00,1.225001e-05
11278.00,1.225001e-05
11279.00,0.000000e+00
11280.00,0.000000e+00
11281.00,2.450002e-05
11282.00,0.000000e+00
11283.00,3.675002e-05
11284.00,0.000000e+00
11285.00,1.225001e-05
11286.00,1.225001e-05
11287.00,1.225001e-05
11288.00,0.000000e+00
11289.00,0.000000e+00
11290.00,1.225001e-05
11291.00,2.450002e-05
11292.00,3.675002e-05
11293.00,0.000000e+00
11294.00,1.225001e-05
11295.00,2.450002e-05
11296.00,0.000000e+00
11297.00,1.225001e-05
11298.00,1.225001e-05
11299.00,0.000000e+00
11300.00,0.000000e+00
11301.00,0.000000e+00
11302.00,1.225001e-05
11303.00,1.225001e-05
11304.00,0.000000e+00
11305.00,0.000000e+00
11306.00,0.000000e+00
11307.00,1.225001e-05
11308.00,0.000000e+00
11309.00,0.000000e+00
11310.00,1.225001e-05
11311.00,0.000000e+00
11312.00,0.000000e+00
11313.00,1.225001e-05
11314.00,0.000000e+00
11315.00,0.000000e+00
11316.00,1.225001e-05
11317.00,1.225001e-05
11318.00,1.225001e-05
11319.00,0.000000e+00
11320.00,1.225001e-05
11321.00,0.000000e+00
11322.00,0.000000e+00
11323.00,1.225001e-05
11324.00,1.225001e-05
11325.00,2.450002e-05
11326.00,0.000000e+00
11327.00,0.000000e+00
11328.00,0.000000e+00
11329.00,0.000000e+00
11330.00,2.450002e-05
11331.00,1.225001e-05
11332.00,1.225001e-05
11333.00,1.225001e-05
11334.00,1.225001e-05
11335.00,0.000000e+00
11336.00,0.000000e+00
11337.00,0.000000e+00
11338.00,0.000000e+00
11339.00,0.000000e+00
11340.00,0.000000e+00
11341.00,0.000000e+00
11342.00,3.675002e-05
11343.00,0.000000e+00
11344.00,1.225001e-05
11345.00,0.000000e+00
11346.00,1.225001e-05
11347.00,2.450002e-05
11348.00,0.000000e+00
11349.00,0.000000e+00
11350.00,0.000000e+00
11351.00,0.000000e+00
11352.00,0.000000e+00
11353.00,2.450002e-05
11354.00,2.450002e-05
11355.00,1.225001e-05
11356.00,0.000000e+00
11357.00,0.000000e+00
11358.00,0.000000e+00
11359.00,0.000000e+00
11360.00,1.225001e-05
11361.00,0.000000e+00
11362.00,0.000000e+00
11363.00,0.000000e+00
11364.00,2.450002e-05
11365.00,0.000000e+00
11366.00,1.225001e-05
11367.00,2.450002e-05
11368.00,0.000000e+00
11369.00,0.000000e+00
11370.00,0.000000e+00
11371.00,1.225001e-05
11372.00,0.000000e+00
11373.00,2.450002e-05
11374.00,1.225001e-05
11375.00,0.000000e+00
11376.00,0.000000e+00
11377.00,0.000000e+00
11378.00,2.450002e-05
11379.00,1.225001e-05
11380.00,2.450002e-05
11381.00,0.000000e+00
11382.00,0.000000e+00
11383.00,0.000000e+00
11384.00,0.000000e+00
11385.00,2.450002e-05
11386.00,1.225001e-05
11387.00,1.225001e-05
11388.00,1.225001e-05
11389.00,0.000000e+00
11390.00,2.450002e-05
11391.00,0.000000e+00
11392.00,0.000000e+00
11393.00,1.225001e-05
11394.00,0.000000e+00
11395.00,1.225001e-05
11396.00,0.000000e+00
11397.00,2.450002e-05
11398.00,0.000000e+00
11399.00,2.450002e-05
11400.00,0.000000e+00
11401.00,0.000000e+00
11402.00,3.675002e-05
11403.00,2.450002e-05
11404.00,1.225001e-05
11405.00,2.450002e-05
11406.00,0.000000e+00
11407.00,0.000000e+00
11408.00,1.225001e-05
11409.00,0.000000e+00
11410.00,0.000000e+00
11411.00,0.000000e+00
11412.00,0.000000e+00
11413.00,1.225001e-05
11414.00,1.225001e-05
11415.00,0.000000e+00
11416.00,0.000000e+00
11417.00,0.000000e+00
11418.00,0.000000e+00
11419.00,0.000000e+00
11420.00,1.225001e-05
11421.00,0.000000e+00
11422.00,0.000000e+00
11423.00,1.225001e-05
11424.00,0.000000e+00
11425.00,1.225001e-05
11426.00,1.225001e-05
11427.00,0.000000e+00
11428.00,2.450002e-05
11429.00,1.225001e-05
11430.00,1.225001e-05
11431.00,0.000000e+00
11432.00,0.000000e+00
11433.00,1.225001e-05
11434.00,4.900003e-05
11435.00,1.225001e-05
11436.00,0.000000e+00
11437.00,2.450002e-05
11438.00,0.000000e+00
11439.00,0.000000e+00
11440.00,0.000000e+00
11441.00,0.000000e+00
11442.00,1.225001e-05
11443.00,0.000000e+00
11444.00,0.000000e+00
11445.00,0.000000e+00
11446.00,0.000000e+00
11447.00,0.000000e+00
11448.00,3.675002e-05
11449.00,0.000000e+00
11450.00,0.000000e+00
11451.00,1.225001e-05
11452.00,0.000000e+00
11453.00,0.000000e+00
11454.00,0.000000e+00
11455.00,3.675002e-05
11456.00,1.225001e-05
11457.00,2.450002e-05
11458.00,0.000000e+00
11459.00,2.450002e-05
11460.00,0.000000e+00
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,0.000000e+00
11464.00,0.000000e+00
11465.00,0.000000e+00
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measured_spectrum_04_HB4_DOWN_OVERNIGHT_1.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,3.329492e-01
41.00,6.569362e-01
42.00,3.233718e-01
43.00,6.365508e-01
44.00,3.163894e-01
45.00,6.133295e-01
46.00,3.058890e-01
47.00,3.031067e-01
48.00,5.954856e-01
49.00,2.987861e-01
50.00,5.879146e-01
51.00,2.905999e-01
52.00,6.036317e-01
53.00,3.294981e-01
54.00,3.591132e-01
55.00,7.045425e-01
56.00,3.231176e-01
57.00,6.266791e-01
58.00,3.118013e-01
59.00,6.378216e-01
60.00,3.267426e-01
61.00,3.333505e-01
62.00,6.762784e-01
63.00,3.437439e-01
64.00,7.134243e-01
65.00,3.700818e-01
66.00,8.033798e-01
67.00,4.383008e-01
68.00,4.215270e-01
69.00,7.125950e-01
70.00,3.306485e-01
71.00,6.777364e-01
72.00,3.722220e-01
73.00,1.019715e+00
74.00,6.127811e-01
75.00,6.680252e-01
76.00,1.490774e+00
77.00,5.497922e-01
78.00,7.026564e-01
79.00,2.949605e-01
80.00,5.861356e-01
81.00,2.935025e-01
82.00,2.914559e-01
83.00,5.992978e-01
84.00,3.462987e-01
85.00,9.543446e-01
86.00,5.317342e-01
87.00,8.567646e-01
88.00,3.672059e-01
89.00,3.493084e-01
90.00,5.820959e-01
91.00,2.652384e-01
92.00,5.267984e-01
93.00,2.631383e-01
94.00,5.242836e-01
95.00,2.634059e-01
96.00,2.609981e-01
97.00,5.288717e-01
98.00,2.636600e-01
99.00,5.216217e-01
100.00,2.600618e-01
101.00,5.252199e-01
102.00,2.619880e-01
103.00,2.623625e-01
104.00,5.220230e-01
105.00,2.630982e-01
106.00,5.211402e-01
107.00,2.611586e-01
108.00,5.220899e-01
109.00,2.584834e-01
110.00,2.627906e-01
111.00,5.217288e-01
112.00,2.611319e-01
113.00,5.243238e-01
114.00,2.624963e-01
115.00,5.215682e-01
116.00,2.629243e-01
117.00,2.613994e-01
118.00,5.228791e-01
119.00,2.636466e-01
120.00,5.230798e-01
121.00,2.593662e-01
122.00,5.256346e-01
123.00,2.629109e-01
124.00,2.620147e-01
125.00,5.332323e-01
126.00,2.634059e-01
127.00,5.223173e-01
128.00,2.608778e-01
129.00,5.235747e-01
130.00,2.594064e-01
131.00,2.620549e-01
132.00,5.285908e-01
133.00,2.631651e-01
134.00,5.270926e-01
135.00,2.624428e-01
136.00,5.253537e-01
137.00,2.627103e-01
138.00,5.441875e-01
139.00,3.082298e-01
140.00,3.667243e-01
141.00,7.850276e-01
142.00,3.201882e-01
143.00,5.498992e-01
144.00,2.622421e-01
145.00,5.277480e-01
146.00,2.665894e-01
147.00,2.642352e-01
148.00,5.291125e-01
149.00,2.650645e-01
150.00,5.301960e-01
151.00,2.672850e-01
152.00,5.293398e-01
153.00,2.651849e-01
154.00,2.651715e-01
155.00,5.318680e-01
156.00,2.671914e-01
157.00,5.348509e-01
158.00,2.680474e-01
159.00,5.405492e-01
160.00,2.738929e-01
161.00,2.739196e-01
162.00,5.530025e-01
163.00,2.820257e-01
164.00,5.595435e-01
165.00,2.708431e-01
166.00,5.373924e-01
167.00,2.695322e-01
168.00,2.742273e-01
169.00,5.395326e-01
170.00,2.678334e-01
171.00,5.456455e-01
172.00,2.738260e-01
173.00,5.501801e-01
174.00,2.846340e-01
175.00,3.032939e-01
176.00,6.325513e-01
177.00,3.007123e-01
178.00,5.744045e-01
179.00,2.827614e-01
180.00,5.576307e-01
181.00,2.822531e-01
182.00,2.756452e-01
183.00,5.627270e-01
184.00,2.772369e-01
185.00,5.661246e-01
186.00,2.870685e-01
187.00,5.751269e-01
188.00,2.856774e-01
189.00,2.826811e-01
190.00,5.617907e-01
191.00,2.801396e-01
192.00,5.657234e-01
193.00,2.852360e-01
194.00,5.651482e-01
195.00,2.832830e-01
196.00,2.874832e-01
197.00,5.919409e-01
198.00,3.479708e-01
199.00,8.255845e-01
200.00,3.762616e-01
201.00,6.212350e-01
202.00,2.868411e-01
203.00,2.860787e-01
204.00,5.712745e-01
205.00,2.841659e-01
206.00,5.743109e-01
207.00,2.856908e-01
208.00,5.727593e-01
209.00,2.854500e-01
210.00,2.846073e-01
211.00,5.696694e-01
212.00,2.878310e-01
213.00,5.712076e-01
214.00,2.838850e-01
215.00,5.712478e-01
216.00,2.869348e-01
217.00,2.838582e-01
218.00,5.769728e-01
219.00,2.896903e-01
220.00,5.791531e-01
221.00,2.913757e-01
222.00,5.742842e-01
223.00,2.895966e-01
224.00,2.913088e-01
225.00,5.787920e-01
226.00,2.870150e-01
227.00,5.801162e-01
228.00,2.875902e-01
229.00,5.821360e-01
230.00,2.899177e-01
231.00,2.889144e-01
232.00,5.794073e-01
233.00,2.920177e-01
234.00,5.826711e-01
235.00,2.931815e-01
236.00,5.842495e-01
237.00,2.936764e-01
238.00,2.895431e-01
239.00,5.885032e-01
240.00,2.914827e-01
241.00,5.810258e-01
242.00,2.942382e-01
243.00,5.818150e-01
244.00,2.928604e-01
245.00,2.936229e-01
246.00,5.876872e-01
247.00,2.922986e-01
248.00,5.819086e-01
249.00,2.919776e-01
250.00,5.842763e-01
251.00,2.913890e-01
252.00,5.997660e-01
253.00,3.103165e-01
254.00,3.183289e-01
255.00,6.138245e-01
256.00,2.893826e-01
257.00,5.763040e-01
258.00,2.879380e-01
259.00,5.753142e-01
260.00,2.864532e-01
261.00,2.864532e-01
262.00,5.741103e-01
263.00,2.833499e-01
264.00,5.743912e-01
265.00,2.931547e-01
266.00,5.685323e-01
267.00,2.858513e-01
268.00,2.846474e-01
269.00,5.730937e-01
270.00,2.871622e-01
271.00,5.724249e-01
272.00,2.834703e-01
273.00,5.716624e-01
274.00,2.911349e-01
275.00,2.868679e-01
276.00,5.698432e-01
277.00,2.883794e-01
278.00,5.773741e-01
279.00,2.910279e-01
280.00,5.702579e-01
281.00,2.845270e-01
282.00,2.875501e-01
283.00,5.685458e-01
284.00,2.855436e-01
285.00,5.713146e-01
286.00,2.804606e-01
287.00,5.676629e-01
288.00,2.833900e-01
289.00,2.855971e-01
290.00,5.666730e-01
291.00,2.843933e-01
292.00,5.650813e-01
293.00,2.824403e-01
294.00,5.692948e-01
295.00,2.848213e-01
296.00,2.859984e-01
297.00,5.775212e-01
298.00,2.977963e-01
299.00,5.848247e-01
300.00,2.822263e-01
301.00,5.658303e-01
302.00,2.780797e-01
303.00,2.847812e-01
304.00,5.637303e-01
305.00,2.853563e-01
306.00,5.686260e-01
307.00,2.838582e-01
308.00,5.656163e-01
309.00,2.883526e-01
310.00,2.823601e-01
311.00,5.697764e-01
312.00,2.819721e-01
313.00,5.611353e-01
314.00,2.821995e-01
315.00,5.676495e-01
316.00,2.833098e-01
317.00,2.861455e-01
318.00,5.732943e-01
319.00,2.850888e-01
320.00,5.681311e-01
321.00,2.865067e-01
322.00,5.714484e-01
323.00,2.838314e-01
324.00,2.831225e-01
325.00,5.852527e-01
326.00,3.065042e-01
327.00,6.189342e-01
328.00,3.021035e-01
329.00,5.746052e-01
330.00,2.855035e-01
331.00,2.814371e-01
332.00,5.690407e-01
333.00,2.832830e-01
334.00,5.627939e-01
335.00,2.847945e-01
336.00,5.607340e-01
337.00,2.770630e-01
338.00,2.742540e-01
339.00,5.514910e-01
340.00,2.749763e-01
341.00,5.333527e-01
342.00,2.620415e-01
343.00,5.217288e-01
344.00,2.577878e-01
345.00,2.546578e-01
346.00,5.096633e-01
347.00,2.495882e-01
348.00,4.965546e-01
349.00,2.433414e-01
350.00,4.870574e-01
351.00,2.454415e-01
352.00,2.446657e-01
353.00,4.968756e-01
354.00,2.462708e-01
355.00,4.941201e-01
356.00,2.404655e-01
357.00,4.760755e-01
358.00,2.396763e-01
359.00,2.372285e-01
360.00,4.719422e-01
361.00,2.386196e-01
362.00,4.771991e-01
363.00,2.370011e-01
364.00,4.701230e-01
365.00,2.313429e-01
366.00,4.675949e-01
367.00,2.335232e-01
368.00,2.304467e-01
369.00,4.651203e-01
370.00,2.311824e-01
371.00,4.571614e-01
372.00,2.315703e-01
373.00,4.576831e-01
374.00,2.289084e-01
375.00,2.273033e-01
376.00,4.589538e-01
377.00,2.233706e-01
378.00,4.514631e-01
379.00,2.250560e-01
380.00,4.462464e-01
381.00,2.265943e-01
382.00,2.215515e-01
383.00,4.471292e-01
384.00,2.224610e-01
385.00,4.476107e-01
386.00,2.235713e-01
387.00,4.424609e-01
388.00,2.242936e-01
389.00,2.217387e-01
390.00,4.392505e-01
391.00,2.209094e-01
392.00,4.428622e-01
393.00,2.178462e-01
394.00,4.352243e-01
395.00,2.141811e-01
396.00,2.140741e-01
397.00,4.256736e-01
398.00,2.175519e-01
399.00,4.280546e-01
400.00,2.118537e-01
401.00,4.246971e-01
402.00,2.153315e-01
403.00,2.084026e-01
404.00,4.262756e-01
405.00,2.111982e-01
406.00,4.250182e-01
407.00,2.080682e-01
408.00,4.200556e-01
409.00,2.088574e-01
410.00,2.116262e-01
411.00,4.230385e-01
412.00,2.096064e-01
413.00,4.199887e-01
414.00,2.059280e-01
415.00,4.197212e-01
416.00,2.119071e-01
417.00,2.137263e-01
418.00,4.285094e-01
419.00,2.093924e-01
420.00,4.150930e-01
421.00,2.099408e-01
422.00,4.140095e-01
423.00,2.059815e-01
424.00,2.047910e-01
425.00,4.115081e-01
426.00,2.054732e-01
427.00,4.063449e-01
428.00,2.048980e-01
429.00,4.061309e-01
430.00,2.030387e-01
431.00,2.033865e-01
432.00,4.062914e-01
433.00,2.042024e-01
434.00,4.032015e-01
435.00,2.040285e-01
436.00,4.029339e-01
437.00,2.006844e-01
438.00,2.018348e-01
439.00,4.022919e-01
440.00,2.011928e-01
441.00,4.021581e-01
442.00,2.005239e-01
443.00,4.023855e-01
444.00,2.021692e-01
445.00,2.038011e-01
446.00,4.075354e-01
447.00,2.007513e-01
448.00,4.002319e-01
449.00,2.029317e-01
450.00,4.001115e-01
451.00,2.001494e-01
452.00,2.034935e-01
453.00,4.007937e-01
454.00,2.000156e-01
455.00,3.975299e-01
456.00,2.018749e-01
457.00,3.998306e-01
458.00,2.003634e-01
459.00,1.999889e-01
460.00,3.977974e-01
461.00,1.972735e-01
462.00,3.995363e-01
463.00,1.988385e-01
464.00,3.983726e-01
465.00,1.976614e-01
466.00,1.958957e-01
467.00,3.975299e-01
468.00,1.958155e-01
469.00,4.002185e-01
470.00,1.980627e-01
471.00,3.942527e-01
472.00,2.003634e-01
473.00,1.962034e-01
474.00,3.959916e-01
475.00,1.990392e-01
476.00,3.922061e-01
477.00,1.975009e-01
478.00,3.923533e-01
479.00,1.967384e-01
480.00,3.911361e-01
481.00,1.941836e-01
482.00,1.978353e-01
483.00,3.910156e-01
484.00,1.941167e-01
485.00,3.911895e-01
486.00,1.954543e-01
487.00,3.896914e-01
488.00,2.000558e-01
489.00,1.972735e-01
490.00,3.952292e-01
491.00,1.970461e-01
492.00,3.919252e-01
493.00,1.978219e-01
494.00,3.998440e-01
495.00,1.954677e-01
496.00,1.951199e-01
497.00,3.859728e-01
498.00,1.936084e-01
499.00,4.113610e-01
500.00,2.239859e-01
501.00,4.358530e-01
502.00,2.032527e-01
503.00,1.964709e-01
504.00,3.933565e-01
505.00,1.987181e-01
506.00,4.160293e-01
507.00,2.447995e-01
508.00,8.313764e-01
509.00,9.228435e-01
510.00,1.613314e+00
511.00,5.314225e+00
512.00,2.766350e+00
513.00,3.384883e+00
514.00,7.029908e-01
515.00,6.562942e-01
516.00,2.143416e-01
517.00,1.930600e-01
518.00,3.613604e-01
519.00,1.749217e-01
520.00,3.462987e-01
521.00,1.714171e-01
522.00,3.380589e-01
523.00,1.710961e-01
524.00,1.677922e-01
525.00,3.425132e-01
526.00,1.690094e-01
527.00,3.363869e-01
528.00,1.678457e-01
529.00,3.336046e-01
530.00,1.643812e-01
531.00,1.667221e-01
532.00,3.334174e-01
533.00,1.684342e-01
534.00,3.356780e-01
535.00,1.671233e-01
536.00,3.329626e-01
537.00,1.644080e-01
538.00,1.653175e-01
539.00,3.302070e-01
540.00,1.636054e-01
541.00,3.250839e-01
542.00,1.645952e-01
543.00,3.268630e-01
544.00,1.654647e-01
545.00,1.650768e-01
546.00,3.268095e-01
547.00,1.633512e-01
548.00,3.244954e-01
549.00,1.621607e-01
550.00,3.263012e-01
551.00,1.651704e-01
552.00,1.642608e-01
553.00,3.213252e-01
554.00,1.614919e-01
555.00,3.240138e-01
556.00,1.625754e-01
557.00,3.238533e-01
558.00,1.626289e-01
559.00,1.622276e-01
560.00,3.208704e-01
561.00,1.605155e-01
562.00,3.223552e-01
563.00,1.647959e-01
564.00,3.364404e-01
565.00,1.679125e-01
566.00,1.662405e-01
567.00,3.210710e-01
568.00,1.637525e-01
569.00,3.314109e-01
570.00,1.650099e-01
571.00,3.257929e-01
572.00,1.600339e-01
573.00,1.580408e-01
574.00,3.249903e-01
575.00,1.662806e-01
576.00,3.314778e-01
577.00,1.596059e-01
578.00,3.214590e-01
579.00,1.585491e-01
580.00,1.606760e-01
581.00,3.178072e-01
582.00,1.600473e-01
583.00,3.159747e-01
584.00,1.585893e-01
585.00,3.181015e-01
586.00,1.606091e-01
587.00,1.580408e-01
588.00,3.173926e-01
589.00,1.575325e-01
590.00,3.112930e-01
591.00,1.565828e-01
592.00,3.156001e-01
593.00,1.564892e-01
594.00,1.587097e-01
595.00,3.760877e-01
596.00,2.342991e-01
597.00,4.529746e-01
598.00,1.899165e-01
599.00,3.427674e-01
600.00,1.658258e-01
601.00,3.311835e-01
602.00,1.650366e-01
603.00,1.656252e-01
604.00,3.287490e-01
605.00,1.604085e-01
606.00,3.249903e-01
607.00,1.682068e-01
608.00,3.441184e-01
609.00,1.728752e-01
610.00,1.666819e-01
611.00,3.235858e-01
612.00,1.603416e-01
613.00,3.206564e-01
614.00,1.568637e-01
615.00,3.170047e-01
616.00,1.597129e-01
617.00,1.597262e-01
618.00,3.154530e-01
619.00,1.557535e-01
620.00,3.103700e-01
621.00,1.574924e-01
622.00,3.087916e-01
623.00,1.562752e-01
624.00,1.548707e-01
625.00,3.065845e-01
626.00,1.512591e-01
627.00,3.063705e-01
628.00,1.528375e-01
629.00,3.036417e-01
630.00,1.533859e-01
631.00,1.571580e-01
632.00,3.066247e-01
633.00,1.530247e-01
634.00,3.059558e-01
635.00,1.541617e-01
636.00,3.001104e-01
637.00,1.481558e-01
638.00,1.505501e-01
639.00,2.988932e-01
640.00,1.503628e-01
641.00,3.026653e-01
642.00,1.496405e-01
643.00,2.951210e-01
644.00,1.489048e-01
645.00,1.491456e-01
646.00,2.940643e-01
647.00,1.491456e-01
648.00,2.956160e-01
649.00,1.496405e-01
650.00,2.968065e-01
651.00,1.482762e-01
652.00,1.498144e-01
653.00,2.945325e-01
654.00,1.479284e-01
655.00,2.977829e-01
656.00,1.469252e-01
657.00,2.977695e-01
658.00,1.479685e-01
659.00,1.489985e-01
660.00,3.030398e-01
661.00,1.568504e-01
662.00,3.227564e-01
663.00,1.580408e-01
664.00,2.973816e-01
665.00,1.460691e-01
666.00,1.459085e-01
667.00,2.868545e-01
668.00,1.481023e-01
669.00,2.910546e-01
670.00,1.452932e-01
671.00,2.896769e-01
672.00,1.452397e-01
673.00,1.495603e-01
674.00,2.900648e-01
675.00,1.454538e-01
676.00,2.884597e-01
677.00,1.447181e-01
678.00,2.892489e-01
679.00,1.426447e-01
680.00,1.450658e-01
681.00,2.862258e-01
682.00,1.445040e-01
683.00,2.830021e-01
684.00,1.459487e-01
685.00,2.875902e-01
686.00,1.417619e-01
687.00,1.431263e-01
688.00,2.866271e-01
689.00,1.434874e-01
690.00,2.815307e-01
691.00,1.416148e-01
692.00,2.932484e-01
693.00,1.490921e-01
694.00,1.475405e-01
695.00,3.007525e-01
696.00,1.498010e-01
697.00,2.949873e-01
698.00,1.467111e-01
699.00,2.940108e-01
700.00,1.460824e-01
701.00,1.483163e-01
702.00,2.925127e-01
703.00,1.455741e-01
704.00,2.901183e-01
705.00,1.450391e-01
706.00,2.946529e-01
707.00,1.468583e-01
708.00,1.552987e-01
709.00,3.080559e-01
710.00,1.483564e-01
711.00,2.879514e-01
712.00,1.392873e-01
713.00,2.819855e-01
714.00,1.397153e-01
715.00,2.816913e-01
716.00,1.424842e-01
717.00,1.410396e-01
718.00,2.771433e-01
719.00,1.421364e-01
720.00,2.781332e-01
721.00,1.391803e-01
722.00,2.756184e-01
723.00,1.393676e-01
724.00,1.394210e-01
725.00,2.783204e-01
726.00,1.376420e-01
727.00,2.763140e-01
728.00,1.367057e-01
729.00,2.808485e-01
730.00,1.372006e-01
731.00,1.388459e-01
732.00,2.747088e-01
733.00,1.363713e-01
734.00,2.728094e-01
735.00,1.356489e-01
736.00,2.704150e-01
737.00,1.345521e-01
738.00,1.343916e-01
739.00,2.734916e-01
740.00,1.356222e-01
741.00,2.730100e-01
742.00,1.362509e-01
743.00,2.683283e-01
744.00,1.335087e-01
745.00,1.332011e-01
746.00,2.700004e-01
747.00,1.359031e-01
748.00,2.754178e-01
749.00,1.369331e-01
750.00,2.686360e-01
751.00,1.356891e-01
752.00,1.323316e-01
753.00,2.677398e-01
754.00,1.336826e-01
755.00,2.683952e-01
756.00,1.335355e-01
757.00,2.666697e-01
758.00,1.307666e-01
759.00,1.349132e-01
760.00,2.646766e-01
761.00,1.322915e-01
762.00,2.692379e-01
763.00,1.337896e-01
764.00,2.650779e-01
765.00,1.296430e-01
766.00,1.298303e-01
767.00,2.643957e-01
768.00,1.318233e-01
769.00,2.613192e-01
770.00,1.302850e-01
771.00,2.631250e-01
772.00,1.298436e-01
773.00,1.304322e-01
774.00,2.642619e-01
775.00,1.305392e-01
776.00,2.620281e-01
777.00,1.323717e-01
778.00,2.582025e-01
779.00,1.294156e-01
780.00,1.295761e-01
781.00,2.599815e-01
782.00,1.304456e-01
783.00,2.596070e-01
784.00,1.295494e-01
785.00,2.617739e-01
786.00,1.284525e-01
787.00,1.283054e-01
788.00,2.594331e-01
789.00,1.297634e-01
790.00,2.568782e-01
791.00,1.290812e-01
792.00,2.565840e-01
793.00,1.278506e-01
794.00,1.284659e-01
795.00,2.574266e-01
796.00,1.282251e-01
797.00,2.540960e-01
798.00,1.289207e-01
799.00,2.543501e-01
800.00,1.265932e-01
801.00,1.285996e-01
802.00,2.628307e-01
803.00,1.332278e-01
804.00,2.652919e-01
805.00,1.307398e-01
806.00,2.550055e-01
807.00,1.271282e-01
808.00,1.298971e-01
809.00,2.640747e-01
810.00,1.274894e-01
811.00,2.525042e-01
812.00,1.251887e-01
813.00,2.545106e-01
814.00,1.256301e-01
815.00,1.255766e-01
816.00,2.547247e-01
817.00,1.254696e-01
818.00,2.518755e-01
819.00,1.257104e-01
820.00,2.538151e-01
821.00,1.253091e-01
822.00,1.242256e-01
823.00,2.503105e-01
824.00,1.270079e-01
825.00,2.504844e-01
826.00,1.220586e-01
827.00,2.488926e-01
828.00,1.243995e-01
829.00,2.521029e-01
830.00,1.264327e-01
831.00,1.294691e-01
832.00,2.569451e-01
833.00,1.269008e-01
834.00,2.542030e-01
835.00,1.257371e-01
836.00,2.545775e-01
837.00,1.269945e-01
838.00,1.252288e-01
839.00,2.509525e-01
840.00,1.263925e-01
841.00,2.521163e-01
842.00,1.271015e-01
843.00,2.547648e-01
844.00,1.257639e-01
845.00,1.249747e-01
846.00,2.562495e-01
847.00,1.272352e-01
848.00,2.559954e-01
849.00,1.225803e-01
850.00,2.483977e-01
851.00,1.251218e-01
852.00,1.249747e-01
853.00,2.456823e-01
854.00,1.231020e-01
855.00,2.468594e-01
856.00,1.212427e-01
857.00,2.497353e-01
858.00,1.226606e-01
859.00,1.190222e-01
860.00,2.438230e-01
861.00,1.200923e-01
862.00,2.426057e-01
863.00,1.199987e-01
864.00,2.443982e-01
865.00,1.217777e-01
866.00,1.232491e-01
867.00,2.613727e-01
868.00,1.431129e-01
869.00,2.698666e-01
870.00,1.261116e-01
871.00,2.438096e-01
872.00,1.237842e-01
873.00,1.210420e-01
874.00,2.401980e-01
875.00,1.208414e-01
876.00,2.375228e-01
877.00,1.200522e-01
878.00,2.385260e-01
879.00,1.186878e-01
880.00,1.204802e-01
881.00,2.367202e-01
882.00,1.187012e-01
883.00,2.427796e-01
884.00,1.195171e-01
885.00,2.410942e-01
886.00,1.173903e-01
887.00,1.156514e-01
888.00,2.380444e-01
889.00,1.173635e-01
890.00,2.326137e-01
891.00,1.179254e-01
892.00,2.323996e-01
893.00,1.179922e-01
894.00,1.186878e-01
895.00,2.341920e-01
896.00,1.162132e-01
897.00,2.367202e-01
898.00,1.186209e-01
899.00,2.371081e-01
900.00,1.156246e-01
901.00,1.174973e-01
902.00,2.336971e-01
903.00,1.163603e-01
904.00,2.339780e-01
905.00,1.142335e-01
906.00,2.319315e-01
907.00,1.155845e-01
908.00,1.151966e-01
909.00,2.321187e-01
910.00,1.170425e-01
911.00,2.349144e-01
912.00,1.169890e-01
913.00,2.322257e-01
914.00,1.144074e-01
915.00,1.152233e-01
916.00,2.261663e-01
917.00,1.118659e-01
918.00,2.268618e-01
919.00,1.142067e-01
920.00,2.286810e-01
921.00,1.128424e-01
922.00,1.161864e-01
923.00,2.296174e-01
924.00,1.141666e-01
925.00,2.259255e-01
926.00,1.148087e-01
927.00,2.288683e-01
928.00,1.122939e-01
929.00,1.124277e-01
930.00,2.279186e-01
931.00,1.124411e-01
932.00,2.311423e-01
933.00,1.145144e-01
934.00,2.253503e-01
935.00,1.111168e-01
936.00,1.128290e-01
937.00,2.266612e-01
938.00,1.121602e-01
939.00,2.247885e-01
940.00,1.138991e-01
941.00,2.232636e-01
942.00,1.118124e-01
943.00,2.248688e-01
944.00,1.104748e-01
945.00,1.122404e-01
946.00,2.234375e-01
947.00,1.129092e-01
948.00,2.244942e-01
949.00,1.127220e-01
950.00,2.241465e-01
951.00,1.102741e-01
952.00,1.093645e-01
953.00,2.232502e-01
954.00,1.093645e-01
955.00,2.210164e-01
956.00,1.097524e-01
957.00,2.229560e-01
958.00,1.140864e-01
959.00,1.111570e-01
960.00,2.226082e-01
961.00,1.134978e-01
962.00,2.234643e-01
963.00,1.127354e-01
964.00,2.206285e-01
965.00,1.104346e-01
966.00,1.093110e-01
967.00,2.204412e-01
968.00,1.100735e-01
969.00,2.236248e-01
970.00,1.107690e-01
971.00,2.189297e-01
972.00,1.078396e-01
973.00,1.069434e-01
974.00,2.173647e-01
975.00,1.087893e-01
976.00,2.215648e-01
977.00,1.078664e-01
978.00,2.185150e-01
979.00,1.087091e-01
980.00,1.104346e-01
981.00,2.157863e-01
982.00,1.086021e-01
983.00,2.148499e-01
984.00,1.075320e-01
985.00,2.185685e-01
986.00,1.084416e-01
987.00,1.078931e-01
988.00,2.165086e-01
989.00,1.065689e-01
990.00,2.099141e-01
991.00,1.093512e-01
992.00,2.153047e-01
993.00,1.061810e-01
994.00,1.065956e-01
995.00,2.163882e-01
996.00,1.063147e-01
997.00,2.127766e-01
998.00,1.072912e-01
999.00,2.149034e-01
1000.00,1.054319e-01
1001.00,1.049637e-01
1002.00,2.105026e-01
1003.00,1.071307e-01
1004.00,2.130575e-01
1005.00,1.057529e-01
1006.00,2.133384e-01
1007.00,1.066491e-01
1008.00,1.054854e-01
1009.00,2.126696e-01
1010.00,1.045758e-01
1011.00,2.098606e-01
1012.00,1.060606e-01
1013.00,2.119740e-01
1014.00,1.076524e-01
1015.00,1.091773e-01
1016.00,2.140206e-01
1017.00,1.063147e-01
1018.00,2.092185e-01
1019.00,1.068765e-01
1020.00,2.161742e-01
1021.00,1.071307e-01
1022.00,1.102474e-01
1023.00,2.161341e-01
1024.00,1.067695e-01
1025.00,2.093790e-01
1026.00,1.048969e-01
1027.00,2.084695e-01
1028.00,1.037732e-01
1029.00,1.025828e-01
1030.00,2.044699e-01
1031.00,1.051510e-01
1032.00,2.055935e-01
1033.00,1.035860e-01
1034.00,2.069044e-01
1035.00,1.044956e-01
1036.00,1.035191e-01
1037.00,2.068509e-01
1038.00,1.028235e-01
1039.00,2.062624e-01
1040.00,1.023687e-01
1041.00,2.069981e-01
1042.00,1.052848e-01
1043.00,1.037064e-01
1044.00,2.069044e-01
1045.00,1.032114e-01
1046.00,2.072656e-01
1047.00,1.039605e-01
1048.00,2.060216e-01
1049.00,1.039204e-01
1050.00,1.037331e-01
1051.00,2.079344e-01
1052.00,1.014190e-01
1053.00,2.067305e-01
1054.00,1.015260e-01
1055.00,2.050852e-01
1056.00,1.014458e-01
1057.00,2.061018e-01
1058.00,1.016732e-01
1059.00,1.017267e-01
1060.00,2.018616e-01
1061.00,1.029840e-01
1062.00,2.045636e-01
1063.00,1.006967e-01
1064.00,2.050986e-01
1065.00,1.034923e-01
1066.00,1.008171e-01
1067.00,2.010857e-01
1068.00,9.955971e-02
1069.00,1.999354e-01
1070.00,1.001483e-01
1071.00,1.982366e-01
1072.00,1.016063e-01
1073.00,9.968010e-02
1074.00,2.005908e-01
1075.00,1.002954e-01
1076.00,1.973805e-01
1077.00,1.017133e-01
1078.00,1.978888e-01
1079.00,9.736600e-02
1080.00,9.804819e-02
1081.00,1.981430e-01
1082.00,9.879726e-02
1083.00,1.968588e-01
1084.00,9.827559e-02
1085.00,1.999220e-01
1086.00,9.856986e-02
1087.00,1.002285e-01
1088.00,1.962970e-01
1089.00,9.985399e-02
1090.00,1.986111e-01
1091.00,9.774054e-02
1092.00,1.953206e-01
1093.00,9.925206e-02
1094.00,1.014591e-01
1095.00,2.053126e-01
1096.00,1.070906e-01
1097.00,2.182609e-01
1098.00,1.038669e-01
1099.00,2.029718e-01
1100.00,1.027433e-01
1101.00,1.022350e-01
1102.00,2.023832e-01
1103.00,9.959984e-02
1104.00,1.980895e-01
1105.00,9.891765e-02
1106.00,1.952269e-01
1107.00,9.911829e-02
1108.00,9.741951e-02
1109.00,1.946651e-01
1110.00,9.562708e-02
1111.00,1.946384e-01
1112.00,9.689783e-02
1113.00,1.929128e-01
1114.00,9.707172e-02
1115.00,9.850299e-02
1116.00,1.935014e-01
1117.00,9.770041e-02
1118.00,1.945849e-01
1119.00,9.886415e-02
1120.00,1.938893e-01
1121.00,9.681758e-02
1122.00,9.743288e-02
1123.00,1.929931e-01
1124.00,9.661693e-02
1125.00,1.899834e-01
1126.00,9.707172e-02
1127.00,1.872948e-01
1128.00,9.668381e-02
1129.00,9.578760e-02
1130.00,1.891808e-01
1131.00,9.473087e-02
1132.00,1.911338e-01
1133.00,9.463724e-02
1134.00,1.924580e-01
1135.00,9.455698e-02
1136.00,9.396842e-02
1137.00,1.913879e-01
1138.00,9.766028e-02
1139.00,2.001494e-01
1140.00,9.609525e-02
1141.00,1.921102e-01
1142.00,9.234989e-02
1143.00,9.411556e-02
1144.00,1.891140e-01
1145.00,9.503853e-02
1146.00,1.842717e-01
1147.00,9.633602e-02
1148.00,1.856228e-01
1149.00,9.541306e-02
1150.00,9.311234e-02
1151.00,1.843386e-01
1152.00,9.177471e-02
1153.00,1.840577e-01
1154.00,9.432958e-02
1155.00,1.899567e-01
1156.00,9.287157e-02
1157.00,9.248365e-02
1158.00,1.852883e-01
1159.00,9.442322e-02
1160.00,1.835494e-01
1161.00,9.273780e-02
1162.00,1.874687e-01
1163.00,9.288494e-02
1164.00,9.281806e-02
1165.00,1.856896e-01
1166.00,9.033007e-02
1167.00,1.838838e-01
1168.00,9.295183e-02
1169.00,1.827201e-01
1170.00,9.208237e-02
1171.00,8.964788e-02
1172.00,1.882980e-01
1173.00,9.820870e-02
1174.00,1.936753e-01
1175.00,9.535956e-02
1176.00,1.852215e-01
1177.00,9.304546e-02
1178.00,1.833354e-01
1179.00,8.991541e-02
1180.00,8.934022e-02
1181.00,1.816232e-01
1182.00,9.145368e-02
1183.00,1.815965e-01
1184.00,9.136005e-02
1185.00,1.810213e-01
1186.00,9.004917e-02
1187.00,8.940711e-02
1188.00,1.797104e-01
1189.00,9.073136e-02
1190.00,1.801920e-01
1191.00,8.990203e-02
1192.00,1.821984e-01
1193.00,8.821662e-02
1194.00,9.063773e-02
1195.00,1.802053e-01
1196.00,9.020969e-02
1197.00,1.833086e-01
1198.00,9.019631e-02
1199.00,1.784129e-01
1200.00,9.074473e-02
1201.00,9.011605e-02
1202.00,1.835762e-01
1203.00,9.541306e-02
1204.00,1.964308e-01
1205.00,9.663031e-02
1206.00,1.846597e-01
1207.00,9.069123e-02
1208.00,8.694587e-02
1209.00,1.785601e-01
1210.00,9.070460e-02
1211.00,1.805531e-01
1212.00,8.844402e-02
1213.00,1.810614e-01
1214.00,8.994216e-02
1215.00,8.974151e-02
1216.00,1.785333e-01
1217.00,8.852427e-02
1218.00,1.792289e-01
1219.00,8.833700e-02
1220.00,1.778913e-01
1221.00,8.954087e-02
1222.00,9.051734e-02
1223.00,1.784932e-01
1224.00,8.968801e-02
1225.00,1.790416e-01
1226.00,8.876505e-02
1227.00,1.766740e-01
1228.00,8.639745e-02
1229.00,8.806948e-02
1230.00,1.782257e-01
1231.00,8.872492e-02
1232.00,1.736911e-01
1233.00,8.685224e-02
1234.00,1.739720e-01
1235.00,8.988865e-02
1236.00,8.955425e-02
1237.00,1.769683e-01
1238.00,8.587577e-02
1239.00,1.768880e-01
1240.00,8.642419e-02
1241.00,1.784263e-01
1242.00,8.794909e-02
1243.00,8.477891e-02
1244.00,1.747880e-01
1245.00,8.702613e-02
1246.00,1.731293e-01
1247.00,8.519357e-02
1248.00,1.707483e-01
1249.00,8.698600e-02
1250.00,8.429737e-02
1251.00,1.718318e-01
1252.00,8.373556e-02
1253.00,1.720057e-01
1254.00,8.574200e-02
1255.00,1.733567e-01
1256.00,8.568850e-02
1257.00,8.627706e-02
1258.00,1.709891e-01
1259.00,8.497956e-02
1260.00,1.742529e-01
1261.00,8.567513e-02
1262.00,1.701865e-01
1263.00,8.512670e-02
1264.00,8.625031e-02
1265.00,1.709891e-01
1266.00,8.512670e-02
1267.00,1.705343e-01
1268.00,8.503306e-02
1269.00,1.681132e-01
1270.00,8.556812e-02
1271.00,8.293299e-02
1272.00,1.691833e-01
1273.00,8.448464e-02
1274.00,1.699859e-01
1275.00,8.661146e-02
1276.00,1.668023e-01
1277.00,8.479229e-02
1278.00,8.499293e-02
1279.00,1.668558e-01
1280.00,8.309350e-02
1281.00,1.672437e-01
1282.00,8.402984e-02
1283.00,1.658526e-01
1284.00,8.449801e-02
1285.00,8.215716e-02
1286.00,1.700260e-01
1287.00,8.188964e-02
1288.00,1.687820e-01
1289.00,8.373556e-02
1290.00,1.695712e-01
1291.00,8.679873e-02
1292.00,1.928459e-01
1293.00,1.076791e-01
1294.00,1.048166e-01
1295.00,1.877763e-01
1296.00,8.590252e-02
1297.00,1.661603e-01
1298.00,8.885868e-02
1299.00,1.753899e-01
1300.00,8.612992e-02
1301.00,8.192977e-02
1302.00,1.639398e-01
1303.00,8.194314e-02
1304.00,1.655316e-01
1305.00,8.251832e-02
1306.00,1.620404e-01
1307.00,8.146159e-02
1308.00,8.170237e-02
1309.00,1.621875e-01
1310.00,7.961567e-02
1311.00,1.615053e-01
1312.00,8.138134e-02
1313.00,1.639264e-01
1314.00,8.103355e-02
1315.00,8.143484e-02
1316.00,1.607964e-01
1317.00,8.162211e-02
1318.00,1.629232e-01
1319.00,8.015072e-02
1320.00,1.619200e-01
1321.00,8.168899e-02
1322.00,8.104693e-02
1323.00,1.616123e-01
1324.00,8.254507e-02
1325.00,1.593250e-01
1326.00,7.929464e-02
1327.00,1.615989e-01
1328.00,7.968254e-02
1329.00,8.053863e-02
1330.00,1.620270e-01
1331.00,8.471203e-02
1332.00,1.773295e-01
1333.00,8.736054e-02
1334.00,1.667622e-01
1335.00,7.972267e-02
1336.00,8.088642e-02
1337.00,1.587498e-01
1338.00,8.089979e-02
1339.00,1.610104e-01
1340.00,7.968254e-02
1341.00,1.590039e-01
1342.00,7.905386e-02
1343.00,8.136796e-02
1344.00,1.575593e-01
1345.00,7.922775e-02
1346.00,1.580408e-01
1347.00,7.910737e-02
1348.00,1.571179e-01
1349.00,7.756910e-02
1350.00,7.976280e-02
1351.00,1.556331e-01
1352.00,7.715443e-02
1353.00,1.574122e-01
1354.00,7.906724e-02
1355.00,1.582682e-01
1356.00,7.882646e-02
1357.00,7.782324e-02
1358.00,1.589371e-01
1359.00,7.707417e-02
1360.00,1.566230e-01
1361.00,7.806402e-02
1362.00,1.543490e-01
1363.00,7.843855e-02
1364.00,7.862582e-02
1365.00,1.584288e-01
1366.00,7.946853e-02
1367.00,1.555662e-01
1368.00,7.706080e-02
1369.00,1.531986e-01
1370.00,7.633848e-02
1371.00,7.653912e-02
1372.00,1.530381e-01
1373.00,7.652574e-02
1374.00,1.528241e-01
1375.00,7.791688e-02
1376.00,1.570911e-01
1377.00,7.845193e-02
1378.00,8.108706e-02
1379.00,1.609703e-01
1380.00,8.017747e-02
1381.00,1.550713e-01
1382.00,7.838505e-02
1383.00,1.554325e-01
1384.00,7.720793e-02
1385.00,7.574992e-02
1386.00,1.548305e-01
1387.00,7.509448e-02
1388.00,1.532388e-01
1389.00,7.649899e-02
1390.00,1.552452e-01
1391.00,7.687353e-02
1392.00,7.613783e-02
1393.00,1.530114e-01
1394.00,7.540213e-02
1395.00,1.514330e-01
1396.00,7.534863e-02
1397.00,1.524094e-01
1398.00,7.564291e-02
1399.00,7.592381e-02
1400.00,1.506438e-01
1401.00,7.549577e-02
1402.00,1.518209e-01
1403.00,7.659262e-02
1404.00,1.491590e-01
1405.00,7.419827e-02
1406.00,1.515132e-01
1407.00,7.724806e-02
1408.00,7.770286e-02
1409.00,1.507775e-01
1410.00,7.556265e-02
1411.00,1.491991e-01
1412.00,7.355621e-02
1413.00,1.513928e-01
1414.00,7.489384e-02
1415.00,7.486708e-02
1416.00,1.481424e-01
1417.00,7.561616e-02
1418.00,1.479819e-01
1419.00,7.505435e-02
1420.00,1.505769e-01
1421.00,7.552252e-02
1422.00,7.409126e-02
1423.00,1.468850e-01
1424.00,7.492059e-02
1425.00,1.502291e-01
1426.00,7.554927e-02
1427.00,1.498278e-01
1428.00,7.478683e-02
1429.00,7.427853e-02
1430.00,1.486908e-01
1431.00,7.359634e-02
1432.00,1.494265e-01
1433.00,7.485371e-02
1434.00,1.505635e-01
1435.00,7.492059e-02
1436.00,7.330206e-02
1437.00,1.470857e-01
1438.00,7.298103e-02
1439.00,1.511387e-01
1440.00,7.498747e-02
1441.00,1.477010e-01
1442.00,7.179054e-02
1443.00,7.223196e-02
1444.00,1.481290e-01
1445.00,7.426515e-02
1446.00,1.477010e-01
1447.00,7.524162e-02
1448.00,1.478214e-01
1449.00,7.446580e-02
1450.00,7.267337e-02
1451.00,1.443435e-01
1452.00,7.245935e-02
1453.00,1.450257e-01
1454.00,7.185742e-02
1455.00,1.437817e-01
1456.00,7.088095e-02
1457.00,7.204469e-02
1458.00,1.537471e-01
1459.00,8.748093e-02
1460.00,2.030119e-01
1461.00,1.073313e-01
1462.00,1.913344e-01
1463.00,8.484580e-02
1464.00,8.202340e-02
1465.00,1.550178e-01
1466.00,7.554927e-02
1467.00,1.464837e-01
1468.00,7.340907e-02
1469.00,1.449455e-01
1470.00,7.160327e-02
1471.00,7.350270e-02
1472.00,1.463767e-01
1473.00,7.280713e-02
1474.00,1.444238e-01
1475.00,7.069368e-02
1476.00,1.408791e-01
1477.00,7.154977e-02
1478.00,7.136250e-02
1479.00,1.427250e-01
1480.00,7.171028e-02
1481.00,1.437683e-01
1482.00,7.236572e-02
1483.00,1.465506e-01
1484.00,7.088095e-02
1485.00,7.188417e-02
1486.00,1.414141e-01
1487.00,7.172365e-02
1488.00,1.443837e-01
1489.00,7.374348e-02
1490.00,1.423638e-01
1491.00,7.181729e-02
1492.00,6.999812e-02
1493.00,1.395949e-01
1494.00,7.319505e-02
1495.00,1.390198e-01
1496.00,7.006500e-02
1497.00,1.414810e-01
1498.00,7.098796e-02
1499.00,7.120198e-02
1500.00,1.408122e-01
1501.00,7.057329e-02
1502.00,1.415077e-01
1503.00,7.011850e-02
1504.00,1.390599e-01
1505.00,7.116185e-02
1506.00,6.934268e-02
1507.00,1.419224e-01
1508.00,7.013188e-02
1509.00,1.404912e-01
1510.00,6.971721e-02
1511.00,1.408791e-01
1512.00,6.844646e-02
1513.00,7.204469e-02
1514.00,1.420695e-01
1515.00,6.955670e-02
1516.00,1.409326e-01
1517.00,6.848659e-02
1518.00,1.373611e-01
1519.00,6.843309e-02
1520.00,1.408122e-01
1521.00,7.085419e-02
1522.00,6.672093e-02
1523.00,1.396351e-01
1524.00,6.681456e-02
1525.00,1.379764e-01
1526.00,6.733623e-02
1527.00,1.376554e-01
1528.00,6.817894e-02
1529.00,6.777765e-02
1530.00,1.388592e-01
1531.00,6.801842e-02
1532.00,1.384178e-01
1533.00,6.851335e-02
1534.00,1.362375e-01
1535.00,6.977072e-02
1536.00,6.768402e-02
1537.00,1.391401e-01
1538.00,6.787129e-02
1539.00,1.397421e-01
1540.00,6.894138e-02
1541.00,1.369331e-01
1542.00,6.914203e-02
1543.00,6.854010e-02
1544.00,1.368662e-01
1545.00,7.060005e-02
1546.00,1.345922e-01
1547.00,6.820569e-02
1548.00,1.375216e-01
1549.00,6.773752e-02
1550.00,6.816556e-02
1551.00,1.355419e-01
1552.00,6.783116e-02
1553.00,1.378828e-01
1554.00,6.764389e-02
1555.00,1.369197e-01
1556.00,6.848659e-02
1557.00,6.854010e-02
1558.00,1.355821e-01
1559.00,6.668080e-02
1560.00,1.380834e-01
1561.00,6.845984e-02
1562.00,1.336157e-01
1563.00,6.708208e-02
1564.00,6.670755e-02
1565.00,1.342979e-01
1566.00,6.641327e-02
1567.00,1.342578e-01
1568.00,6.644002e-02
1569.00,1.355152e-01
1570.00,6.784453e-02
1571.00,6.490175e-02
1572.00,1.348196e-01
1573.00,6.524953e-02
1574.00,1.334686e-01
1575.00,6.740312e-02
1576.00,1.329871e-01
1577.00,6.421956e-02
1578.00,6.474123e-02
1579.00,1.340170e-01
1580.00,6.637314e-02
1581.00,1.311813e-01
1582.00,6.618587e-02
1583.00,1.317698e-01
1584.00,6.436670e-02
1585.00,6.749675e-02
1586.00,1.312615e-01
1587.00,6.702858e-02
1588.00,1.309539e-01
1589.00,6.722923e-02
1590.00,1.341508e-01
1591.00,6.635977e-02
1592.00,6.570432e-02
1593.00,1.320775e-01
1594.00,6.541005e-02
1595.00,1.321577e-01
1596.00,6.765726e-02
1597.00,1.319170e-01
1598.00,6.685469e-02
1599.00,6.705533e-02
1600.00,1.309539e-01
1601.00,6.726936e-02
1602.00,1.305927e-01
1603.00,6.526291e-02
1604.00,1.317297e-01
1605.00,6.419281e-02
1606.00,6.546355e-02
1607.00,1.302315e-01
1608.00,6.467436e-02
1609.00,1.270747e-01
1610.00,6.551706e-02
1611.00,1.334151e-01
1612.00,6.999812e-02
1613.00,6.963696e-02
1614.00,1.354483e-01
1615.00,6.569095e-02
1616.00,1.306596e-01
1617.00,6.475461e-02
1618.00,1.318768e-01
1619.00,6.375138e-02
1620.00,6.403229e-02
1621.00,1.285194e-01
1622.00,6.515590e-02
1623.00,1.291748e-01
1624.00,6.189208e-02
1625.00,1.292818e-01
1626.00,6.538329e-02
1627.00,6.310932e-02
1628.00,1.284124e-01
1629.00,6.433994e-02
1630.00,1.286130e-01
1631.00,6.205260e-02
1632.00,1.278773e-01
1633.00,6.290868e-02
1634.00,1.268072e-01
1635.00,6.507564e-02
1636.00,6.459410e-02
1637.00,1.266601e-01
1638.00,6.313608e-02
1639.00,1.283187e-01
1640.00,6.425969e-02
1641.00,1.288939e-01
1642.00,6.496863e-02
1643.00,6.266791e-02
1644.00,1.269543e-01
1645.00,6.373801e-02
1646.00,1.243058e-01
1647.00,6.478136e-02
1648.00,1.271282e-01
1649.00,6.322971e-02
1650.00,6.174494e-02
1651.00,1.255766e-01
1652.00,6.294881e-02
1653.00,1.248810e-01
1654.00,6.380489e-02
1655.00,1.263390e-01
1656.00,6.076848e-02
1657.00,6.261440e-02
1658.00,1.238778e-01
1659.00,6.112964e-02
1660.00,1.238109e-01
1661.00,6.412593e-02
1662.00,1.267938e-01
1663.00,6.266791e-02
1664.00,6.285518e-02
1665.00,1.244797e-01
1666.00,6.225324e-02
1667.00,1.245199e-01
1668.00,6.340361e-02
1669.00,1.263925e-01
1670.00,6.298894e-02
1671.00,6.322971e-02
1672.00,1.250148e-01
1673.00,6.280167e-02
1674.00,1.269008e-01
1675.00,6.191884e-02
1676.00,1.250148e-01
1677.00,6.284180e-02
1678.00,6.118314e-02
1679.00,1.255900e-01
1680.00,6.199909e-02
1681.00,1.210420e-01
1682.00,6.048758e-02
1683.00,1.248141e-01
1684.00,6.179845e-02
1685.00,6.096912e-02
1686.00,1.205739e-01
1687.00,6.141054e-02
1688.00,1.254830e-01
1689.00,6.308258e-02
1690.00,1.252154e-01
1691.00,6.203922e-02
1692.00,6.167806e-02
1693.00,1.207210e-01
1694.00,6.268129e-02
1695.00,1.237307e-01
1696.00,6.427307e-02
1697.00,1.281850e-01
1698.00,6.153093e-02
1699.00,6.377814e-02
1700.00,1.248275e-01
1701.00,6.266791e-02
1702.00,1.254696e-01
1703.00,6.146404e-02
1704.00,1.219650e-01
1705.00,6.317621e-02
1706.00,6.125002e-02
1707.00,1.224198e-01
1708.00,5.991239e-02
1709.00,1.218446e-01
1710.00,6.088886e-02
1711.00,1.204669e-01
1712.00,6.190546e-02
1713.00,6.265453e-02
1714.00,1.228746e-01
1715.00,6.079523e-02
1716.00,1.211357e-01
1717.00,6.119652e-02
1718.00,1.215637e-01
1719.00,6.079523e-02
1720.00,5.948435e-02
1721.00,1.221121e-01
1722.00,6.130353e-02
1723.00,1.232090e-01
1724.00,6.396541e-02
1725.00,1.317029e-01
1726.00,6.464760e-02
1727.00,6.448708e-02
1728.00,1.236237e-01
1729.00,6.027355e-02
1730.00,1.202796e-01
1731.00,6.104938e-02
1732.00,1.181394e-01
1733.00,6.111626e-02
1734.00,5.959136e-02
1735.00,1.202261e-01
1736.00,6.090224e-02
1737.00,1.188884e-01
1738.00,5.983214e-02
1739.00,1.200388e-01
1740.00,5.809322e-02
1741.00,5.683585e-02
1742.00,1.204000e-01
1743.00,5.991239e-02
1744.00,1.195974e-01
1745.00,6.035381e-02
1746.00,1.186477e-01
1747.00,5.910982e-02
1748.00,1.191426e-01
1749.00,6.043407e-02
1750.00,5.985889e-02
1751.00,1.206274e-01
1752.00,6.088886e-02
1753.00,1.180056e-01
1754.00,5.832062e-02
1755.00,1.191292e-01
1756.00,5.869515e-02
1757.00,5.825374e-02
1758.00,1.184470e-01
1759.00,5.912319e-02
1760.00,1.213363e-01
1761.00,5.821361e-02
1762.00,1.193834e-01
1763.00,6.185196e-02
1764.00,6.175832e-02
1765.00,1.204000e-01
1766.00,6.055446e-02
1767.00,1.179120e-01
1768.00,5.959136e-02
1769.00,1.155845e-01
1770.00,5.951111e-02
1771.00,5.818685e-02
1772.00,1.153304e-01
1773.00,5.866840e-02
1774.00,1.146482e-01
1775.00,5.799958e-02
1776.00,1.217510e-01
1777.00,6.330997e-02
1778.00,6.400554e-02
1779.00,1.331877e-01
1780.00,6.379152e-02
1781.00,1.229682e-01
1782.00,5.816010e-02
1783.00,1.149157e-01
1784.00,5.838750e-02
1785.00,5.833399e-02
1786.00,1.148622e-01
1787.00,5.840087e-02
1788.00,1.168017e-01
1789.00,5.713012e-02
1790.00,1.154374e-01
1791.00,5.742440e-02
1792.00,5.845438e-02
1793.00,1.151030e-01
1794.00,5.826711e-02
1795.00,1.124545e-01
1796.00,5.881554e-02
1797.00,1.145010e-01
1798.00,5.640781e-02
1799.00,5.700974e-02
1800.00,1.147017e-01
1801.00,5.644793e-02
1802.00,1.132972e-01
1803.00,5.668871e-02
1804.00,1.132972e-01
1805.00,5.655495e-02
1806.00,5.782569e-02
1807.00,1.148221e-01
1808.00,5.628742e-02
1809.00,1.123742e-01
1810.00,5.731739e-02
1811.00,1.147017e-01
1812.00,5.818685e-02
1813.00,5.688935e-02
1814.00,1.138723e-01
1815.00,5.884229e-02
1816.00,1.123742e-01
1817.00,5.646131e-02
1818.00,1.139392e-01
1819.00,5.878878e-02
1820.00,5.779894e-02
1821.00,1.154374e-01
1822.00,5.548484e-02
1823.00,1.125347e-01
1824.00,5.682247e-02
1825.00,1.120130e-01
1826.00,5.729064e-02
1827.00,5.610015e-02
1828.00,1.135647e-01
1829.00,5.775881e-02
1830.00,1.121468e-01
1831.00,5.713012e-02
1832.00,1.101537e-01
1833.00,5.652819e-02
1834.00,5.659508e-02
1835.00,1.124143e-01
1836.00,5.634093e-02
1837.00,1.147418e-01
1838.00,5.791933e-02
1839.00,1.107690e-01
1840.00,5.561861e-02
1841.00,5.484278e-02
1842.00,1.108092e-01
1843.00,5.615366e-02
1844.00,1.102206e-01
1845.00,5.682247e-02
1846.00,1.101136e-01
1847.00,5.612690e-02
1848.00,5.560523e-02
1849.00,1.112372e-01
1850.00,5.544471e-02
1851.00,1.105283e-01
1852.00,5.592626e-02
1853.00,1.105416e-01
1854.00,5.524407e-02
1855.00,5.571224e-02
1856.00,1.135647e-01
1857.00,5.476252e-02
1858.00,1.115984e-01
1859.00,5.655495e-02
1860.00,1.098059e-01
1861.00,5.551159e-02
1862.00,5.309049e-02
1863.00,1.088562e-01
1864.00,5.416059e-02
1865.00,1.099798e-01
1866.00,5.428098e-02
1867.00,1.103811e-01
1868.00,5.477590e-02
1869.00,1.108493e-01
1870.00,5.381281e-02
1871.00,5.557848e-02
1872.00,1.092308e-01
1873.00,5.464214e-02
1874.00,1.130698e-01
1875.00,5.520394e-02
1876.00,1.098193e-01
1877.00,5.337139e-02
1878.00,5.541796e-02
1879.00,1.091238e-01
1880.00,5.476252e-02
1881.00,1.100333e-01
1882.00,5.413384e-02
1883.00,1.101939e-01
1884.00,5.599314e-02
1885.00,5.294335e-02
1886.00,1.092441e-01
1887.00,5.490966e-02
1888.00,1.077059e-01
1889.00,5.480265e-02
1890.00,1.083881e-01
1891.00,5.410708e-02
1892.00,5.489628e-02
1893.00,1.080670e-01
1894.00,5.346502e-02
1895.00,1.073180e-01
1896.00,5.406696e-02
1897.00,1.085084e-01
1898.00,5.334464e-02
1899.00,5.539121e-02
1900.00,1.077193e-01
1901.00,5.406696e-02
1902.00,1.085486e-01
1903.00,5.367905e-02
1904.00,1.058733e-01
1905.00,5.422747e-02
1906.00,5.333126e-02
1907.00,1.063549e-01
1908.00,5.268920e-02
1909.00,1.079333e-01
1910.00,5.290322e-02
1911.00,1.069568e-01
1912.00,5.394657e-02
1913.00,5.195350e-02
1914.00,1.053115e-01
1915.00,5.310386e-02
1916.00,1.063549e-01
1917.00,5.259556e-02
1918.00,1.064752e-01
1919.00,5.242167e-02
1920.00,5.305036e-02
1921.00,1.073848e-01
1922.00,5.219427e-02
1923.00,1.066625e-01
1924.00,5.345165e-02
1925.00,1.061141e-01
1926.00,5.366567e-02
1927.00,5.264907e-02
1928.00,1.061542e-01
1929.00,5.357203e-02
1930.00,1.058332e-01
1931.00,5.310386e-02
1932.00,1.074919e-01
1933.00,5.492304e-02
1934.00,5.280958e-02
1935.00,1.073715e-01
1936.00,5.263569e-02
1937.00,1.063950e-01
1938.00,5.288984e-02
1939.00,1.091639e-01
1940.00,5.591288e-02
1941.00,5.841425e-02
1942.00,1.260314e-01
1943.00,6.490175e-02
1944.00,1.172967e-01
1945.00,5.331788e-02
1946.00,1.036662e-01
1947.00,5.176624e-02
1948.00,5.349177e-02
1949.00,1.038000e-01
1950.00,5.227453e-02
1951.00,1.029707e-01
1952.00,5.250193e-02
1953.00,1.063415e-01
1954.00,5.301023e-02
1955.00,5.282296e-02
1956.00,1.008171e-01
1957.00,5.199363e-02
1958.00,1.018738e-01
1959.00,5.238155e-02
1960.00,1.056459e-01
1961.00,5.153884e-02
1962.00,5.286309e-02
1963.00,1.058733e-01
1964.00,5.424085e-02
1965.00,1.058064e-01
1966.00,5.194012e-02
1967.00,1.071976e-01
1968.00,5.149871e-02
1969.00,5.099041e-02
1970.00,1.016464e-01
1971.00,5.180636e-02
1972.00,1.037331e-01
1973.00,5.144520e-02
1974.00,1.022082e-01
1975.00,5.157897e-02
1976.00,5.121781e-02
1977.00,1.020611e-01
1978.00,5.175286e-02
1979.00,1.008438e-01
1980.00,5.026809e-02
1981.00,1.021280e-01
1982.00,5.022796e-02
1983.00,1.036930e-01
1984.00,4.984005e-02
1985.00,5.267582e-02
1986.00,1.030242e-01
1987.00,5.176624e-02
1988.00,1.021815e-01
1989.00,4.942538e-02
1990.00,1.017802e-01
1991.00,5.066938e-02
1992.00,5.042861e-02
1993.00,1.024624e-01
1994.00,5.136495e-02
1995.00,1.021012e-01
1996.00,5.097703e-02
1997.00,1.010445e-01
1998.00,5.171273e-02
1999.00,5.199363e-02
2000.00,1.033987e-01
2001.00,5.393319e-02
2002.00,1.062211e-01
2003.00,5.375930e-02
2004.00,1.007903e-01
2005.00,5.036172e-02
2006.00,5.049549e-02
2007.00,1.011247e-01
2008.00,4.962603e-02
2009.00,1.044287e-01
2010.00,5.179299e-02
2011.00,1.002553e-01
2012.00,5.093690e-02
2013.00,5.042861e-02
2014.00,9.883739e-02
2015.00,5.085665e-02
2016.00,9.926543e-02
2017.00,5.072288e-02
2018.00,9.958646e-02
2019.00,4.909098e-02
2020.00,4.959927e-02
2021.00,1.003088e-01
2022.00,4.922474e-02
2023.00,9.958646e-02
2024.00,4.839541e-02
2025.00,1.003757e-01
2026.00,4.891708e-02
2027.00,5.089677e-02
2028.00,9.955971e-02
2029.00,4.893046e-02
2030.00,9.917180e-02
2031.00,5.091015e-02
2032.00,1.009642e-01
2033.00,5.128469e-02
2034.00,4.929162e-02
2035.00,9.993425e-02
2036.00,4.926487e-02
2037.00,9.831572e-02
2038.00,4.851580e-02
2039.00,1.004024e-01
2040.00,4.895721e-02
2041.00,4.894384e-02
2042.00,9.874376e-02
2043.00,4.874319e-02
2044.00,9.779404e-02
2045.00,4.966616e-02
2046.00,9.950621e-02
2047.00,4.931837e-02
2048.00,4.997381e-02
2049.00,9.743288e-02
2050.00,4.856930e-02
2051.00,9.778067e-02
2052.00,4.975979e-02
2053.00,9.695134e-02
2054.00,4.985343e-02
2055.00,4.792724e-02
2056.00,9.866350e-02
2057.00,4.881008e-02
2058.00,9.719211e-02
2059.00,4.911773e-02
2060.00,9.568059e-02
2061.00,4.933175e-02
2062.00,4.965278e-02
2063.00,9.582773e-02
2064.00,4.895721e-02
2065.00,9.812845e-02
2066.00,4.990693e-02
2067.00,9.957309e-02
2068.00,5.001394e-02
2069.00,4.981330e-02
2070.00,9.616213e-02
2071.00,4.779348e-02
2072.00,9.629589e-02
2073.00,4.979992e-02
2074.00,9.791443e-02
2075.00,4.827502e-02
2076.00,4.856930e-02
2077.00,9.731250e-02
2078.00,4.818139e-02
2079.00,9.681758e-02
2080.00,4.859605e-02
2081.00,9.672394e-02
2082.00,4.846229e-02
2083.00,4.719155e-02
2084.00,9.364739e-02
2085.00,4.776672e-02
2086.00,9.573409e-02
2087.00,4.775335e-02
2088.00,9.747301e-02
2089.00,4.642909e-02
2090.00,4.824827e-02
2091.00,9.723224e-02
2092.00,5.017446e-02
2093.00,9.609525e-02
2094.00,4.751258e-02
2095.00,9.434296e-02
2096.00,4.830178e-02
2097.00,9.612200e-02
2098.00,4.820814e-02
2099.00,4.840879e-02
2100.00,9.398180e-02
2101.00,4.701765e-02
2102.00,9.572072e-02
2103.00,5.006745e-02
2104.00,9.530605e-02
2105.00,4.808775e-02
2106.00,4.712466e-02
2107.00,9.585448e-02
2108.00,4.772659e-02
2109.00,9.745964e-02
2110.00,4.737881e-02
2111.00,9.774054e-02
2112.00,4.951902e-02
2113.00,4.816801e-02
2114.00,9.725899e-02
2115.00,4.850242e-02
2116.00,9.593473e-02
2117.00,4.767309e-02
2118.00,9.475762e-02
2119.00,4.736543e-02
2120.00,4.613482e-02
2121.00,9.363402e-02
2122.00,4.775335e-02
2123.00,9.458373e-02
2124.00,4.553289e-02
2125.00,9.517229e-02
2126.00,4.664312e-02
2127.00,4.640234e-02
2128.00,9.588123e-02
2129.00,4.668324e-02
2130.00,9.368752e-02
2131.00,4.666987e-02
2132.00,9.407543e-02
2133.00,4.763296e-02
2134.00,4.515835e-02
2135.00,9.415569e-02
2136.00,4.584054e-02
2137.00,9.086512e-02
2138.00,4.669662e-02
2139.00,9.447672e-02
2140.00,4.661636e-02
2141.00,4.584054e-02
2142.00,9.346012e-02
2143.00,4.756608e-02
2144.00,9.430283e-02
2145.00,4.610806e-02
2146.00,9.284481e-02
2147.00,4.641572e-02
2148.00,4.687051e-02
2149.00,9.324610e-02
2150.00,4.539912e-02
2151.00,9.182822e-02
2152.00,4.558639e-02
2153.00,9.114603e-02
2154.00,4.626858e-02
2155.00,4.649598e-02
2156.00,9.134667e-02
2157.00,4.561314e-02
2158.00,9.142693e-02
2159.00,4.705778e-02
2160.00,9.364739e-02
2161.00,4.509147e-02
2162.00,4.669662e-02
2163.00,9.287157e-02
2164.00,4.609469e-02
2165.00,9.431621e-02
2166.00,4.660299e-02
2167.00,9.287157e-02
2168.00,4.634884e-02
2169.00,4.613482e-02
2170.00,9.312572e-02
2171.00,4.372708e-02
2172.00,9.079824e-02
2173.00,4.565327e-02
2174.00,9.313909e-02
2175.00,4.436915e-02
2176.00,4.490420e-02
2177.00,9.188172e-02
2178.00,4.527874e-02
2179.00,9.206899e-02
2180.00,4.693739e-02
2181.00,9.046383e-02
2182.00,4.562652e-02
2183.00,4.610806e-02
2184.00,9.113265e-02
2185.00,4.489082e-02
2186.00,9.110590e-02
2187.00,4.541250e-02
2188.00,9.150719e-02
2189.00,4.642909e-02
2190.00,4.597430e-02
2191.00,9.184159e-02
2192.00,4.537237e-02
2193.00,9.050396e-02
2194.00,4.518510e-02
2195.00,9.008930e-02
2196.00,4.510484e-02
2197.00,4.418188e-02
2198.00,9.131992e-02
2199.00,4.439590e-02
2200.00,9.090525e-02
2201.00,4.502458e-02
2202.00,9.379453e-02
2203.00,4.665649e-02
2204.00,4.573353e-02
2205.00,9.125303e-02
2206.00,4.380734e-02
2207.00,9.321935e-02
2208.00,4.515835e-02
2209.00,8.947399e-02
2210.00,4.451629e-02
2211.00,9.176134e-02
2212.00,4.585392e-02
2213.00,4.525198e-02
2214.00,8.987528e-02
2215.00,4.395448e-02
2216.00,9.033007e-02
2217.00,4.442265e-02
2218.00,8.992878e-02
2219.00,4.394111e-02
2220.00,4.628196e-02
2221.00,9.871700e-02
2222.00,5.559185e-02
2223.00,1.142870e-01
2224.00,5.640781e-02
2225.00,9.605512e-02
2226.00,4.645585e-02
2227.00,4.513159e-02
2228.00,8.768157e-02
2229.00,4.521185e-02
2230.00,8.960775e-02
2231.00,4.364683e-02
2232.00,9.162758e-02
2233.00,4.414175e-02
2234.00,4.467680e-02
2235.00,8.860453e-02
2236.00,4.447616e-02
2237.00,8.950074e-02
2238.00,4.448953e-02
2239.00,8.871154e-02
2240.00,4.490420e-02
2241.00,4.439590e-02
2242.00,8.650445e-02
2243.00,4.470355e-02
2244.00,8.808286e-02
2245.00,4.456979e-02
2246.00,8.634394e-02
2247.00,4.398124e-02
2248.00,4.341943e-02
2249.00,8.741404e-02
2250.00,4.327229e-02
2251.00,8.893894e-02
2252.00,4.420863e-02
2253.00,8.657134e-02
2254.00,4.366020e-02
2255.00,4.337930e-02
2256.00,8.682548e-02
2257.00,4.439590e-02
2258.00,8.802935e-02
2259.00,4.419526e-02
2260.00,8.583564e-02
2261.00,4.462330e-02
2262.00,4.356657e-02
2263.00,8.717327e-02
2264.00,4.287100e-02
2265.00,8.667835e-02
2266.00,4.359332e-02
2267.00,8.588915e-02
2268.00,4.463667e-02
2269.00,4.375384e-02
2270.00,8.647770e-02
2271.00,4.426214e-02
2272.00,8.718664e-02
2273.00,4.244296e-02
2274.00,8.835039e-02
2275.00,4.364683e-02
2276.00,4.226907e-02
2277.00,8.671848e-02
2278.00,4.254997e-02
2279.00,8.748093e-02
2280.00,4.225569e-02
2281.00,8.745417e-02
2282.00,4.362008e-02
2283.00,4.380734e-02
2284.00,8.837713e-02
2285.00,4.332580e-02
2286.00,8.488593e-02
2287.00,4.382072e-02
2288.00,8.637069e-02
2289.00,4.280412e-02
2290.00,4.410162e-02
2291.00,8.642419e-02
2292.00,4.261685e-02
2293.00,8.429737e-02
2294.00,4.237608e-02
2295.00,8.492605e-02
2296.00,4.254997e-02
2297.00,4.210855e-02
2298.00,8.610316e-02
2299.00,4.299139e-02
2300.00,8.509994e-02
2301.00,4.272386e-02
2302.00,8.372219e-02
2303.00,4.343281e-02
2304.00,4.268374e-02
2305.00,8.492605e-02
2306.00,4.332580e-02
2307.00,8.590252e-02
2308.00,4.216206e-02
2309.00,8.653121e-02
2310.00,4.332580e-02
2311.00,4.237608e-02
2312.00,8.531396e-02
2313.00,4.319203e-02
2314.00,8.421711e-02
2315.00,4.248309e-02
2316.00,8.251832e-02
2317.00,4.189453e-02
2318.00,4.418188e-02
2319.00,8.213041e-02
2320.00,4.176077e-02
2321.00,8.278584e-02
2322.00,4.283087e-02
2323.00,8.477891e-02
2324.00,4.049002e-02
2325.00,8.290623e-02
2326.00,4.268374e-02
2327.00,4.256335e-02
2328.00,8.607642e-02
2329.00,4.196142e-02
2330.00,8.398971e-02
2331.00,4.281750e-02
2332.00,8.179600e-02
2333.00,4.238946e-02
2334.00,4.134611e-02
2335.00,8.516683e-02
2336.00,4.182765e-02
2337.00,8.361518e-02
2338.00,4.145312e-02
2339.00,8.297312e-02
2340.00,4.246971e-02
2341.00,4.273724e-02
2342.00,8.389608e-02
2343.00,4.352644e-02
2344.00,8.374894e-02
2345.00,4.046327e-02
2346.00,8.217054e-02
2347.00,4.131935e-02
2348.00,4.252322e-02
2349.00,8.317376e-02
2350.00,4.110533e-02
2351.00,8.623693e-02
2352.00,4.102508e-02
2353.00,8.461840e-02
2354.00,4.143974e-02
2355.00,4.337930e-02
2356.00,8.384258e-02
2357.00,4.189453e-02
2358.00,8.372219e-02
2359.00,4.189453e-02
2360.00,8.333427e-02
2361.00,4.173402e-02
2362.00,4.174739e-02
2363.00,8.348142e-02
2364.00,4.317866e-02
2365.00,8.333427e-02
2366.00,4.154675e-02
2367.00,8.183613e-02
2368.00,4.192129e-02
2369.00,4.105183e-02
2370.00,8.374894e-02
2371.00,4.177415e-02
2372.00,8.304000e-02
2373.00,4.086456e-02
2374.00,8.065902e-02
2375.00,4.105183e-02
2376.00,4.127922e-02
2377.00,8.320051e-02
2378.00,4.188116e-02
2379.00,8.397634e-02
2380.00,4.158688e-02
2381.00,8.154185e-02
2382.00,4.137286e-02
2383.00,4.093144e-02
2384.00,8.278584e-02
2385.00,4.158688e-02
2386.00,8.164886e-02
2387.00,4.114546e-02
2388.00,8.159535e-02
2389.00,4.249647e-02
2390.00,4.250984e-02
2391.00,8.306675e-02
2392.00,4.185440e-02
2393.00,8.111381e-02
2394.00,4.201492e-02
2395.00,8.227754e-02
2396.00,4.126585e-02
2397.00,3.987471e-02
2398.00,8.170237e-02
2399.00,4.042314e-02
2400.00,8.084629e-02
2401.00,3.970082e-02
2402.00,8.209028e-02
2403.00,4.146649e-02
2404.00,4.161363e-02
2405.00,8.111381e-02
2406.00,4.059703e-02
2407.00,8.130108e-02
2408.00,4.016899e-02
2409.00,8.100680e-02
2410.00,3.923265e-02
2411.00,4.030276e-02
2412.00,8.215716e-02
2413.00,3.960719e-02
2414.00,8.160874e-02
2415.00,4.133273e-02
2416.00,8.072590e-02
2417.00,4.007536e-02
2418.00,3.991484e-02
2419.00,8.130108e-02
2420.00,4.067729e-02
2421.00,7.970930e-02
2422.00,4.071742e-02
2423.00,7.974943e-02
2424.00,4.149324e-02
2425.00,4.027600e-02
2426.00,8.143484e-02
2427.00,4.043652e-02
2428.00,7.937489e-02
2429.00,4.094482e-02
2430.00,7.841180e-02
2431.00,4.046327e-02
2432.00,4.065054e-02
2433.00,7.937489e-02
2434.00,4.049002e-02
2435.00,7.916087e-02
2436.00,4.053015e-02
2437.00,7.932138e-02
2438.00,4.117221e-02
2439.00,3.964732e-02
2440.00,8.011059e-02
2441.00,4.135948e-02
2442.00,8.040487e-02
2443.00,4.046327e-02
2444.00,7.768948e-02
2445.00,4.016899e-02
2446.00,7.897361e-02
2447.00,3.931291e-02
2448.00,4.062379e-02
2449.00,8.214378e-02
2450.00,4.007536e-02
2451.00,7.835829e-02
2452.00,3.776126e-02
2453.00,7.930801e-02
2454.00,4.031613e-02
2455.00,3.966069e-02
2456.00,7.883984e-02
2457.00,3.845683e-02
2458.00,7.885322e-02
2459.00,3.941992e-02
2460.00,7.909399e-02
2461.00,3.907214e-02
2462.00,4.057028e-02
2463.00,7.837167e-02
2464.00,4.090469e-02
2465.00,7.926788e-02
2466.00,3.847020e-02
2467.00,7.850543e-02
2468.00,4.014224e-02
2469.00,3.932629e-02
2470.00,8.005708e-02
2471.00,3.980783e-02
2472.00,7.881309e-02
2473.00,3.975433e-02
2474.00,7.825129e-02
2475.00,3.847020e-02
2476.00,4.046327e-02
2477.00,7.649899e-02
2478.00,3.971420e-02
2479.00,7.867932e-02
2480.00,3.951355e-02
2481.00,7.573655e-02
2482.00,3.860397e-02
2483.00,3.959381e-02
2484.00,7.794363e-02
2485.00,3.966069e-02
2486.00,7.849206e-02
2487.00,3.920590e-02
2488.00,7.720793e-02
2489.00,3.859059e-02
2490.00,4.055690e-02
2491.00,7.708754e-02
2492.00,3.800203e-02
2493.00,7.771623e-02
2494.00,3.912564e-02
2495.00,7.901374e-02
2496.00,3.804216e-02
2497.00,4.087793e-02
2498.00,7.811752e-02
2499.00,3.892500e-02
2500.00,7.827803e-02
2501.00,3.748036e-02
2502.00,7.866595e-02
2503.00,3.824281e-02
2504.00,3.825618e-02
2505.00,7.731494e-02
2506.00,3.812242e-02
2507.00,7.780987e-02
2508.00,3.897850e-02
2509.00,7.806402e-02
2510.00,3.834982e-02
2511.00,3.722621e-02
2512.00,7.687353e-02
2513.00,3.802879e-02
2514.00,7.858569e-02
2515.00,3.840332e-02
2516.00,7.900035e-02
2517.00,3.899188e-02
2518.00,3.859059e-02
2519.00,7.723469e-02
2520.00,3.718608e-02
2521.00,7.576329e-02
2522.00,3.904539e-02
2523.00,7.615121e-02
2524.00,3.828293e-02
2525.00,3.876448e-02
2526.00,7.780987e-02
2527.00,3.784152e-02
2528.00,7.695378e-02
2529.00,3.909889e-02
2530.00,7.616458e-02
2531.00,3.916577e-02
2532.00,3.924603e-02
2533.00,7.871945e-02
2534.00,3.764087e-02
2535.00,7.702067e-02
2536.00,3.941992e-02
2537.00,7.664613e-02
2538.00,3.826956e-02
2539.00,3.773451e-02
2540.00,7.703404e-02
2541.00,3.978108e-02
2542.00,7.549577e-02
2543.00,3.715933e-02
2544.00,7.624484e-02
2545.00,3.784152e-02
2546.00,3.719946e-02
2547.00,7.613783e-02
2548.00,3.667778e-02
2549.00,7.488046e-02
2550.00,3.749374e-02
2551.00,7.534863e-02
2552.00,3.675804e-02
2553.00,3.726634e-02
2554.00,7.520149e-02
2555.00,3.829631e-02
2556.00,7.514799e-02
2557.00,3.887149e-02
2558.00,7.457280e-02
2559.00,3.867085e-02
2560.00,7.692703e-02
2561.00,3.754724e-02
2562.00,3.702556e-02
2563.00,7.724806e-02
2564.00,3.686505e-02
2565.00,7.360971e-02
2566.00,3.856384e-02
2567.00,7.657925e-02
2568.00,3.752049e-02
2569.00,3.849696e-02
2570.00,7.577667e-02
2571.00,3.735997e-02
2572.00,7.486708e-02
2573.00,3.768100e-02
2574.00,7.446580e-02
2575.00,3.786827e-02
2576.00,3.833644e-02
2577.00,7.429190e-02
2578.00,3.723959e-02
2579.00,7.520149e-02
2580.00,3.813580e-02
2581.00,7.411801e-02
2582.00,3.623636e-02
2583.00,3.766763e-02
2584.00,7.244597e-02
2585.00,3.588858e-02
2586.00,7.459956e-02
2587.00,3.703894e-02
2588.00,7.430528e-02
2589.00,3.669116e-02
2590.00,3.798866e-02
2591.00,7.410464e-02
2592.00,3.756062e-02
2593.00,7.612445e-02
2594.00,3.643701e-02
2595.00,7.417151e-02
2596.00,3.666440e-02
2597.00,3.717270e-02
2598.00,7.480020e-02
2599.00,3.737335e-02
2600.00,7.247273e-02
2601.00,3.853709e-02
2602.00,7.401100e-02
2603.00,3.645039e-02
2604.00,3.679817e-02
2605.00,7.439891e-02
2606.00,3.639688e-02
2607.00,7.354283e-02
2608.00,3.600897e-02
2609.00,7.342245e-02
2610.00,3.714595e-02
2611.00,3.675804e-02
2612.00,7.621809e-02
2613.00,4.067729e-02
2614.00,8.035136e-02
2615.00,4.083781e-02
2616.00,7.811752e-02
2617.00,3.790840e-02
2618.00,3.663765e-02
2619.00,7.335556e-02
2620.00,3.505925e-02
2621.00,7.144275e-02
2622.00,3.661090e-02
2623.00,7.204469e-02
2624.00,3.711920e-02
2625.00,3.658415e-02
2626.00,7.290077e-02
2627.00,3.683830e-02
2628.00,7.168353e-02
2629.00,3.576819e-02
2630.00,7.308803e-02
2631.00,3.654402e-02
2632.00,3.685167e-02
2633.00,7.128224e-02
2634.00,3.546054e-02
2635.00,7.347595e-02
2636.00,3.657077e-02
2637.00,7.181729e-02
2638.00,3.628987e-02
2639.00,3.634337e-02
2640.00,7.149626e-02
2641.00,3.671791e-02
2642.00,7.106822e-02
2643.00,3.698543e-02
2644.00,7.235234e-02
2645.00,3.471147e-02
2646.00,3.661090e-02
2647.00,7.169690e-02
2648.00,3.604910e-02
2649.00,7.015863e-02
2650.00,3.539366e-02
2651.00,7.173703e-02
2652.00,3.591533e-02
2653.00,3.497899e-02
2654.00,7.149626e-02
2655.00,3.659752e-02
2656.00,7.292752e-02
2657.00,3.647714e-02
2658.00,7.208481e-02
2659.00,3.661090e-02
2660.00,3.504587e-02
2661.00,7.347595e-02
2662.00,3.575482e-02
2663.00,7.023889e-02
2664.00,3.610260e-02
2665.00,7.241923e-02
2666.00,3.532678e-02
2667.00,3.523314e-02
2668.00,7.223196e-02
2669.00,3.501912e-02
2670.00,6.942294e-02
2671.00,3.536690e-02
2672.00,7.200456e-02
2673.00,3.781477e-02
2674.00,7.055992e-02
2675.00,3.694531e-02
2676.00,3.571469e-02
2677.00,7.053316e-02
2678.00,3.521977e-02
2679.00,7.015863e-02
2680.00,3.567456e-02
2681.00,7.327531e-02
2682.00,3.643701e-02
2683.00,3.592871e-02
2684.00,7.165677e-02
2685.00,3.550067e-02
2686.00,7.097458e-02
2687.00,3.427005e-02
2688.00,7.116185e-02
2689.00,3.405603e-02
2690.00,3.616948e-02
2691.00,7.049304e-02
2692.00,3.512613e-02
2693.00,7.102809e-02
2694.00,3.590196e-02
2695.00,7.062680e-02
2696.00,3.534015e-02
2697.00,3.635675e-02
2698.00,7.160327e-02
2699.00,3.388214e-02
2700.00,7.283389e-02
2701.00,3.543379e-02
2702.00,7.034590e-02
2703.00,3.491211e-02
2704.00,3.444394e-02
2705.00,6.970384e-02
2706.00,3.532678e-02
2707.00,7.065355e-02
2708.00,3.449745e-02
2709.00,6.863374e-02
2710.00,3.543379e-02
2711.00,3.459108e-02
2712.00,7.255299e-02
2713.00,3.428343e-02
2714.00,7.030577e-02
2715.00,3.552742e-02
2716.00,6.957007e-02
2717.00,3.408278e-02
2718.00,3.425667e-02
2719.00,7.172365e-02
2720.00,3.602234e-02
2721.00,7.318167e-02
2722.00,3.685167e-02
2723.00,7.282051e-02
2724.00,3.530002e-02
2725.00,3.488536e-02
2726.00,6.979747e-02
2727.00,3.501912e-02
2728.00,6.967708e-02
2729.00,3.552742e-02
2730.00,6.852672e-02
2731.00,3.421655e-02
2732.00,3.445732e-02
2733.00,6.737636e-02
2734.00,3.390889e-02
2735.00,6.914203e-02
2736.00,3.480510e-02
2737.00,6.859361e-02
2738.00,3.600897e-02
2739.00,3.472484e-02
2740.00,6.812543e-02
2741.00,3.520639e-02
2742.00,6.769739e-02
2743.00,3.441719e-02
2744.00,6.752350e-02
2745.00,3.341397e-02
2746.00,3.408278e-02
2747.00,6.983760e-02
2748.00,3.332033e-02
2749.00,6.896814e-02
2750.00,3.467134e-02
2751.00,7.045291e-02
2752.00,3.500574e-02
2753.00,3.534015e-02
2754.00,7.053316e-02
2755.00,3.496562e-02
2756.00,7.108159e-02
2757.00,3.504587e-02
2758.00,6.903502e-02
2759.00,3.428343e-02
2760.00,3.534015e-02
2761.00,6.815219e-02
2762.00,3.414966e-02
2763.00,6.852672e-02
2764.00,3.487198e-02
2765.00,6.609224e-02
2766.00,3.472484e-02
2767.00,3.467134e-02
2768.00,6.975734e-02
2769.00,3.384201e-02
2770.00,6.805855e-02
2771.00,3.353436e-02
2772.00,6.496863e-02
2773.00,3.368149e-02
2774.00,3.530002e-02
2775.00,6.729610e-02
2776.00,3.461783e-02
2777.00,6.732286e-02
2778.00,3.283879e-02
2779.00,6.813881e-02
2780.00,3.433693e-02
2781.00,3.519301e-02
2782.00,6.805855e-02
2783.00,3.443056e-02
2784.00,6.587822e-02
2785.00,3.424330e-02
2786.00,6.748337e-02
2787.00,3.457770e-02
2788.00,6.803180e-02
2789.00,3.344072e-02
2790.00,3.345410e-02
2791.00,6.672093e-02
2792.00,3.418979e-02
2793.00,6.607886e-02
2794.00,3.357448e-02
2795.00,6.567758e-02
2796.00,3.417642e-02
2797.00,3.433693e-02
2798.00,6.726936e-02
2799.00,3.368149e-02
2800.00,6.756363e-02
2801.00,3.449745e-02
2802.00,6.775090e-02
2803.00,3.328020e-02
2804.00,3.306618e-02
2805.00,6.795155e-02
2806.00,3.295917e-02
2807.00,6.709546e-02
2808.00,3.408278e-02
2809.00,6.635977e-02
2810.00,3.279866e-02
2811.00,3.374837e-02
2812.00,6.718910e-02
2813.00,3.361461e-02
2814.00,6.444696e-02
2815.00,3.309293e-02
2816.00,6.605211e-02
2817.00,3.416304e-02
2818.00,3.358786e-02
2819.00,6.886113e-02
2820.00,3.404265e-02
2821.00,6.417943e-02
2822.00,3.421655e-02
2823.00,6.680118e-02
2824.00,3.432355e-02
2825.00,3.283879e-02
2826.00,6.484824e-02
2827.00,3.307956e-02
2828.00,6.845984e-02
2829.00,3.314644e-02
2830.00,6.680118e-02
2831.00,3.398915e-02
2832.00,3.501912e-02
2833.00,6.669417e-02
2834.00,3.389551e-02
2835.00,6.851335e-02
2836.00,3.394902e-02
2837.00,6.787129e-02
2838.00,3.369487e-02
2839.00,3.356111e-02
2840.00,6.639989e-02
2841.00,3.257126e-02
2842.00,6.463423e-02
2843.00,3.216997e-02
2844.00,6.668080e-02
2845.00,3.203621e-02
2846.00,3.251776e-02
2847.00,6.423294e-02
2848.00,3.207634e-02
2849.00,6.419281e-02
2850.00,3.477835e-02
2851.00,6.599861e-02
2852.00,3.270502e-02
2853.00,3.309293e-02
2854.00,6.570432e-02
2855.00,3.352098e-02
2856.00,6.488837e-02
2857.00,3.325345e-02
2858.00,6.492850e-02
2859.00,3.329358e-02
2860.00,3.309293e-02
2861.00,6.615912e-02
2862.00,3.263814e-02
2863.00,6.516927e-02
2864.00,3.221010e-02
2865.00,6.668080e-02
2866.00,3.258464e-02
2867.00,3.245087e-02
2868.00,6.514252e-02
2869.00,3.271840e-02
2870.00,6.458072e-02
2871.00,3.329358e-02
2872.00,6.419281e-02
2873.00,3.225023e-02
2874.00,3.417642e-02
2875.00,6.506226e-02
2876.00,3.349423e-02
2877.00,6.442020e-02
2878.00,3.163492e-02
2879.00,6.405904e-02
2880.00,3.175531e-02
2881.00,3.233049e-02
2882.00,6.403229e-02
2883.00,3.150116e-02
2884.00,6.380489e-02
2885.00,3.348085e-02
2886.00,6.450046e-02
2887.00,3.333371e-02
2888.00,3.202283e-02
2889.00,6.491513e-02
2890.00,3.095273e-02
2891.00,6.438007e-02
2892.00,3.170180e-02
2893.00,6.408580e-02
2894.00,3.216997e-02
2895.00,3.310631e-02
2896.00,6.582471e-02
2897.00,3.104636e-02
2898.00,6.335010e-02
2899.00,3.154129e-02
2900.00,6.702858e-02
2901.00,3.223686e-02
2902.00,6.705533e-02
2903.00,3.338721e-02
2904.00,3.317319e-02
2905.00,6.597185e-02
2906.00,3.172855e-02
2907.00,6.495526e-02
2908.00,3.080559e-02
2909.00,6.364438e-02
2910.00,3.212984e-02
2911.00,3.229036e-02
2912.00,6.372464e-02
2913.00,3.237062e-02
2914.00,6.230675e-02
2915.00,3.206296e-02
2916.00,6.416605e-02
2917.00,3.089922e-02
2918.00,3.105974e-02
2919.00,6.115639e-02
2920.00,3.116675e-02
2921.00,6.361762e-02
2922.00,3.097948e-02
2923.00,6.487500e-02
2924.00,3.188907e-02
2925.00,3.382863e-02
2926.00,6.577121e-02
2927.00,3.329358e-02
2928.00,6.531642e-02
2929.00,3.163492e-02
2930.00,6.246727e-02
2931.00,3.231711e-02
2932.00,3.243750e-02
2933.00,6.391191e-02
2934.00,3.200946e-02
2935.00,6.266791e-02
2936.00,3.142090e-02
2937.00,6.141054e-02
2938.00,3.221010e-02
2939.00,3.085910e-02
2940.00,6.372464e-02
2941.00,3.168843e-02
2942.00,6.375138e-02
2943.00,3.111325e-02
2944.00,6.284180e-02
2945.00,3.322670e-02
2946.00,3.104636e-02
2947.00,6.381827e-02
2948.00,3.036417e-02
2949.00,6.308258e-02
2950.00,3.111325e-02
2951.00,6.194559e-02
2952.00,3.237062e-02
2953.00,3.174193e-02
2954.00,6.539667e-02
2955.00,3.159479e-02
2956.00,6.320296e-02
2957.00,3.127376e-02
2958.00,6.425969e-02
2959.00,3.108649e-02
2960.00,3.204959e-02
2961.00,6.314945e-02
2962.00,3.233049e-02
2963.00,6.157105e-02
2964.00,3.130051e-02
2965.00,6.277492e-02
2966.00,3.162155e-02
2967.00,3.159479e-02
2968.00,6.364438e-02
2969.00,3.079221e-02
2970.00,6.381827e-02
2971.00,3.084572e-02
2972.00,6.203922e-02
2973.00,3.103299e-02
2974.00,3.151453e-02
2975.00,6.464760e-02
2976.00,3.229036e-02
2977.00,6.321634e-02
2978.00,3.162155e-02
2979.00,6.293543e-02
2980.00,3.071196e-02
2981.00,3.067183e-02
2982.00,6.266791e-02
2983.00,3.061832e-02
2984.00,6.046082e-02
2985.00,3.060495e-02
2986.00,6.211948e-02
2987.00,3.055144e-02
2988.00,3.104636e-02
2989.00,6.190546e-02
2990.00,3.099286e-02
2991.00,6.241376e-02
2992.00,3.118013e-02
2993.00,6.306919e-02
2994.00,3.170180e-02
2995.00,3.123363e-02
2996.00,6.222649e-02
2997.00,2.934758e-02
2998.00,6.181183e-02
2999.00,3.158142e-02
3000.00,6.134365e-02
3001.00,3.126039e-02
3002.00,3.017691e-02
3003.00,6.249402e-02
3004.00,2.997626e-02
3005.00,6.119652e-02
3006.00,3.184894e-02
3007.00,6.071497e-02
3008.00,3.056482e-02
3009.00,3.166167e-02
3010.00,6.191884e-02
3011.00,3.130051e-02
3012.00,6.004616e-02
3013.00,3.091260e-02
3014.00,6.207935e-02
3015.00,3.176868e-02
3016.00,6.022005e-02
3017.00,3.032405e-02
3018.00,2.962848e-02
3019.00,6.095574e-02
3020.00,3.135402e-02
3021.00,6.098250e-02
3022.00,3.187569e-02
3023.00,6.127677e-02
3024.00,3.096611e-02
3025.00,3.164830e-02
3026.00,6.397878e-02
3027.00,3.275853e-02
3028.00,6.435332e-02
3029.00,3.180881e-02
3030.00,6.130353e-02
3031.00,3.127376e-02
3032.00,3.100624e-02
3033.00,6.167806e-02
3034.00,3.080559e-02
3035.00,6.130353e-02
3036.00,3.099286e-02
3037.00,5.996590e-02
3038.00,2.982912e-02
3039.00,3.130051e-02
3040.00,6.046082e-02
3041.00,3.085910e-02
3042.00,6.114301e-02
3043.00,3.004314e-02
3044.00,6.034043e-02
3045.00,2.985588e-02
3046.00,2.954822e-02
3047.00,6.108951e-02
3048.00,2.974886e-02
3049.00,6.046082e-02
3050.00,3.013678e-02
3051.00,6.170481e-02
3052.00,3.101961e-02
3053.00,3.009665e-02
3054.00,5.928371e-02
3055.00,2.969536e-02
3056.00,5.868177e-02
3057.00,2.961510e-02
3058.00,6.056783e-02
3059.00,2.984250e-02
3060.00,3.075209e-02
3061.00,6.031368e-02
3062.00,3.045781e-02
3063.00,6.112964e-02
3064.00,2.926732e-02
3065.00,5.774543e-02
3066.00,2.994951e-02
3067.00,2.906667e-02
3068.00,6.082198e-02
3069.00,3.101961e-02
3070.00,5.868177e-02
3071.00,3.019028e-02
3072.00,6.202585e-02
3073.00,2.990938e-02
3074.00,3.138077e-02
3075.00,6.017992e-02
3076.00,2.905330e-02
3077.00,5.880216e-02
3078.00,3.039093e-02
3079.00,6.060796e-02
3080.00,2.883928e-02
3081.00,3.037755e-02
3082.00,6.107613e-02
3083.00,2.920044e-02
3084.00,6.016654e-02
3085.00,2.989600e-02
3086.00,5.743778e-02
3087.00,2.914693e-02
3088.00,2.972211e-02
3089.00,5.885567e-02
3090.00,2.974886e-02
3091.00,5.801296e-02
3092.00,2.981575e-02
3093.00,6.058121e-02
3094.00,2.964185e-02
3095.00,3.097948e-02
3096.00,5.832062e-02
3097.00,2.902655e-02
3098.00,6.047420e-02
3099.00,2.982912e-02
3100.00,6.040732e-02
3101.00,2.958835e-02
3102.00,3.088585e-02
3103.00,6.211948e-02
3104.00,3.122026e-02
3105.00,6.114301e-02
3106.00,2.933420e-02
3107.00,5.884229e-02
3108.00,2.895966e-02
3109.00,3.000301e-02
3110.00,5.874866e-02
3111.00,2.913355e-02
3112.00,5.963149e-02
3113.00,2.972211e-02
3114.00,5.758492e-02
3115.00,2.802332e-02
3116.00,2.899979e-02
3117.00,5.811997e-02
3118.00,2.855838e-02
3119.00,5.687598e-02
3120.00,2.875902e-02
3121.00,5.953786e-02
3122.00,2.847812e-02
3123.00,3.035080e-02
3124.00,5.789258e-02
3125.00,2.977562e-02
3126.00,5.746453e-02
3127.00,2.867876e-02
3128.00,5.858814e-02
3129.00,2.922719e-02
3130.00,2.894629e-02
3131.00,5.714350e-02
3132.00,3.027054e-02
3133.00,5.773206e-02
3134.00,2.902655e-02
3135.00,5.739765e-02
3136.00,2.870551e-02
3137.00,5.826711e-02
3138.00,2.870551e-02
3139.00,2.926732e-02
3140.00,5.810659e-02
3141.00,2.776917e-02
3142.00,5.749128e-02
3143.00,2.976224e-02
3144.00,5.857477e-02
3145.00,3.116675e-02
3146.00,2.882590e-02
3147.00,5.650144e-02
3148.00,2.933420e-02
3149.00,5.783907e-02
3150.00,2.897304e-02
3151.00,5.719701e-02
3152.00,2.807683e-02
3153.00,2.980237e-02
3154.00,5.729064e-02
3155.00,2.978899e-02
3156.00,5.910982e-02
3157.00,2.917368e-02
3158.00,5.636768e-02
3159.00,2.842461e-02
3160.00,2.817046e-02
3161.00,5.830724e-02
3162.00,2.920044e-02
3163.00,5.795946e-02
3164.00,2.916031e-02
3165.00,5.936396e-02
3166.00,2.846474e-02
3167.00,2.886603e-02
3168.00,5.874866e-02
3169.00,2.727425e-02
3170.00,5.783907e-02
3171.00,2.881252e-02
3172.00,5.623391e-02
3173.00,2.903992e-02
3174.00,2.835773e-02
3175.00,5.963149e-02
3176.00,2.865201e-02
3177.00,5.806646e-02
3178.00,2.833098e-02
3179.00,5.646131e-02
3180.00,2.879915e-02
3181.00,2.803670e-02
3182.00,5.738427e-02
3183.00,2.894629e-02
3184.00,5.840087e-02
3185.00,3.047118e-02
3186.00,5.964487e-02
3187.00,2.945459e-02
3188.00,2.858513e-02
3189.00,5.636768e-02
3190.00,2.720737e-02
3191.00,5.698299e-02
3192.00,2.811696e-02
3193.00,5.738427e-02
3194.00,2.952147e-02
3195.00,3.047118e-02
3196.00,6.167806e-02
3197.00,3.040430e-02
3198.00,6.214624e-02
3199.00,2.988263e-02
3200.00,5.739765e-02
3201.00,2.758191e-02
3202.00,2.748827e-02
3203.00,5.524407e-02
3204.00,2.889278e-02
3205.00,5.662183e-02
3206.00,2.924057e-02
3207.00,5.691611e-02
3208.00,2.783605e-02
3209.00,2.821059e-02
3210.00,5.503005e-02
3211.00,2.755515e-02
3212.00,5.762505e-02
3213.00,2.767554e-02
3214.00,5.597977e-02
3215.00,2.756853e-02
3216.00,2.796982e-02
3217.00,5.877541e-02
3218.00,2.825072e-02
3219.00,5.579250e-02
3220.00,2.859850e-02
3221.00,5.584600e-02
3222.00,2.878577e-02
3223.00,2.922719e-02
3224.00,5.818685e-02
3225.00,2.969536e-02
3226.00,5.634093e-02
3227.00,2.871889e-02
3228.00,5.569886e-02
3229.00,2.779593e-02
3230.00,2.862526e-02
3231.00,5.584600e-02
3232.00,2.748827e-02
3233.00,5.579250e-02
3234.00,2.778255e-02
3235.00,5.460201e-02
3236.00,2.718062e-02
3237.00,2.778255e-02
3238.00,5.674221e-02
3239.00,2.953484e-02
3240.00,5.610015e-02
3241.00,2.926732e-02
3242.00,5.528420e-02
3243.00,2.841124e-02
3244.00,2.815709e-02
3245.00,5.640781e-02
3246.00,2.910680e-02
3247.00,5.664858e-02
3248.00,2.834435e-02
3249.00,5.517719e-02
3250.00,2.782268e-02
3251.00,5.710337e-02
3252.00,2.790294e-02
3253.00,2.775580e-02
3254.00,5.655495e-02
3255.00,2.695322e-02
3256.00,5.547146e-02
3257.00,2.829085e-02
3258.00,5.547146e-02
3259.00,2.795644e-02
3260.00,2.702010e-02
3261.00,5.509693e-02
3262.00,2.873227e-02
3263.00,5.769193e-02
3264.00,2.830422e-02
3265.00,5.844100e-02
3266.00,3.025716e-02
3267.00,3.242412e-02
3268.00,6.042069e-02
3269.00,2.910680e-02
3270.00,5.676896e-02
3271.00,2.770229e-02
3272.00,5.402683e-02
3273.00,2.732776e-02
3274.00,2.764879e-02
3275.00,5.346502e-02
3276.00,2.677933e-02
3277.00,5.337139e-02
3278.00,2.759528e-02
3279.00,5.433448e-02
3280.00,2.663219e-02
3281.00,2.913355e-02
3282.00,5.595301e-02
3283.00,2.731438e-02
3284.00,5.492304e-02
3285.00,2.695322e-02
3286.00,5.457525e-02
3287.00,2.756853e-02
3288.00,2.703348e-02
3289.00,5.672884e-02
3290.00,2.849149e-02
3291.00,5.694286e-02
3292.00,2.805008e-02
3293.00,5.535108e-02
3294.00,2.715386e-02
3295.00,2.707361e-02
3296.00,5.416059e-02
3297.00,2.665894e-02
3298.00,5.343827e-02
3299.00,2.652518e-02
3300.00,5.359878e-02
3301.00,2.736788e-02
3302.00,2.738126e-02
3303.00,5.440136e-02
3304.00,2.611051e-02
3305.00,5.353190e-02
3306.00,2.742139e-02
3307.00,5.301023e-02
3308.00,2.712711e-02
3309.00,2.774242e-02
3310.00,5.248855e-02
3311.00,2.691309e-02
3312.00,5.474915e-02
3313.00,2.732776e-02
3314.00,5.436124e-02
3315.00,2.740801e-02
3316.00,2.711374e-02
3317.00,5.355866e-02
3318.00,2.712711e-02
3319.00,5.240830e-02
3320.00,2.573598e-02
3321.00,5.373255e-02
3322.00,2.669907e-02
3323.00,2.599013e-02
3324.00,5.434786e-02
3325.00,2.667232e-02
3326.00,5.480265e-02
3327.00,2.722075e-02
3328.00,5.430773e-02
3329.00,2.659206e-02
3330.00,2.684621e-02
3331.00,5.402683e-02
3332.00,2.672582e-02
3333.00,5.425422e-02
3334.00,2.653855e-02
3335.00,5.433448e-02
3336.00,2.699335e-02
3337.00,2.601688e-02
3338.00,5.199363e-02
3339.00,2.712711e-02
3340.00,5.297010e-02
3341.00,2.751502e-02
3342.00,5.600652e-02
3343.00,2.754178e-02
3344.00,2.735451e-02
3345.00,5.406696e-02
3346.00,2.730100e-02
3347.00,5.339814e-02
3348.00,2.637804e-02
3349.00,5.318412e-02
3350.00,2.672582e-02
3351.00,2.545508e-02
3352.00,5.258219e-02
3353.00,2.561559e-02
3354.00,5.406696e-02
3355.00,2.803670e-02
3356.00,5.432111e-02
3357.00,2.726088e-02
3358.00,2.780930e-02
3359.00,5.405358e-02
3360.00,2.586974e-02
3361.00,5.236817e-02
3362.00,2.688634e-02
3363.00,5.445487e-02
3364.00,2.639142e-02
3365.00,5.244843e-02
3366.00,2.691309e-02
3367.00,2.692647e-02
3368.00,5.216752e-02
3369.00,2.633791e-02
3370.00,5.357203e-02
3371.00,2.588312e-02
3372.00,5.275608e-02
3373.00,2.589649e-02
3374.00,2.498691e-02
3375.00,5.236817e-02
3376.00,2.574935e-02
3377.00,5.124456e-02
3378.00,2.600350e-02
3379.00,5.288984e-02
3380.00,2.728763e-02
3381.00,2.615064e-02
3382.00,5.389306e-02
3383.00,2.711374e-02
3384.00,5.536446e-02
3385.00,2.607038e-02
3386.00,5.202038e-02
3387.00,2.653855e-02
3388.00,2.597675e-02
3389.00,5.263569e-02
3390.00,2.600350e-02
3391.00,5.140508e-02
3392.00,2.576273e-02
3393.00,5.244843e-02
3394.00,2.470600e-02
3395.00,2.687296e-02
3396.00,5.291659e-02
3397.00,2.631116e-02
3398.00,5.464214e-02
3399.00,2.702010e-02
3400.00,5.227453e-02
3401.00,2.562897e-02
3402.00,2.518755e-02
3403.00,5.148533e-02
3404.00,2.500028e-02
3405.00,5.252868e-02
3406.00,2.599013e-02
3407.00,5.271595e-02
3408.00,2.570922e-02
3409.00,2.608376e-02
3410.00,5.393319e-02
3411.00,2.799657e-02
3412.00,5.914995e-02
3413.00,2.973549e-02
3414.00,5.730402e-02
3415.00,2.835773e-02
3416.00,2.582961e-02
3417.00,5.238155e-02
3418.00,2.762203e-02
3419.00,5.080314e-02
3420.00,2.664557e-02
3421.00,5.124456e-02
3422.00,2.577611e-02
3423.00,2.562897e-02
3424.00,5.190000e-02
3425.00,2.671245e-02
3426.00,5.119105e-02
3427.00,2.680608e-02
3428.00,5.099041e-02
3429.00,2.647167e-02
3430.00,2.445185e-02
3431.00,5.139170e-02
3432.00,2.683283e-02
3433.00,5.254206e-02
3434.00,2.653855e-02
3435.00,5.648806e-02
3436.00,2.930745e-02
3437.00,2.942783e-02
3438.00,5.864165e-02
3439.00,2.742139e-02
3440.00,5.309049e-02
3441.00,2.627103e-02
3442.00,5.305036e-02
3443.00,2.457224e-02
3444.00,2.633791e-02
3445.00,5.076301e-02
3446.00,2.542832e-02
3447.00,5.119105e-02
3448.00,2.663219e-02
3449.00,5.175286e-02
3450.00,2.492002e-02
3451.00,2.558884e-02
3452.00,5.246180e-02
3453.00,2.445185e-02
3454.00,5.096366e-02
3455.00,2.593662e-02
3456.00,4.992031e-02
3457.00,2.564234e-02
3458.00,2.501366e-02
3459.00,4.792724e-02
3460.00,2.454549e-02
3461.00,5.161909e-02
3462.00,2.518755e-02
3463.00,4.937188e-02
3464.00,2.648505e-02
3465.00,2.521430e-02
3466.00,5.082989e-02
3467.00,2.520093e-02
3468.00,5.242167e-02
3469.00,2.454549e-02
3470.00,5.036172e-02
3471.00,2.548183e-02
3472.00,2.453211e-02
3473.00,5.149871e-02
3474.00,2.617740e-02
3475.00,5.036172e-02
3476.00,2.450536e-02
3477.00,5.160572e-02
3478.00,2.454549e-02
3479.00,5.155221e-02
3480.00,2.463912e-02
3481.00,2.613727e-02
3482.00,5.096366e-02
3483.00,2.558884e-02
3484.00,5.177961e-02
3485.00,2.599013e-02
3486.00,5.224778e-02
3487.00,2.589649e-02
3488.00,2.582961e-02
3489.00,5.191337e-02
3490.00,2.508054e-02
3491.00,5.169935e-02
3492.00,2.552196e-02
3493.00,5.037510e-02
3494.00,2.434484e-02
3495.00,2.577611e-02
3496.00,5.037510e-02
3497.00,2.550858e-02
3498.00,5.037510e-02
3499.00,2.542832e-02
3500.00,5.135157e-02
3501.00,2.529456e-02
3502.00,2.483977e-02
3503.00,5.188662e-02
3504.00,2.616402e-02
3505.00,5.061587e-02
3506.00,2.504041e-02
3507.00,5.050886e-02
3508.00,2.516080e-02
3509.00,2.470600e-02
3510.00,4.926487e-02
3511.00,2.451874e-02
3512.00,5.012095e-02
3513.00,2.540157e-02
3514.00,4.934512e-02
3515.00,2.475951e-02
3516.00,2.437160e-02
3517.00,4.863618e-02
3518.00,2.393018e-02
3519.00,4.889033e-02
3520.00,2.457224e-02
3521.00,4.992031e-02
3522.00,2.441172e-02
3523.00,2.430472e-02
3524.00,5.050886e-02
3525.00,2.473276e-02
3526.00,4.923812e-02
3527.00,2.442510e-02
3528.00,4.854255e-02
3529.00,2.506716e-02
3530.00,2.537482e-02
3531.00,4.885020e-02
3532.00,2.481302e-02
3533.00,4.930500e-02
3534.00,2.521430e-02
3535.00,5.125793e-02
3536.00,2.474613e-02
3537.00,2.556209e-02
3538.00,5.473577e-02
3539.00,2.810358e-02
3540.00,5.231466e-02
3541.00,2.536144e-02
3542.00,5.012095e-02
3543.00,2.462575e-02
3544.00,2.513405e-02
3545.00,4.814126e-02
3546.00,2.534807e-02
3547.00,4.847567e-02
3548.00,2.372953e-02
3549.00,4.794062e-02
3550.00,2.457224e-02
3551.00,2.485314e-02
3552.00,5.057574e-02
3553.00,2.470600e-02
3554.00,4.799412e-02
3555.00,2.458562e-02
3556.00,4.890371e-02
3557.00,2.354227e-02
3558.00,2.504041e-02
3559.00,4.796737e-02
3560.00,2.509392e-02
3561.00,4.974642e-02
3562.00,2.498691e-02
3563.00,4.954577e-02
3564.00,2.548183e-02
3565.00,2.435822e-02
3566.00,4.887696e-02
3567.00,2.462575e-02
3568.00,4.847567e-02
3569.00,2.532131e-02
3570.00,4.802087e-02
3571.00,2.379642e-02
3572.00,2.494678e-02
3573.00,4.876995e-02
3574.00,2.419771e-02
3575.00,4.773997e-02
3576.00,2.402381e-02
3577.00,4.807438e-02
3578.00,2.443848e-02
3579.00,2.439835e-02
3580.00,4.905085e-02
3581.00,2.478626e-02
3582.00,4.982667e-02
3583.00,2.327474e-02
3584.00,4.723167e-02
3585.00,2.534807e-02
3586.00,2.490665e-02
3587.00,4.881008e-02
3588.00,2.462575e-02
3589.00,5.022796e-02
3590.00,2.344863e-02
3591.00,4.822152e-02
3592.00,2.354227e-02
3593.00,4.725843e-02
3594.00,2.320786e-02
3595.00,2.389005e-02
3596.00,4.791386e-02
3597.00,2.397031e-02
3598.00,4.902409e-02
3599.00,2.383655e-02
3600.00,4.788711e-02
3601.00,2.382317e-02
3602.00,2.398368e-02
3603.00,4.708453e-02
3604.00,2.344863e-02
3605.00,4.769984e-02
3606.00,2.429134e-02
3607.00,4.950564e-02
3608.00,2.615064e-02
3609.00,2.467925e-02
3610.00,4.947889e-02
3611.00,2.489327e-02
3612.00,4.942538e-02
3613.00,2.427796e-02
3614.00,4.858268e-02
3615.00,2.493340e-02
3616.00,2.303397e-02
3617.00,4.823489e-02
3618.00,2.311422e-02
3619.00,4.658961e-02
3620.00,2.314098e-02
3621.00,4.646922e-02
3622.00,2.429134e-02
3623.00,2.407732e-02
3624.00,4.725843e-02
3625.00,2.261930e-02
3626.00,4.649598e-02
3627.00,2.334162e-02
3628.00,4.724505e-02
3629.00,2.387667e-02
3630.00,2.384992e-02
3631.00,4.773997e-02
3632.00,2.340850e-02
3633.00,4.616157e-02
3634.00,2.323461e-02
3635.00,4.602781e-02
3636.00,2.454549e-02
3637.00,2.406394e-02
3638.00,4.790049e-02
3639.00,2.347539e-02
3640.00,4.695077e-02
3641.00,2.407732e-02
3642.00,4.749920e-02
3643.00,2.319448e-02
3644.00,2.244541e-02
3645.00,4.811451e-02
3646.00,2.359577e-02
3647.00,4.715142e-02
3648.00,2.386330e-02
3649.00,4.723167e-02
3650.00,2.348876e-02
3651.00,2.394355e-02
3652.00,4.609469e-02
3653.00,2.398368e-02
3654.00,4.716479e-02
3655.00,2.382317e-02
3656.00,4.827502e-02
3657.00,2.376966e-02
3658.00,2.307410e-02
3659.00,4.844892e-02
3660.00,2.374291e-02
3661.00,4.739219e-02
3662.00,2.407732e-02
3663.00,4.786036e-02
3664.00,2.359577e-02
3665.00,2.483977e-02
3666.00,4.672337e-02
3667.00,2.407732e-02
3668.00,4.748582e-02
3669.00,2.489327e-02
3670.00,4.823489e-02
3671.00,2.394355e-02
3672.00,2.288683e-02
3673.00,4.756608e-02
3674.00,2.378304e-02
3675.00,4.652273e-02
3676.00,2.384992e-02
3677.00,4.720492e-02
3678.00,2.290021e-02
3679.00,2.359577e-02
3680.00,4.562652e-02
3681.00,2.336838e-02
3682.00,4.666987e-02
3683.00,2.298046e-02
3684.00,4.712466e-02
3685.00,2.409069e-02
3686.00,2.332825e-02
3687.00,4.656286e-02
3688.00,2.205750e-02
3689.00,4.658961e-02
3690.00,2.264605e-02
3691.00,4.676350e-02
3692.00,2.323461e-02
3693.00,2.418433e-02
3694.00,4.628196e-02
3695.00,2.211100e-02
3696.00,4.675012e-02
3697.00,2.302059e-02
3698.00,4.666987e-02
3699.00,2.346201e-02
3700.00,2.360915e-02
3701.00,4.572015e-02
3702.00,2.300722e-02
3703.00,4.775335e-02
3704.00,2.423783e-02
3705.00,5.132482e-02
3706.00,2.732776e-02
3707.00,2.706023e-02
3708.00,5.420072e-02
3709.00,2.623090e-02
3710.00,5.029484e-02
3711.00,2.382317e-02
3712.00,4.727180e-02
3713.00,2.292696e-02
3714.00,4.505134e-02
3715.00,2.273969e-02
3716.00,2.251229e-02
3717.00,4.486407e-02
3718.00,2.336838e-02
3719.00,4.588067e-02
3720.00,2.276644e-02
3721.00,4.530549e-02
3722.00,2.364928e-02
3723.00,2.196386e-02
3724.00,4.558639e-02
3725.00,2.276644e-02
3726.00,4.539912e-02
3727.00,2.394355e-02
3728.00,4.693739e-02
3729.00,2.292696e-02
3730.00,2.354227e-02
3731.00,4.658961e-02
3732.00,2.276644e-02
3733.00,4.620170e-02
3734.00,2.236515e-02
3735.00,4.648260e-02
3736.00,2.261930e-02
3737.00,2.326136e-02
3738.00,4.518510e-02
3739.00,2.318111e-02
3740.00,4.604118e-02
3741.00,2.279319e-02
3742.00,4.510484e-02
3743.00,2.299384e-02
3744.00,2.288683e-02
3745.00,4.664312e-02
3746.00,2.152245e-02
3747.00,4.636221e-02
3748.00,2.395693e-02
3749.00,4.737881e-02
3750.00,2.358240e-02
3751.00,2.286008e-02
3752.00,4.574690e-02
3753.00,2.376966e-02
3754.00,4.630871e-02
3755.00,2.295371e-02
3756.00,4.620170e-02
3757.00,2.334162e-02
3758.00,2.276644e-02
3759.00,4.558639e-02
3760.00,2.347539e-02
3761.00,4.590742e-02
3762.00,2.220464e-02
3763.00,4.495770e-02
3764.00,2.307410e-02
3765.00,2.402381e-02
3766.00,4.562652e-02
3767.00,2.154920e-02
3768.00,4.555964e-02
3769.00,2.086701e-02
3770.00,4.359332e-02
3771.00,2.263268e-02
3772.00,2.200399e-02
3773.00,4.527874e-02
3774.00,2.279319e-02
3775.00,4.541250e-02
3776.00,2.422446e-02
3777.00,4.522523e-02
3778.00,2.447861e-02
3779.00,2.319448e-02
3780.00,4.486407e-02
3781.00,2.259255e-02
3782.00,4.410162e-02
3783.00,2.220464e-02
3784.00,4.586729e-02
3785.00,2.148232e-02
3786.00,2.346201e-02
3787.00,4.677688e-02
3788.00,2.360915e-02
3789.00,4.640234e-02
3790.00,2.339513e-02
3791.00,4.795399e-02
3792.00,2.284670e-02
3793.00,2.339513e-02
3794.00,4.656286e-02
3795.00,2.356902e-02
3796.00,4.605456e-02
3797.00,2.269956e-02
3798.00,4.434239e-02
3799.00,2.188361e-02
3800.00,2.220464e-02
3801.00,4.477043e-02
3802.00,2.286008e-02
3803.00,4.490420e-02
3804.00,2.221802e-02
3805.00,4.412837e-02
3806.00,2.290021e-02
3807.00,2.300722e-02
3808.00,4.394111e-02
3809.00,2.237853e-02
3810.00,4.434239e-02
3811.00,2.243203e-02
3812.00,4.415513e-02
3813.00,2.257917e-02
3814.00,2.200399e-02
3815.00,4.435577e-02
3816.00,2.176322e-02
3817.00,4.426214e-02
3818.00,2.134855e-02
3819.00,4.410162e-02
3820.00,2.209763e-02
3821.00,2.273969e-02
3822.00,4.485069e-02
3823.00,2.273969e-02
3824.00,4.432902e-02
3825.00,2.173647e-02
3826.00,4.625520e-02
3827.00,2.153582e-02
3828.00,4.287100e-02
3829.00,2.153582e-02
3830.00,2.208425e-02
3831.00,4.386085e-02
3832.00,2.193711e-02
3833.00,4.399461e-02
3834.00,2.117466e-02
3835.00,4.419526e-02
3836.00,2.195049e-02
3837.00,2.223139e-02
3838.00,4.465005e-02
3839.00,2.191036e-02
3840.00,4.442265e-02
3841.00,2.275307e-02
3842.00,4.541250e-02
3843.00,2.233840e-02
3844.00,2.324799e-02
3845.00,4.558639e-02
3846.00,2.164283e-02
3847.00,4.394111e-02
3848.00,2.287345e-02
3849.00,4.596093e-02
3850.00,2.185685e-02
3851.00,2.319448e-02
3852.00,4.751258e-02
3853.00,2.578948e-02
3854.00,5.206051e-02
3855.00,2.532131e-02
3856.00,4.886358e-02
3857.00,2.288683e-02
3858.00,2.312760e-02
3859.00,4.503796e-02
3860.00,2.231165e-02
3861.00,4.308502e-02
3862.00,2.146894e-02
3863.00,4.395448e-02
3864.00,2.263268e-02
3865.00,2.181672e-02
3866.00,4.503796e-02
3867.00,2.106765e-02
3868.00,4.554626e-02
3869.00,2.157595e-02
3870.00,4.406149e-02
3871.00,2.093389e-02
3872.00,2.193711e-02
3873.00,4.339268e-02
3874.00,2.059948e-02
3875.00,4.265698e-02
3876.00,2.146894e-02
3877.00,4.390098e-02
3878.00,2.211100e-02
3879.00,2.338175e-02
3880.00,4.366020e-02
3881.00,2.228490e-02
3882.00,4.486407e-02
3883.00,2.177660e-02
3884.00,4.352644e-02
3885.00,2.146894e-02
3886.00,2.170972e-02
3887.00,4.347293e-02
3888.00,2.081350e-02
3889.00,4.246971e-02
3890.00,2.160271e-02
3891.00,4.400799e-02
3892.00,2.203075e-02
3893.00,2.245879e-02
3894.00,4.610806e-02
3895.00,2.395693e-02
3896.00,4.676350e-02
3897.00,2.360915e-02
3898.00,4.434239e-02
3899.00,2.295371e-02
3900.00,2.239191e-02
3901.00,4.368696e-02
3902.00,2.181672e-02
3903.00,4.182765e-02
3904.00,2.153582e-02
3905.00,4.671000e-02
3906.00,2.138869e-02
3907.00,2.291358e-02
3908.00,4.601443e-02
3909.00,2.208425e-02
3910.00,4.616157e-02
3911.00,2.276644e-02
3912.00,4.692402e-02
3913.00,2.311422e-02
3914.00,2.257917e-02
3915.00,4.406149e-02
3916.00,2.200399e-02
3917.00,4.269711e-02
3918.00,2.185685e-02
3919.00,4.230920e-02
3920.00,2.019819e-02
3921.00,2.148232e-02
3922.00,4.325892e-02
3923.00,2.156258e-02
3924.00,4.331242e-02
3925.00,2.128167e-02
3926.00,4.442265e-02
3927.00,2.292696e-02
3928.00,2.277982e-02
3929.00,4.339268e-02
3930.00,2.191036e-02
3931.00,4.447616e-02
3932.00,2.232502e-02
3933.00,4.285763e-02
3934.00,2.201737e-02
3935.00,2.160271e-02
3936.00,4.343281e-02
3937.00,2.085363e-02
3938.00,4.216206e-02
3939.00,2.045234e-02
3940.00,4.257672e-02
3941.00,2.201737e-02
3942.00,4.267036e-02
3943.00,2.176322e-02
3944.00,2.156258e-02
3945.00,4.422201e-02
3946.00,2.170972e-02
3947.00,4.317866e-02
3948.00,2.217789e-02
3949.00,4.336593e-02
3950.00,2.231165e-02
3951.00,2.248554e-02
3952.00,4.455642e-02
3953.00,2.223139e-02
3954.00,4.307165e-02
3955.00,2.215113e-02
3956.00,4.220219e-02
3957.00,2.176322e-02
3958.00,2.169634e-02
3959.00,4.268374e-02
3960.00,2.208425e-02
3961.00,4.126585e-02
3962.00,2.141544e-02
3963.00,4.300477e-02
3964.00,2.176322e-02
3965.00,2.132180e-02
3966.00,4.234933e-02
3967.00,2.112116e-02
3968.00,4.145312e-02
3969.00,2.162946e-02
3970.00,4.238946e-02
3971.00,2.092052e-02
3972.00,2.088039e-02
3973.00,4.158688e-02
3974.00,2.170972e-02
3975.00,4.192129e-02
3976.00,1.960964e-02
3977.00,4.234933e-02
3978.00,2.117466e-02
3979.00,2.058611e-02
3980.00,4.127922e-02
3981.00,2.114791e-02
3982.00,4.256335e-02
3983.00,2.092052e-02
3984.00,4.288438e-02
3985.00,2.178997e-02
3986.00,2.138869e-02
3987.00,4.305827e-02
3988.00,2.055935e-02
3989.00,4.245634e-02
3990.00,2.148232e-02
3991.00,4.182765e-02
3992.00,2.134855e-02
3993.00,2.116129e-02
3994.00,4.156013e-02
3995.00,2.124155e-02
3996.00,4.192129e-02
3997.00,2.195049e-02
3998.00,4.303152e-02
3999.00,2.113453e-02
4000.00,2.084026e-02
4001.00,4.241621e-02
4002.00,2.062624e-02
4003.00,4.254997e-02
4004.00,2.142881e-02
4005.00,4.150662e-02
4006.00,2.156258e-02
4007.00,2.196386e-02
4008.00,4.222894e-02
4009.00,2.196386e-02
4010.00,4.263023e-02
4011.00,2.113453e-02
4012.00,4.483732e-02
4013.00,2.146894e-02
4014.00,2.191036e-02
4015.00,4.164039e-02
4016.00,2.038546e-02
4017.00,4.193466e-02
4018.00,2.136193e-02
4019.00,4.141299e-02
4020.00,2.090714e-02
4021.00,2.030521e-02
4022.00,4.304489e-02
4023.00,2.045234e-02
4024.00,4.157350e-02
4025.00,2.025170e-02
4026.00,4.261685e-02
4027.00,2.005106e-02
4028.00,2.086701e-02
4029.00,4.117221e-02
4030.00,2.080013e-02
4031.00,4.040977e-02
4032.00,2.136193e-02
4033.00,4.094482e-02
4034.00,2.011794e-02
4035.00,2.011794e-02
4036.00,4.162701e-02
4037.00,2.059948e-02
4038.00,4.087793e-02
4039.00,2.023832e-02
4040.00,4.061041e-02
4041.00,1.985041e-02
4042.00,2.005106e-02
4043.00,4.046327e-02
4044.00,2.059948e-02
4045.00,4.118559e-02
4046.00,2.126830e-02
4047.00,4.042314e-02
4048.00,2.049247e-02
4049.00,2.053260e-02
4050.00,4.079768e-02
4051.00,2.035871e-02
4052.00,4.085118e-02
4053.00,2.003768e-02
4054.00,4.077093e-02
4055.00,1.985041e-02
4056.00,4.010211e-02
4057.00,2.011794e-02
4058.00,1.948925e-02
4059.00,4.210855e-02
4060.00,2.071987e-02
4061.00,4.241621e-02
4062.00,1.932874e-02
4063.00,4.091806e-02
4064.00,2.108103e-02
4065.00,2.053260e-02
4066.00,4.044989e-02
4067.00,1.979691e-02
4068.00,4.138624e-02
4069.00,2.096064e-02
4070.00,4.137286e-02
4071.00,2.081350e-02
4072.00,2.164283e-02
4073.00,4.168051e-02
4074.00,2.160271e-02
4075.00,4.019574e-02
4076.00,2.013131e-02
4077.00,4.276399e-02
4078.00,1.940899e-02
4079.00,2.019819e-02
4080.00,3.958043e-02
4081.00,2.037209e-02
4082.00,4.095819e-02
4083.00,2.005106e-02
4084.00,4.046327e-02
4085.00,1.993067e-02
4086.00,2.081350e-02
4087.00,3.959381e-02
4088.00,2.047910e-02
4089.00,4.147987e-02
4090.00,1.956951e-02
4091.00,3.951355e-02
4092.00,2.007781e-02
4093.00,2.133518e-02
4094.00,4.061041e-02
4095.00,1.955613e-02
4096.00,4.152000e-02
4097.00,2.001093e-02
4098.00,3.970082e-02
4099.00,2.071987e-02
4100.00,1.995742e-02
4101.00,3.912564e-02
4102.00,1.936886e-02
4103.00,3.897850e-02
4104.00,2.058611e-02
4105.00,4.079768e-02
4106.00,2.039884e-02
4107.00,1.886057e-02
4108.00,4.082443e-02
4109.00,2.050585e-02
4110.00,4.130598e-02
4111.00,2.013131e-02
4112.00,4.114546e-02
4113.00,1.939562e-02
4114.00,1.899433e-02
4115.00,3.916577e-02
4116.00,2.030521e-02
4117.00,3.958043e-02
4118.00,2.047910e-02
4119.00,3.992822e-02
4120.00,2.002430e-02
4121.00,1.982366e-02
4122.00,3.982121e-02
4123.00,1.930198e-02
4124.00,3.877786e-02
4125.00,1.987716e-02
4126.00,3.825618e-02
4127.00,2.077338e-02
4128.00,1.954276e-02
4129.00,3.994159e-02
4130.00,1.973002e-02
4131.00,4.059703e-02
4132.00,2.011794e-02
4133.00,3.877786e-02
4134.00,2.069312e-02
4135.00,2.011794e-02
4136.00,3.901863e-02
4137.00,2.062624e-02
4138.00,4.002185e-02
4139.00,1.911472e-02
4140.00,3.885812e-02
4141.00,1.926185e-02
4142.00,1.959626e-02
4143.00,4.028938e-02
4144.00,2.098740e-02
4145.00,3.912564e-02
4146.00,1.927523e-02
4147.00,3.883136e-02
4148.00,1.958289e-02
4149.00,2.011794e-02
4150.00,4.054353e-02
4151.00,1.975678e-02
4152.00,3.995497e-02
4153.00,1.911472e-02
4154.00,3.971420e-02
4155.00,1.991729e-02
4156.00,2.001093e-02
4157.00,3.903201e-02
4158.00,1.963639e-02
4159.00,3.958043e-02
4160.00,1.938224e-02
4161.00,4.091806e-02
4162.00,2.116129e-02
4163.00,2.003768e-02
4164.00,3.857721e-02
4165.00,1.983703e-02
4166.00,4.020912e-02
4167.00,2.047910e-02
4168.00,3.994159e-02
4169.00,2.018482e-02
4170.00,3.855046e-02
4171.00,1.902108e-02
4172.00,1.985041e-02
4173.00,3.786827e-02
4174.00,1.825863e-02
4175.00,3.941992e-02
4176.00,1.964977e-02
4177.00,3.868423e-02
4178.00,1.973002e-02
4179.00,2.011794e-02
4180.00,4.049002e-02
4181.00,1.964977e-02
4182.00,3.897850e-02
4183.00,1.952938e-02
4184.00,3.964732e-02
4185.00,1.931536e-02
4186.00,1.981028e-02
4187.00,3.887149e-02
4188.00,1.995742e-02
4189.00,3.915239e-02
4190.00,1.989054e-02
4191.00,3.893837e-02
4192.00,1.998417e-02
4193.00,1.995742e-02
4194.00,3.966069e-02
4195.00,1.950263e-02
4196.00,3.931291e-02
4197.00,1.931536e-02
4198.00,3.871098e-02
4199.00,1.879369e-02
4200.00,2.076000e-02
4201.00,3.879124e-02
4202.00,1.875356e-02
4203.00,3.888487e-02
4204.00,1.946250e-02
4205.00,3.812242e-02
4206.00,1.938224e-02
4207.00,1.943575e-02
4208.00,3.889824e-02
4209.00,1.928861e-02
4210.00,3.786827e-02
4211.00,1.960964e-02
4212.00,3.912564e-02
4213.00,2.149569e-02
4214.00,2.096064e-02
4215.00,4.543925e-02
4216.00,2.465250e-02
4217.00,5.832062e-02
4218.00,3.069858e-02
4219.00,5.679572e-02
4220.00,2.498691e-02
4221.00,2.276644e-02
4222.00,4.079768e-02
4223.00,1.948925e-02
4224.00,3.844345e-02
4225.00,1.939562e-02
4226.00,3.856384e-02
4227.00,1.870005e-02
4228.00,1.835227e-02
4229.00,3.790840e-02
4230.00,1.831214e-02
4231.00,3.798866e-02
4232.00,1.943575e-02
4233.00,3.781477e-02
4234.00,1.973002e-02
4235.00,1.904783e-02
4236.00,3.765425e-02
4237.00,1.915484e-02
4238.00,3.753386e-02
4239.00,1.884719e-02
4240.00,3.940655e-02
4241.00,1.903446e-02
4242.00,1.914147e-02
4243.00,3.754724e-02
4244.00,1.819175e-02
4245.00,3.860397e-02
4246.00,1.983703e-02
4247.00,3.717270e-02
4248.00,1.821850e-02
4249.00,1.875356e-02
4250.00,3.821605e-02
4251.00,1.895420e-02
4252.00,3.583508e-02
4253.00,1.799111e-02
4254.00,3.555417e-02
4255.00,1.789747e-02
4256.00,1.912809e-02
4257.00,3.806892e-02
4258.00,2.002430e-02
4259.00,3.752049e-02
4260.00,1.978353e-02
4261.00,3.796190e-02
4262.00,1.803124e-02
4263.00,1.837902e-02
4264.00,3.798866e-02
4265.00,1.840577e-02
4266.00,3.772113e-02
4267.00,1.809812e-02
4268.00,3.863072e-02
4269.00,1.859304e-02
4270.00,1.915484e-02
4271.00,3.836319e-02
4272.00,1.872680e-02
4273.00,3.774789e-02
4274.00,1.887394e-02
4275.00,3.959381e-02
4276.00,1.891407e-02
4277.00,1.890069e-02
4278.00,3.614273e-02
4279.00,1.876693e-02
4280.00,3.643701e-02
4281.00,1.939562e-02
4282.00,3.591533e-02
4283.00,1.849941e-02
4284.00,1.804461e-02
4285.00,3.829631e-02
4286.00,1.887394e-02
4287.00,3.719946e-02
4288.00,1.772358e-02
4289.00,3.611598e-02
4290.00,1.864655e-02
4291.00,3.725296e-02
4292.00,1.939562e-02
4293.00,1.910134e-02
4294.00,3.645039e-02
4295.00,1.954276e-02
4296.00,3.999510e-02
4297.00,2.047910e-02
4298.00,4.384747e-02
4299.00,2.025170e-02
4300.00,2.074662e-02
4301.00,3.998172e-02
4302.00,1.968990e-02
4303.00,3.794853e-02
4304.00,1.848603e-02
4305.00,3.825618e-02
4306.00,1.904783e-02
4307.00,1.878031e-02
4308.00,3.588858e-02
4309.00,1.777709e-02
4310.00,3.610260e-02
4311.00,1.835227e-02
4312.00,3.679817e-02
4313.00,1.821850e-02
4314.00,1.836564e-02
4315.00,3.717270e-02
4316.00,1.898095e-02
4317.00,3.646376e-02
4318.00,1.872680e-02
4319.00,3.840332e-02
4320.00,1.788410e-02
4321.00,1.853953e-02
4322.00,3.685167e-02
4323.00,1.732229e-02
4324.00,3.748036e-02
4325.00,1.894082e-02
4326.00,3.740010e-02
4327.00,1.713502e-02
4328.00,1.898095e-02
4329.00,3.653064e-02
4330.00,1.808474e-02
4331.00,3.678479e-02
4332.00,1.823188e-02
4333.00,3.822943e-02
4334.00,1.847265e-02
4335.00,1.824526e-02
4336.00,3.758737e-02
4337.00,1.827201e-02
4338.00,3.590196e-02
4339.00,1.768345e-02
4340.00,3.516626e-02
4341.00,1.870005e-02
4342.00,1.812487e-02
4343.00,3.662428e-02
4344.00,1.841915e-02
4345.00,3.669116e-02
4346.00,1.745606e-02
4347.00,3.707907e-02
4348.00,1.864655e-02
4349.00,1.860642e-02
4350.00,3.580832e-02
4351.00,1.843252e-02
4352.00,3.540703e-02
4353.00,1.861979e-02
4354.00,3.697206e-02
4355.00,1.775033e-02
4356.00,1.767008e-02
4357.00,3.634337e-02
4358.00,1.833889e-02
4359.00,3.598221e-02
4360.00,1.837902e-02
4361.00,3.669116e-02
4362.00,1.828539e-02
4363.00,1.864655e-02
4364.00,3.653064e-02
4365.00,1.811149e-02
4366.00,3.635675e-02
4367.00,1.737580e-02
4368.00,3.690518e-02
4369.00,1.857966e-02
4370.00,1.836564e-02
4371.00,3.606247e-02
4372.00,1.886057e-02
4373.00,3.568793e-02
4374.00,1.783059e-02
4375.00,3.521977e-02
4376.00,1.805799e-02
4377.00,1.799111e-02
4378.00,3.695868e-02
4379.00,1.800448e-02
4380.00,3.820268e-02
4381.00,1.872680e-02
4382.00,3.595546e-02
4383.00,1.876693e-02
4384.00,1.867330e-02
4385.00,3.596884e-02
4386.00,1.797773e-02
4387.00,3.574144e-02
4388.00,1.799111e-02
4389.00,3.737335e-02
4390.00,1.847265e-02
4391.00,1.767008e-02
4392.00,3.610260e-02
4393.00,1.772358e-02
4394.00,3.473822e-02
4395.00,1.781722e-02
4396.00,3.703894e-02
4397.00,1.785734e-02
4398.00,1.785734e-02
4399.00,3.464459e-02
4400.00,1.829876e-02
4401.00,3.796190e-02
4402.00,1.899433e-02
4403.00,3.896513e-02
4404.00,2.047910e-02
4405.00,4.386085e-02
4406.00,2.260593e-02
4407.00,2.223139e-02
4408.00,4.176077e-02
4409.00,1.985041e-02
4410.00,3.671791e-02
4411.00,1.716178e-02
4412.00,3.624974e-02
4413.00,1.821850e-02
4414.00,1.797773e-02
4415.00,3.733322e-02
4416.00,1.938224e-02
4417.00,4.028938e-02
4418.00,2.126830e-02
4419.00,4.196142e-02
4420.00,2.059948e-02
4421.00,2.011794e-02
4422.00,4.024925e-02
4423.00,2.019819e-02
4424.00,3.903201e-02
4425.00,1.990392e-02
4426.00,3.742686e-02
4427.00,1.832552e-02
4428.00,1.692100e-02
4429.00,3.447069e-02
4430.00,1.762995e-02
4431.00,3.662428e-02
4432.00,1.698789e-02
4433.00,3.566118e-02
4434.00,1.753631e-02
4435.00,1.765670e-02
4436.00,3.647714e-02
4437.00,1.918160e-02
4438.00,3.864409e-02
4439.00,1.900771e-02
4440.00,3.685167e-02
4441.00,1.831214e-02
4442.00,1.758982e-02
4443.00,3.703894e-02
4444.00,1.832552e-02
4445.00,3.483186e-02
4446.00,1.764332e-02
4447.00,3.437706e-02
4448.00,1.757644e-02
4449.00,1.765670e-02
4450.00,3.590196e-02
4451.00,1.803124e-02
4452.00,3.641026e-02
4453.00,1.787072e-02
4454.00,3.635675e-02
4455.00,1.857966e-02
4456.00,1.855291e-02
4457.00,3.587520e-02
4458.00,1.847265e-02
4459.00,3.701219e-02
4460.00,1.920835e-02
4461.00,3.884474e-02
4462.00,1.922172e-02
4463.00,1.883381e-02
4464.00,3.863072e-02
4465.00,1.825863e-02
4466.00,3.520639e-02
4467.00,1.758982e-02
4468.00,3.404265e-02
4469.00,1.757644e-02
4470.00,1.844590e-02
4471.00,3.566118e-02
4472.00,1.746943e-02
4473.00,3.436368e-02
4474.00,1.793760e-02
4475.00,3.499237e-02
4476.00,1.716178e-02
4477.00,1.717515e-02
4478.00,3.475160e-02
4479.00,1.777709e-02
4480.00,3.762750e-02
4481.00,1.724203e-02
4482.00,3.542041e-02
4483.00,1.832552e-02
4484.00,1.788410e-02
4485.00,3.542041e-02
4486.00,1.793760e-02
4487.00,3.480510e-02
4488.00,1.682737e-02
4489.00,3.445732e-02
4490.00,1.752294e-02
4491.00,1.789747e-02
4492.00,3.546054e-02
4493.00,1.694776e-02
4494.00,3.687843e-02
4495.00,1.706814e-02
4496.00,3.495224e-02
4497.00,1.689425e-02
4498.00,1.769683e-02
4499.00,3.540703e-02
4500.00,1.657322e-02
4501.00,3.496562e-02
4502.00,1.758982e-02
4503.00,3.432355e-02
4504.00,1.662673e-02
4505.00,1.767008e-02
4506.00,3.455095e-02
4507.00,1.757644e-02
4508.00,3.397577e-02
4509.00,1.801786e-02
4510.00,3.558093e-02
4511.00,1.775033e-02
4512.00,1.777709e-02
4513.00,3.532678e-02
4514.00,1.713502e-02
4515.00,3.394902e-02
4516.00,1.720191e-02
4517.00,3.562105e-02
4518.00,1.761657e-02
4519.00,3.476497e-02
4520.00,1.694776e-02
4521.00,1.776371e-02
4522.00,3.429680e-02
4523.00,1.698789e-02
4524.00,3.432355e-02
4525.00,1.764332e-02
4526.00,3.384201e-02
4527.00,1.733567e-02
4528.00,1.676049e-02
4529.00,3.392227e-02
4530.00,1.736242e-02
4531.00,3.424330e-02
4532.00,1.775033e-02
4533.00,3.546054e-02
4534.00,1.688088e-02
4535.00,1.742930e-02
4536.00,3.396240e-02
4537.00,1.762995e-02
4538.00,3.309293e-02
4539.00,1.789747e-02
4540.00,3.333371e-02
4541.00,1.738917e-02
4542.00,1.669361e-02
4543.00,3.421655e-02
4544.00,1.630569e-02
4545.00,3.566118e-02
4546.00,1.713502e-02
4547.00,3.437706e-02
4548.00,1.686750e-02
4549.00,1.693438e-02
4550.00,3.410953e-02
4551.00,1.757644e-02
4552.00,3.388214e-02
4553.00,1.788410e-02
4554.00,3.338721e-02
4555.00,1.717515e-02
4556.00,1.726879e-02
4557.00,3.647714e-02
4558.00,1.704139e-02
4559.00,3.463121e-02
4560.00,1.799111e-02
4561.00,3.519301e-02
4562.00,1.639933e-02
4563.00,1.706814e-02
4564.00,3.401590e-02
4565.00,1.724203e-02
4566.00,3.467134e-02
4567.00,1.639933e-02
4568.00,3.428343e-02
4569.00,1.690763e-02
4570.00,1.631907e-02
4571.00,3.404265e-02
4572.00,1.692100e-02
4573.00,3.534015e-02
4574.00,1.736242e-02
4575.00,3.275853e-02
4576.00,1.713502e-02
4577.00,1.666686e-02
4578.00,3.457770e-02
4579.00,1.686750e-02
4580.00,3.291905e-02
4581.00,1.595791e-02
4582.00,3.360124e-02
4583.00,1.673374e-02
4584.00,1.651972e-02
4585.00,3.414966e-02
4586.00,1.804461e-02
4587.00,3.481848e-02
4588.00,1.750956e-02
4589.00,3.487198e-02
4590.00,1.741593e-02
4591.00,1.668023e-02
4592.00,3.473822e-02
4593.00,1.680062e-02
4594.00,3.311969e-02
4595.00,1.709490e-02
4596.00,3.328020e-02
4597.00,1.647959e-02
4598.00,1.713502e-02
4599.00,3.410953e-02
4600.00,1.698789e-02
4601.00,3.274515e-02
4602.00,1.677386e-02
4603.00,3.389551e-02
4604.00,1.657322e-02
4605.00,1.704139e-02
4606.00,3.508600e-02
4607.00,1.753631e-02
4608.00,3.382863e-02
4609.00,1.685412e-02
4610.00,3.259801e-02
4611.00,1.638595e-02
4612.00,1.712165e-02
4613.00,3.452420e-02
4614.00,1.630569e-02
4615.00,3.452420e-02
4616.00,1.681399e-02
4617.00,3.503250e-02
4618.00,1.680062e-02
4619.00,1.746943e-02
4620.00,3.342734e-02
4621.00,1.577064e-02
4622.00,3.385539e-02
4623.00,1.673374e-02
4624.00,3.283879e-02
4625.00,1.716178e-02
4626.00,1.610505e-02
4627.00,3.515289e-02
4628.00,1.704139e-02
4629.00,3.448407e-02
4630.00,1.768345e-02
4631.00,3.368149e-02
4632.00,1.611843e-02
4633.00,3.374837e-02
4634.00,1.685412e-02
4635.00,1.685412e-02
4636.00,3.364136e-02
4637.00,1.646621e-02
4638.00,3.324008e-02
4639.00,1.745606e-02
4640.00,3.283879e-02
4641.00,1.681399e-02
4642.00,1.698789e-02
4643.00,3.341397e-02
4644.00,1.617193e-02
4645.00,3.521977e-02
4646.00,1.688088e-02
4647.00,3.437706e-02
4648.00,1.613180e-02
4649.00,1.692100e-02
4650.00,3.321332e-02
4651.00,1.670698e-02
4652.00,3.295917e-02
4653.00,1.682737e-02
4654.00,3.245087e-02
4655.00,1.708152e-02
4656.00,1.706814e-02
4657.00,3.365474e-02
4658.00,1.713502e-02
4659.00,3.294580e-02
4660.00,1.633245e-02
4661.00,3.390889e-02
4662.00,1.705477e-02
4663.00,1.664010e-02
4664.00,3.293242e-02
4665.00,1.655984e-02
4666.00,3.282541e-02
4667.00,1.639933e-02
4668.00,3.277190e-02
4669.00,1.690763e-02
4670.00,1.573052e-02
4671.00,3.444394e-02
4672.00,1.828539e-02
4673.00,3.475160e-02
4674.00,1.813825e-02
4675.00,3.658415e-02
4676.00,1.839240e-02
4677.00,1.744268e-02
4678.00,3.377513e-02
4679.00,1.611843e-02
4680.00,3.342734e-02
4681.00,1.643946e-02
4682.00,3.233049e-02
4683.00,1.700126e-02
4684.00,1.706814e-02
4685.00,3.221010e-02
4686.00,1.631907e-02
4687.00,3.369487e-02
4688.00,1.642608e-02
4689.00,3.212984e-02
4690.00,1.730892e-02
4691.00,1.646621e-02
4692.00,3.305281e-02
4693.00,1.681399e-02
4694.00,3.183556e-02
4695.00,1.645283e-02
4696.00,3.295917e-02
4697.00,1.634582e-02
4698.00,1.579740e-02
4699.00,3.318657e-02
4700.00,1.609167e-02
4701.00,3.275853e-02
4702.00,1.603817e-02
4703.00,3.277190e-02
4704.00,1.543624e-02
4705.00,1.696113e-02
4706.00,3.330696e-02
4707.00,1.674711e-02
4708.00,3.180881e-02
4709.00,1.693438e-02
4710.00,3.297255e-02
4711.00,1.716178e-02
4712.00,1.591778e-02
4713.00,3.398915e-02
4714.00,1.650634e-02
4715.00,3.309293e-02
4716.00,1.641271e-02
4717.00,3.307956e-02
4718.00,1.638595e-02
4719.00,1.601142e-02
4720.00,3.164830e-02
4721.00,1.609167e-02
4722.00,3.314644e-02
4723.00,1.692100e-02
4724.00,3.324008e-02
4725.00,1.569039e-02
4726.00,1.708152e-02
4727.00,3.319995e-02
4728.00,1.776371e-02
4729.00,3.172855e-02
4730.00,1.618531e-02
4731.00,3.235724e-02
4732.00,1.676049e-02
4733.00,1.623881e-02
4734.00,3.243750e-02
4735.00,1.602479e-02
4736.00,3.393564e-02
4737.00,1.654647e-02
4738.00,3.369487e-02
4739.00,1.614518e-02
4740.00,1.701464e-02
4741.00,3.093935e-02
4742.00,1.603817e-02
4743.00,3.282541e-02
4744.00,1.602479e-02
4745.00,3.278528e-02
4746.00,1.605155e-02
4747.00,3.285216e-02
4748.00,1.745606e-02
4749.00,1.603817e-02
4750.00,3.270502e-02
4751.00,1.637258e-02
4752.00,3.088585e-02
4753.00,1.649296e-02
4754.00,3.287892e-02
4755.00,1.673374e-02
4756.00,1.575727e-02
4757.00,3.257126e-02
4758.00,1.597129e-02
4759.00,3.159479e-02
4760.00,1.630569e-02
4761.00,3.194258e-02
4762.00,1.630569e-02
4763.00,1.619869e-02
4764.00,3.196933e-02
4765.00,1.678724e-02
4766.00,3.247763e-02
4767.00,1.650634e-02
4768.00,3.306618e-02
4769.00,1.617193e-02
4770.00,1.579740e-02
4771.00,3.216997e-02
4772.00,1.606492e-02
4773.00,3.207634e-02
4774.00,1.722866e-02
4775.00,3.259801e-02
4776.00,1.646621e-02
4777.00,1.638595e-02
4778.00,3.174193e-02
4779.00,1.559675e-02
4780.00,3.183556e-02
4781.00,1.500820e-02
4782.00,3.237062e-02
4783.00,1.565026e-02
4784.00,1.615856e-02
4785.00,3.183556e-02
4786.00,1.617193e-02
4787.00,3.132727e-02
4788.00,1.605155e-02
4789.00,3.226361e-02
4790.00,1.590441e-02
4791.00,1.589103e-02
4792.00,3.196933e-02
4793.00,1.626557e-02
4794.00,3.202283e-02
4795.00,1.603817e-02
4796.00,3.176868e-02
4797.00,1.550312e-02
4798.00,1.645283e-02
4799.00,3.269165e-02
4800.00,1.623881e-02
4801.00,3.336046e-02
4802.00,1.638595e-02
4803.00,3.261139e-02
4804.00,1.641271e-02
4805.00,1.559675e-02
4806.00,3.455095e-02
4807.00,1.754969e-02
4808.00,3.778801e-02
4809.00,2.029183e-02
4810.00,4.152000e-02
4811.00,2.054598e-02
4812.00,1.887394e-02
4813.00,3.473822e-02
4814.00,1.680062e-02
4815.00,3.257126e-02
4816.00,1.602479e-02
4817.00,3.119350e-02
4818.00,1.599804e-02
4819.00,1.511521e-02
4820.00,3.227698e-02
4821.00,1.544961e-02
4822.00,3.199608e-02
4823.00,1.615856e-02
4824.00,3.128714e-02
4825.00,1.597129e-02
4826.00,1.539611e-02
4827.00,3.147440e-02
4828.00,1.623881e-02
4829.00,3.206296e-02
4830.00,1.543624e-02
4831.00,3.015015e-02
4832.00,1.686750e-02
4833.00,1.573052e-02
4834.00,3.044443e-02
4835.00,1.496807e-02
4836.00,3.235724e-02
4837.00,1.570376e-02
4838.00,3.194258e-02
4839.00,1.574389e-02
4840.00,1.552987e-02
4841.00,3.099286e-02
4842.00,1.583752e-02
4843.00,3.184894e-02
4844.00,1.498144e-02
4845.00,3.179543e-02
4846.00,1.574389e-02
4847.00,1.615856e-02
4848.00,3.068521e-02
4849.00,1.538273e-02
4850.00,3.178206e-02
4851.00,1.482093e-02
4852.00,3.105974e-02
4853.00,1.589103e-02
4854.00,1.515533e-02
4855.00,3.163492e-02
4856.00,1.647959e-02
4857.00,3.199608e-02
4858.00,1.587765e-02
4859.00,3.156804e-02
4860.00,1.496807e-02
4861.00,3.065845e-02
4862.00,1.607830e-02
4863.00,1.557000e-02
4864.00,3.109987e-02
4865.00,1.579740e-02
4866.00,3.111325e-02
4867.00,1.577064e-02
4868.00,3.101961e-02
4869.00,1.528910e-02
4870.00,1.471392e-02
4871.00,3.146103e-02
4872.00,1.561013e-02
4873.00,3.164830e-02
4874.00,1.645283e-02
4875.00,3.115338e-02
4876.00,1.579740e-02
4877.00,1.631907e-02
4878.00,3.282541e-02
4879.00,1.611843e-02
4880.00,3.291905e-02
4881.00,1.641271e-02
4882.00,3.231711e-02
4883.00,1.613180e-02
4884.00,1.609167e-02
4885.00,3.100624e-02
4886.00,1.558338e-02
4887.00,3.156804e-02
4888.00,1.573052e-02
4889.00,3.148778e-02
4890.00,1.547637e-02
4891.00,1.602479e-02
4892.00,3.124701e-02
4893.00,1.629232e-02
4894.00,3.275853e-02
4895.00,1.856629e-02
4896.00,4.210855e-02
4897.00,2.494678e-02
4898.00,2.744814e-02
4899.00,5.474915e-02
4900.00,2.510729e-02
4901.00,4.277737e-02
4902.00,1.871343e-02
4903.00,3.344072e-02
4904.00,1.677386e-02
4905.00,1.681399e-02
4906.00,3.178206e-02
4907.00,1.603817e-02
4908.00,3.146103e-02
4909.00,1.536935e-02
4910.00,3.297255e-02
4911.00,1.586428e-02
4912.00,1.522222e-02
4913.00,3.072533e-02
4914.00,1.582415e-02
4915.00,3.128714e-02
4916.00,1.476742e-02
4917.00,3.162155e-02
4918.00,1.536935e-02
4919.00,1.649296e-02
4920.00,3.175531e-02
4921.00,1.611843e-02
4922.00,3.143428e-02
4923.00,1.574389e-02
4924.00,3.093935e-02
4925.00,1.658660e-02
4926.00,1.551649e-02
4927.00,3.211647e-02
4928.00,1.567701e-02
4929.00,3.254451e-02
4930.00,1.642608e-02
4931.00,3.512613e-02
4932.00,1.931536e-02
4933.00,1.928861e-02
4934.00,3.921928e-02
4935.00,1.902108e-02
4936.00,3.571469e-02
4937.00,1.725541e-02
4938.00,3.226361e-02
4939.00,1.587765e-02
4940.00,1.615856e-02
4941.00,3.271840e-02
4942.00,1.540948e-02
4943.00,3.194258e-02
4944.00,1.597129e-02
4945.00,3.249100e-02
4946.00,1.692100e-02
4947.00,1.690763e-02
4948.00,3.611598e-02
4949.00,1.749619e-02
4950.00,3.511276e-02
4951.00,1.748281e-02
4952.00,3.289229e-02
4953.00,1.567701e-02
4954.00,1.565026e-02
4955.00,3.130051e-02
4956.00,1.566363e-02
4957.00,3.023041e-02
4958.00,1.532923e-02
4959.00,3.075209e-02
4960.00,1.539611e-02
4961.00,1.597129e-02
4962.00,3.123363e-02
4963.00,1.573052e-02
4964.00,3.233049e-02
4965.00,1.567701e-02
4966.00,3.155466e-02
4967.00,1.690763e-02
4968.00,1.597129e-02
4969.00,3.008327e-02
4970.00,1.571714e-02
4971.00,3.093935e-02
4972.00,1.547637e-02
4973.00,3.120688e-02
4974.00,1.532923e-02
4975.00,1.581077e-02
4976.00,3.172855e-02
4977.00,1.571714e-02
4978.00,3.104636e-02
4979.00,1.512858e-02
4980.00,3.179543e-02
4981.00,1.544961e-02
4982.00,3.277190e-02
4983.00,1.578402e-02
4984.00,1.613180e-02
4985.00,3.140752e-02
4986.00,1.637258e-02
4987.00,3.208971e-02
4988.00,1.520884e-02
4989.00,3.105974e-02
4990.00,1.622544e-02
4991.00,1.579740e-02
4992.00,3.235724e-02
4993.00,1.788410e-02
4994.00,4.181428e-02
4995.00,2.482639e-02
4996.00,5.660845e-02
4997.00,2.640479e-02
4998.00,2.612389e-02
4999.00,4.412837e-02
5000.00,1.934211e-02
5001.00,3.464459e-02
5002.00,1.760319e-02
5003.00,3.275853e-02
5004.00,1.622544e-02
5005.00,1.634582e-02
5006.00,3.227698e-02
5007.00,1.643946e-02
5008.00,3.122026e-02
5009.00,1.520884e-02
5010.00,3.069858e-02
5011.00,1.555662e-02
5012.00,1.634582e-02
5013.00,3.286554e-02
5014.00,1.673374e-02
5015.00,3.337384e-02
5016.00,1.597129e-02
5017.00,3.282541e-02
5018.00,1.547637e-02
5019.00,1.526234e-02
5020.00,3.151453e-02
5021.00,1.539611e-02
5022.00,3.307956e-02
5023.00,1.586428e-02
5024.00,3.215660e-02
5025.00,1.601142e-02
5026.00,1.593116e-02
5027.00,3.186232e-02
5028.00,1.502157e-02
5029.00,3.131389e-02
5030.00,1.495469e-02
5031.00,3.128714e-02
5032.00,1.577064e-02
5033.00,1.581077e-02
5034.00,3.073871e-02
5035.00,1.524897e-02
5036.00,3.134064e-02
5037.00,1.563688e-02
5038.00,3.235724e-02
5039.00,1.470054e-02
5040.00,1.615856e-02
5041.00,3.040430e-02
5042.00,1.611843e-02
5043.00,3.100624e-02
5044.00,1.618531e-02
5045.00,3.124701e-02
5046.00,1.548974e-02
5047.00,1.593116e-02
5048.00,3.088585e-02
5049.00,1.527572e-02
5050.00,3.104636e-02
5051.00,1.645283e-02
5052.00,3.080559e-02
5053.00,1.582415e-02
5054.00,1.639933e-02
5055.00,3.139415e-02
5056.00,1.585090e-02
5057.00,3.142090e-02
5058.00,1.569039e-02
5059.00,3.080559e-02
5060.00,1.605155e-02
5061.00,1.603817e-02
5062.00,3.077884e-02
5063.00,1.551649e-02
5064.00,3.051131e-02
5065.00,1.593116e-02
5066.00,3.120688e-02
5067.00,1.649296e-02
5068.00,1.581077e-02
5069.00,3.198270e-02
5070.00,1.618531e-02
5071.00,3.108649e-02
5072.00,1.554325e-02
5073.00,3.109987e-02
5074.00,1.629232e-02
5075.00,1.520884e-02
5076.00,3.146103e-02
5077.00,1.571714e-02
5078.00,3.269165e-02
5079.00,1.559675e-02
5080.00,3.138077e-02
5081.00,1.680062e-02
5082.00,1.581077e-02
5083.00,3.278528e-02
5084.00,1.547637e-02
5085.00,3.150116e-02
5086.00,1.542286e-02
5087.00,3.085910e-02
5088.00,1.563688e-02
5089.00,1.515533e-02
5090.00,3.119350e-02
5091.00,1.615856e-02
5092.00,3.138077e-02
5093.00,1.506170e-02
5094.00,3.142090e-02
5095.00,1.573052e-02
5096.00,3.196933e-02
5097.00,1.561013e-02
5098.00,1.467379e-02
5099.00,3.198270e-02
5100.00,1.507508e-02
5101.00,3.049794e-02
5102.00,1.573052e-02
5103.00,3.089922e-02
5104.00,1.613180e-02
5105.00,1.548974e-02
5106.00,3.229036e-02
5107.00,1.618531e-02
5108.00,3.219673e-02
5109.00,1.538273e-02
5110.00,3.091260e-02
5111.00,1.551649e-02
5112.00,1.559675e-02
5113.00,3.057819e-02
5114.00,1.558338e-02
5115.00,3.107312e-02
5116.00,1.563688e-02
5117.00,3.083234e-02
5118.00,1.472729e-02
5119.00,1.551649e-02
5120.00,3.080559e-02
5121.00,1.559675e-02
5122.00,3.000301e-02
5123.00,1.573052e-02
5124.00,3.011002e-02
5125.00,1.498144e-02
5126.00,1.567701e-02
5127.00,3.104636e-02
5128.00,1.578402e-02
5129.00,3.053807e-02
5130.00,1.554325e-02
5131.00,3.059157e-02
5132.00,1.546299e-02
5133.00,1.562350e-02
5134.00,3.063170e-02
5135.00,1.534260e-02
5136.00,3.084572e-02
5137.00,1.514196e-02
5138.00,3.172855e-02
5139.00,1.587765e-02
5140.00,1.684075e-02
5141.00,3.223686e-02
5142.00,1.526234e-02
5143.00,3.083234e-02
5144.00,1.474067e-02
5145.00,3.172855e-02
5146.00,1.500820e-02
5147.00,1.516871e-02
5148.00,3.103299e-02
5149.00,1.508845e-02
5150.00,3.092598e-02
5151.00,1.530247e-02
5152.00,2.928069e-02
5153.00,1.494131e-02
5154.00,1.536935e-02
5155.00,3.069858e-02
5156.00,1.618531e-02
5157.00,3.076546e-02
5158.00,1.567701e-02
5159.00,3.029729e-02
5160.00,1.498144e-02
5161.00,1.514196e-02
5162.00,3.015015e-02
5163.00,1.524897e-02
5164.00,3.085910e-02
5165.00,1.548974e-02
5166.00,2.966861e-02
5167.00,1.534260e-02
5168.00,1.615856e-02
5169.00,3.084572e-02
5170.00,1.598466e-02
5171.00,3.123363e-02
5172.00,1.555662e-02
5173.00,3.139415e-02
5174.00,1.538273e-02
5175.00,1.682737e-02
5176.00,3.095273e-02
5177.00,1.587765e-02
5178.00,3.254451e-02
5179.00,1.547637e-02
5180.00,3.156804e-02
5181.00,1.557000e-02
5182.00,1.548974e-02
5183.00,3.251776e-02
5184.00,1.642608e-02
5185.00,3.041768e-02
5186.00,1.599804e-02
5187.00,3.147440e-02
5188.00,1.547637e-02
5189.00,1.526234e-02
5190.00,3.099286e-02
5191.00,1.511521e-02
5192.00,3.091260e-02
5193.00,1.498144e-02
5194.00,3.049794e-02
5195.00,1.428588e-02
5196.00,1.476742e-02
5197.00,3.028392e-02
5198.00,1.515533e-02
5199.00,3.072533e-02
5200.00,1.478080e-02
5201.00,3.126039e-02
5202.00,1.619869e-02
5203.00,1.519546e-02
5204.00,3.088585e-02
5205.00,1.542286e-02
5206.00,3.016353e-02
5207.00,1.526234e-02
5208.00,3.079221e-02
5209.00,1.574389e-02
5210.00,3.075209e-02
5211.00,1.522222e-02
5212.00,1.641271e-02
5213.00,3.002977e-02
5214.00,1.562350e-02
5215.00,3.160817e-02
5216.00,1.478080e-02
5217.00,3.063170e-02
5218.00,1.558338e-02
5219.00,1.595791e-02
5220.00,3.196933e-02
5221.00,1.585090e-02
5222.00,3.120688e-02
5223.00,1.504832e-02
5224.00,3.148778e-02
5225.00,1.530247e-02
5226.00,1.539611e-02
5227.00,3.025716e-02
5228.00,1.559675e-02
5229.00,3.071196e-02
5230.00,1.542286e-02
5231.00,3.044443e-02
5232.00,1.530247e-02
5233.00,1.601142e-02
5234.00,3.144765e-02
5235.00,1.522222e-02
5236.00,3.071196e-02
5237.00,1.486106e-02
5238.00,3.023041e-02
5239.00,1.494131e-02
5240.00,1.561013e-02
5241.00,3.093935e-02
5242.00,1.535598e-02
5243.00,2.952147e-02
5244.00,1.610505e-02
5245.00,3.175531e-02
5246.00,1.507508e-02
5247.00,1.569039e-02
5248.00,3.123363e-02
5249.00,1.500820e-02
5250.00,3.027054e-02
5251.00,1.451327e-02
5252.00,3.039093e-02
5253.00,1.555662e-02
5254.00,1.470054e-02
5255.00,2.958835e-02
5256.00,1.424575e-02
5257.00,2.982912e-02
5258.00,1.479417e-02
5259.00,3.005652e-02
5260.00,1.474067e-02
5261.00,1.562350e-02
5262.00,3.021703e-02
5263.00,1.444639e-02
5264.00,2.974886e-02
5265.00,1.494131e-02
5266.00,3.084572e-02
5267.00,1.440626e-02
5268.00,1.512858e-02
5269.00,3.101961e-02
5270.00,1.512858e-02
5271.00,2.940108e-02
5272.00,1.619869e-02
5273.00,3.122026e-02
5274.00,1.498144e-02
5275.00,1.492794e-02
5276.00,3.081897e-02
5277.00,1.567701e-02
5278.00,3.051131e-02
5279.00,1.547637e-02
5280.00,3.053807e-02
5281.00,1.385783e-02
5282.00,1.518209e-02
5283.00,3.105974e-02
5284.00,1.444639e-02
5285.00,2.901317e-02
5286.00,1.512858e-02
5287.00,2.895966e-02
5288.00,1.471392e-02
5289.00,1.535598e-02
5290.00,2.953484e-02
5291.00,1.475405e-02
5292.00,2.976224e-02
5293.00,1.523559e-02
5294.00,3.143428e-02
5295.00,1.420562e-02
5296.00,1.478080e-02
5297.00,2.938771e-02
5298.00,1.452665e-02
5299.00,3.017691e-02
5300.00,1.515533e-02
5301.00,3.092598e-02
5302.00,1.479417e-02
5303.00,1.472729e-02
5304.00,2.990938e-02
5305.00,1.428588e-02
5306.00,3.079221e-02
5307.00,1.535598e-02
5308.00,3.039093e-02
5309.00,1.506170e-02
5310.00,1.451327e-02
5311.00,3.020366e-02
5312.00,1.512858e-02
5313.00,3.047118e-02
5314.00,1.471392e-02
5315.00,3.006990e-02
5316.00,1.404510e-02
5317.00,1.520884e-02
5318.00,2.905330e-02
5319.00,1.424575e-02
5320.00,2.913355e-02
5321.00,1.462028e-02
5322.00,2.914693e-02
5323.00,1.388459e-02
5324.00,2.932082e-02
5325.00,1.520884e-02
5326.00,1.478080e-02
5327.00,2.858513e-02
5328.00,1.482093e-02
5329.00,2.960172e-02
5330.00,1.441964e-02
5331.00,2.910680e-02
5332.00,1.479417e-02
5333.00,1.435276e-02
5334.00,2.898642e-02
5335.00,1.437951e-02
5336.00,3.001639e-02
5337.00,1.385783e-02
5338.00,2.970874e-02
5339.00,1.420562e-02
5340.00,1.424575e-02
5341.00,2.934758e-02
5342.00,1.381771e-02
5343.00,2.988263e-02
5344.00,1.500820e-02
5345.00,2.867876e-02
5346.00,1.451327e-02
5347.00,1.464703e-02
5348.00,2.925394e-02
5349.00,1.384446e-02
5350.00,2.954822e-02
5351.00,1.455340e-02
5352.00,2.906667e-02
5353.00,1.494131e-02
5354.00,1.504832e-02
5355.00,2.945459e-02
5356.00,1.536935e-02
5357.00,3.148778e-02
5358.00,1.682737e-02
5359.00,3.186232e-02
5360.00,1.573052e-02
5361.00,1.483430e-02
5362.00,3.043105e-02
5363.00,1.416549e-02
5364.00,2.863863e-02
5365.00,1.459353e-02
5366.00,2.897304e-02
5367.00,1.460691e-02
5368.00,1.302850e-02
5369.00,2.932082e-02
5370.00,1.338966e-02
5371.00,2.878577e-02
5372.00,1.484768e-02
5373.00,2.921381e-02
5374.00,1.447314e-02
5375.00,1.464703e-02
5376.00,2.855838e-02
5377.00,1.421899e-02
5378.00,3.012340e-02
5379.00,1.421899e-02
5380.00,2.910680e-02
5381.00,1.393809e-02
5382.00,1.460691e-02
5383.00,2.825072e-02
5384.00,1.472729e-02
5385.00,2.792969e-02
5386.00,1.455340e-02
5387.00,2.908005e-02
5388.00,1.531585e-02
5389.00,1.467379e-02
5390.00,3.002977e-02
5391.00,1.482093e-02
5392.00,2.954822e-02
5393.00,1.526234e-02
5394.00,3.119350e-02
5395.00,1.745606e-02
5396.00,1.863317e-02
5397.00,3.816255e-02
5398.00,1.874018e-02
5399.00,3.495224e-02
5400.00,1.647959e-02
5401.00,3.229036e-02
5402.00,1.552987e-02
5403.00,1.530247e-02
5404.00,3.473822e-02
5405.00,1.848603e-02
5406.00,4.370033e-02
5407.00,2.702010e-02
5408.00,6.510239e-02
5409.00,3.365474e-02
5410.00,3.372162e-02
5411.00,5.973850e-02
5412.00,2.461237e-02
5413.00,3.978108e-02
5414.00,1.779046e-02
5415.00,3.123363e-02
5416.00,1.478080e-02
5417.00,1.478080e-02
5418.00,2.972211e-02
5419.00,1.487443e-02
5420.00,3.012340e-02
5421.00,1.490118e-02
5422.00,2.996288e-02
5423.00,1.425912e-02
5424.00,1.431263e-02
5425.00,2.897304e-02
5426.00,1.476742e-02
5427.00,2.810358e-02
5428.00,1.417887e-02
5429.00,2.885265e-02
5430.00,1.393809e-02
5431.00,1.415211e-02
5432.00,2.827747e-02
5433.00,1.499482e-02
5434.00,2.794307e-02
5435.00,1.435276e-02
5436.00,2.762203e-02
5437.00,1.437951e-02
5438.00,2.813033e-02
5439.00,1.361706e-02
5440.00,1.387121e-02
5441.00,2.809021e-02
5442.00,1.471392e-02
5443.00,2.891953e-02
5444.00,1.466041e-02
5445.00,2.890616e-02
5446.00,1.431263e-02
5447.00,1.384446e-02
5448.00,2.863863e-02
5449.00,1.379095e-02
5450.00,2.922719e-02
5451.00,1.416549e-02
5452.00,2.783605e-02
5453.00,1.440626e-02
5454.00,1.341642e-02
5455.00,2.830422e-02
5456.00,1.424575e-02
5457.00,2.768892e-02
5458.00,1.352343e-02
5459.00,2.711374e-02
5460.00,1.389796e-02
5461.00,1.352343e-02
5462.00,2.863863e-02
5463.00,1.480755e-02
5464.00,2.875902e-02
5465.00,1.452665e-02
5466.00,2.811696e-02
5467.00,1.484768e-02
5468.00,1.369732e-02
5469.00,2.831760e-02
5470.00,1.369732e-02
5471.00,2.768892e-02
5472.00,1.475405e-02
5473.00,2.845136e-02
5474.00,1.478080e-02
5475.00,1.318902e-02
5476.00,2.819722e-02
5477.00,1.340304e-02
5478.00,2.806345e-02
5479.00,1.344317e-02
5480.00,2.842461e-02
5481.00,1.417887e-02
5482.00,1.445977e-02
5483.00,2.827747e-02
5484.00,1.411198e-02
5485.00,2.849149e-02
5486.00,1.409861e-02
5487.00,2.861188e-02
5488.00,1.449990e-02
5489.00,1.337629e-02
5490.00,2.920044e-02
5491.00,1.391134e-02
5492.00,2.917368e-02
5493.00,1.460691e-02
5494.00,2.930745e-02
5495.00,1.458015e-02
5496.00,1.470054e-02
5497.00,2.838448e-02
5498.00,1.392472e-02
5499.00,2.920044e-02
5500.00,1.429925e-02
5501.00,3.001639e-02
5502.00,1.605155e-02
5503.00,1.777709e-02
5504.00,4.194804e-02
5505.00,2.582961e-02
5506.00,6.262778e-02
5507.00,3.534015e-02
5508.00,6.847322e-02
5509.00,2.981575e-02
5510.00,2.657868e-02
5511.00,4.079768e-02
5512.00,1.744268e-02
5513.00,3.278528e-02
5514.00,1.476742e-02
5515.00,2.871889e-02
5516.00,1.468716e-02
5517.00,1.483430e-02
5518.00,2.774242e-02
5519.00,1.452665e-02
5520.00,2.921381e-02
5521.00,1.372407e-02
5522.00,2.809021e-02
5523.00,1.372407e-02
5524.00,1.437951e-02
5525.00,2.791631e-02
5526.00,1.468716e-02
5527.00,2.942783e-02
5528.00,1.427250e-02
5529.00,2.902655e-02
5530.00,1.433938e-02
5531.00,1.443302e-02
5532.00,2.874564e-02
5533.00,1.421899e-02
5534.00,2.873227e-02
5535.00,1.476742e-02
5536.00,2.829085e-02
5537.00,1.405848e-02
5538.00,1.409861e-02
5539.00,2.815709e-02
5540.00,1.403173e-02
5541.00,2.768892e-02
5542.00,1.372407e-02
5543.00,2.821059e-02
5544.00,1.395147e-02
5545.00,1.409861e-02
5546.00,2.835773e-02
5547.00,1.463366e-02
5548.00,2.879915e-02
5549.00,1.431263e-02
5550.00,2.891953e-02
5551.00,1.445977e-02
5552.00,1.397822e-02
5553.00,2.788956e-02
5554.00,1.411198e-02
5555.00,2.731438e-02
5556.00,1.363044e-02
5557.00,2.727425e-02
5558.00,1.377758e-02
5559.00,2.803670e-02
5560.00,1.480755e-02
5561.00,1.325590e-02
5562.00,2.805008e-02
5563.00,1.317564e-02
5564.00,2.779593e-02
5565.00,1.321577e-02
5566.00,2.735451e-02
5567.00,1.448652e-02
5568.00,1.326928e-02
5569.00,2.661881e-02
5570.00,1.436613e-02
5571.00,2.644492e-02
5572.00,1.388459e-02
5573.00,2.755515e-02
5574.00,1.330941e-02
5575.00,1.360368e-02
5576.00,2.754178e-02
5577.00,1.377758e-02
5578.00,2.866538e-02
5579.00,1.373745e-02
5580.00,2.814371e-02
5581.00,1.384446e-02
5582.00,1.395147e-02
5583.00,2.818384e-02
5584.00,1.371070e-02
5585.00,2.799657e-02
5586.00,1.424575e-02
5587.00,2.752840e-02
5588.00,1.333616e-02
5589.00,1.490118e-02
5590.00,2.890616e-02
5591.00,1.381771e-02
5592.00,2.871889e-02
5593.00,1.361706e-02
5594.00,2.803670e-02
5595.00,1.396484e-02
5596.00,1.342979e-02
5597.00,2.710036e-02
5598.00,1.411198e-02
5599.00,2.822397e-02
5600.00,1.416549e-02
5601.00,2.799657e-02
5602.00,1.400497e-02
5603.00,1.452665e-02
5604.00,2.902655e-02
5605.00,1.357693e-02
5606.00,2.924057e-02
5607.00,1.415211e-02
5608.00,2.835773e-02
5609.00,1.396484e-02
5610.00,1.421899e-02
5611.00,2.696660e-02
5612.00,1.397822e-02
5613.00,2.855838e-02
5614.00,1.400497e-02
5615.00,2.756853e-02
5616.00,1.415211e-02
5617.00,1.491456e-02
5618.00,2.787618e-02
5619.00,1.404510e-02
5620.00,2.873227e-02
5621.00,1.361706e-02
5622.00,2.825072e-02
5623.00,1.377758e-02
5624.00,1.364381e-02
5625.00,2.740801e-02
5626.00,1.411198e-02
5627.00,2.906667e-02
5628.00,1.334953e-02
5629.00,2.748827e-02
5630.00,1.425912e-02
5631.00,1.383108e-02
5632.00,2.735451e-02
5633.00,1.391134e-02
5634.00,2.728763e-02
5635.00,1.313552e-02
5636.00,2.776917e-02
5637.00,1.420562e-02
5638.00,1.441964e-02
5639.00,2.755515e-02
5640.00,1.385783e-02
5641.00,2.889278e-02
5642.00,1.393809e-02
5643.00,2.731438e-02
5644.00,1.456678e-02
5645.00,1.385783e-02
5646.00,2.762203e-02
5647.00,1.409861e-02
5648.00,2.826410e-02
5649.00,1.367057e-02
5650.00,2.732776e-02
5651.00,1.408523e-02
5652.00,1.296162e-02
5653.00,2.780930e-02
5654.00,1.359031e-02
5655.00,2.772905e-02
5656.00,1.389796e-02
5657.00,2.756853e-02
5658.00,1.290812e-02
5659.00,1.297500e-02
5660.00,2.803670e-02
5661.00,1.286799e-02
5662.00,2.790294e-02
5663.00,1.444639e-02
5664.00,2.712711e-02
5665.00,1.349667e-02
5666.00,1.416549e-02
5667.00,2.825072e-02
5668.00,1.391134e-02
5669.00,2.805008e-02
5670.00,1.401835e-02
5671.00,2.809021e-02
5672.00,1.243995e-02
5673.00,2.752840e-02
5674.00,1.334953e-02
5675.00,1.371070e-02
5676.00,2.792969e-02
5677.00,1.344317e-02
5678.00,2.669907e-02
5679.00,1.302850e-02
5680.00,2.623090e-02
5681.00,1.352343e-02
5682.00,1.322915e-02
5683.00,2.736788e-02
5684.00,1.297500e-02
5685.00,2.755515e-02
5686.00,1.352343e-02
5687.00,2.795644e-02
5688.00,1.397822e-02
5689.00,1.428588e-02
5690.00,2.739464e-02
5691.00,1.388459e-02
5692.00,2.837111e-02
5693.00,1.334953e-02
5694.00,2.814371e-02
5695.00,1.420562e-02
5696.00,1.377758e-02
5697.00,2.823734e-02
5698.00,1.308201e-02
5699.00,2.668569e-02
5700.00,1.383108e-02
5701.00,2.637804e-02
5702.00,1.396484e-02
5703.00,1.316227e-02
5704.00,2.669907e-02
5705.00,1.360368e-02
5706.00,2.723412e-02
5707.00,1.332278e-02
5708.00,2.728763e-02
5709.00,1.340304e-02
5710.00,1.290812e-02
5711.00,2.677933e-02
5712.00,1.313552e-02
5713.00,2.751502e-02
5714.00,1.403173e-02
5715.00,2.688634e-02
5716.00,1.352343e-02
5717.00,1.455340e-02
5718.00,2.636466e-02
5719.00,1.349667e-02
5720.00,2.699335e-02
5721.00,1.369732e-02
5722.00,2.739464e-02
5723.00,1.265397e-02
5724.00,1.329603e-02
5725.00,2.718062e-02
5726.00,1.369732e-02
5727.00,2.667232e-02
5728.00,1.289474e-02
5729.00,2.651180e-02
5730.00,1.409861e-02
5731.00,1.328265e-02
5732.00,2.663219e-02
5733.00,1.309539e-02
5734.00,2.787618e-02
5735.00,1.411198e-02
5736.00,2.993613e-02
5737.00,1.559675e-02
5738.00,1.625219e-02
5739.00,3.163492e-02
5740.00,1.555662e-02
5741.00,2.944121e-02
5742.00,1.388459e-02
5743.00,2.732776e-02
5744.00,1.336291e-02
5745.00,1.412536e-02
5746.00,2.894629e-02
5747.00,1.286799e-02
5748.00,2.732776e-02
5749.00,1.361706e-02
5750.00,2.640479e-02
5751.00,1.333616e-02
5752.00,1.249345e-02
5753.00,2.474613e-02
5754.00,1.317564e-02
5755.00,2.636466e-02
5756.00,1.361706e-02
5757.00,2.732776e-02
5758.00,1.419224e-02
5759.00,1.396484e-02
5760.00,2.712711e-02
5761.00,1.352343e-02
5762.00,2.627103e-02
5763.00,1.284124e-02
5764.00,2.623090e-02
5765.00,1.333616e-02
5766.00,1.404510e-02
5767.00,2.657868e-02
5768.00,1.298838e-02
5769.00,2.520093e-02
5770.00,1.328265e-02
5771.00,2.554871e-02
5772.00,1.304188e-02
5773.00,1.268072e-02
5774.00,2.728763e-02
5775.00,1.257371e-02
5776.00,2.423783e-02
5777.00,1.241320e-02
5778.00,2.546845e-02
5779.00,1.320240e-02
5780.00,1.302850e-02
5781.00,2.585636e-02
5782.00,1.229281e-02
5783.00,2.506716e-02
5784.00,1.306863e-02
5785.00,2.644492e-02
5786.00,1.202528e-02
5787.00,2.663219e-02
5788.00,1.282786e-02
5789.00,1.293487e-02
5790.00,2.541495e-02
5791.00,1.282786e-02
5792.00,2.477289e-02
5793.00,1.245332e-02
5794.00,2.525443e-02
5795.00,1.233294e-02
5796.00,1.278773e-02
5797.00,2.458562e-02
5798.00,1.241320e-02
5799.00,2.478626e-02
5800.00,1.290812e-02
5801.00,2.600350e-02
5802.00,1.243995e-02
5803.00,1.198515e-02
5804.00,2.526781e-02
5805.00,1.222593e-02
5806.00,2.364928e-02
5807.00,1.246670e-02
5808.00,2.445185e-02
5809.00,1.264059e-02
5810.00,1.217242e-02
5811.00,2.458562e-02
5812.00,1.191827e-02
5813.00,2.451874e-02
5814.00,1.297500e-02
5815.00,2.548183e-02
5816.00,1.352343e-02
5817.00,1.301513e-02
5818.00,2.652518e-02
5819.00,1.237307e-02
5820.00,2.457224e-02
5821.00,1.264059e-02
5822.00,2.378304e-02
5823.00,1.219917e-02
5824.00,1.241320e-02
5825.00,2.360915e-02
5826.00,1.223930e-02
5827.00,2.383655e-02
5828.00,1.167750e-02
5829.00,2.386330e-02
5830.00,1.169088e-02
5831.00,1.281448e-02
5832.00,2.300722e-02
5833.00,1.135647e-02
5834.00,2.338175e-02
5835.00,1.237307e-02
5836.00,2.280657e-02
5837.00,1.210554e-02
5838.00,1.254696e-02
5839.00,2.288683e-02
5840.00,1.238644e-02
5841.00,2.367603e-02
5842.00,1.203866e-02
5843.00,2.376966e-02
5844.00,1.122271e-02
5845.00,1.313552e-02
5846.00,2.350214e-02
5847.00,1.090167e-02
5848.00,2.359577e-02
5849.00,1.124946e-02
5850.00,2.244541e-02
5851.00,1.139660e-02
5852.00,1.217242e-02
5853.00,2.286008e-02
5854.00,1.134309e-02
5855.00,2.430472e-02
5856.00,1.135647e-02
5857.00,2.469263e-02
5858.00,1.149023e-02
5859.00,1.130296e-02
5860.00,2.340850e-02
5861.00,1.169088e-02
5862.00,2.395693e-02
5863.00,1.187814e-02
5864.00,2.391680e-02
5865.00,1.239982e-02
5866.00,1.254696e-02
5867.00,2.712711e-02
5868.00,1.393809e-02
5869.00,2.932082e-02
5870.00,1.376420e-02
5871.00,2.809021e-02
5872.00,1.313552e-02
5873.00,1.328265e-02
5874.00,2.418433e-02
5875.00,1.201191e-02
5876.00,2.263268e-02
5877.00,1.182464e-02
5878.00,2.390343e-02
5879.00,1.231956e-02
5880.00,1.136984e-02
5881.00,2.342188e-02
5882.00,1.249345e-02
5883.00,2.581624e-02
5884.00,1.187814e-02
5885.00,2.554871e-02
5886.00,1.249345e-02
5887.00,1.256033e-02
5888.00,2.323461e-02
5889.00,1.094180e-02
5890.00,2.380979e-02
5891.00,1.100868e-02
5892.00,2.229827e-02
5893.00,1.079466e-02
5894.00,1.214567e-02
5895.00,2.324799e-02
5896.00,1.135647e-02
5897.00,2.318111e-02
5898.00,1.249345e-02
5899.00,2.407732e-02
5900.00,1.284124e-02
5901.00,2.597675e-02
5902.00,1.231956e-02
5903.00,1.301513e-02
5904.00,2.791631e-02
5905.00,1.508845e-02
5906.00,3.500574e-02
5907.00,2.022495e-02
5908.00,4.026263e-02
5909.00,1.938224e-02
5910.00,1.828539e-02
5911.00,3.269165e-02
5912.00,1.479417e-02
5913.00,2.928069e-02
5914.00,1.456678e-02
5915.00,3.239737e-02
5916.00,1.856629e-02
5917.00,2.212438e-02
5918.00,5.432111e-02
5919.00,3.389551e-02
5920.00,7.240584e-02
5921.00,3.382863e-02
5922.00,5.603327e-02
5923.00,2.031858e-02
5924.00,1.692100e-02
5925.00,2.700672e-02
5926.00,1.139660e-02
5927.00,2.332825e-02
5928.00,1.128959e-02
5929.00,2.125492e-02
5930.00,1.098193e-02
5931.00,1.029974e-02
5932.00,2.166959e-02
5933.00,1.090167e-02
5934.00,2.248554e-02
5935.00,1.104881e-02
5936.00,2.181672e-02
5937.00,1.116920e-02
5938.00,1.082142e-02
5939.00,2.205750e-02
5940.00,1.126283e-02
5941.00,2.191036e-02
5942.00,1.056727e-02
5943.00,2.150907e-02
5944.00,1.056727e-02
5945.00,1.044688e-02
5946.00,2.188361e-02
5947.00,1.064753e-02
5948.00,2.128167e-02
5949.00,1.103544e-02
5950.00,2.236515e-02
5951.00,1.082142e-02
5952.00,1.151698e-02
5953.00,2.219126e-02
5954.00,1.084817e-02
5955.00,2.207088e-02
5956.00,1.058064e-02
5957.00,2.120142e-02
5958.00,1.088830e-02
5959.00,1.040675e-02
5960.00,2.125492e-02
5961.00,1.017935e-02
5962.00,2.253905e-02
5963.00,1.039338e-02
5964.00,2.178997e-02
5965.00,1.103544e-02
5966.00,1.122271e-02
5967.00,2.220464e-02
5968.00,1.031312e-02
5969.00,2.294033e-02
5970.00,1.042013e-02
5971.00,2.172309e-02
5972.00,1.122271e-02
5973.00,1.092843e-02
5974.00,2.181672e-02
5975.00,1.157049e-02
5976.00,2.219126e-02
5977.00,1.044688e-02
5978.00,2.201737e-02
5979.00,1.060740e-02
5980.00,1.124946e-02
5981.00,2.137531e-02
5982.00,1.103544e-02
5983.00,2.183010e-02
5984.00,1.098193e-02
5985.00,2.231165e-02
5986.00,1.054052e-02
5987.00,1.076791e-02
5988.00,2.215113e-02
5989.00,1.128959e-02
5990.00,2.201737e-02
5991.00,1.083479e-02
5992.00,2.292696e-02
5993.00,1.182464e-02
5994.00,1.186477e-02
5995.00,2.334162e-02
5996.00,1.177113e-02
5997.00,2.269956e-02
5998.00,1.114245e-02
5999.00,2.160271e-02
6000.00,1.118258e-02
6001.00,1.103544e-02
6002.00,2.148232e-02
6003.00,1.046026e-02
6004.00,2.106765e-02
6005.00,1.106219e-02
6006.00,2.328812e-02
6007.00,1.071441e-02
6008.00,1.126283e-02
6009.00,2.237853e-02
6010.00,1.177113e-02
6011.00,2.538819e-02
6012.00,1.290812e-02
6013.00,3.006990e-02
6014.00,1.737580e-02
6015.00,4.308502e-02
6016.00,2.703348e-02
6017.00,3.229036e-02
6018.00,7.171028e-02
6019.00,3.352098e-02
6020.00,5.662183e-02
6021.00,2.211100e-02
6022.00,3.206296e-02
6023.00,1.278773e-02
6024.00,1.227943e-02
6025.00,2.197724e-02
6026.00,1.163737e-02
6027.00,2.231165e-02
6028.00,1.035325e-02
6029.00,2.066636e-02
6030.00,1.099531e-02
6031.00,1.128959e-02
6032.00,2.093389e-02
6033.00,1.095518e-02
6034.00,2.187023e-02
6035.00,1.118258e-02
6036.00,2.164283e-02
6037.00,1.032649e-02
6038.00,1.095518e-02
6039.00,2.193711e-02
6040.00,1.086155e-02
6041.00,2.192374e-02
6042.00,9.925205e-03
6043.00,2.200399e-02
6044.00,1.128959e-02
6045.00,1.110232e-02
6046.00,2.223139e-02
6047.00,1.083479e-02
6048.00,2.244541e-02
6049.00,1.147685e-02
6050.00,2.149569e-02
6051.00,1.055389e-02
6052.00,1.088830e-02
6053.00,2.137531e-02
6054.00,1.013923e-02
6055.00,2.164283e-02
6056.00,1.063415e-02
6057.00,2.160271e-02
6058.00,1.106219e-02
6059.00,1.122271e-02
6060.00,2.116129e-02
6061.00,1.079466e-02
6062.00,2.157595e-02
6063.00,1.102206e-02
6064.00,2.108103e-02
6065.00,1.071441e-02
6066.00,9.711185e-03
6067.00,2.045234e-02
6068.00,1.087492e-02
6069.00,2.145557e-02
6070.00,1.086155e-02
6071.00,2.096064e-02
6072.00,1.066090e-02
6073.00,1.107557e-02
6074.00,2.120142e-02
6075.00,1.163737e-02
6076.00,2.211100e-02
6077.00,1.098193e-02
6078.00,2.125492e-02
6079.00,1.091505e-02
6080.00,1.071441e-02
6081.00,2.074662e-02
6082.00,1.145010e-02
6083.00,2.081350e-02
6084.00,1.056727e-02
6085.00,2.195049e-02
6086.00,1.111570e-02
6087.00,1.067428e-02
6088.00,2.154920e-02
6089.00,1.047363e-02
6090.00,2.177660e-02
6091.00,1.052714e-02
6092.00,2.113453e-02
6093.00,1.064753e-02
6094.00,1.115582e-02
6095.00,2.161608e-02
6096.00,1.134309e-02
6097.00,2.189698e-02
6098.00,1.051376e-02
6099.00,2.145557e-02
6100.00,1.046026e-02
6101.00,1.078129e-02
6102.00,2.105428e-02
6103.00,1.150361e-02
6104.00,2.066636e-02
6105.00,1.072778e-02
6106.00,2.217789e-02
6107.00,1.103544e-02
6108.00,1.214567e-02
6109.00,2.298046e-02
6110.00,1.173100e-02
6111.00,2.228490e-02
6112.00,1.094180e-02
6113.00,2.249892e-02
6114.00,1.201191e-02
6115.00,1.007234e-02
6116.00,2.229827e-02
6117.00,1.086155e-02
6118.00,2.086701e-02
6119.00,1.092843e-02
6120.00,2.101415e-02
6121.00,1.031312e-02
6122.00,1.071441e-02
6123.00,2.184348e-02
6124.00,1.021948e-02
6125.00,2.120142e-02
6126.00,1.102206e-02
6127.00,2.090714e-02
6128.00,1.054052e-02
6129.00,2.080013e-02
6130.00,1.046026e-02
6131.00,1.132972e-02
6132.00,2.144219e-02
6133.00,1.033987e-02
6134.00,2.113453e-02
6135.00,9.523917e-03
6136.00,2.066636e-02
6137.00,1.107557e-02
6138.00,1.107557e-02
6139.00,2.063961e-02
6140.00,1.119595e-02
6141.00,2.077338e-02
6142.00,1.122271e-02
6143.00,2.045234e-02
6144.00,1.044688e-02
6145.00,1.048701e-02
6146.00,2.112116e-02
6147.00,1.068765e-02
6148.00,2.022495e-02
6149.00,1.027299e-02
6150.00,2.031858e-02
6151.00,1.054052e-02
6152.00,1.038000e-02
6153.00,2.158933e-02
6154.00,1.076791e-02
6155.00,2.059948e-02
6156.00,1.000546e-02
6157.00,2.191036e-02
6158.00,1.047363e-02
6159.00,1.056727e-02
6160.00,2.043897e-02
6161.00,1.107557e-02
6162.00,2.053260e-02
6163.00,1.090167e-02
6164.00,2.106765e-02
6165.00,1.063415e-02
6166.00,1.003222e-02
6167.00,2.134855e-02
6168.00,1.083479e-02
6169.00,2.026508e-02
6170.00,1.038000e-02
6171.00,2.122817e-02
6172.00,9.697809e-03
6173.00,1.149023e-02
6174.00,2.096064e-02
6175.00,1.064753e-02
6176.00,2.138869e-02
6177.00,1.070103e-02
6178.00,2.108103e-02
6179.00,1.044688e-02
6180.00,1.021948e-02
6181.00,2.105428e-02
6182.00,1.064753e-02
6183.00,2.038546e-02
6184.00,1.016598e-02
6185.00,2.078675e-02
6186.00,9.965334e-03
6187.00,1.024624e-02
6188.00,2.055935e-02
6189.00,9.858324e-03
6190.00,2.049247e-02
6191.00,1.024624e-02
6192.00,2.080013e-02
6193.00,1.015260e-02
6194.00,1.051376e-02
6195.00,2.168296e-02
6196.00,1.029974e-02
6197.00,2.161608e-02
6198.00,1.079466e-02
6199.00,2.110778e-02
6200.00,1.020611e-02
6201.00,1.118258e-02
6202.00,2.141544e-02
6203.00,1.095518e-02
6204.00,2.009119e-02
6205.00,1.027299e-02
6206.00,2.168296e-02
6207.00,1.076791e-02
6208.00,1.028637e-02
6209.00,2.062624e-02
6210.00,1.106219e-02
6211.00,2.054598e-02
6212.00,9.871701e-03
6213.00,2.084026e-02
6214.00,9.898453e-03
6215.00,1.007234e-02
6216.00,2.022495e-02
6217.00,1.042013e-02
6218.00,2.033196e-02
6219.00,1.072778e-02
6220.00,2.061286e-02
6221.00,1.076791e-02
6222.00,1.096856e-02
6223.00,2.137531e-02
6224.00,1.058064e-02
6225.00,2.108103e-02
6226.00,1.031312e-02
6227.00,2.094727e-02
6228.00,9.965334e-03
6229.00,9.898453e-03
6230.00,2.003768e-02
6231.00,1.019273e-02
6232.00,2.138869e-02
6233.00,1.033987e-02
6234.00,2.130843e-02
6235.00,1.020611e-02
6236.00,1.048701e-02
6237.00,2.063961e-02
6238.00,1.043350e-02
6239.00,2.109441e-02
6240.00,1.008572e-02
6241.00,2.137531e-02
6242.00,1.054052e-02
6243.00,1.043350e-02
6244.00,2.197724e-02
6245.00,1.112907e-02
6246.00,2.504041e-02
6247.00,1.277435e-02
6248.00,2.974886e-02
6249.00,1.454003e-02
6250.00,2.969536e-02
6251.00,1.371070e-02
6252.00,1.401835e-02
6253.00,2.644492e-02
6254.00,1.353680e-02
6255.00,3.203621e-02
6256.00,1.708152e-02
6257.00,3.326683e-02
6258.00,1.589103e-02
6259.00,1.491456e-02
6260.00,2.635129e-02
6261.00,1.175776e-02
6262.00,2.268618e-02
6263.00,1.112907e-02
6264.00,2.102752e-02
6265.00,1.056727e-02
6266.00,1.056727e-02
6267.00,2.037209e-02
6268.00,1.055389e-02
6269.00,2.263268e-02
6270.00,1.047363e-02
6271.00,2.150907e-02
6272.00,1.124946e-02
6273.00,9.965334e-03
6274.00,2.114791e-02
6275.00,1.060740e-02
6276.00,2.128167e-02
6277.00,1.016598e-02
6278.00,2.133518e-02
6279.00,1.007234e-02
6280.00,1.055389e-02
6281.00,2.017144e-02
6282.00,1.009910e-02
6283.00,2.078675e-02
6284.00,1.066090e-02
6285.00,2.034533e-02
6286.00,1.020611e-02
6287.00,9.537294e-03
6288.00,2.058611e-02
6289.00,1.040675e-02
6290.00,2.019819e-02
6291.00,1.095518e-02
6292.00,2.078675e-02
6293.00,1.108894e-02
6294.00,1.062077e-02
6295.00,2.196386e-02
6296.00,1.001884e-02
6297.00,2.039884e-02
6298.00,1.056727e-02
6299.00,1.994405e-02
6300.00,1.033987e-02
6301.00,1.042013e-02
6302.00,2.057273e-02
6303.00,9.938582e-03
6304.00,2.097402e-02
6305.00,9.871701e-03
6306.00,2.117466e-02
6307.00,1.040675e-02
6308.00,1.024624e-02
6309.00,2.077338e-02
6310.00,9.831572e-03
6311.00,2.051922e-02
6312.00,1.033987e-02
6313.00,2.055935e-02
6314.00,1.115582e-02
6315.00,1.084817e-02
6316.00,2.156258e-02
6317.00,1.059402e-02
6318.00,2.128167e-02
6319.00,1.074116e-02
6320.00,2.181672e-02
6321.00,1.139660e-02
6322.00,1.112907e-02
6323.00,2.118804e-02
6324.00,1.054052e-02
6325.00,2.142881e-02
6326.00,1.223930e-02
6327.00,2.291358e-02
6328.00,1.092843e-02
6329.00,1.090167e-02
6330.00,2.061286e-02
6331.00,1.082142e-02
6332.00,2.080013e-02
6333.00,1.016598e-02
6334.00,2.018482e-02
6335.00,1.031312e-02
6336.00,9.457036e-03
6337.00,2.108103e-02
6338.00,1.059402e-02
6339.00,2.029183e-02
6340.00,1.035325e-02
6341.00,2.063961e-02
6342.00,1.009910e-02
6343.00,1.009910e-02
6344.00,2.149569e-02
6345.00,1.124946e-02
6346.00,2.213776e-02
6347.00,1.080804e-02
6348.00,2.148232e-02
6349.00,1.033987e-02
6350.00,1.039338e-02
6351.00,2.039884e-02
6352.00,9.671057e-03
6353.00,2.092052e-02
6354.00,1.108894e-02
6355.00,1.995742e-02
6356.00,1.024624e-02
6357.00,1.035325e-02
6358.00,2.077338e-02
6359.00,1.021948e-02
6360.00,2.117466e-02
6361.00,1.009910e-02
6362.00,1.981028e-02
6363.00,1.094180e-02
6364.00,2.105428e-02
6365.00,1.008572e-02
6366.00,1.001884e-02
6367.00,2.088039e-02
6368.00,1.046026e-02
6369.00,2.001093e-02
6370.00,1.029974e-02
6371.00,2.038546e-02
6372.00,1.062077e-02
6373.00,1.019273e-02
6374.00,2.178997e-02
6375.00,1.038000e-02
6376.00,2.264605e-02
6377.00,1.119595e-02
6378.00,2.533469e-02
6379.00,1.332278e-02
6380.00,1.328265e-02
6381.00,2.655193e-02
6382.00,1.282786e-02
6383.00,2.410407e-02
6384.00,1.104881e-02
6385.00,2.264605e-02
6386.00,1.067428e-02
6387.00,1.120933e-02
6388.00,2.144219e-02
6389.00,1.135647e-02
6390.00,2.239191e-02
6391.00,1.153036e-02
6392.00,2.327474e-02
6393.00,1.185139e-02
6394.00,1.098193e-02
6395.00,2.294033e-02
6396.00,1.102206e-02
6397.00,2.271294e-02
6398.00,1.136984e-02
6399.00,2.166959e-02
6400.00,1.048701e-02
6401.00,1.019273e-02
6402.00,2.071987e-02
6403.00,1.048701e-02
6404.00,2.102752e-02
6405.00,1.140997e-02
6406.00,2.170972e-02
6407.00,1.036662e-02
6408.00,1.088830e-02
6409.00,2.150907e-02
6410.00,1.090167e-02
6411.00,2.283332e-02
6412.00,1.082142e-02
6413.00,2.269956e-02
6414.00,1.316227e-02
6415.00,1.305526e-02
6416.00,2.980237e-02
6417.00,1.756307e-02
6418.00,3.812242e-02
6419.00,2.013131e-02
6420.00,3.772113e-02
6421.00,1.634582e-02
6422.00,1.413874e-02
6423.00,2.623090e-02
6424.00,1.155711e-02
6425.00,2.129505e-02
6426.00,1.056727e-02
6427.00,2.043897e-02
6428.00,1.067428e-02
6429.00,1.068765e-02
6430.00,2.062624e-02
6431.00,1.054052e-02
6432.00,2.066636e-02
6433.00,1.072778e-02
6434.00,1.955613e-02
6435.00,9.443659e-03
6436.00,1.079466e-02
6437.00,2.108103e-02
6438.00,1.007234e-02
6439.00,2.057273e-02
6440.00,1.042013e-02
6441.00,2.185685e-02
6442.00,1.090167e-02
6443.00,1.079466e-02
6444.00,2.136193e-02
6445.00,1.126283e-02
6446.00,2.125492e-02
6447.00,1.072778e-02
6448.00,2.165621e-02
6449.00,1.039338e-02
6450.00,9.938582e-03
6451.00,2.213776e-02
6452.00,1.076791e-02
6453.00,2.203075e-02
6454.00,1.055389e-02
6455.00,2.093389e-02
6456.00,1.114245e-02
6457.00,1.078129e-02
6458.00,2.029183e-02
6459.00,1.047363e-02
6460.00,2.049247e-02
6461.00,1.066090e-02
6462.00,2.094727e-02
6463.00,1.050039e-02
6464.00,1.070103e-02
6465.00,1.939562e-02
6466.00,1.019273e-02
6467.00,2.187023e-02
6468.00,1.079466e-02
6469.00,2.174984e-02
6470.00,1.040675e-02
6471.00,1.090167e-02
6472.00,2.136193e-02
6473.00,1.036662e-02
6474.00,2.058611e-02
6475.00,1.020611e-02
6476.00,2.073325e-02
6477.00,1.118258e-02
6478.00,2.089376e-02
6479.00,1.019273e-02
6480.00,1.004559e-02
6481.00,2.128167e-02
6482.00,1.146348e-02
6483.00,2.022495e-02
6484.00,1.011247e-02
6485.00,2.042559e-02
6486.00,1.063415e-02
6487.00,1.112907e-02
6488.00,2.118804e-02
6489.00,1.074116e-02
6490.00,2.146894e-02
6491.00,1.082142e-02
6492.00,2.134855e-02
6493.00,1.060740e-02
6494.00,1.062077e-02
6495.00,2.138869e-02
6496.00,1.044688e-02
6497.00,2.084026e-02
6498.00,1.068765e-02
6499.00,2.063961e-02
6500.00,1.054052e-02
6501.00,1.013923e-02
6502.00,2.089376e-02
6503.00,1.068765e-02
6504.00,2.199062e-02
6505.00,1.054052e-02
6506.00,2.318111e-02
6507.00,1.124946e-02
6508.00,1.124946e-02
6509.00,2.122817e-02
6510.00,9.697809e-03
6511.00,2.105428e-02
6512.00,9.523917e-03
6513.00,2.067974e-02
6514.00,1.095518e-02
6515.00,1.044688e-02
6516.00,2.160271e-02
6517.00,1.038000e-02
6518.00,2.029183e-02
6519.00,1.013923e-02
6520.00,2.086701e-02
6521.00,1.107557e-02
6522.00,1.060740e-02
6523.00,2.137531e-02
6524.00,1.038000e-02
6525.00,2.093389e-02
6526.00,9.697809e-03
6527.00,2.011794e-02
6528.00,1.020611e-02
6529.00,9.992087e-03
6530.00,1.874018e-02
6531.00,1.020611e-02
6532.00,2.007781e-02
6533.00,9.617551e-03
6534.00,2.100077e-02
6535.00,9.778067e-03
6536.00,1.046026e-02
6537.00,2.098740e-02
6538.00,1.047363e-02
6539.00,1.954276e-02
6540.00,1.055389e-02
6541.00,2.146894e-02
6542.00,9.858324e-03
6543.00,9.550669e-03
6544.00,1.998417e-02
6545.00,1.043350e-02
6546.00,2.096064e-02
6547.00,1.028637e-02
6548.00,2.124155e-02
6549.00,1.004559e-02
6550.00,1.062077e-02
6551.00,2.041222e-02
6552.00,1.050039e-02
6553.00,2.125492e-02
6554.00,1.072778e-02
6555.00,2.080013e-02
6556.00,1.098193e-02
6557.00,1.019273e-02
6558.00,2.069312e-02
6559.00,1.071441e-02
6560.00,2.033196e-02
6561.00,1.005897e-02
6562.00,2.003768e-02
6563.00,1.011247e-02
6564.00,1.032649e-02
6565.00,1.923510e-02
6566.00,1.087492e-02
6567.00,1.951600e-02
6568.00,1.058064e-02
6569.00,2.077338e-02
6570.00,1.063415e-02
6571.00,9.657680e-03
6572.00,1.981028e-02
6573.00,1.021948e-02
6574.00,2.074662e-02
6575.00,1.028637e-02
6576.00,1.973002e-02
6577.00,1.009910e-02
6578.00,1.017935e-02
6579.00,1.954276e-02
6580.00,9.898453e-03
6581.00,2.039884e-02
6582.00,1.043350e-02
6583.00,2.094727e-02
6584.00,1.024624e-02
6585.00,1.079466e-02
6586.00,2.089376e-02
6587.00,1.019273e-02
6588.00,1.987716e-02
6589.00,9.336649e-03
6590.00,1.995742e-02
6591.00,1.051376e-02
6592.00,2.114791e-02
6593.00,1.043350e-02
6594.00,1.019273e-02
6595.00,2.089376e-02
6596.00,9.791443e-03
6597.00,2.047910e-02
6598.00,1.001884e-02
6599.00,2.114791e-02
6600.00,1.064753e-02
6601.00,1.146348e-02
6602.00,2.156258e-02
6603.00,1.149023e-02
6604.00,2.819722e-02
6605.00,1.729554e-02
6606.00,5.113755e-02
6607.00,3.554080e-02
6608.00,4.091806e-02
6609.00,9.453022e-02
6610.00,4.471693e-02
6611.00,7.347595e-02
6612.00,2.734113e-02
6613.00,4.287100e-02
6614.00,1.702802e-02
6615.00,1.587765e-02
6616.00,2.673920e-02
6617.00,1.332278e-02
6618.00,2.838448e-02
6619.00,1.686750e-02
6620.00,4.355319e-02
6621.00,3.060495e-02
6622.00,3.591533e-02
6623.00,8.612992e-02
6624.00,4.366020e-02
6625.00,7.540213e-02
6626.00,3.045781e-02
6627.00,4.600105e-02
6628.00,1.768345e-02
6629.00,1.661335e-02
6630.00,2.996288e-02
6631.00,1.348330e-02
6632.00,2.553533e-02
6633.00,1.256033e-02
6634.00,2.518755e-02
6635.00,1.264059e-02
6636.00,1.254696e-02
6637.00,2.512067e-02
6638.00,1.197178e-02
6639.00,2.417095e-02
6640.00,1.198515e-02
6641.00,2.414420e-02
6642.00,1.150361e-02
6643.00,1.225268e-02
6644.00,2.520093e-02
6645.00,1.092843e-02
6646.00,2.351552e-02
6647.00,1.265397e-02
6648.00,2.407732e-02
6649.00,1.221255e-02
6650.00,1.214567e-02
6651.00,2.383655e-02
6652.00,1.187814e-02
6653.00,2.601688e-02
6654.00,1.187814e-02
6655.00,2.441172e-02
6656.00,1.203866e-02
6657.00,1.165075e-02
6658.00,2.355564e-02
6659.00,1.197178e-02
6660.00,2.429134e-02
6661.00,1.198515e-02
6662.00,2.390343e-02
6663.00,1.214567e-02
6664.00,1.179789e-02
6665.00,2.496015e-02
6666.00,1.190490e-02
6667.00,2.413082e-02
6668.00,1.138322e-02
6669.00,2.359577e-02
6670.00,1.186477e-02
6671.00,1.256033e-02
6672.00,2.393018e-02
6673.00,1.178451e-02
6674.00,2.364928e-02
6675.00,1.221255e-02
6676.00,2.397031e-02
6677.00,1.174438e-02
6678.00,1.205204e-02
6679.00,2.391680e-02
6680.00,1.128959e-02
6681.00,2.379642e-02
6682.00,1.179789e-02
6683.00,2.358240e-02
6684.00,1.177113e-02
6685.00,1.233294e-02
6686.00,2.449198e-02
6687.00,1.190490e-02
6688.00,2.494678e-02
6689.00,1.178451e-02
6690.00,2.538819e-02
6691.00,1.149023e-02
6692.00,1.197178e-02
6693.00,2.338175e-02
6694.00,1.206541e-02
6695.00,2.399706e-02
6696.00,1.239982e-02
6697.00,2.454549e-02
6698.00,1.134309e-02
6699.00,1.183802e-02
6700.00,2.514742e-02
6701.00,1.124946e-02
6702.00,2.474613e-02
6703.00,1.296162e-02
6704.00,2.521430e-02
6705.00,1.213229e-02
6706.00,2.494678e-02
6707.00,1.256033e-02
6708.00,1.207879e-02
6709.00,2.482639e-02
6710.00,1.227943e-02
6711.00,2.352889e-02
6712.00,1.157049e-02
6713.00,2.413082e-02
6714.00,1.262722e-02
6715.00,1.278773e-02
6716.00,2.410407e-02
6717.00,1.222593e-02
6718.00,2.395693e-02
6719.00,1.191827e-02
6720.00,2.410407e-02
6721.00,1.149023e-02
6722.00,1.103544e-02
6723.00,2.308747e-02
6724.00,1.201191e-02
6725.00,2.307410e-02
6726.00,1.213229e-02
6727.00,2.269956e-02
6728.00,1.146348e-02
6729.00,1.190490e-02
6730.00,2.459899e-02
6731.00,1.235969e-02
6732.00,2.438497e-02
6733.00,1.218580e-02
6734.00,2.451874e-02
6735.00,1.218580e-02
6736.00,1.306863e-02
6737.00,2.413082e-02
6738.00,1.193165e-02
6739.00,2.366265e-02
6740.00,1.150361e-02
6741.00,2.437160e-02
6742.00,1.150361e-02
6743.00,1.112907e-02
6744.00,2.390343e-02
6745.00,1.157049e-02
6746.00,2.422446e-02
6747.00,1.229281e-02
6748.00,2.415758e-02
6749.00,1.242657e-02
6750.00,1.187814e-02
6751.00,2.446523e-02
6752.00,1.213229e-02
6753.00,2.518755e-02
6754.00,1.206541e-02
6755.00,2.633791e-02
6756.00,1.300175e-02
6757.00,1.483430e-02
6758.00,3.051131e-02
6759.00,1.622544e-02
6760.00,3.555417e-02
6761.00,1.682737e-02
6762.00,3.211647e-02
6763.00,1.577064e-02
6764.00,1.555662e-02
6765.00,3.710582e-02
6766.00,2.096064e-02
6767.00,4.657624e-02
6768.00,2.362252e-02
6769.00,4.345956e-02
6770.00,1.943575e-02
6771.00,1.665348e-02
6772.00,3.015015e-02
6773.00,1.419224e-02
6774.00,2.497353e-02
6775.00,1.205204e-02
6776.00,2.401044e-02
6777.00,1.090167e-02
6778.00,1.167750e-02
6779.00,2.334162e-02
6780.00,1.249345e-02
6781.00,2.410407e-02
6782.00,1.183802e-02
6783.00,2.479964e-02
6784.00,1.203866e-02
6785.00,1.209216e-02
6786.00,2.403719e-02
6787.00,1.202528e-02
6788.00,2.410407e-02
6789.00,1.211892e-02
6790.00,2.324799e-02
6791.00,1.177113e-02
6792.00,1.149023e-02
6793.00,2.296709e-02
6794.00,1.169088e-02
6795.00,2.453211e-02
6796.00,1.195840e-02
6797.00,2.383655e-02
6798.00,1.322915e-02
6799.00,1.253358e-02
6800.00,2.558884e-02
6801.00,1.149023e-02
6802.00,2.421108e-02
6803.00,1.158387e-02
6804.00,2.461237e-02
6805.00,1.127621e-02
6806.00,1.209216e-02
6807.00,2.478626e-02
6808.00,1.293487e-02
6809.00,2.334162e-02
6810.00,1.146348e-02
6811.00,2.344863e-02
6812.00,1.183802e-02
6813.00,1.223930e-02
6814.00,2.286008e-02
6815.00,1.128959e-02
6816.00,2.382317e-02
6817.00,1.173100e-02
6818.00,2.342188e-02
6819.00,1.166412e-02
6820.00,1.161062e-02
6821.00,2.389005e-02
6822.00,1.159724e-02
6823.00,2.298046e-02
6824.00,1.174438e-02
6825.00,2.411745e-02
6826.00,1.206541e-02
6827.00,2.401044e-02
6828.00,1.264059e-02
6829.00,1.130296e-02
6830.00,2.439835e-02
6831.00,1.257371e-02
6832.00,2.360915e-02
6833.00,1.206541e-02
6834.00,2.457224e-02
6835.00,1.269410e-02
6836.00,1.241320e-02
6837.00,2.461237e-02
6838.00,1.352343e-02
6839.00,2.544170e-02
6840.00,1.258709e-02
6841.00,2.283332e-02
6842.00,1.229281e-02
6843.00,1.175776e-02
6844.00,2.379642e-02
6845.00,1.185139e-02
6846.00,2.380979e-02
6847.00,1.177113e-02
6848.00,2.372953e-02
6849.00,1.186477e-02
6850.00,1.210554e-02
6851.00,2.316773e-02
6852.00,1.162399e-02
6853.00,2.534807e-02
6854.00,1.256033e-02
6855.00,2.544170e-02
6856.00,1.304188e-02
6857.00,1.334953e-02
6858.00,2.603026e-02
6859.00,1.248008e-02
6860.00,2.510729e-02
6861.00,1.193165e-02
6862.00,2.323461e-02
6863.00,1.173100e-02
6864.00,1.199853e-02
6865.00,2.518755e-02
6866.00,1.189152e-02
6867.00,2.398368e-02
6868.00,1.143673e-02
6869.00,2.387667e-02
6870.00,1.230618e-02
6871.00,1.235969e-02
6872.00,2.411745e-02
6873.00,1.222593e-02
6874.00,2.473276e-02
6875.00,1.166412e-02
6876.00,2.528118e-02
6877.00,1.270747e-02
6878.00,1.193165e-02
6879.00,2.356902e-02
6880.00,1.189152e-02
6881.00,2.354227e-02
6882.00,1.252021e-02
6883.00,2.417095e-02
6884.00,1.193165e-02
6885.00,1.162399e-02
6886.00,2.453211e-02
6887.00,1.179789e-02
6888.00,2.306072e-02
6889.00,1.214567e-02
6890.00,2.494678e-02
6891.00,1.276098e-02
6892.00,1.205204e-02
6893.00,2.434484e-02
6894.00,1.234631e-02
6895.00,2.459899e-02
6896.00,1.276098e-02
6897.00,2.528118e-02
6898.00,1.245332e-02
6899.00,1.202528e-02
6900.00,2.474613e-02
6901.00,1.274760e-02
6902.00,2.553533e-02
6903.00,1.270747e-02
6904.00,2.605701e-02
6905.00,1.321577e-02
6906.00,1.296162e-02
6907.00,2.514742e-02
6908.00,1.270747e-02
6909.00,2.516080e-02
6910.00,1.342979e-02
6911.00,2.434484e-02
6912.00,1.237307e-02
6913.00,1.252021e-02
6914.00,2.508054e-02
6915.00,1.310876e-02
6916.00,2.520093e-02
6917.00,1.221255e-02
6918.00,2.418433e-02
6919.00,1.185139e-02
6920.00,1.278773e-02
6921.00,2.437160e-02
6922.00,1.252021e-02
6923.00,2.584299e-02
6924.00,1.226606e-02
6925.00,2.494678e-02
6926.00,1.169088e-02
6927.00,1.205204e-02
6928.00,2.493340e-02
6929.00,1.231956e-02
6930.00,2.533469e-02
6931.00,1.272085e-02
6932.00,2.475951e-02
6933.00,1.265397e-02
6934.00,1.230618e-02
6935.00,2.482639e-02
6936.00,1.253358e-02
6937.00,2.524105e-02
6938.00,1.256033e-02
6939.00,2.556209e-02
6940.00,1.260046e-02
6941.00,2.467925e-02
6942.00,1.206541e-02
6943.00,1.230618e-02
6944.00,2.537482e-02
6945.00,1.182464e-02
6946.00,2.489327e-02
6947.00,1.241320e-02
6948.00,2.467925e-02
6949.00,1.210554e-02
6950.00,1.219917e-02
6951.00,2.477289e-02
6952.00,1.241320e-02
6953.00,2.393018e-02
6954.00,1.210554e-02
6955.00,2.473276e-02
6956.00,1.273423e-02
6957.00,1.155711e-02
6958.00,2.379642e-02
6959.00,1.215905e-02
6960.00,2.374291e-02
6961.00,1.157049e-02
6962.00,2.255242e-02
6963.00,1.157049e-02
6964.00,1.191827e-02
6965.00,2.308747e-02
6966.00,1.072778e-02
6967.00,2.286008e-02
6968.00,1.084817e-02
6969.00,2.320786e-02
6970.00,1.130296e-02
6971.00,1.046026e-02
6972.00,2.006443e-02
6973.00,1.043350e-02
6974.00,2.197724e-02
6975.00,1.128959e-02
6976.00,2.108103e-02
6977.00,1.064753e-02
6978.00,1.084817e-02
6979.00,2.180335e-02
6980.00,1.050039e-02
6981.00,2.161608e-02
6982.00,1.056727e-02
6983.00,2.039884e-02
6984.00,1.046026e-02
6985.00,1.021948e-02
6986.00,2.063961e-02
6987.00,1.063415e-02
6988.00,2.009119e-02
6989.00,1.000546e-02
6990.00,2.120142e-02
6991.00,1.050039e-02
6992.00,9.898453e-03
6993.00,2.041222e-02
6994.00,9.523917e-03
6995.00,2.101415e-02
6996.00,1.047363e-02
6997.00,2.069312e-02
6998.00,1.024624e-02
6999.00,1.027299e-02
7000.00,2.005106e-02
7001.00,1.058064e-02
7002.00,2.033196e-02
7003.00,1.013923e-02
7004.00,1.991729e-02
7005.00,9.724561e-03
7006.00,9.336649e-03
7007.00,1.966314e-02
7008.00,1.001884e-02
7009.00,1.956951e-02
7010.00,9.951958e-03
7011.00,2.001093e-02
7012.00,9.416907e-03
7013.00,1.008572e-02
7014.00,1.880706e-02
7015.00,8.774845e-03
7016.00,1.878031e-02
7017.00,9.189510e-03
7018.00,1.874018e-02
7019.00,9.189510e-03
7020.00,8.895231e-03
7021.00,1.827201e-02
7022.00,8.975489e-03
7023.00,1.896758e-02
7024.00,9.711185e-03
7025.00,1.981028e-02
7026.00,9.858324e-03
7027.00,1.013923e-02
7028.00,1.863317e-02
7029.00,8.881855e-03
7030.00,1.828539e-02
7031.00,9.590798e-03
7032.00,1.849941e-02
7033.00,8.614330e-03
7034.00,8.614330e-03
7035.00,1.716178e-02
7036.00,8.694587e-03
7037.00,1.795098e-02
7038.00,8.667835e-03
7039.00,1.654647e-02
7040.00,8.681211e-03
7041.00,7.838504e-03
7042.00,1.700126e-02
7043.00,8.172912e-03
7044.00,1.737580e-02
7045.00,8.306675e-03
7046.00,1.685412e-02
7047.00,7.530850e-03
7048.00,8.587576e-03
7049.00,1.730892e-02
7050.00,8.453814e-03
7051.00,1.730892e-02
7052.00,9.069123e-03
7053.00,1.669361e-02
7054.00,9.283144e-03
7055.00,1.681399e-02
7056.00,8.734716e-03
7057.00,8.279922e-03
7058.00,1.692100e-02
7059.00,8.734716e-03
7060.00,1.720191e-02
7061.00,8.507319e-03
7062.00,1.701464e-02
7063.00,8.213040e-03
7064.00,7.918762e-03
7065.00,1.645283e-02
7066.00,8.199665e-03
7067.00,1.629232e-02
7068.00,8.801597e-03
7069.00,1.638595e-02
7070.00,7.758247e-03
7071.00,8.226417e-03
7072.00,1.626557e-02
7073.00,8.627705e-03
7074.00,1.642608e-02
7075.00,8.213040e-03
7076.00,1.650634e-02
7077.00,8.186288e-03
7078.00,8.306675e-03
7079.00,1.603817e-02
7080.00,8.012396e-03
7081.00,1.585090e-02
7082.00,8.413685e-03
7083.00,1.647959e-02
7084.00,8.360180e-03
7085.00,7.544226e-03
7086.00,1.615856e-02
7087.00,8.306675e-03
7088.00,1.593116e-02
7089.00,7.784999e-03
7090.00,1.511521e-02
7091.00,8.239794e-03
7092.00,8.480567e-03
7093.00,1.654647e-02
7094.00,8.306675e-03
7095.00,1.582415e-02
7096.00,8.467190e-03
7097.00,1.658660e-02
7098.00,9.002242e-03
7099.00,8.065902e-03
7100.00,1.651972e-02
7101.00,8.039149e-03
7102.00,1.641271e-02
7103.00,8.025773e-03
7104.00,1.662673e-02
7105.00,8.453814e-03
7106.00,8.065902e-03
7107.00,1.732229e-02
7108.00,8.507319e-03
7109.00,1.736242e-02
7110.00,9.791443e-03
7111.00,2.098740e-02
7112.00,1.162399e-02
7113.00,1.225268e-02
7114.00,2.969536e-02
7115.00,1.943575e-02
7116.00,5.540458e-02
7117.00,4.145312e-02
7118.00,1.146482e-01
7119.00,6.962358e-02
7120.00,7.542889e-02
7121.00,1.390198e-01
7122.00,5.931046e-02
7123.00,8.760131e-02
7124.00,3.130051e-02
7125.00,4.649598e-02
7126.00,1.775033e-02
7127.00,1.682737e-02
7128.00,3.132727e-02
7129.00,1.701464e-02
7130.00,4.656286e-02
7131.00,3.200946e-02
7132.00,9.185497e-02
7133.00,5.919008e-02
7134.00,6.479474e-02
7135.00,1.282519e-01
7136.00,5.754479e-02
7137.00,8.760131e-02
7138.00,3.138077e-02
7139.00,4.395448e-02
7140.00,1.582415e-02
7141.00,1.399160e-02
7142.00,2.356902e-02
7143.00,1.047363e-02
7144.00,1.855291e-02
7145.00,9.269767e-03
7146.00,1.750956e-02
7147.00,8.975489e-03
7148.00,8.694587e-03
7149.00,1.757644e-02
7150.00,8.975489e-03
7151.00,1.764332e-02
7152.00,8.360180e-03
7153.00,1.752294e-02
7154.00,8.681211e-03
7155.00,8.346803e-03
7156.00,1.748281e-02
7157.00,8.734716e-03
7158.00,1.843252e-02
7159.00,8.774845e-03
7160.00,1.752294e-02
7161.00,9.336649e-03
7162.00,8.360180e-03
7163.00,1.672036e-02
7164.00,8.694587e-03
7165.00,1.665348e-02
7166.00,8.493943e-03
7167.00,1.611843e-02
7168.00,8.600953e-03
7169.00,1.685412e-02
7170.00,8.493943e-03
7171.00,8.360180e-03
7172.00,1.741593e-02
7173.00,7.704742e-03
7174.00,1.706814e-02
7175.00,8.788222e-03
7176.00,1.689425e-02
7177.00,8.293298e-03
7178.00,8.413685e-03
7179.00,1.674711e-02
7180.00,8.400309e-03
7181.00,1.637258e-02
7182.00,9.055747e-03
7183.00,1.682737e-02
7184.00,7.878633e-03
7185.00,8.828350e-03
7186.00,1.645283e-02
7187.00,8.667835e-03
7188.00,1.696113e-02
7189.00,8.213040e-03
7190.00,1.681399e-02
7191.00,7.905386e-03
7192.00,8.373557e-03
7193.00,1.693438e-02
7194.00,8.600953e-03
7195.00,1.670698e-02
7196.00,8.828350e-03
7197.00,1.653309e-02
7198.00,8.654458e-03
7199.00,8.507319e-03
7200.00,1.722866e-02
7201.00,8.574201e-03
7202.00,1.661335e-02
7203.00,7.838504e-03
7204.00,1.635920e-02
7205.00,7.504098e-03
7206.00,7.637860e-03
7207.00,1.575727e-02
7208.00,8.507319e-03
7209.00,1.595791e-02
7210.00,8.279922e-03
7211.00,1.713502e-02
7212.00,8.480567e-03
7213.00,9.216262e-03
7214.00,1.772358e-02
7215.00,8.279922e-03
7216.00,1.678724e-02
7217.00,8.226417e-03
7218.00,1.646621e-02
7219.00,8.106031e-03
7220.00,7.958891e-03
7221.00,1.603817e-02
7222.00,7.290077e-03
7223.00,1.538273e-02
7224.00,8.186288e-03
7225.00,1.613180e-02
7226.00,7.704742e-03
7227.00,7.584355e-03
7228.00,1.593116e-02
7229.00,7.597731e-03
7230.00,1.575727e-02
7231.00,7.611108e-03
7232.00,1.494131e-02
7233.00,8.106031e-03
7234.00,7.758247e-03
7235.00,1.562350e-02
7236.00,7.276701e-03
7237.00,1.646621e-02
7238.00,8.226417e-03
7239.00,1.639933e-02
7240.00,7.584355e-03
7241.00,7.718118e-03
7242.00,1.635920e-02
7243.00,8.614330e-03
7244.00,1.638595e-02
7245.00,7.945515e-03
7246.00,1.495469e-02
7247.00,7.771623e-03
7248.00,8.079278e-03
7249.00,1.605155e-02
7250.00,7.557603e-03
7251.00,1.546299e-02
7252.00,7.450592e-03
7253.00,1.551649e-02
7254.00,8.106031e-03
7255.00,8.012396e-03
7256.00,1.586428e-02
7257.00,7.892010e-03
7258.00,1.590441e-02
7259.00,8.065902e-03
7260.00,1.630569e-02
7261.00,7.958891e-03
7262.00,8.547448e-03
7263.00,1.610505e-02
7264.00,7.504098e-03
7265.00,1.581077e-02
7266.00,7.704742e-03
7267.00,1.543624e-02
7268.00,7.985644e-03
7269.00,8.119407e-03
7270.00,1.552987e-02
7271.00,8.788222e-03
7272.00,1.849941e-02
7273.00,9.497165e-03
7274.00,2.096064e-02
7275.00,1.197178e-02
7276.00,1.336291e-02
7277.00,3.140752e-02
7278.00,1.870005e-02
7279.00,3.579495e-02
7280.00,1.697451e-02
7281.00,2.731438e-02
7282.00,1.174438e-02
7283.00,1.840577e-02
7284.00,8.052525e-03
7285.00,7.905386e-03
7286.00,1.569039e-02
7287.00,7.999021e-03
7288.00,1.403173e-02
7289.00,7.169690e-03
7290.00,1.496807e-02
7291.00,7.356958e-03
7292.00,7.878633e-03
7293.00,1.504832e-02
7294.00,7.611108e-03
7295.00,1.471392e-02
7296.00,7.784999e-03
7297.00,1.483430e-02
7298.00,7.691366e-03
7299.00,7.651237e-03
7300.00,1.519546e-02
7301.00,7.932139e-03
7302.00,1.544961e-02
7303.00,8.052525e-03
7304.00,1.498144e-02
7305.00,7.771623e-03
7306.00,7.972267e-03
7307.00,1.713502e-02
7308.00,8.065902e-03
7309.00,1.633245e-02
7310.00,7.892010e-03
7311.00,1.575727e-02
7312.00,7.758247e-03
7313.00,7.611108e-03
7314.00,1.540948e-02
7315.00,8.025773e-03
7316.00,1.454003e-02
7317.00,8.092654e-03
7318.00,1.512858e-02
7319.00,7.423840e-03
7320.00,7.972267e-03
7321.00,1.590441e-02
7322.00,7.530850e-03
7323.00,1.484768e-02
7324.00,7.517474e-03
7325.00,1.483430e-02
7326.00,7.597731e-03
7327.00,7.343582e-03
7328.00,1.462028e-02
7329.00,7.530850e-03
7330.00,1.492794e-02
7331.00,7.383711e-03
7332.00,1.482093e-02
7333.00,7.771623e-03
7334.00,7.316830e-03
7335.00,1.510183e-02
7336.00,7.504098e-03
7337.00,1.566363e-02
7338.00,7.356958e-03
7339.00,1.449990e-02
7340.00,7.209819e-03
7341.00,7.102809e-03
7342.00,1.558338e-02
7343.00,7.584355e-03
7344.00,1.456678e-02
7345.00,7.437216e-03
7346.00,1.579740e-02
7347.00,8.025773e-03
7348.00,8.213040e-03
7349.00,1.577064e-02
7350.00,7.397087e-03
7351.00,1.468716e-02
7352.00,7.624484e-03
7353.00,1.528910e-02
7354.00,7.356958e-03
7355.00,7.664613e-03
7356.00,1.542286e-02
7357.00,7.892010e-03
7358.00,1.471392e-02
7359.00,7.343582e-03
7360.00,1.455340e-02
7361.00,7.410463e-03
7362.00,7.544226e-03
7363.00,1.487443e-02
7364.00,7.530850e-03
7365.00,1.650634e-02
7366.00,7.878633e-03
7367.00,1.597129e-02
7368.00,8.641082e-03
7369.00,8.828350e-03
7370.00,1.585090e-02
7371.00,8.333428e-03
7372.00,1.436613e-02
7373.00,7.276701e-03
7374.00,1.391134e-02
7375.00,7.196443e-03
7376.00,7.249948e-03
7377.00,1.503495e-02
7378.00,7.223195e-03
7379.00,1.436613e-02
7380.00,7.437216e-03
7381.00,1.416549e-02
7382.00,7.089433e-03
7383.00,7.062680e-03
7384.00,1.413874e-02
7385.00,6.835283e-03
7386.00,1.369732e-02
7387.00,7.423840e-03
7388.00,1.360368e-02
7389.00,7.330206e-03
7390.00,6.527628e-03
7391.00,1.333616e-02
7392.00,7.129562e-03
7393.00,1.340304e-02
7394.00,6.393866e-03
7395.00,1.359031e-02
7396.00,6.407242e-03
7397.00,1.392472e-02
7398.00,6.848659e-03
7399.00,6.955670e-03
7400.00,1.369732e-02
7401.00,6.286855e-03
7402.00,1.369732e-02
7403.00,6.942294e-03
7404.00,1.321577e-02
7405.00,6.848659e-03
7406.00,6.821907e-03
7407.00,1.356356e-02
7408.00,6.714897e-03
7409.00,1.318902e-02
7410.00,7.142938e-03
7411.00,1.308201e-02
7412.00,6.808531e-03
7413.00,7.999021e-03
7414.00,1.429925e-02
7415.00,7.290077e-03
7416.00,1.395147e-02
7417.00,7.397087e-03
7418.00,1.292149e-02
7419.00,6.059458e-03
7420.00,6.046082e-03
7421.00,1.237307e-02
7422.00,5.992577e-03
7423.00,1.328265e-02
7424.00,6.273479e-03
7425.00,1.235969e-02
7426.00,5.832062e-03
7427.00,5.805309e-03
7428.00,1.281448e-02
7429.00,6.380490e-03
7430.00,1.211892e-02
7431.00,5.965824e-03
7432.00,1.116920e-02
7433.00,5.898943e-03
7434.00,5.738427e-03
7435.00,1.187814e-02
7436.00,6.393866e-03
7437.00,1.194503e-02
7438.00,5.979201e-03
7439.00,1.173100e-02
7440.00,5.604665e-03
7441.00,6.326984e-03
7442.00,1.150361e-02
7443.00,6.246726e-03
7444.00,1.201191e-02
7445.00,5.591288e-03
7446.00,1.206541e-02
7447.00,5.618041e-03
7448.00,6.219974e-03
7449.00,1.135647e-02
7450.00,5.658170e-03
7451.00,1.126283e-02
7452.00,5.016108e-03
7453.00,1.115582e-02
7454.00,5.992577e-03
7455.00,5.310386e-03
7456.00,1.127621e-02
7457.00,6.019330e-03
7458.00,1.094180e-02
7459.00,5.872190e-03
7460.00,1.052714e-02
7461.00,5.363891e-03
7462.00,5.925695e-03
7463.00,1.033987e-02
7464.00,5.671546e-03
7465.00,1.067428e-02
7466.00,5.109742e-03
7467.00,1.015260e-02
7468.00,4.761958e-03
7469.00,5.176623e-03
7470.00,1.005897e-02
7471.00,4.788711e-03
7472.00,9.657680e-03
7473.00,5.056237e-03
7474.00,9.938582e-03
7475.00,5.216752e-03
7476.00,5.029484e-03
7477.00,9.898453e-03
7478.00,4.909098e-03
7479.00,8.814974e-03
7480.00,4.414175e-03
7481.00,1.020611e-02
7482.00,4.414175e-03
7483.00,5.096366e-03
7484.00,9.751314e-03
7485.00,4.788711e-03
7486.00,8.975489e-03
7487.00,4.360670e-03
7488.00,9.002242e-03
7489.00,4.160026e-03
7490.00,4.521186e-03
7491.00,8.721340e-03
7492.00,4.507809e-03
7493.00,8.239794e-03
7494.00,4.173402e-03
7495.00,8.574201e-03
7496.00,4.226907e-03
7497.00,4.039639e-03
7498.00,7.316830e-03
7499.00,4.106520e-03
7500.00,8.480567e-03
7501.00,3.798866e-03
7502.00,8.146159e-03
7503.00,4.200154e-03
7504.00,3.437706e-03
7505.00,8.025773e-03
7506.00,3.584845e-03
7507.00,7.784999e-03
7508.00,4.053015e-03
7509.00,8.293298e-03
7510.00,4.400799e-03
7511.00,4.200154e-03
7512.00,8.427061e-03
7513.00,4.521186e-03
7514.00,8.293298e-03
7515.00,4.173402e-03
7516.00,7.290077e-03
7517.00,3.491211e-03
7518.00,7.129562e-03
7519.00,3.638350e-03
7520.00,3.263814e-03
7521.00,6.353737e-03
7522.00,2.956160e-03
7523.00,6.474123e-03
7524.00,2.956160e-03
7525.00,6.046082e-03
7526.00,3.330696e-03
7527.00,3.103299e-03
7528.00,6.099587e-03
7529.00,2.902654e-03
7530.00,5.738427e-03
7531.00,2.742139e-03
7532.00,5.858814e-03
7533.00,3.330696e-03
7534.00,2.835773e-03
7535.00,6.286855e-03
7536.00,2.982912e-03
7537.00,5.845438e-03
7538.00,2.648505e-03
7539.00,5.885567e-03
7540.00,2.702010e-03
7541.00,2.608376e-03
7542.00,5.444149e-03
7543.00,2.340850e-03
7544.00,5.297010e-03
7545.00,2.688634e-03
7546.00,4.815463e-03
7547.00,2.033196e-03
7548.00,2.367603e-03
7549.00,5.096366e-03
7550.00,2.380979e-03
7551.00,4.989355e-03
7552.00,2.300722e-03
7553.00,4.654948e-03
7554.00,2.100077e-03
7555.00,2.180335e-03
7556.00,4.387422e-03
7557.00,2.314098e-03
7558.00,4.293788e-03
7559.00,2.394356e-03
7560.00,4.855593e-03
7561.00,2.675258e-03
7562.00,2.113454e-03
7563.00,4.267036e-03
7564.00,2.260593e-03
7565.00,4.440927e-03
7566.00,2.581624e-03
7567.00,4.333918e-03
7568.00,2.273969e-03
7569.00,2.260593e-03
7570.00,4.280412e-03
7571.00,2.180335e-03
7572.00,4.320541e-03
7573.00,2.126830e-03
7574.00,4.668325e-03
7575.00,2.059948e-03
7576.00,2.073325e-03
7577.00,4.427551e-03
7578.00,2.233840e-03
7579.00,4.360670e-03
7580.00,2.113454e-03
7581.00,4.374046e-03
7582.00,2.033196e-03
7583.00,2.380979e-03
7584.00,4.320541e-03
7585.00,2.100077e-03
7586.00,4.454304e-03
7587.00,1.939562e-03
7588.00,4.026263e-03
7589.00,2.314098e-03
7590.00,2.461237e-03
7591.00,4.347294e-03
7592.00,2.100077e-03
7593.00,4.173402e-03
7594.00,2.046572e-03
7595.00,3.477835e-03
7596.00,2.046572e-03
7597.00,2.193711e-03
7598.00,4.213531e-03
7599.00,2.113454e-03
7600.00,4.440927e-03
7601.00,1.765670e-03
7602.00,4.213531e-03
7603.00,2.019820e-03
7604.00,1.993067e-03
7605.00,4.802087e-03
7606.00,2.541495e-03
7607.00,4.788711e-03
7608.00,2.434484e-03
7609.00,4.828840e-03
7610.00,2.126830e-03
7611.00,2.354227e-03
7612.00,5.069613e-03
7613.00,2.233840e-03
7614.00,4.761958e-03
7615.00,2.140206e-03
7616.00,5.082990e-03
7617.00,2.487990e-03
7618.00,2.314098e-03
7619.00,5.711675e-03
7620.00,3.531340e-03
7621.00,8.694587e-03
7622.00,5.002731e-03
7623.00,1.320240e-02
7624.00,8.948737e-03
7625.00,9.831572e-03
7626.00,2.914693e-02
7627.00,2.086701e-02
7628.00,6.341698e-02
7629.00,4.428889e-02
7630.00,1.097524e-01
7631.00,5.924358e-02
7632.00,1.047230e-01
7633.00,3.822943e-02
7634.00,2.994951e-02
7635.00,3.750711e-02
7636.00,1.225268e-02
7637.00,1.799111e-02
7638.00,9.162758e-03
7639.00,1.912809e-02
7640.00,1.242657e-02
7641.00,1.551649e-02
7642.00,4.778010e-02
7643.00,3.487198e-02
7644.00,9.185497e-02
7645.00,5.010758e-02
7646.00,9.474425e-02
7647.00,3.721283e-02
7648.00,3.027054e-02
7649.00,3.651727e-02
7650.00,1.011247e-02
7651.00,1.151698e-02
7652.00,3.437706e-03
7653.00,4.307165e-03
7654.00,1.859304e-03
7655.00,1.752294e-03
7656.00,2.688634e-03
7657.00,1.257371e-03
7658.00,2.715386e-03
7659.00,1.337629e-03
7660.00,2.795644e-03
7661.00,1.324252e-03
7662.00,1.243995e-03
7663.00,2.862526e-03
7664.00,1.377758e-03
7665.00,2.621752e-03
7666.00,1.190490e-03
7667.00,2.501366e-03
7668.00,1.404510e-03
7669.00,1.458015e-03
7670.00,2.461237e-03
7671.00,1.377758e-03
7672.00,2.581624e-03
7673.00,1.297500e-03
7674.00,2.421108e-03
7675.00,9.764690e-04
7676.00,1.043350e-03
7677.00,2.528118e-03
7678.00,1.404510e-03
7679.00,2.768892e-03
7680.00,9.363401e-04
7681.00,2.568247e-03
7682.00,1.270747e-03
7683.00,1.337629e-03
7684.00,2.340850e-03
7685.00,1.444639e-03
7686.00,2.608376e-03
7687.00,1.417886e-03
7688.00,2.233840e-03
7689.00,1.203866e-03
7690.00,1.123608e-03
7691.00,2.715386e-03
7692.00,1.484768e-03
7693.00,2.902654e-03
7694.00,1.377758e-03
7695.00,2.835773e-03
7696.00,1.243995e-03
7697.00,1.364381e-03
7698.00,2.608376e-03
7699.00,1.444639e-03
7700.00,2.809020e-03
7701.00,1.190490e-03
7702.00,2.340850e-03
7703.00,1.243995e-03
7704.00,1.284124e-03
7705.00,2.608376e-03
7706.00,1.337629e-03
7707.00,2.273969e-03
7708.00,1.096856e-03
7709.00,2.300722e-03
7710.00,1.337629e-03
7711.00,1.444639e-03
7712.00,2.434484e-03
7713.00,1.243995e-03
7714.00,2.782268e-03
7715.00,1.431263e-03
7716.00,2.742139e-03
7717.00,1.243995e-03
7718.00,1.511521e-03
7719.00,2.996288e-03
7720.00,1.658660e-03
7721.00,3.303943e-03
7722.00,2.126830e-03
7723.00,4.440927e-03
7724.00,1.926185e-03
7725.00,2.033196e-03
7726.00,3.825618e-03
7727.00,1.524897e-03
7728.00,2.447861e-03
7729.00,1.203866e-03
7730.00,2.661881e-03
7731.00,1.203866e-03
7732.00,1.404510e-03
7733.00,2.367603e-03
7734.00,1.257371e-03
7735.00,2.220464e-03
7736.00,1.431263e-03
7737.00,2.140206e-03
7738.00,9.095876e-04
7739.00,1.511521e-03
7740.00,2.354227e-03
7741.00,1.351005e-03
7742.00,2.340850e-03
7743.00,1.270747e-03
7744.00,2.193711e-03
7745.00,1.297500e-03
7746.00,2.675258e-03
7747.00,1.297500e-03
7748.00,1.203866e-03
7749.00,2.501366e-03
7750.00,1.324252e-03
7751.00,2.768892e-03
7752.00,1.404510e-03
7753.00,2.554871e-03
7754.00,1.257371e-03
7755.00,1.324252e-03
7756.00,2.635129e-03
7757.00,1.324252e-03
7758.00,2.514742e-03
7759.00,1.163737e-03
7760.00,2.434484e-03
7761.00,1.243995e-03
7762.00,1.404510e-03
7763.00,2.554871e-03
7764.00,1.243995e-03
7765.00,2.247216e-03
7766.00,1.310876e-03
7767.00,2.621752e-03
7768.00,1.163737e-03
7769.00,1.136984e-03
7770.00,2.528118e-03
7771.00,1.364381e-03
7772.00,2.487990e-03
7773.00,1.310876e-03
7774.00,2.407732e-03
7775.00,1.324252e-03
7776.00,1.484768e-03
7777.00,2.380979e-03
7778.00,1.070103e-03
7779.00,2.314098e-03
7780.00,1.083479e-03
7781.00,2.889278e-03
7782.00,1.257371e-03
7783.00,1.136984e-03
7784.00,2.421108e-03
7785.00,1.123608e-03
7786.00,2.327474e-03
7787.00,1.324252e-03
7788.00,3.290567e-03
7789.00,1.310876e-03
7790.00,1.217242e-03
7791.00,2.742139e-03
7792.00,1.324252e-03
7793.00,2.501366e-03
7794.00,1.177113e-03
7795.00,2.421108e-03
7796.00,1.310876e-03
7797.00,1.230618e-03
7798.00,2.528118e-03
7799.00,1.150361e-03
7800.00,2.340850e-03
7801.00,1.177113e-03
7802.00,2.421108e-03
7803.00,1.136984e-03
7804.00,1.110232e-03
7805.00,2.461237e-03
7806.00,1.096856e-03
7807.00,2.407732e-03
7808.00,1.310876e-03
7809.00,2.648505e-03
7810.00,1.297500e-03
7811.00,1.284124e-03
7812.00,2.688634e-03
7813.00,1.404510e-03
7814.00,2.862526e-03
7815.00,1.257371e-03
7816.00,2.675258e-03
7817.00,1.939562e-03
7818.00,1.765670e-03
7819.00,3.263814e-03
7820.00,1.859304e-03
7821.00,3.531340e-03
7822.00,1.431263e-03
7823.00,2.929407e-03
7824.00,1.284124e-03
7825.00,1.431263e-03
7826.00,2.528118e-03
7827.00,1.177113e-03
7828.00,2.755515e-03
7829.00,1.257371e-03
7830.00,2.407732e-03
7831.00,1.203866e-03
7832.00,1.043350e-03
7833.00,2.487990e-03
7834.00,1.270747e-03
7835.00,2.273969e-03
7836.00,1.337629e-03
7837.00,2.809020e-03
7838.00,1.364381e-03
7839.00,1.096856e-03
7840.00,2.247216e-03
7841.00,1.203866e-03
7842.00,2.581624e-03
7843.00,1.257371e-03
7844.00,2.287345e-03
7845.00,1.190490e-03
7846.00,1.123608e-03
7847.00,2.367603e-03
7848.00,1.150361e-03
7849.00,2.889278e-03
7850.00,1.003222e-03
7851.00,2.487990e-03
7852.00,1.337629e-03
7853.00,1.364381e-03
7854.00,2.702010e-03
7855.00,1.444639e-03
7856.00,3.491211e-03
7857.00,1.458015e-03
7858.00,3.611598e-03
7859.00,1.618531e-03
7860.00,3.651727e-03
7861.00,2.019820e-03
7862.00,2.073325e-03
7863.00,4.454304e-03
7864.00,2.487990e-03
7865.00,4.293788e-03
7866.00,1.926185e-03
7867.00,3.838995e-03
7868.00,1.377758e-03
7869.00,1.404510e-03
7870.00,2.849149e-03
7871.00,1.524897e-03
7872.00,2.380979e-03
7873.00,1.538273e-03
7874.00,2.501366e-03
7875.00,1.217242e-03
7876.00,1.297500e-03
7877.00,2.447861e-03
7878.00,1.203866e-03
7879.00,2.621752e-03
7880.00,1.070103e-03
7881.00,2.688634e-03
7882.00,1.444639e-03
7883.00,1.096856e-03
7884.00,2.300722e-03
7885.00,1.123608e-03
7886.00,2.380979e-03
7887.00,1.284124e-03
7888.00,2.300722e-03
7889.00,1.391134e-03
7890.00,1.123608e-03
7891.00,2.568247e-03
7892.00,1.110232e-03
7893.00,2.340850e-03
7894.00,1.471392e-03
7895.00,2.447861e-03
7896.00,1.190490e-03
7897.00,1.190490e-03
7898.00,2.621752e-03
7899.00,1.096856e-03
7900.00,2.474613e-03
7901.00,1.190490e-03
7902.00,2.568247e-03
7903.00,1.257371e-03
7904.00,1.297500e-03
7905.00,2.514742e-03
7906.00,1.056727e-03
7907.00,2.554871e-03
7908.00,1.284124e-03
7909.00,2.982912e-03
7910.00,1.391134e-03
7911.00,1.551649e-03
7912.00,2.635129e-03
7913.00,1.324252e-03
7914.00,3.103299e-03
7915.00,1.498144e-03
7916.00,2.742139e-03
7917.00,1.351005e-03
7918.00,1.310876e-03
7919.00,2.474613e-03
7920.00,1.337629e-03
7921.00,2.367603e-03
7922.00,1.136984e-03
7923.00,2.407732e-03
7924.00,1.284124e-03
7925.00,1.177113e-03
7926.00,2.314098e-03
7927.00,1.150361e-03
7928.00,1.765670e-03
7929.00,1.217242e-03
7930.00,2.220464e-03
7931.00,1.217242e-03
7932.00,1.163737e-03
7933.00,2.193711e-03
7934.00,1.177113e-03
7935.00,2.233840e-03
7936.00,1.070103e-03
7937.00,2.100077e-03
7938.00,9.898453e-04
7939.00,1.417886e-03
7940.00,2.487990e-03
7941.00,9.630927e-04
7942.00,2.367603e-03
7943.00,1.297500e-03
7944.00,2.300722e-03
7945.00,1.190490e-03
7946.00,1.177113e-03
7947.00,2.220464e-03
7948.00,1.297500e-03
7949.00,2.487990e-03
7950.00,1.029974e-03
7951.00,2.207088e-03
7952.00,9.764690e-04
7953.00,1.083479e-03
7954.00,2.407732e-03
7955.00,1.230618e-03
7956.00,2.702010e-03
7957.00,1.310876e-03
7958.00,2.354227e-03
7959.00,1.163737e-03
7960.00,1.364381e-03
7961.00,2.795644e-03
7962.00,1.511521e-03
7963.00,2.447861e-03
7964.00,1.431263e-03
7965.00,2.447861e-03
7966.00,1.056727e-03
7967.00,1.083479e-03
7968.00,2.340850e-03
7969.00,1.203866e-03
7970.00,2.782268e-03
7971.00,1.217242e-03
7972.00,3.049794e-03
7973.00,1.631907e-03
7974.00,4.467680e-03
7975.00,2.728763e-03
7976.00,3.223685e-03
7977.00,5.845438e-03
7978.00,2.982912e-03
7979.00,4.481056e-03
7980.00,1.899433e-03
7981.00,3.517964e-03
7982.00,1.310876e-03
7983.00,1.578402e-03
7984.00,2.648505e-03
7985.00,1.391134e-03
7986.00,2.581624e-03
7987.00,1.324252e-03
7988.00,2.514742e-03
7989.00,1.364381e-03
7990.00,1.364381e-03
7991.00,2.260593e-03
7992.00,1.110232e-03
7993.00,2.287345e-03
7994.00,1.083479e-03
7995.00,2.782268e-03
7996.00,1.377758e-03
7997.00,1.431263e-03
7998.00,2.635129e-03
7999.00,1.150361e-03
8000.00,2.635129e-03
8001.00,1.163737e-03
8002.00,2.354227e-03
8003.00,1.217242e-03
8004.00,1.471392e-03
8005.00,2.340850e-03
8006.00,1.404510e-03
8007.00,2.273969e-03
8008.00,1.203866e-03
8009.00,2.273969e-03
8010.00,1.404510e-03
8011.00,1.324252e-03
8012.00,2.514742e-03
8013.00,1.551649e-03
8014.00,2.608376e-03
8015.00,1.150361e-03
8016.00,2.474613e-03
8017.00,1.297500e-03
8018.00,1.939562e-03
8019.00,4.160026e-03
8020.00,2.100077e-03
8021.00,5.363891e-03
8022.00,2.809020e-03
8023.00,5.711675e-03
8024.00,2.581624e-03
8025.00,2.273969e-03
8026.00,3.825618e-03
8027.00,1.591778e-03
8028.00,3.317319e-03
8029.00,1.524897e-03
8030.00,2.595000e-03
8031.00,1.337629e-03
8032.00,1.297500e-03
8033.00,2.581624e-03
8034.00,1.310876e-03
8035.00,2.407732e-03
8036.00,1.003222e-03
8037.00,2.260593e-03
8038.00,1.417886e-03
8039.00,1.096856e-03
8040.00,2.447861e-03
8041.00,1.377758e-03
8042.00,2.568247e-03
8043.00,1.203866e-03
8044.00,2.220464e-03
8045.00,1.177113e-03
8046.00,1.083479e-03
8047.00,2.367603e-03
8048.00,1.297500e-03
8049.00,2.835773e-03
8050.00,1.190490e-03
8051.00,2.447861e-03
8052.00,1.324252e-03
8053.00,1.404510e-03
8054.00,2.541495e-03
8055.00,1.404510e-03
8056.00,2.501366e-03
8057.00,1.284124e-03
8058.00,2.367603e-03
8059.00,1.351005e-03
8060.00,1.324252e-03
8061.00,2.581624e-03
8062.00,1.230618e-03
8063.00,2.514742e-03
8064.00,1.270747e-03
8065.00,2.661881e-03
8066.00,1.136984e-03
8067.00,1.524897e-03
8068.00,2.768892e-03
8069.00,1.324252e-03
8070.00,2.434484e-03
8071.00,1.377758e-03
8072.00,2.648505e-03
8073.00,1.163737e-03
8074.00,1.337629e-03
8075.00,2.273969e-03
8076.00,1.524897e-03
8077.00,2.247216e-03
8078.00,1.217242e-03
8079.00,2.487990e-03
8080.00,1.257371e-03
8081.00,1.150361e-03
8082.00,2.300722e-03
8083.00,1.351005e-03
8084.00,2.608376e-03
8085.00,1.417886e-03
8086.00,2.541495e-03
8087.00,1.096856e-03
8088.00,1.230618e-03
8089.00,2.019820e-03
8090.00,1.270747e-03
8091.00,2.595000e-03
8092.00,1.565026e-03
8093.00,2.568247e-03
8094.00,1.351005e-03
8095.00,2.461237e-03
8096.00,1.070103e-03
8097.00,1.377758e-03
8098.00,2.233840e-03
8099.00,1.444639e-03
8100.00,2.300722e-03
8101.00,1.190490e-03
8102.00,2.220464e-03
8103.00,1.150361e-03
8104.00,1.217242e-03
8105.00,2.514742e-03
8106.00,1.310876e-03
8107.00,3.103299e-03
8108.00,1.631907e-03
8109.00,2.675258e-03
8110.00,1.123608e-03
8111.00,1.270747e-03
8112.00,2.407732e-03
8113.00,1.123608e-03
8114.00,2.300722e-03
8115.00,1.324252e-03
8116.00,2.487990e-03
8117.00,1.177113e-03
8118.00,1.324252e-03
8119.00,2.902654e-03
8120.00,1.511521e-03
8121.00,2.621752e-03
8122.00,1.404510e-03
8123.00,2.835773e-03
8124.00,1.257371e-03
8125.00,1.391134e-03
8126.00,2.581624e-03
8127.00,1.364381e-03
8128.00,2.635129e-03
8129.00,1.551649e-03
8130.00,2.835773e-03
8131.00,1.524897e-03
8132.00,1.203866e-03
8133.00,2.314098e-03
8134.00,1.230618e-03
8135.00,2.327474e-03
8136.00,1.417886e-03
8137.00,2.019820e-03
8138.00,1.471392e-03
8139.00,1.217242e-03
8140.00,2.407732e-03
8141.00,1.270747e-03
8142.00,2.675258e-03
8143.00,1.257371e-03
8144.00,2.207088e-03
8145.00,1.230618e-03
8146.00,1.177113e-03
8147.00,2.688634e-03
8148.00,1.150361e-03
8149.00,2.822397e-03
8150.00,1.284124e-03
8151.00,2.661881e-03
8152.00,1.257371e-03
8153.00,1.003222e-03
8154.00,2.287345e-03
8155.00,1.257371e-03
8156.00,2.407732e-03
8157.00,1.150361e-03
8158.00,2.287345e-03
8159.00,1.163737e-03
8160.00,1.136984e-03
8161.00,2.033196e-03
8162.00,1.217242e-03
8163.00,2.581624e-03
8164.00,9.630927e-04
8165.00,2.140206e-03
8166.00,1.404510e-03
8167.00,1.163737e-03
8168.00,2.273969e-03
8169.00,1.404510e-03
8170.00,2.541495e-03
8171.00,1.136984e-03
8172.00,2.380979e-03
8173.00,1.243995e-03
8174.00,1.150361e-03
8175.00,2.247216e-03
8176.00,1.163737e-03
8177.00,2.300722e-03
8178.00,1.070103e-03
8179.00,2.742139e-03
8180.00,1.163737e-03
8181.00,1.364381e-03
8182.00,2.314098e-03
8183.00,1.150361e-03
8184.00,2.327474e-03
8185.00,1.123608e-03
8186.00,2.501366e-03
8187.00,9.095876e-04
8188.00,1.217242e-03
8189.00,2.568247e-03
8190.00,1.337629e-03
8191.00,2.447861e-03
8192.00,1.230618e-03
8193.00,2.447861e-03
8194.00,1.230618e-03
8195.00,1.270747e-03
8196.00,2.260593e-03
8197.00,1.043350e-03
8198.00,2.380979e-03
8199.00,1.190490e-03
8200.00,2.447861e-03
8201.00,1.110232e-03
8202.00,9.764690e-04
8203.00,2.086701e-03
8204.00,1.257371e-03
8205.00,2.220464e-03
8206.00,1.417886e-03
8207.00,2.367603e-03
8208.00,1.150361e-03
8209.00,2.394356e-03
8210.00,1.150361e-03
8211.00,1.351005e-03
8212.00,2.554871e-03
8213.00,1.310876e-03
8214.00,2.340850e-03
8215.00,1.364381e-03
8216.00,1.979691e-03
8217.00,1.110232e-03
8218.00,1.324252e-03
8219.00,2.327474e-03
8220.00,9.764690e-04
8221.00,2.434484e-03
8222.00,1.177113e-03
8223.00,2.126830e-03
8224.00,1.417886e-03
8225.00,1.163737e-03
8226.00,2.608376e-03
8227.00,1.243995e-03
8228.00,2.554871e-03
8229.00,1.257371e-03
8230.00,2.207088e-03
8231.00,1.351005e-03
8232.00,1.297500e-03
8233.00,2.327474e-03
8234.00,1.110232e-03
8235.00,2.300722e-03
8236.00,1.043350e-03
8237.00,2.621752e-03
8238.00,1.243995e-03
8239.00,1.270747e-03
8240.00,2.247216e-03
8241.00,1.284124e-03
8242.00,2.207088e-03
8243.00,1.284124e-03
8244.00,2.314098e-03
8245.00,1.163737e-03
8246.00,1.297500e-03
8247.00,2.059948e-03
8248.00,1.230618e-03
8249.00,2.166959e-03
8250.00,1.003222e-03
8251.00,2.180335e-03
8252.00,1.243995e-03
8253.00,1.177113e-03
8254.00,2.421108e-03
8255.00,1.043350e-03
8256.00,2.314098e-03
8257.00,1.056727e-03
8258.00,2.514742e-03
8259.00,1.070103e-03
8260.00,1.029974e-03
8261.00,2.487990e-03
8262.00,1.163737e-03
8263.00,2.648505e-03
8264.00,1.230618e-03
8265.00,2.675258e-03
8266.00,1.417886e-03
8267.00,1.243995e-03
8268.00,2.635129e-03
8269.00,1.458015e-03
8270.00,3.504587e-03
8271.00,2.073325e-03
8272.00,5.511031e-03
8273.00,3.865747e-03
8274.00,5.457526e-03
8275.00,1.063415e-02
8276.00,5.096366e-03
8277.00,9.684432e-03
8278.00,3.477835e-03
8279.00,5.511031e-03
8280.00,2.033196e-03
8281.00,2.046572e-03
8282.00,3.651727e-03
8283.00,1.431263e-03
8284.00,2.982912e-03
8285.00,1.377758e-03
8286.00,2.474613e-03
8287.00,1.351005e-03
8288.00,1.217242e-03
8289.00,2.809020e-03
8290.00,1.310876e-03
8291.00,2.434484e-03
8292.00,1.243995e-03
8293.00,2.621752e-03
8294.00,1.190490e-03
8295.00,1.337629e-03
8296.00,2.782268e-03
8297.00,1.645283e-03
8298.00,2.889278e-03
8299.00,1.484768e-03
8300.00,2.809020e-03
8301.00,1.083479e-03
8302.00,1.377758e-03
8303.00,2.554871e-03
8304.00,1.257371e-03
8305.00,2.661881e-03
8306.00,1.270747e-03
8307.00,2.554871e-03
8308.00,1.417886e-03
8309.00,1.431263e-03
8310.00,2.340850e-03
8311.00,1.150361e-03
8312.00,2.394356e-03
8313.00,1.243995e-03
8314.00,2.795644e-03
8315.00,1.217242e-03
8316.00,1.310876e-03
8317.00,2.367603e-03
8318.00,1.297500e-03
8319.00,2.314098e-03
8320.00,1.297500e-03
8321.00,2.675258e-03
8322.00,1.391134e-03
8323.00,2.595000e-03
8324.00,1.070103e-03
8325.00,1.163737e-03
8326.00,2.314098e-03
8327.00,1.297500e-03
8328.00,2.541495e-03
8329.00,1.257371e-03
8330.00,2.434484e-03
8331.00,1.203866e-03
8332.00,1.150361e-03
8333.00,2.541495e-03
8334.00,1.471392e-03
8335.00,2.715386e-03
8336.00,1.110232e-03
8337.00,2.354227e-03
8338.00,1.190490e-03
8339.00,1.150361e-03
8340.00,2.260593e-03
8341.00,1.016598e-03
8342.00,2.100077e-03
8343.00,1.043350e-03
8344.00,2.327474e-03
8345.00,1.003222e-03
8346.00,1.043350e-03
8347.00,2.300722e-03
8348.00,1.203866e-03
8349.00,2.113454e-03
8350.00,9.229639e-04
8351.00,2.380979e-03
8352.00,1.351005e-03
8353.00,1.324252e-03
8354.00,2.608376e-03
8355.00,1.150361e-03
8356.00,2.166959e-03
8357.00,1.324252e-03
8358.00,2.046572e-03
8359.00,1.163737e-03
8360.00,1.230618e-03
8361.00,2.260593e-03
8362.00,1.270747e-03
8363.00,2.340850e-03
8364.00,1.391134e-03
8365.00,2.996288e-03
8366.00,1.538273e-03
8367.00,1.725541e-03
8368.00,3.718608e-03
8369.00,1.645283e-03
8370.00,3.865747e-03
8371.00,1.912809e-03
8372.00,5.123118e-03
8373.00,2.380979e-03
8374.00,2.702010e-03
8375.00,5.925695e-03
8376.00,2.942783e-03
8377.00,4.895722e-03
8378.00,2.367603e-03
8379.00,3.357448e-03
8380.00,1.645283e-03
8381.00,1.725541e-03
8382.00,2.434484e-03
8383.00,1.230618e-03
8384.00,2.247216e-03
8385.00,1.029974e-03
8386.00,2.514742e-03
8387.00,1.257371e-03
8388.00,1.458015e-03
8389.00,1.926185e-03
8390.00,1.083479e-03
8391.00,2.073325e-03
8392.00,1.123608e-03
8393.00,2.407732e-03
8394.00,1.177113e-03
8395.00,1.257371e-03
8396.00,2.554871e-03
8397.00,8.560824e-04
8398.00,2.474613e-03
8399.00,1.003222e-03
8400.00,2.300722e-03
8401.00,1.029974e-03
8402.00,9.363401e-04
8403.00,2.019820e-03
8404.00,1.056727e-03
8405.00,2.354227e-03
8406.00,1.043350e-03
8407.00,2.207088e-03
8408.00,1.056727e-03
8409.00,1.096856e-03
8410.00,2.300722e-03
8411.00,1.163737e-03
8412.00,2.153582e-03
8413.00,8.293298e-04
8414.00,2.113454e-03
8415.00,7.892010e-04
8416.00,1.123608e-03
8417.00,2.260593e-03
8418.00,1.243995e-03
8419.00,2.019820e-03
8420.00,1.284124e-03
8421.00,2.046572e-03
8422.00,1.177113e-03
8423.00,1.284124e-03
8424.00,2.300722e-03
8425.00,9.898453e-04
8426.00,1.872680e-03
8427.00,1.083479e-03
8428.00,2.394356e-03
8429.00,1.056727e-03
8430.00,1.056727e-03
8431.00,1.939562e-03
8432.00,8.962113e-04
8433.00,2.086701e-03
8434.00,1.123608e-03
8435.00,2.153582e-03
8436.00,7.356958e-04
8437.00,2.180335e-03
8438.00,1.203866e-03
8439.00,1.083479e-03
8440.00,1.845928e-03
8441.00,1.110232e-03
8442.00,1.993067e-03
8443.00,1.136984e-03
8444.00,2.207088e-03
8445.00,9.497164e-04
8446.00,9.898453e-04
8447.00,2.367603e-03
8448.00,1.110232e-03
8449.00,2.180335e-03
8450.00,1.163737e-03
8451.00,2.046572e-03
8452.00,1.029974e-03
8453.00,1.150361e-03
8454.00,1.912809e-03
8455.00,1.123608e-03
8456.00,1.979691e-03
8457.00,1.083479e-03
8458.00,2.086701e-03
8459.00,8.560824e-04
8460.00,1.003222e-03
8461.00,2.340850e-03
8462.00,1.177113e-03
8463.00,2.033196e-03
8464.00,9.363401e-04
8465.00,2.287345e-03
8466.00,1.110232e-03
8467.00,1.203866e-03
8468.00,2.273969e-03
8469.00,9.630927e-04
8470.00,2.621752e-03
8471.00,1.364381e-03
8472.00,2.019820e-03
8473.00,1.150361e-03
8474.00,1.177113e-03
8475.00,2.273969e-03
8476.00,1.230618e-03
8477.00,2.608376e-03
8478.00,1.150361e-03
8479.00,2.447861e-03
8480.00,1.511521e-03
8481.00,1.337629e-03
8482.00,3.063170e-03
8483.00,1.912809e-03
8484.00,5.002731e-03
8485.00,3.437706e-03
8486.00,7.798376e-03
8487.00,4.414175e-03
8488.00,4.534562e-03
8489.00,7.958891e-03
8490.00,3.584845e-03
8491.00,5.765180e-03
8492.00,2.300722e-03
8493.00,3.812242e-03
8494.00,1.618531e-03
8495.00,1.310876e-03
8496.00,2.835773e-03
8497.00,1.070103e-03
8498.00,2.300722e-03
8499.00,1.217242e-03
8500.00,2.193711e-03
8501.00,1.110232e-03
8502.00,1.016598e-03
8503.00,2.487990e-03
8504.00,1.230618e-03
8505.00,2.220464e-03
8506.00,1.043350e-03
8507.00,2.113454e-03
8508.00,1.190490e-03
8509.00,1.096856e-03
8510.00,2.300722e-03
8511.00,1.029974e-03
8512.00,2.247216e-03
8513.00,1.136984e-03
8514.00,2.046572e-03
8515.00,1.163737e-03
8516.00,1.083479e-03
8517.00,2.140206e-03
8518.00,9.898453e-04
8519.00,2.300722e-03
8520.00,1.203866e-03
8521.00,1.966314e-03
8522.00,1.016598e-03
8523.00,1.257371e-03
8524.00,2.140206e-03
8525.00,1.243995e-03
8526.00,2.407732e-03
8527.00,1.230618e-03
8528.00,2.742139e-03
8529.00,1.591778e-03
8530.00,1.738917e-03
8531.00,3.772113e-03
8532.00,1.993067e-03
8533.00,4.882345e-03
8534.00,2.421108e-03
8535.00,3.999510e-03
8536.00,1.524897e-03
8537.00,1.725541e-03
8538.00,2.648505e-03
8539.00,1.324252e-03
8540.00,2.233840e-03
8541.00,9.764690e-04
8542.00,2.380979e-03
8543.00,1.056727e-03
8544.00,1.083479e-03
8545.00,2.273969e-03
8546.00,8.828350e-04
8547.00,2.126830e-03
8548.00,1.016598e-03
8549.00,2.046572e-03
8550.00,8.560824e-04
8551.00,1.979691e-03
8552.00,1.230618e-03
8553.00,1.043350e-03
8554.00,2.033196e-03
8555.00,1.284124e-03
8556.00,2.220464e-03
8557.00,8.962113e-04
8558.00,2.059948e-03
8559.00,1.029974e-03
8560.00,9.229639e-04
8561.00,2.461237e-03
8562.00,1.070103e-03
8563.00,1.966314e-03
8564.00,1.177113e-03
8565.00,2.153582e-03
8566.00,1.070103e-03
8567.00,9.229639e-04
8568.00,2.407732e-03
8569.00,1.016598e-03
8570.00,2.100077e-03
8571.00,9.497164e-04
8572.00,2.073325e-03
8573.00,1.003222e-03
8574.00,1.043350e-03
8575.00,2.568247e-03
8576.00,9.630927e-04
8577.00,2.367603e-03
8578.00,1.083479e-03
8579.00,2.474613e-03
8580.00,9.898453e-04
8581.00,1.150361e-03
8582.00,2.327474e-03
8583.00,1.003222e-03
8584.00,2.140206e-03
8585.00,1.123608e-03
8586.00,2.140206e-03
8587.00,9.630927e-04
8588.00,1.043350e-03
8589.00,2.059948e-03
8590.00,1.003222e-03
8591.00,2.314098e-03
8592.00,1.056727e-03
8593.00,2.461237e-03
8594.00,1.351005e-03
8595.00,1.136984e-03
8596.00,1.966314e-03
8597.00,9.764690e-04
8598.00,1.952938e-03
8599.00,9.898453e-04
8600.00,2.394356e-03
8601.00,9.898453e-04
8602.00,1.016598e-03
8603.00,2.073325e-03
8604.00,9.497164e-04
8605.00,1.912809e-03
8606.00,1.310876e-03
8607.00,2.273969e-03
8608.00,1.056727e-03
8609.00,9.497164e-04
8610.00,2.314098e-03
8611.00,1.190490e-03
8612.00,2.166959e-03
8613.00,1.230618e-03
8614.00,2.033196e-03
8615.00,9.497164e-04
8616.00,1.070103e-03
8617.00,1.939562e-03
8618.00,8.293298e-04
8619.00,2.033196e-03
8620.00,9.095876e-04
8621.00,1.926185e-03
8622.00,1.110232e-03
8623.00,1.056727e-03
8624.00,2.046572e-03
8625.00,1.110232e-03
8626.00,2.033196e-03
8627.00,7.490721e-04
8628.00,1.845928e-03
8629.00,1.150361e-03
8630.00,1.003222e-03
8631.00,1.939562e-03
8632.00,1.070103e-03
8633.00,1.952938e-03
8634.00,9.497164e-04
8635.00,1.792423e-03
8636.00,1.029974e-03
8637.00,1.003222e-03
8638.00,1.738917e-03
8639.00,9.630927e-04
8640.00,2.059948e-03
8641.00,1.029974e-03
8642.00,1.845928e-03
8643.00,1.029974e-03
8644.00,1.003222e-03
8645.00,2.247216e-03
8646.00,9.764690e-04
8647.00,1.685412e-03
8648.00,1.003222e-03
8649.00,1.792423e-03
8650.00,8.962113e-04
8651.00,7.758247e-04
8652.00,1.792423e-03
8653.00,9.630927e-04
8654.00,1.859304e-03
8655.00,6.554381e-04
8656.00,1.738917e-03
8657.00,8.025773e-04
8658.00,9.095876e-04
8659.00,2.006443e-03
8660.00,1.217242e-03
8661.00,1.966314e-03
8662.00,8.025773e-04
8663.00,1.899433e-03
8664.00,8.828350e-04
8665.00,1.685412e-03
8666.00,8.159535e-04
8667.00,9.630927e-04
8668.00,1.618531e-03
8669.00,9.229639e-04
8670.00,1.538273e-03
8671.00,8.159535e-04
8672.00,1.645283e-03
8673.00,1.123608e-03
8674.00,6.821907e-04
8675.00,1.792423e-03
8676.00,8.560824e-04
8677.00,1.538273e-03
8678.00,6.554381e-04
8679.00,1.658660e-03
8680.00,6.821907e-04
8681.00,9.363401e-04
8682.00,1.591778e-03
8683.00,8.828350e-04
8684.00,1.444639e-03
8685.00,8.025773e-04
8686.00,1.351005e-03
8687.00,8.962113e-04
8688.00,8.828350e-04
8689.00,1.377758e-03
8690.00,8.159535e-04
8691.00,1.404510e-03
8692.00,7.356958e-04
8693.00,1.484768e-03
8694.00,7.223195e-04
8695.00,8.427061e-04
8696.00,1.578402e-03
8697.00,7.223195e-04
8698.00,1.565026e-03
8699.00,8.159535e-04
8700.00,1.391134e-03
8701.00,7.223195e-04
8702.00,5.484278e-04
8703.00,1.819175e-03
8704.00,8.159535e-04
8705.00,1.498144e-03
8706.00,7.490721e-04
8707.00,1.645283e-03
8708.00,7.758247e-04
8709.00,8.427061e-04
8710.00,1.605155e-03
8711.00,8.694587e-04
8712.00,1.551649e-03
8713.00,5.082989e-04
8714.00,1.738917e-03
8715.00,7.490721e-04
8716.00,7.892010e-04
8717.00,1.565026e-03
8718.00,6.688144e-04
8719.00,1.578402e-03
8720.00,7.356958e-04
8721.00,1.471392e-03
8722.00,6.554381e-04
8723.00,8.560824e-04
8724.00,1.859304e-03
8725.00,7.356958e-04
8726.00,1.511521e-03
8727.00,8.025773e-04
8728.00,1.565026e-03
8729.00,8.159535e-04
8730.00,7.758247e-04
8731.00,1.538273e-03
8732.00,6.688144e-04
8733.00,1.658660e-03
8734.00,6.955670e-04
8735.00,1.431263e-03
8736.00,6.688144e-04
8737.00,7.490721e-04
8738.00,1.217242e-03
8739.00,6.153092e-04
8740.00,1.324252e-03
8741.00,8.025773e-04
8742.00,1.230618e-03
8743.00,7.624484e-04
8744.00,7.758247e-04
8745.00,1.310876e-03
8746.00,4.949226e-04
8747.00,1.284124e-03
8748.00,7.223195e-04
8749.00,1.431263e-03
8750.00,7.223195e-04
8751.00,5.484278e-04
8752.00,1.190490e-03
8753.00,5.618041e-04
8754.00,1.377758e-03
8755.00,6.821907e-04
8756.00,1.324252e-03
8757.00,7.758247e-04
8758.00,6.554381e-04
8759.00,1.391134e-03
8760.00,7.223195e-04
8761.00,1.257371e-03
8762.00,6.821907e-04
8763.00,1.083479e-03
8764.00,7.490721e-04
8765.00,6.821907e-04
8766.00,1.511521e-03
8767.00,7.490721e-04
8768.00,1.364381e-03
8769.00,5.751804e-04
8770.00,1.310876e-03
8771.00,5.885567e-04
8772.00,7.089432e-04
8773.00,1.284124e-03
8774.00,8.159535e-04
8775.00,2.059948e-03
8776.00,8.560824e-04
8777.00,2.126830e-03
8778.00,1.203866e-03
8779.00,1.284124e-03
8780.00,2.889278e-03
8781.00,2.207088e-03
8782.00,6.380490e-03
8783.00,4.909098e-03
8784.00,1.206541e-02
8785.00,7.142938e-03
8786.00,1.701464e-02
8787.00,7.651237e-03
8788.00,6.955670e-03
8789.00,1.056727e-02
8790.00,3.999510e-03
8791.00,6.500876e-03
8792.00,2.153582e-03
8793.00,2.835773e-03
8794.00,1.377758e-03
8795.00,8.293298e-04
8796.00,2.113454e-03
8797.00,6.688144e-04
8798.00,1.565026e-03
8799.00,8.560824e-04
8800.00,1.538273e-03
8801.00,6.420618e-04
8802.00,7.624484e-04
8803.00,1.524897e-03
8804.00,4.949226e-04
8805.00,1.565026e-03
8806.00,6.554381e-04
8807.00,1.203866e-03
8808.00,6.955670e-04
8809.00,8.025773e-04
8810.00,1.270747e-03
8811.00,6.821907e-04
8812.00,1.297500e-03
8813.00,4.949226e-04
8814.00,1.484768e-03
8815.00,7.089432e-04
8816.00,7.223195e-04
8817.00,1.511521e-03
8818.00,7.758247e-04
8819.00,1.498144e-03
8820.00,6.286855e-04
8821.00,1.056727e-03
8822.00,7.892010e-04
8823.00,6.420618e-04
8824.00,1.310876e-03
8825.00,6.955670e-04
8826.00,1.337629e-03
8827.00,6.153092e-04
8828.00,1.431263e-03
8829.00,7.758247e-04
8830.00,7.758247e-04
8831.00,1.243995e-03
8832.00,6.955670e-04
8833.00,1.270747e-03
8834.00,6.286855e-04
8835.00,1.284124e-03
8836.00,6.688144e-04
8837.00,5.216752e-04
8838.00,1.324252e-03
8839.00,6.688144e-04
8840.00,1.297500e-03
8841.00,7.223195e-04
8842.00,1.284124e-03
8843.00,6.420618e-04
8844.00,5.751804e-04
8845.00,1.217242e-03
8846.00,5.082989e-04
8847.00,1.217242e-03
8848.00,6.019329e-04
8849.00,1.284124e-03
8850.00,6.821907e-04
8851.00,5.216752e-04
8852.00,1.230618e-03
8853.00,5.484278e-04
8854.00,1.123608e-03
8855.00,6.019329e-04
8856.00,9.630927e-04
8857.00,6.420618e-04
8858.00,4.815464e-04
8859.00,1.136984e-03
8860.00,4.949226e-04
8861.00,1.150361e-03
8862.00,7.624484e-04
8863.00,1.123608e-03
8864.00,6.554381e-04
8865.00,6.420618e-04
8866.00,1.083479e-03
8867.00,5.216752e-04
8868.00,1.203866e-03
8869.00,4.681701e-04
8870.00,1.029974e-03
8871.00,4.681701e-04
8872.00,5.885567e-04
8873.00,1.043350e-03
8874.00,5.082989e-04
8875.00,1.163737e-03
8876.00,4.414175e-04
8877.00,1.377758e-03
8878.00,7.758247e-04
8879.00,7.758247e-04
8880.00,1.391134e-03
8881.00,1.083479e-03
8882.00,2.287345e-03
8883.00,1.417886e-03
8884.00,3.170180e-03
8885.00,1.698789e-03
8886.00,1.832551e-03
8887.00,3.237062e-03
8888.00,1.444639e-03
8889.00,2.461237e-03
8890.00,9.764690e-04
8891.00,1.243995e-03
8892.00,4.547938e-04
8893.00,5.350515e-04
8894.00,1.297500e-03
8895.00,4.414175e-04
8896.00,8.694587e-04
8897.00,4.949226e-04
8898.00,8.694587e-04
8899.00,5.618041e-04
8900.00,8.828350e-04
8901.00,3.879124e-04
8902.00,4.681701e-04
8903.00,1.230618e-03
8904.00,5.885567e-04
8905.00,1.150361e-03
8906.00,4.012886e-04
8907.00,9.095876e-04
8908.00,4.681701e-04
8909.00,4.681701e-04
8910.00,1.003222e-03
8911.00,4.681701e-04
8912.00,9.095876e-04
8913.00,5.751804e-04
8914.00,1.310876e-03
8915.00,3.344072e-04
8916.00,5.216752e-04
8917.00,1.163737e-03
8918.00,6.688144e-04
8919.00,1.096856e-03
8920.00,3.745361e-04
8921.00,1.056727e-03
8922.00,5.751804e-04
8923.00,4.280412e-04
8924.00,1.150361e-03
8925.00,4.414175e-04
8926.00,8.962113e-04
8927.00,4.949226e-04
8928.00,7.892010e-04
8929.00,4.012886e-04
8930.00,4.146649e-04
8931.00,1.029974e-03
8932.00,4.547938e-04
8933.00,9.363401e-04
8934.00,4.414175e-04
8935.00,1.029974e-03
8936.00,4.012886e-04
8937.00,4.146649e-04
8938.00,1.123608e-03
8939.00,4.012886e-04
8940.00,9.898453e-04
8941.00,5.484278e-04
8942.00,9.229639e-04
8943.00,4.681701e-04
8944.00,5.618041e-04
8945.00,8.159535e-04
8946.00,4.146649e-04
8947.00,9.229639e-04
8948.00,5.885567e-04
8949.00,8.694587e-04
8950.00,5.082989e-04
8951.00,5.082989e-04
8952.00,7.356958e-04
8953.00,5.484278e-04
8954.00,1.177113e-03
8955.00,4.949226e-04
8956.00,1.096856e-03
8957.00,5.484278e-04
8958.00,4.949226e-04
8959.00,9.764690e-04
8960.00,4.547938e-04
8961.00,9.095876e-04
8962.00,4.681701e-04
8963.00,9.497164e-04
8964.00,4.681701e-04
8965.00,4.547938e-04
8966.00,1.016598e-03
8967.00,4.815464e-04
8968.00,9.229639e-04
8969.00,4.547938e-04
8970.00,9.229639e-04
8971.00,4.815464e-04
8972.00,4.949226e-04
8973.00,1.070103e-03
8974.00,4.949226e-04
8975.00,8.694587e-04
8976.00,5.350515e-04
8977.00,1.003222e-03
8978.00,5.484278e-04
8979.00,5.885567e-04
8980.00,9.630927e-04
8981.00,4.547938e-04
8982.00,9.229639e-04
8983.00,4.414175e-04
8984.00,9.497164e-04
8985.00,6.420618e-04
8986.00,6.554381e-04
8987.00,1.150361e-03
8988.00,7.223195e-04
8989.00,1.257371e-03
8990.00,8.293298e-04
8991.00,1.712165e-03
8992.00,9.497164e-04
8993.00,8.293298e-04
8994.00,2.554871e-03
8995.00,1.618531e-03
8996.00,3.959381e-03
8997.00,2.675258e-03
8998.00,5.256881e-03
8999.00,2.715386e-03
9000.00,2.661881e-03
9001.00,3.932629e-03
9002.00,1.364381e-03
9003.00,2.180335e-03
9004.00,8.427061e-04
9005.00,1.257371e-03
9006.00,4.280412e-04
9007.00,5.082989e-04
9008.00,9.764690e-04
9009.00,4.681701e-04
9010.00,9.363401e-04
9011.00,4.280412e-04
9012.00,1.070103e-03
9013.00,3.477835e-04
9014.00,9.764690e-04
9015.00,4.815464e-04
9016.00,5.484278e-04
9017.00,8.293298e-04
9018.00,6.420618e-04
9019.00,1.110232e-03
9020.00,4.681701e-04
9021.00,9.630927e-04
9022.00,4.949226e-04
9023.00,6.955670e-04
9024.00,9.095876e-04
9025.00,3.745361e-04
9026.00,1.029974e-03
9027.00,4.815464e-04
9028.00,8.427061e-04
9029.00,2.942783e-04
9030.00,4.012886e-04
9031.00,8.962113e-04
9032.00,4.012886e-04
9033.00,8.962113e-04
9034.00,4.012886e-04
9035.00,9.229639e-04
9036.00,3.477835e-04
9037.00,5.216752e-04
9038.00,8.694587e-04
9039.00,4.547938e-04
9040.00,1.043350e-03
9041.00,4.146649e-04
9042.00,7.758247e-04
9043.00,3.879124e-04
9044.00,5.350515e-04
9045.00,7.356958e-04
9046.00,4.146649e-04
9047.00,6.955670e-04
9048.00,3.477835e-04
9049.00,8.293298e-04
9050.00,4.146649e-04
9051.00,3.210309e-04
9052.00,1.003222e-03
9053.00,2.675258e-04
9054.00,5.885567e-04
9055.00,2.407732e-04
9056.00,8.427061e-04
9057.00,2.942783e-04
9058.00,3.210309e-04
9059.00,6.019329e-04
9060.00,4.414175e-04
9061.00,8.427061e-04
9062.00,3.879124e-04
9063.00,8.427061e-04
9064.00,4.280412e-04
9065.00,4.012886e-04
9066.00,7.892010e-04
9067.00,3.879124e-04
9068.00,6.554381e-04
9069.00,4.547938e-04
9070.00,7.490721e-04
9071.00,4.815464e-04
9072.00,3.210309e-04
9073.00,8.293298e-04
9074.00,3.477835e-04
9075.00,7.892010e-04
9076.00,3.611598e-04
9077.00,8.025773e-04
9078.00,4.012886e-04
9079.00,4.949226e-04
9080.00,6.286855e-04
9081.00,2.809021e-04
9082.00,5.216752e-04
9083.00,2.541495e-04
9084.00,6.688144e-04
9085.00,3.879124e-04
9086.00,3.344072e-04
9087.00,8.025773e-04
9088.00,4.815464e-04
9089.00,7.223195e-04
9090.00,4.815464e-04
9091.00,8.828350e-04
9092.00,4.547938e-04
9093.00,3.879124e-04
9094.00,8.962113e-04
9095.00,3.879124e-04
9096.00,4.012886e-04
9097.00,2.809021e-04
9098.00,7.892010e-04
9099.00,4.012886e-04
9100.00,4.547938e-04
9101.00,9.229639e-04
9102.00,3.477835e-04
9103.00,7.223195e-04
9104.00,2.541495e-04
9105.00,7.490721e-04
9106.00,4.414175e-04
9107.00,3.745361e-04
9108.00,5.618041e-04
9109.00,2.541495e-04
9110.00,7.356958e-04
9111.00,2.809021e-04
9112.00,7.223195e-04
9113.00,3.210309e-04
9114.00,4.681701e-04
9115.00,6.955670e-04
9116.00,3.210309e-04
9117.00,7.223195e-04
9118.00,4.414175e-04
9119.00,5.618041e-04
9120.00,3.745361e-04
9121.00,3.879124e-04
9122.00,7.223195e-04
9123.00,3.879124e-04
9124.00,7.356958e-04
9125.00,3.210309e-04
9126.00,6.955670e-04
9127.00,3.745361e-04
9128.00,6.019329e-04
9129.00,2.541495e-04
9130.00,2.809021e-04
9131.00,5.484278e-04
9132.00,2.140206e-04
9133.00,6.286855e-04
9134.00,1.605155e-04
9135.00,4.547938e-04
9136.00,4.012886e-04
9137.00,2.541495e-04
9138.00,5.618041e-04
9139.00,2.407732e-04
9140.00,4.815464e-04
9141.00,2.675258e-04
9142.00,7.356958e-04
9143.00,3.477835e-04
9144.00,1.605155e-04
9145.00,4.280412e-04
9146.00,2.541495e-04
9147.00,5.082989e-04
9148.00,2.006443e-04
9149.00,5.885567e-04
9150.00,2.541495e-04
9151.00,2.675258e-04
9152.00,3.477835e-04
9153.00,2.407732e-04
9154.00,3.477835e-04
9155.00,2.273969e-04
9156.00,4.681701e-04
9157.00,2.140206e-04
9158.00,2.006443e-04
9159.00,5.350515e-04
9160.00,2.273969e-04
9161.00,4.414175e-04
9162.00,2.140206e-04
9163.00,4.414175e-04
9164.00,2.006443e-04
9165.00,2.407732e-04
9166.00,4.547938e-04
9167.00,2.541495e-04
9168.00,4.280412e-04
9169.00,2.942783e-04
9170.00,4.414175e-04
9171.00,1.872680e-04
9172.00,1.605155e-04
9173.00,5.350515e-04
9174.00,2.273969e-04
9175.00,4.012886e-04
9176.00,2.675258e-04
9177.00,3.879124e-04
9178.00,1.872680e-04
9179.00,1.337629e-04
9180.00,4.547938e-04
9181.00,1.605155e-04
9182.00,3.477835e-04
9183.00,2.809021e-04
9184.00,2.675258e-04
9185.00,9.363401e-05
9186.00,1.203866e-04
9187.00,2.942783e-04
9188.00,1.471392e-04
9189.00,3.879124e-04
9190.00,2.140206e-04
9191.00,3.611598e-04
9192.00,1.605155e-04
9193.00,1.738917e-04
9194.00,3.344072e-04
9195.00,2.407732e-04
9196.00,3.745361e-04
9197.00,2.006443e-04
9198.00,2.809021e-04
9199.00,2.273969e-04
9200.00,1.337629e-04
9201.00,2.942783e-04
9202.00,6.688144e-05
9203.00,2.407732e-04
9204.00,2.140206e-04
9205.00,3.076546e-04
9206.00,3.477835e-04
9207.00,2.140206e-04
9208.00,3.477835e-04
9209.00,1.605155e-04
9210.00,4.012886e-04
9211.00,9.363401e-05
9212.00,2.541495e-04
9213.00,1.070103e-04
9214.00,1.605155e-04
9215.00,2.140206e-04
9216.00,6.688144e-05
9217.00,2.407732e-04
9218.00,1.872680e-04
9219.00,1.872680e-04
9220.00,1.203866e-04
9221.00,9.363401e-05
9222.00,2.407732e-04
9223.00,2.675258e-05
9224.00,2.407732e-04
9225.00,1.872680e-04
9226.00,2.140206e-04
9227.00,9.363401e-05
9228.00,2.273969e-04
9229.00,2.809021e-04
9230.00,6.688144e-05
9231.00,4.547938e-04
9232.00,1.337629e-04
9233.00,4.012886e-04
9234.00,8.025773e-05
9235.00,1.872680e-04
9236.00,3.344072e-04
9237.00,9.363401e-05
9238.00,2.675258e-04
9239.00,1.471392e-04
9240.00,2.541495e-04
9241.00,1.872680e-04
9242.00,1.872680e-04
9243.00,8.025773e-05
9244.00,1.070103e-04
9245.00,2.541495e-04
9246.00,1.872680e-04
9247.00,2.541495e-04
9248.00,1.337629e-04
9249.00,1.605155e-04
9250.00,1.070103e-04
9251.00,6.688144e-05
9252.00,2.273969e-04
9253.00,1.471392e-04
9254.00,2.541495e-04
9255.00,9.363401e-05
9256.00,2.675258e-04
9257.00,1.070103e-04
9258.00,1.203866e-04
9259.00,1.203866e-04
9260.00,9.363401e-05
9261.00,1.337629e-04
9262.00,8.025773e-05
9263.00,2.675258e-04
9264.00,1.203866e-04
9265.00,1.203866e-04
9266.00,2.140206e-04
9267.00,1.738917e-04
9268.00,2.273969e-04
9269.00,1.337629e-04
9270.00,2.675258e-04
9271.00,1.203866e-04
9272.00,5.350515e-05
9273.00,2.407732e-04
9274.00,1.203866e-04
9275.00,1.872680e-04
9276.00,1.070103e-04
9277.00,1.872680e-04
9278.00,1.605155e-04
9279.00,2.006443e-04
9280.00,2.809021e-04
9281.00,1.872680e-04
9282.00,2.675258e-04
9283.00,2.541495e-04
9284.00,4.949226e-04
9285.00,2.541495e-04
9286.00,3.344072e-04
9287.00,8.694587e-04
9288.00,5.751804e-04
9289.00,1.458015e-03
9290.00,9.497164e-04
9291.00,2.086701e-03
9292.00,1.417886e-03
9293.00,1.872680e-03
9294.00,5.297010e-03
9295.00,3.959381e-03
9296.00,9.537294e-03
9297.00,5.470902e-03
9298.00,9.764690e-03
9299.00,3.584845e-03
9300.00,2.956160e-03
9301.00,4.387422e-03
9302.00,1.417886e-03
9303.00,1.551649e-03
9304.00,4.547938e-04
9305.00,5.618041e-04
9306.00,3.076546e-04
9307.00,1.337629e-04
9308.00,2.407732e-04
9309.00,5.350515e-05
9310.00,2.006443e-04
9311.00,8.025773e-05
9312.00,1.337629e-04
9313.00,1.070103e-04
9314.00,6.688144e-05
9315.00,8.025773e-05
9316.00,5.350515e-05
9317.00,1.070103e-04
9318.00,1.070103e-04
9319.00,1.337629e-04
9320.00,1.070103e-04
9321.00,1.337629e-05
9322.00,1.738917e-04
9323.00,0.000000e+00
9324.00,1.337629e-04
9325.00,1.070103e-04
9326.00,9.363401e-05
9327.00,1.070103e-04
9328.00,1.471392e-04
9329.00,2.006443e-04
9330.00,6.688144e-05
9331.00,1.070103e-04
9332.00,8.025773e-05
9333.00,1.605155e-04
9334.00,8.025773e-05
9335.00,2.675258e-05
9336.00,4.012886e-05
9337.00,9.363401e-05
9338.00,1.070103e-04
9339.00,4.012886e-05
9340.00,2.006443e-04
9341.00,1.337629e-04
9342.00,9.363401e-05
9343.00,9.363401e-05
9344.00,5.350515e-05
9345.00,1.070103e-04
9346.00,6.688144e-05
9347.00,9.363401e-05
9348.00,4.012886e-05
9349.00,4.012886e-05
9350.00,1.203866e-04
9351.00,6.688144e-05
9352.00,2.006443e-04
9353.00,8.025773e-05
9354.00,1.203866e-04
9355.00,0.000000e+00
9356.00,4.012886e-05
9357.00,1.471392e-04
9358.00,1.070103e-04
9359.00,1.337629e-04
9360.00,1.337629e-05
9361.00,1.337629e-04
9362.00,6.688144e-05
9363.00,2.675258e-05
9364.00,8.025773e-05
9365.00,6.688144e-05
9366.00,9.363401e-05
9367.00,4.012886e-05
9368.00,1.337629e-04
9369.00,8.025773e-05
9370.00,9.363401e-05
9371.00,6.688144e-05
9372.00,5.350515e-05
9373.00,8.025773e-05
9374.00,8.025773e-05
9375.00,9.363401e-05
9376.00,2.675258e-05
9377.00,1.738917e-04
9378.00,5.350515e-05
9379.00,8.025773e-05
9380.00,9.363401e-05
9381.00,2.675258e-05
9382.00,1.471392e-04
9383.00,5.350515e-05
9384.00,1.738917e-04
9385.00,4.012886e-05
9386.00,6.688144e-05
9387.00,1.605155e-04
9388.00,1.337629e-05
9389.00,8.025773e-05
9390.00,6.688144e-05
9391.00,1.203866e-04
9392.00,9.363401e-05
9393.00,5.350515e-05
9394.00,8.025773e-05
9395.00,5.350515e-05
9396.00,6.688144e-05
9397.00,1.337629e-05
9398.00,1.070103e-04
9399.00,1.337629e-05
9400.00,6.688144e-05
9401.00,1.605155e-04
9402.00,6.688144e-05
9403.00,1.337629e-04
9404.00,5.350515e-05
9405.00,1.605155e-04
9406.00,6.688144e-05
9407.00,4.012886e-05
9408.00,9.363401e-05
9409.00,2.675258e-05
9410.00,4.012886e-05
9411.00,8.025773e-05
9412.00,9.363401e-05
9413.00,5.350515e-05
9414.00,4.012886e-05
9415.00,6.688144e-05
9416.00,1.337629e-05
9417.00,1.337629e-04
9418.00,6.688144e-05
9419.00,8.025773e-05
9420.00,1.337629e-05
9421.00,2.675258e-05
9422.00,1.203866e-04
9423.00,2.675258e-05
9424.00,1.070103e-04
9425.00,2.675258e-05
9426.00,1.337629e-04
9427.00,9.363401e-05
9428.00,4.012886e-05
9429.00,6.688144e-05
9430.00,2.675258e-05
9431.00,6.688144e-05
9432.00,1.337629e-05
9433.00,9.363401e-05
9434.00,1.337629e-05
9435.00,0.000000e+00
9436.00,1.203866e-04
9437.00,6.688144e-05
9438.00,1.471392e-04
9439.00,2.675258e-05
9440.00,6.688144e-05
9441.00,5.350515e-05
9442.00,5.350515e-05
9443.00,1.471392e-04
9444.00,4.012886e-05
9445.00,1.070103e-04
9446.00,1.203866e-04
9447.00,1.070103e-04
9448.00,8.025773e-05
9449.00,2.675258e-05
9450.00,6.688144e-05
9451.00,4.012886e-05
9452.00,2.675258e-05
9453.00,2.675258e-05
9454.00,1.337629e-04
9455.00,5.350515e-05
9456.00,5.350515e-05
9457.00,8.025773e-05
9458.00,6.688144e-05
9459.00,1.471392e-04
9460.00,9.363401e-05
9461.00,4.012886e-05
9462.00,6.688144e-05
9463.00,5.350515e-05
9464.00,5.350515e-05
9465.00,9.363401e-05
9466.00,4.012886e-05
9467.00,5.350515e-05
9468.00,1.070103e-04
9469.00,5.350515e-05
9470.00,1.337629e-05
9471.00,1.070103e-04
9472.00,2.675258e-05
9473.00,6.688144e-05
9474.00,6.688144e-05
9475.00,1.070103e-04
9476.00,4.012886e-05
9477.00,1.337629e-04
9478.00,6.688144e-05
9479.00,8.025773e-05
9480.00,1.337629e-04
9481.00,1.337629e-05
9482.00,1.070103e-04
9483.00,0.000000e+00
9484.00,6.688144e-05
9485.00,4.012886e-05
9486.00,5.350515e-05
9487.00,6.688144e-05
9488.00,2.675258e-05
9489.00,2.675258e-05
9490.00,4.012886e-05
9491.00,1.070103e-04
9492.00,6.688144e-05
9493.00,4.012886e-05
9494.00,1.070103e-04
9495.00,2.675258e-05
9496.00,8.025773e-05
9497.00,1.337629e-05
9498.00,6.688144e-05
9499.00,0.000000e+00
9500.00,5.350515e-05
9501.00,1.605155e-04
9502.00,1.337629e-05
9503.00,6.688144e-05
9504.00,2.675258e-05
9505.00,9.363401e-05
9506.00,8.025773e-05
9507.00,4.012886e-05
9508.00,6.688144e-05
9509.00,4.012886e-05
9510.00,5.350515e-05
9511.00,5.350515e-05
9512.00,9.363401e-05
9513.00,4.012886e-05
9514.00,2.675258e-05
9515.00,5.350515e-05
9516.00,1.337629e-05
9517.00,6.688144e-05
9518.00,1.337629e-05
9519.00,2.675258e-05
9520.00,1.337629e-04
9521.00,0.000000e+00
9522.00,5.350515e-05
9523.00,4.012886e-05
9524.00,6.688144e-05
9525.00,5.350515e-05
9526.00,4.012886e-05
9527.00,1.070103e-04
9528.00,5.350515e-05
9529.00,1.337629e-04
9530.00,5.350515e-05
9531.00,1.872680e-04
9532.00,4.012886e-05
9533.00,3.477835e-04
9534.00,1.471392e-04
9535.00,8.025773e-05
9536.00,1.203866e-04
9537.00,9.363401e-05
9538.00,2.140206e-04
9539.00,6.688144e-05
9540.00,1.337629e-04
9541.00,5.350515e-05
9542.00,4.012886e-05
9543.00,8.025773e-05
9544.00,2.675258e-05
9545.00,9.363401e-05
9546.00,2.675258e-05
9547.00,8.025773e-05
9548.00,1.337629e-05
9549.00,2.675258e-05
9550.00,5.350515e-05
9551.00,4.012886e-05
9552.00,1.337629e-04
9553.00,1.337629e-05
9554.00,9.363401e-05
9555.00,4.012886e-05
9556.00,0.000000e+00
9557.00,1.337629e-04
9558.00,6.688144e-05
9559.00,4.012886e-05
9560.00,6.688144e-05
9561.00,9.363401e-05
9562.00,9.363401e-05
9563.00,1.337629e-05
9564.00,5.350515e-05
9565.00,6.688144e-05
9566.00,6.688144e-05
9567.00,5.350515e-05
9568.00,1.337629e-04
9569.00,5.350515e-05
9570.00,5.350515e-05
9571.00,9.363401e-05
9572.00,2.675258e-05
9573.00,1.203866e-04
9574.00,4.012886e-05
9575.00,8.025773e-05
9576.00,4.012886e-05
9577.00,0.000000e+00
9578.00,1.337629e-05
9579.00,6.688144e-05
9580.00,8.025773e-05
9581.00,5.350515e-05
9582.00,4.012886e-05
9583.00,2.675258e-05
9584.00,2.675258e-05
9585.00,8.025773e-05
9586.00,1.337629e-05
9587.00,5.350515e-05
9588.00,8.025773e-05
9589.00,1.203866e-04
9590.00,2.675258e-05
9591.00,8.025773e-05
9592.00,4.012886e-05
9593.00,5.350515e-05
9594.00,1.070103e-04
9595.00,9.363401e-05
9596.00,1.070103e-04
9597.00,8.025773e-05
9598.00,1.738917e-04
9599.00,9.363401e-05
9600.00,8.025773e-05
9601.00,9.363401e-05
9602.00,2.675258e-05
9603.00,5.350515e-05
9604.00,6.688144e-05
9605.00,5.350515e-05
9606.00,4.012886e-05
9607.00,2.675258e-05
9608.00,4.012886e-05
9609.00,0.000000e+00
9610.00,8.025773e-05
9611.00,5.350515e-05
9612.00,1.337629e-04
9613.00,1.337629e-05
9614.00,4.012886e-05
9615.00,6.688144e-05
9616.00,2.675258e-05
9617.00,1.070103e-04
9618.00,6.688144e-05
9619.00,2.675258e-05
9620.00,0.000000e+00
9621.00,0.000000e+00
9622.00,2.675258e-05
9623.00,1.337629e-05
9624.00,1.337629e-05
9625.00,1.337629e-05
9626.00,1.203866e-04
9627.00,1.337629e-05
9628.00,1.337629e-05
9629.00,8.025773e-05
9630.00,0.000000e+00
9631.00,6.688144e-05
9632.00,2.675258e-05
9633.00,8.025773e-05
9634.00,4.012886e-05
9635.00,1.337629e-05
9636.00,9.363401e-05
9637.00,2.675258e-05
9638.00,4.012886e-05
9639.00,4.012886e-05
9640.00,6.688144e-05
9641.00,2.675258e-05
9642.00,2.675258e-05
9643.00,4.012886e-05
9644.00,8.025773e-05
9645.00,5.350515e-05
9646.00,4.012886e-05
9647.00,5.350515e-05
9648.00,8.025773e-05
9649.00,2.675258e-05
9650.00,5.350515e-05
9651.00,0.000000e+00
9652.00,6.688144e-05
9653.00,4.012886e-05
9654.00,8.025773e-05
9655.00,2.675258e-05
9656.00,1.337629e-05
9657.00,5.350515e-05
9658.00,1.203866e-04
9659.00,8.025773e-05
9660.00,5.350515e-05
9661.00,1.337629e-05
9662.00,5.350515e-05
9663.00,6.688144e-05
9664.00,9.363401e-05
9665.00,1.337629e-05
9666.00,4.012886e-05
9667.00,6.688144e-05
9668.00,8.025773e-05
9669.00,0.000000e+00
9670.00,5.350515e-05
9671.00,9.363401e-05
9672.00,1.337629e-05
9673.00,6.688144e-05
9674.00,4.012886e-05
9675.00,4.012886e-05
9676.00,4.012886e-05
9677.00,4.012886e-05
9678.00,1.471392e-04
9679.00,5.350515e-05
9680.00,9.363401e-05
9681.00,5.350515e-05
9682.00,2.273969e-04
9683.00,6.688144e-05
9684.00,1.337629e-05
9685.00,1.203866e-04
9686.00,5.350515e-05
9687.00,1.070103e-04
9688.00,1.337629e-05
9689.00,4.012886e-05
9690.00,2.675258e-05
9691.00,2.675258e-05
9692.00,6.688144e-05
9693.00,2.675258e-05
9694.00,6.688144e-05
9695.00,2.675258e-05
9696.00,8.025773e-05
9697.00,0.000000e+00
9698.00,6.688144e-05
9699.00,2.675258e-05
9700.00,1.337629e-05
9701.00,9.363401e-05
9702.00,4.012886e-05
9703.00,5.350515e-05
9704.00,4.012886e-05
9705.00,6.688144e-05
9706.00,5.350515e-05
9707.00,0.000000e+00
9708.00,1.070103e-04
9709.00,2.675258e-05
9710.00,4.012886e-05
9711.00,1.337629e-05
9712.00,6.688144e-05
9713.00,2.675258e-05
9714.00,4.012886e-05
9715.00,1.070103e-04
9716.00,6.688144e-05
9717.00,1.203866e-04
9718.00,2.675258e-05
9719.00,1.203866e-04
9720.00,6.688144e-05
9721.00,2.675258e-05
9722.00,8.025773e-05
9723.00,2.675258e-05
9724.00,5.350515e-05
9725.00,2.675258e-05
9726.00,4.012886e-05
9727.00,4.012886e-05
9728.00,1.337629e-05
9729.00,8.025773e-05
9730.00,2.675258e-05
9731.00,8.025773e-05
9732.00,5.350515e-05
9733.00,5.350515e-05
9734.00,4.012886e-05
9735.00,2.675258e-05
9736.00,1.337629e-05
9737.00,0.000000e+00
9738.00,2.675258e-05
9739.00,1.337629e-05
9740.00,4.012886e-05
9741.00,0.000000e+00
9742.00,5.350515e-05
9743.00,2.675258e-05
9744.00,2.675258e-05
9745.00,4.012886e-05
9746.00,5.350515e-05
9747.00,5.350515e-05
9748.00,4.012886e-05
9749.00,4.012886e-05
9750.00,5.350515e-05
9751.00,0.000000e+00
9752.00,4.012886e-05
9753.00,1.337629e-05
9754.00,4.012886e-05
9755.00,4.012886e-05
9756.00,2.675258e-05
9757.00,5.350515e-05
9758.00,0.000000e+00
9759.00,1.337629e-05
9760.00,2.675258e-05
9761.00,1.070103e-04
9762.00,0.000000e+00
9763.00,2.675258e-05
9764.00,5.350515e-05
9765.00,2.675258e-05
9766.00,1.337629e-05
9767.00,5.350515e-05
9768.00,1.337629e-05
9769.00,1.337629e-05
9770.00,4.012886e-05
9771.00,5.350515e-05
9772.00,4.012886e-05
9773.00,2.675258e-05
9774.00,1.337629e-05
9775.00,2.675258e-05
9776.00,5.350515e-05
9777.00,1.337629e-05
9778.00,5.350515e-05
9779.00,1.337629e-05
9780.00,2.675258e-05
9781.00,0.000000e+00
9782.00,5.350515e-05
9783.00,0.000000e+00
9784.00,0.000000e+00
9785.00,5.350515e-05
9786.00,0.000000e+00
9787.00,4.012886e-05
9788.00,2.675258e-05
9789.00,2.675258e-05
9790.00,2.675258e-05
9791.00,1.337629e-05
9792.00,2.675258e-05
9793.00,1.337629e-05
9794.00,6.688144e-05
9795.00,0.000000e+00
9796.00,4.012886e-05
9797.00,2.675258e-05
9798.00,2.675258e-05
9799.00,2.675258e-05
9800.00,1.337629e-05
9801.00,4.012886e-05
9802.00,4.012886e-05
9803.00,5.350515e-05
9804.00,2.675258e-05
9805.00,4.012886e-05
9806.00,5.350515e-05
9807.00,6.688144e-05
9808.00,5.350515e-05
9809.00,2.675258e-05
9810.00,6.688144e-05
9811.00,6.688144e-05
9812.00,0.000000e+00
9813.00,6.688144e-05
9814.00,0.000000e+00
9815.00,5.350515e-05
9816.00,2.675258e-05
9817.00,2.675258e-05
9818.00,0.000000e+00
9819.00,1.337629e-04
9820.00,0.000000e+00
9821.00,0.000000e+00
9822.00,2.675258e-05
9823.00,2.675258e-05
9824.00,5.350515e-05
9825.00,4.012886e-05
9826.00,1.203866e-04
9827.00,0.000000e+00
9828.00,1.337629e-05
9829.00,4.012886e-05
9830.00,0.000000e+00
9831.00,5.350515e-05
9832.00,1.337629e-05
9833.00,4.012886e-05
9834.00,2.675258e-05
9835.00,0.000000e+00
9836.00,4.012886e-05
9837.00,4.012886e-05
9838.00,5.350515e-05
9839.00,4.012886e-05
9840.00,6.688144e-05
9841.00,0.000000e+00
9842.00,4.012886e-05
9843.00,1.070103e-04
9844.00,2.675258e-05
9845.00,5.350515e-05
9846.00,2.675258e-05
9847.00,6.688144e-05
9848.00,0.000000e+00
9849.00,2.675258e-05
9850.00,4.012886e-05
9851.00,2.675258e-05
9852.00,1.337629e-05
9853.00,1.337629e-05
9854.00,8.025773e-05
9855.00,2.675258e-05
9856.00,1.337629e-05
9857.00,1.337629e-05
9858.00,2.675258e-05
9859.00,1.070103e-04
9860.00,0.000000e+00
9861.00,2.675258e-05
9862.00,2.675258e-05
9863.00,0.000000e+00
9864.00,2.675258e-05
9865.00,1.337629e-05
9866.00,2.675258e-05
9867.00,0.000000e+00
9868.00,9.363401e-05
9869.00,1.337629e-05
9870.00,2.675258e-05
9871.00,1.337629e-05
9872.00,5.350515e-05
9873.00,8.025773e-05
9874.00,2.675258e-05
9875.00,4.012886e-05
9876.00,0.000000e+00
9877.00,2.675258e-05
9878.00,6.688144e-05
9879.00,1.337629e-05
9880.00,1.337629e-05
9881.00,6.688144e-05
9882.00,5.350515e-05
9883.00,0.000000e+00
9884.00,4.012886e-05
9885.00,4.012886e-05
9886.00,1.337629e-05
9887.00,1.337629e-05
9888.00,5.350515e-05
9889.00,6.688144e-05
9890.00,4.012886e-05
9891.00,1.337629e-05
9892.00,5.350515e-05
9893.00,1.337629e-05
9894.00,5.350515e-05
9895.00,2.675258e-05
9896.00,8.025773e-05
9897.00,1.337629e-05
9898.00,2.675258e-05
9899.00,1.337629e-05
9900.00,2.675258e-05
9901.00,6.688144e-05
9902.00,0.000000e+00
9903.00,6.688144e-05
9904.00,0.000000e+00
9905.00,1.337629e-05
9906.00,2.675258e-05
9907.00,5.350515e-05
9908.00,9.363401e-05
9909.00,4.012886e-05
9910.00,5.350515e-05
9911.00,0.000000e+00
9912.00,2.675258e-05
9913.00,1.337629e-05
9914.00,2.675258e-05
9915.00,5.350515e-05
9916.00,2.675258e-05
9917.00,6.688144e-05
9918.00,4.012886e-05
9919.00,2.675258e-05
9920.00,1.337629e-05
9921.00,0.000000e+00
9922.00,2.675258e-05
9923.00,1.337629e-05
9924.00,6.688144e-05
9925.00,2.675258e-05
9926.00,0.000000e+00
9927.00,4.012886e-05
9928.00,2.675258e-05
9929.00,2.675258e-05
9930.00,2.675258e-05
9931.00,4.012886e-05
9932.00,2.675258e-05
9933.00,5.350515e-05
9934.00,2.675258e-05
9935.00,0.000000e+00
9936.00,2.675258e-05
9937.00,2.675258e-05
9938.00,2.675258e-05
9939.00,0.000000e+00
9940.00,8.025773e-05
9941.00,0.000000e+00
9942.00,1.337629e-05
9943.00,1.337629e-05
9944.00,1.337629e-05
9945.00,4.012886e-05
9946.00,2.675258e-05
9947.00,0.000000e+00
9948.00,2.675258e-05
9949.00,0.000000e+00
9950.00,4.012886e-05
9951.00,2.675258e-05
9952.00,4.012886e-05
9953.00,4.012886e-05
9954.00,1.337629e-05
9955.00,0.000000e+00
9956.00,4.012886e-05
9957.00,4.012886e-05
9958.00,2.675258e-05
9959.00,9.363401e-05
9960.00,0.000000e+00
9961.00,2.675258e-05
9962.00,4.012886e-05
9963.00,1.337629e-05
9964.00,4.012886e-05
9965.00,5.350515e-05
9966.00,4.012886e-05
9967.00,2.675258e-05
9968.00,2.675258e-05
9969.00,4.012886e-05
9970.00,4.012886e-05
9971.00,1.337629e-05
9972.00,2.675258e-05
9973.00,4.012886e-05
9974.00,5.350515e-05
9975.00,2.675258e-05
9976.00,0.000000e+00
9977.00,1.337629e-05
9978.00,2.675258e-05
9979.00,1.337629e-05
9980.00,0.000000e+00
9981.00,5.350515e-05
9982.00,5.350515e-05
9983.00,2.675258e-05
9984.00,1.337629e-05
9985.00,2.675258e-05
9986.00,1.337629e-05
9987.00,0.000000e+00
9988.00,0.000000e+00
9989.00,2.675258e-05
9990.00,0.000000e+00
9991.00,1.337629e-05
9992.00,9.363401e-05
9993.00,1.337629e-05
9994.00,1.337629e-05
9995.00,1.337629e-05
9996.00,1.337629e-05
9997.00,0.000000e+00
9998.00,0.000000e+00
9999.00,4.012886e-05
10000.00,2.675258e-05
10001.00,4.012886e-05
10002.00,0.000000e+00
10003.00,1.337629e-05
10004.00,0.000000e+00
10005.00,0.000000e+00
10006.00,5.350515e-05
10007.00,0.000000e+00
10008.00,2.675258e-05
10009.00,2.675258e-05
10010.00,1.337629e-05
10011.00,0.000000e+00
10012.00,0.000000e+00
10013.00,5.350515e-05
10014.00,1.337629e-05
10015.00,2.675258e-05
10016.00,2.675258e-05
10017.00,1.337629e-05
10018.00,1.337629e-05
10019.00,4.012886e-05
10020.00,2.675258e-05
10021.00,0.000000e+00
10022.00,0.000000e+00
10023.00,0.000000e+00
10024.00,0.000000e+00
10025.00,4.012886e-05
10026.00,1.337629e-05
10027.00,2.675258e-05
10028.00,2.675258e-05
10029.00,2.675258e-05
10030.00,1.337629e-05
10031.00,4.012886e-05
10032.00,2.675258e-05
10033.00,1.337629e-05
10034.00,4.012886e-05
10035.00,1.337629e-05
10036.00,6.688144e-05
10037.00,4.012886e-05
10038.00,6.688144e-05
10039.00,1.337629e-05
10040.00,5.350515e-05
10041.00,9.363401e-05
10042.00,8.025773e-05
10043.00,8.025773e-05
10044.00,2.675258e-05
10045.00,5.350515e-05
10046.00,2.675258e-05
10047.00,4.012886e-05
10048.00,5.350515e-05
10049.00,1.337629e-05
10050.00,5.350515e-05
10051.00,2.675258e-05
10052.00,1.337629e-05
10053.00,0.000000e+00
10054.00,5.350515e-05
10055.00,1.337629e-05
10056.00,1.337629e-05
10057.00,2.675258e-05
10058.00,1.337629e-05
10059.00,5.350515e-05
10060.00,1.337629e-05
10061.00,1.337629e-05
10062.00,0.000000e+00
10063.00,0.000000e+00
10064.00,1.337629e-05
10065.00,0.000000e+00
10066.00,2.675258e-05
10067.00,0.000000e+00
10068.00,1.337629e-05
10069.00,0.000000e+00
10070.00,5.350515e-05
10071.00,5.350515e-05
10072.00,1.337629e-05
10073.00,5.350515e-05
10074.00,1.337629e-05
10075.00,1.337629e-05
10076.00,0.000000e+00
10077.00,0.000000e+00
10078.00,1.337629e-05
10079.00,1.337629e-05
10080.00,4.012886e-05
10081.00,1.337629e-05
10082.00,5.350515e-05
10083.00,1.337629e-05
10084.00,1.337629e-05
10085.00,0.000000e+00
10086.00,2.675258e-05
10087.00,4.012886e-05
10088.00,1.337629e-05
10089.00,6.688144e-05
10090.00,2.675258e-05
10091.00,1.337629e-05
10092.00,0.000000e+00
10093.00,0.000000e+00
10094.00,6.688144e-05
10095.00,2.675258e-05
10096.00,1.337629e-05
10097.00,2.675258e-05
10098.00,2.675258e-05
10099.00,6.688144e-05
10100.00,1.337629e-05
10101.00,2.675258e-05
10102.00,2.675258e-05
10103.00,1.337629e-05
10104.00,4.012886e-05
10105.00,1.337629e-05
10106.00,1.337629e-05
10107.00,5.350515e-05
10108.00,1.337629e-05
10109.00,4.012886e-05
10110.00,2.675258e-05
10111.00,0.000000e+00
10112.00,0.000000e+00
10113.00,2.675258e-05
10114.00,4.012886e-05
10115.00,0.000000e+00
10116.00,0.000000e+00
10117.00,4.012886e-05
10118.00,2.675258e-05
10119.00,2.675258e-05
10120.00,1.337629e-05
10121.00,1.337629e-05
10122.00,1.337629e-05
10123.00,0.000000e+00
10124.00,5.350515e-05
10125.00,2.675258e-05
10126.00,0.000000e+00
10127.00,0.000000e+00
10128.00,0.000000e+00
10129.00,6.688144e-05
10130.00,1.337629e-05
10131.00,2.675258e-05
10132.00,2.675258e-05
10133.00,1.337629e-05
10134.00,1.337629e-05
10135.00,0.000000e+00
10136.00,1.337629e-05
10137.00,1.337629e-05
10138.00,1.337629e-05
10139.00,0.000000e+00
10140.00,0.000000e+00
10141.00,1.337629e-05
10142.00,0.000000e+00
10143.00,2.675258e-05
10144.00,4.012886e-05
10145.00,1.337629e-05
10146.00,0.000000e+00
10147.00,2.675258e-05
10148.00,2.675258e-05
10149.00,2.675258e-05
10150.00,1.337629e-05
10151.00,2.675258e-05
10152.00,6.688144e-05
10153.00,2.675258e-05
10154.00,0.000000e+00
10155.00,2.675258e-05
10156.00,1.337629e-05
10157.00,4.012886e-05
10158.00,0.000000e+00
10159.00,2.675258e-05
10160.00,1.337629e-05
10161.00,2.675258e-05
10162.00,1.337629e-05
10163.00,0.000000e+00
10164.00,2.675258e-05
10165.00,4.012886e-05
10166.00,4.012886e-05
10167.00,1.337629e-05
10168.00,1.337629e-05
10169.00,1.337629e-05
10170.00,0.000000e+00
10171.00,4.012886e-05
10172.00,2.675258e-05
10173.00,4.012886e-05
10174.00,1.337629e-05
10175.00,1.337629e-05
10176.00,1.337629e-05
10177.00,2.675258e-05
10178.00,2.675258e-05
10179.00,2.675258e-05
10180.00,2.675258e-05
10181.00,0.000000e+00
10182.00,4.012886e-05
10183.00,6.688144e-05
10184.00,4.012886e-05
10185.00,0.000000e+00
10186.00,1.337629e-05
10187.00,8.025773e-05
10188.00,2.675258e-05
10189.00,2.675258e-05
10190.00,1.337629e-05
10191.00,5.350515e-05
10192.00,8.025773e-05
10193.00,6.688144e-05
10194.00,1.070103e-04
10195.00,2.675258e-05
10196.00,2.675258e-05
10197.00,2.675258e-05
10198.00,4.012886e-05
10199.00,4.012886e-05
10200.00,2.675258e-05
10201.00,2.675258e-05
10202.00,0.000000e+00
10203.00,0.000000e+00
10204.00,0.000000e+00
10205.00,0.000000e+00
10206.00,0.000000e+00
10207.00,0.000000e+00
10208.00,0.000000e+00
10209.00,1.337629e-05
10210.00,1.337629e-05
10211.00,1.337629e-05
10212.00,1.337629e-05
10213.00,2.675258e-05
10214.00,2.675258e-05
10215.00,0.000000e+00
10216.00,0.000000e+00
10217.00,1.337629e-05
10218.00,1.337629e-05
10219.00,0.000000e+00
10220.00,2.675258e-05
10221.00,0.000000e+00
10222.00,1.337629e-05
10223.00,1.337629e-05
10224.00,4.012886e-05
10225.00,1.337629e-05
10226.00,1.337629e-05
10227.00,1.337629e-05
10228.00,1.337629e-05
10229.00,2.675258e-05
10230.00,4.012886e-05
10231.00,0.000000e+00
10232.00,1.337629e-05
10233.00,1.337629e-05
10234.00,1.337629e-05
10235.00,2.675258e-05
10236.00,1.337629e-05
10237.00,0.000000e+00
10238.00,2.675258e-05
10239.00,0.000000e+00
10240.00,0.000000e+00
10241.00,1.337629e-05
10242.00,0.000000e+00
10243.00,1.337629e-05
10244.00,2.675258e-05
10245.00,4.012886e-05
10246.00,1.337629e-05
10247.00,0.000000e+00
10248.00,0.000000e+00
10249.00,1.337629e-05
10250.00,1.337629e-05
10251.00,1.337629e-05
10252.00,1.337629e-05
10253.00,0.000000e+00
10254.00,1.337629e-05
10255.00,2.675258e-05
10256.00,0.000000e+00
10257.00,1.337629e-05
10258.00,0.000000e+00
10259.00,4.012886e-05
10260.00,1.337629e-05
10261.00,2.675258e-05
10262.00,5.350515e-05
10263.00,2.675258e-05
10264.00,6.688144e-05
10265.00,1.337629e-05
10266.00,0.000000e+00
10267.00,0.000000e+00
10268.00,0.000000e+00
10269.00,2.675258e-05
10270.00,2.675258e-05
10271.00,1.337629e-05
10272.00,1.337629e-05
10273.00,1.337629e-05
10274.00,0.000000e+00
10275.00,1.337629e-05
10276.00,0.000000e+00
10277.00,1.337629e-05
10278.00,1.337629e-05
10279.00,1.337629e-05
10280.00,0.000000e+00
10281.00,1.337629e-05
10282.00,2.675258e-05
10283.00,1.337629e-05
10284.00,0.000000e+00
10285.00,0.000000e+00
10286.00,0.000000e+00
10287.00,2.675258e-05
10288.00,0.000000e+00
10289.00,2.675258e-05
10290.00,0.000000e+00
10291.00,0.000000e+00
10292.00,1.337629e-05
10293.00,0.000000e+00
10294.00,0.000000e+00
10295.00,1.337629e-05
10296.00,1.337629e-05
10297.00,1.337629e-05
10298.00,2.675258e-05
10299.00,2.675258e-05
10300.00,0.000000e+00
10301.00,0.000000e+00
10302.00,0.000000e+00
10303.00,0.000000e+00
10304.00,0.000000e+00
10305.00,2.675258e-05
10306.00,1.337629e-05
10307.00,0.000000e+00
10308.00,1.337629e-05
10309.00,0.000000e+00
10310.00,1.337629e-05
10311.00,2.675258e-05
10312.00,0.000000e+00
10313.00,1.337629e-05
10314.00,1.337629e-05
10315.00,8.025773e-05
10316.00,1.337629e-05
10317.00,4.012886e-05
10318.00,1.337629e-05
10319.00,2.675258e-05
10320.00,2.675258e-05
10321.00,0.000000e+00
10322.00,2.675258e-05
10323.00,1.337629e-05
10324.00,4.012886e-05
10325.00,0.000000e+00
10326.00,1.337629e-05
10327.00,5.350515e-05
10328.00,0.000000e+00
10329.00,0.000000e+00
10330.00,1.337629e-05
10331.00,1.337629e-05
10332.00,0.000000e+00
10333.00,1.337629e-05
10334.00,1.337629e-05
10335.00,1.337629e-05
10336.00,1.337629e-05
10337.00,4.012886e-05
10338.00,0.000000e+00
10339.00,1.337629e-05
10340.00,1.337629e-05
10341.00,0.000000e+00
10342.00,0.000000e+00
10343.00,2.675258e-05
10344.00,1.337629e-05
10345.00,2.675258e-05
10346.00,0.000000e+00
10347.00,1.337629e-05
10348.00,2.675258e-05
10349.00,0.000000e+00
10350.00,0.000000e+00
10351.00,1.337629e-05
10352.00,2.675258e-05
10353.00,1.337629e-05
10354.00,4.012886e-05
10355.00,0.000000e+00
10356.00,0.000000e+00
10357.00,4.012886e-05
10358.00,0.000000e+00
10359.00,1.337629e-05
10360.00,1.337629e-05
10361.00,2.675258e-05
10362.00,1.337629e-05
10363.00,1.337629e-05
10364.00,0.000000e+00
10365.00,1.337629e-05
10366.00,1.337629e-05
10367.00,0.000000e+00
10368.00,0.000000e+00
10369.00,1.337629e-05
10370.00,1.337629e-05
10371.00,0.000000e+00
10372.00,1.337629e-05
10373.00,0.000000e+00
10374.00,0.000000e+00
10375.00,0.000000e+00
10376.00,1.337629e-05
10377.00,0.000000e+00
10378.00,0.000000e+00
10379.00,1.337629e-05
10380.00,0.000000e+00
10381.00,0.000000e+00
10382.00,0.000000e+00
10383.00,1.337629e-05
10384.00,1.337629e-05
10385.00,1.337629e-05
10386.00,4.012886e-05
10387.00,2.675258e-05
10388.00,0.000000e+00
10389.00,0.000000e+00
10390.00,1.337629e-05
10391.00,2.675258e-05
10392.00,0.000000e+00
10393.00,0.000000e+00
10394.00,5.350515e-05
10395.00,1.337629e-05
10396.00,5.350515e-05
10397.00,1.337629e-05
10398.00,4.012886e-05
10399.00,0.000000e+00
10400.00,1.337629e-05
10401.00,1.337629e-05
10402.00,0.000000e+00
10403.00,1.337629e-05
10404.00,1.337629e-05
10405.00,0.000000e+00
10406.00,5.350515e-05
10407.00,0.000000e+00
10408.00,1.337629e-05
10409.00,1.337629e-05
10410.00,1.337629e-05
10411.00,0.000000e+00
10412.00,2.675258e-05
10413.00,1.337629e-05
10414.00,2.675258e-05
10415.00,1.337629e-05
10416.00,1.337629e-05
10417.00,1.337629e-05
10418.00,0.000000e+00
10419.00,1.337629e-05
10420.00,0.000000e+00
10421.00,1.337629e-05
10422.00,1.337629e-05
10423.00,2.675258e-05
10424.00,5.350515e-05
10425.00,2.675258e-05
10426.00,0.000000e+00
10427.00,2.675258e-05
10428.00,0.000000e+00
10429.00,4.012886e-05
10430.00,2.675258e-05
10431.00,4.012886e-05
10432.00,1.337629e-05
10433.00,1.337629e-05
10434.00,0.000000e+00
10435.00,4.012886e-05
10436.00,4.012886e-05
10437.00,1.337629e-05
10438.00,4.012886e-05
10439.00,0.000000e+00
10440.00,1.337629e-05
10441.00,2.675258e-05
10442.00,1.337629e-05
10443.00,4.012886e-05
10444.00,0.000000e+00
10445.00,1.337629e-05
10446.00,1.337629e-05
10447.00,1.337629e-05
10448.00,4.012886e-05
10449.00,0.000000e+00
10450.00,1.337629e-05
10451.00,4.012886e-05
10452.00,1.337629e-05
10453.00,0.000000e+00
10454.00,1.337629e-05
10455.00,2.675258e-05
10456.00,0.000000e+00
10457.00,4.012886e-05
10458.00,1.337629e-05
10459.00,2.675258e-05
10460.00,0.000000e+00
10461.00,0.000000e+00
10462.00,2.675258e-05
10463.00,1.337629e-05
10464.00,1.337629e-05
10465.00,2.675258e-05
10466.00,1.337629e-05
10467.00,1.337629e-05
10468.00,0.000000e+00
10469.00,1.337629e-05
10470.00,2.675258e-05
10471.00,0.000000e+00
10472.00,0.000000e+00
10473.00,0.000000e+00
10474.00,2.675258e-05
10475.00,0.000000e+00
10476.00,2.675258e-05
10477.00,1.337629e-05
10478.00,2.675258e-05
10479.00,0.000000e+00
10480.00,1.337629e-05
10481.00,0.000000e+00
10482.00,0.000000e+00
10483.00,1.337629e-05
10484.00,1.337629e-05
10485.00,1.337629e-05
10486.00,1.337629e-05
10487.00,0.000000e+00
10488.00,0.000000e+00
10489.00,0.000000e+00
10490.00,1.337629e-05
10491.00,2.675258e-05
10492.00,1.337629e-05
10493.00,1.337629e-05
10494.00,2.675258e-05
10495.00,1.337629e-05
10496.00,1.337629e-05
10497.00,1.337629e-05
10498.00,0.000000e+00
10499.00,1.337629e-05
10500.00,0.000000e+00
10501.00,2.675258e-05
10502.00,0.000000e+00
10503.00,0.000000e+00
10504.00,2.675258e-05
10505.00,0.000000e+00
10506.00,1.337629e-05
10507.00,0.000000e+00
10508.00,1.337629e-05
10509.00,2.675258e-05
10510.00,4.012886e-05
10511.00,1.337629e-05
10512.00,1.337629e-05
10513.00,2.675258e-05
10514.00,1.337629e-05
10515.00,0.000000e+00
10516.00,0.000000e+00
10517.00,4.012886e-05
10518.00,0.000000e+00
10519.00,0.000000e+00
10520.00,0.000000e+00
10521.00,1.337629e-05
10522.00,0.000000e+00
10523.00,0.000000e+00
10524.00,0.000000e+00
10525.00,0.000000e+00
10526.00,2.675258e-05
10527.00,0.000000e+00
10528.00,0.000000e+00
10529.00,1.337629e-05
10530.00,0.000000e+00
10531.00,1.337629e-05
10532.00,0.000000e+00
10533.00,1.337629e-05
10534.00,1.337629e-05
10535.00,0.000000e+00
10536.00,1.337629e-05
10537.00,0.000000e+00
10538.00,1.337629e-05
10539.00,1.337629e-05
10540.00,1.337629e-05
10541.00,5.350515e-05
10542.00,1.337629e-05
10543.00,4.012886e-05
10544.00,0.000000e+00
10545.00,4.012886e-05
10546.00,0.000000e+00
10547.00,0.000000e+00
10548.00,0.000000e+00
10549.00,0.000000e+00
10550.00,1.337629e-05
10551.00,1.337629e-05
10552.00,0.000000e+00
10553.00,0.000000e+00
10554.00,0.000000e+00
10555.00,1.337629e-05
10556.00,2.675258e-05
10557.00,2.675258e-05
10558.00,1.337629e-05
10559.00,2.675258e-05
10560.00,2.675258e-05
10561.00,0.000000e+00
10562.00,2.675258e-05
10563.00,1.337629e-05
10564.00,0.000000e+00
10565.00,1.337629e-05
10566.00,2.675258e-05
10567.00,1.337629e-05
10568.00,2.675258e-05
10569.00,2.675258e-05
10570.00,0.000000e+00
10571.00,2.675258e-05
10572.00,1.337629e-05
10573.00,1.337629e-05
10574.00,2.675258e-05
10575.00,1.337629e-05
10576.00,0.000000e+00
10577.00,0.000000e+00
10578.00,2.675258e-05
10579.00,4.012886e-05
10580.00,0.000000e+00
10581.00,0.000000e+00
10582.00,0.000000e+00
10583.00,0.000000e+00
10584.00,0.000000e+00
10585.00,1.337629e-05
10586.00,2.675258e-05
10587.00,1.337629e-05
10588.00,0.000000e+00
10589.00,1.337629e-05
10590.00,2.675258e-05
10591.00,0.000000e+00
10592.00,4.012886e-05
10593.00,2.675258e-05
10594.00,2.675258e-05
10595.00,0.000000e+00
10596.00,2.675258e-05
10597.00,1.337629e-05
10598.00,5.350515e-05
10599.00,0.000000e+00
10600.00,2.675258e-05
10601.00,2.675258e-05
10602.00,1.337629e-05
10603.00,0.000000e+00
10604.00,1.337629e-05
10605.00,0.000000e+00
10606.00,2.675258e-05
10607.00,0.000000e+00
10608.00,0.000000e+00
10609.00,1.337629e-05
10610.00,2.675258e-05
10611.00,5.350515e-05
10612.00,0.000000e+00
10613.00,4.012886e-05
10614.00,1.337629e-05
10615.00,0.000000e+00
10616.00,1.337629e-05
10617.00,0.000000e+00
10618.00,1.337629e-05
10619.00,0.000000e+00
10620.00,2.675258e-05
10621.00,1.337629e-05
10622.00,0.000000e+00
10623.00,1.337629e-05
10624.00,0.000000e+00
10625.00,6.688144e-05
10626.00,1.337629e-05
10627.00,2.675258e-05
10628.00,0.000000e+00
10629.00,1.337629e-05
10630.00,0.000000e+00
10631.00,2.675258e-05
10632.00,0.000000e+00
10633.00,0.000000e+00
10634.00,0.000000e+00
10635.00,1.337629e-05
10636.00,0.000000e+00
10637.00,2.675258e-05
10638.00,5.350515e-05
10639.00,1.337629e-05
10640.00,1.337629e-05
10641.00,1.337629e-05
10642.00,0.000000e+00
10643.00,2.675258e-05
10644.00,0.000000e+00
10645.00,4.012886e-05
10646.00,0.000000e+00
10647.00,1.337629e-05
10648.00,1.337629e-05
10649.00,1.337629e-05
10650.00,2.675258e-05
10651.00,2.675258e-05
10652.00,1.337629e-05
10653.00,0.000000e+00
10654.00,0.000000e+00
10655.00,1.337629e-05
10656.00,0.000000e+00
10657.00,0.000000e+00
10658.00,1.337629e-05
10659.00,4.012886e-05
10660.00,0.000000e+00
10661.00,0.000000e+00
10662.00,1.337629e-05
10663.00,0.000000e+00
10664.00,0.000000e+00
10665.00,0.000000e+00
10666.00,1.337629e-05
10667.00,2.675258e-05
10668.00,2.675258e-05
10669.00,2.675258e-05
10670.00,0.000000e+00
10671.00,1.337629e-05
10672.00,1.337629e-05
10673.00,0.000000e+00
10674.00,0.000000e+00
10675.00,1.337629e-05
10676.00,4.012886e-05
10677.00,1.337629e-05
10678.00,2.675258e-05
10679.00,0.000000e+00
10680.00,1.337629e-05
10681.00,1.337629e-05
10682.00,2.675258e-05
10683.00,2.675258e-05
10684.00,0.000000e+00
10685.00,0.000000e+00
10686.00,1.337629e-05
10687.00,1.337629e-05
10688.00,0.000000e+00
10689.00,1.337629e-05
10690.00,1.337629e-05
10691.00,1.337629e-05
10692.00,5.350515e-05
10693.00,1.337629e-05
10694.00,2.675258e-05
10695.00,0.000000e+00
10696.00,2.675258e-05
10697.00,0.000000e+00
10698.00,2.675258e-05
10699.00,1.337629e-05
10700.00,1.337629e-05
10701.00,2.675258e-05
10702.00,0.000000e+00
10703.00,0.000000e+00
10704.00,0.000000e+00
10705.00,0.000000e+00
10706.00,1.337629e-05
10707.00,1.337629e-05
10708.00,2.675258e-05
10709.00,1.337629e-05
10710.00,0.000000e+00
10711.00,0.000000e+00
10712.00,0.000000e+00
10713.00,1.337629e-05
10714.00,1.337629e-05
10715.00,5.350515e-05
10716.00,1.337629e-05
10717.00,0.000000e+00
10718.00,1.337629e-05
10719.00,0.000000e+00
10720.00,1.337629e-05
10721.00,0.000000e+00
10722.00,1.337629e-05
10723.00,0.000000e+00
10724.00,0.000000e+00
10725.00,1.337629e-05
10726.00,0.000000e+00
10727.00,1.337629e-05
10728.00,0.000000e+00
10729.00,0.000000e+00
10730.00,0.000000e+00
10731.00,0.000000e+00
10732.00,4.012886e-05
10733.00,1.337629e-05
10734.00,0.000000e+00
10735.00,1.337629e-05
10736.00,1.337629e-05
10737.00,2.675258e-05
10738.00,0.000000e+00
10739.00,2.675258e-05
10740.00,1.337629e-05
10741.00,1.337629e-05
10742.00,0.000000e+00
10743.00,0.000000e+00
10744.00,1.337629e-05
10745.00,1.337629e-05
10746.00,1.337629e-05
10747.00,0.000000e+00
10748.00,1.337629e-05
10749.00,1.337629e-05
10750.00,8.025773e-05
10751.00,0.000000e+00
10752.00,1.337629e-05
10753.00,0.000000e+00
10754.00,0.000000e+00
10755.00,1.337629e-05
10756.00,0.000000e+00
10757.00,1.337629e-05
10758.00,0.000000e+00
10759.00,2.675258e-05
10760.00,0.000000e+00
10761.00,2.675258e-05
10762.00,1.337629e-05
10763.00,1.337629e-05
10764.00,2.675258e-05
10765.00,2.675258e-05
10766.00,0.000000e+00
10767.00,1.337629e-05
10768.00,0.000000e+00
10769.00,0.000000e+00
10770.00,0.000000e+00
10771.00,0.000000e+00
10772.00,1.337629e-05
10773.00,1.337629e-05
10774.00,0.000000e+00
10775.00,0.000000e+00
10776.00,0.000000e+00
10777.00,0.000000e+00
10778.00,0.000000e+00
10779.00,0.000000e+00
10780.00,0.000000e+00
10781.00,1.337629e-05
10782.00,0.000000e+00
10783.00,4.012886e-05
10784.00,1.337629e-05
10785.00,0.000000e+00
10786.00,2.675258e-05
10787.00,1.337629e-05
10788.00,0.000000e+00
10789.00,0.000000e+00
10790.00,1.337629e-05
10791.00,2.675258e-05
10792.00,0.000000e+00
10793.00,1.337629e-05
10794.00,1.337629e-05
10795.00,0.000000e+00
10796.00,1.337629e-05
10797.00,2.675258e-05
10798.00,0.000000e+00
10799.00,2.675258e-05
10800.00,0.000000e+00
10801.00,0.000000e+00
10802.00,0.000000e+00
10803.00,0.000000e+00
10804.00,0.000000e+00
10805.00,0.000000e+00
10806.00,2.675258e-05
10807.00,1.337629e-05
10808.00,2.675258e-05
10809.00,0.000000e+00
10810.00,0.000000e+00
10811.00,5.350515e-05
10812.00,0.000000e+00
10813.00,0.000000e+00
10814.00,1.337629e-05
10815.00,0.000000e+00
10816.00,0.000000e+00
10817.00,0.000000e+00
10818.00,2.675258e-05
10819.00,1.337629e-05
10820.00,1.337629e-05
10821.00,1.337629e-05
10822.00,1.337629e-05
10823.00,1.337629e-05
10824.00,1.337629e-05
10825.00,0.000000e+00
10826.00,1.337629e-05
10827.00,0.000000e+00
10828.00,0.000000e+00
10829.00,1.337629e-05
10830.00,4.012886e-05
10831.00,4.012886e-05
10832.00,2.675258e-05
10833.00,2.675258e-05
10834.00,1.337629e-05
10835.00,1.337629e-05
10836.00,0.000000e+00
10837.00,0.000000e+00
10838.00,1.337629e-05
10839.00,2.675258e-05
10840.00,0.000000e+00
10841.00,2.675258e-05
10842.00,5.350515e-05
10843.00,4.012886e-05
10844.00,0.000000e+00
10845.00,0.000000e+00
10846.00,2.675258e-05
10847.00,0.000000e+00
10848.00,1.337629e-05
10849.00,1.337629e-05
10850.00,5.350515e-05
10851.00,0.000000e+00
10852.00,1.337629e-05
10853.00,1.337629e-05
10854.00,2.675258e-05
10855.00,4.012886e-05
10856.00,0.000000e+00
10857.00,0.000000e+00
10858.00,1.337629e-05
10859.00,2.675258e-05
10860.00,0.000000e+00
10861.00,1.337629e-05
10862.00,2.675258e-05
10863.00,1.337629e-05
10864.00,0.000000e+00
10865.00,0.000000e+00
10866.00,4.012886e-05
10867.00,0.000000e+00
10868.00,2.675258e-05
10869.00,0.000000e+00
10870.00,0.000000e+00
10871.00,4.012886e-05
10872.00,0.000000e+00
10873.00,0.000000e+00
10874.00,1.337629e-05
10875.00,0.000000e+00
10876.00,5.350515e-05
10877.00,1.337629e-05
10878.00,0.000000e+00
10879.00,0.000000e+00
10880.00,1.337629e-05
10881.00,1.337629e-05
10882.00,0.000000e+00
10883.00,0.000000e+00
10884.00,1.337629e-05
10885.00,1.337629e-05
10886.00,0.000000e+00
10887.00,0.000000e+00
10888.00,2.675258e-05
10889.00,0.000000e+00
10890.00,1.337629e-05
10891.00,0.000000e+00
10892.00,2.675258e-05
10893.00,0.000000e+00
10894.00,1.337629e-05
10895.00,1.337629e-05
10896.00,2.675258e-05
10897.00,4.012886e-05
10898.00,1.337629e-05
10899.00,4.012886e-05
10900.00,0.000000e+00
10901.00,1.337629e-05
10902.00,0.000000e+00
10903.00,0.000000e+00
10904.00,1.337629e-05
10905.00,0.000000e+00
10906.00,2.675258e-05
10907.00,0.000000e+00
10908.00,2.675258e-05
10909.00,0.000000e+00
10910.00,2.675258e-05
10911.00,0.000000e+00
10912.00,1.337629e-05
10913.00,1.337629e-05
10914.00,1.337629e-05
10915.00,0.000000e+00
10916.00,1.337629e-05
10917.00,1.337629e-05
10918.00,1.337629e-05
10919.00,0.000000e+00
10920.00,1.337629e-05
10921.00,0.000000e+00
10922.00,0.000000e+00
10923.00,0.000000e+00
10924.00,0.000000e+00
10925.00,4.012886e-05
10926.00,0.000000e+00
10927.00,2.675258e-05
10928.00,1.337629e-05
10929.00,0.000000e+00
10930.00,1.337629e-05
10931.00,0.000000e+00
10932.00,1.337629e-05
10933.00,0.000000e+00
10934.00,1.337629e-05
10935.00,1.337629e-05
10936.00,1.337629e-05
10937.00,1.337629e-05
10938.00,2.675258e-05
10939.00,2.675258e-05
10940.00,0.000000e+00
10941.00,0.000000e+00
10942.00,1.337629e-05
10943.00,0.000000e+00
10944.00,0.000000e+00
10945.00,0.000000e+00
10946.00,2.675258e-05
10947.00,2.675258e-05
10948.00,4.012886e-05
10949.00,2.675258e-05
10950.00,4.012886e-05
10951.00,1.337629e-05
10952.00,0.000000e+00
10953.00,0.000000e+00
10954.00,0.000000e+00
10955.00,2.675258e-05
10956.00,2.675258e-05
10957.00,1.337629e-05
10958.00,1.337629e-05
10959.00,1.337629e-05
10960.00,2.675258e-05
10961.00,1.337629e-05
10962.00,1.337629e-05
10963.00,0.000000e+00
10964.00,0.000000e+00
10965.00,0.000000e+00
10966.00,1.337629e-05
10967.00,2.675258e-05
10968.00,1.337629e-05
10969.00,2.675258e-05
10970.00,1.337629e-05
10971.00,2.675258e-05
10972.00,1.337629e-05
10973.00,2.675258e-05
10974.00,0.000000e+00
10975.00,0.000000e+00
10976.00,2.675258e-05
10977.00,1.337629e-05
10978.00,1.337629e-05
10979.00,0.000000e+00
10980.00,0.000000e+00
10981.00,0.000000e+00
10982.00,0.000000e+00
10983.00,0.000000e+00
10984.00,1.337629e-05
10985.00,4.012886e-05
10986.00,0.000000e+00
10987.00,1.337629e-05
10988.00,0.000000e+00
10989.00,1.337629e-05
10990.00,2.675258e-05
10991.00,1.337629e-05
10992.00,0.000000e+00
10993.00,0.000000e+00
10994.00,2.675258e-05
10995.00,1.337629e-05
10996.00,0.000000e+00
10997.00,1.337629e-05
10998.00,1.337629e-05
10999.00,2.675258e-05
11000.00,0.000000e+00
11001.00,1.337629e-05
11002.00,0.000000e+00
11003.00,2.675258e-05
11004.00,2.675258e-05
11005.00,0.000000e+00
11006.00,0.000000e+00
11007.00,0.000000e+00
11008.00,2.675258e-05
11009.00,1.337629e-05
11010.00,0.000000e+00
11011.00,1.337629e-05
11012.00,0.000000e+00
11013.00,2.675258e-05
11014.00,0.000000e+00
11015.00,2.675258e-05
11016.00,0.000000e+00
11017.00,2.675258e-05
11018.00,1.337629e-05
11019.00,0.000000e+00
11020.00,2.675258e-05
11021.00,1.337629e-05
11022.00,0.000000e+00
11023.00,1.337629e-05
11024.00,1.337629e-05
11025.00,0.000000e+00
11026.00,1.337629e-05
11027.00,0.000000e+00
11028.00,0.000000e+00
11029.00,1.337629e-05
11030.00,2.675258e-05
11031.00,1.337629e-05
11032.00,2.675258e-05
11033.00,0.000000e+00
11034.00,1.337629e-05
11035.00,0.000000e+00
11036.00,1.337629e-05
11037.00,0.000000e+00
11038.00,0.000000e+00
11039.00,0.000000e+00
11040.00,0.000000e+00
11041.00,2.675258e-05
11042.00,0.000000e+00
11043.00,1.337629e-05
11044.00,0.000000e+00
11045.00,0.000000e+00
11046.00,0.000000e+00
11047.00,0.000000e+00
11048.00,1.337629e-05
11049.00,0.000000e+00
11050.00,2.675258e-05
11051.00,0.000000e+00
11052.00,1.337629e-05
11053.00,1.337629e-05
11054.00,0.000000e+00
11055.00,0.000000e+00
11056.00,0.000000e+00
11057.00,1.337629e-05
11058.00,0.000000e+00
11059.00,0.000000e+00
11060.00,0.000000e+00
11061.00,0.000000e+00
11062.00,0.000000e+00
11063.00,2.675258e-05
11064.00,0.000000e+00
11065.00,0.000000e+00
11066.00,0.000000e+00
11067.00,2.675258e-05
11068.00,0.000000e+00
11069.00,2.675258e-05
11070.00,0.000000e+00
11071.00,1.337629e-05
11072.00,0.000000e+00
11073.00,2.675258e-05
11074.00,1.337629e-05
11075.00,0.000000e+00
11076.00,0.000000e+00
11077.00,0.000000e+00
11078.00,1.337629e-05
11079.00,2.675258e-05
11080.00,0.000000e+00
11081.00,5.350515e-05
11082.00,0.000000e+00
11083.00,0.000000e+00
11084.00,1.337629e-05
11085.00,1.337629e-05
11086.00,1.337629e-05
11087.00,0.000000e+00
11088.00,0.000000e+00
11089.00,0.000000e+00
11090.00,2.675258e-05
11091.00,1.337629e-05
11092.00,0.000000e+00
11093.00,1.337629e-05
11094.00,4.012886e-05
11095.00,0.000000e+00
11096.00,0.000000e+00
11097.00,1.337629e-05
11098.00,2.675258e-05
11099.00,0.000000e+00
11100.00,0.000000e+00
11101.00,4.012886e-05
11102.00,0.000000e+00
11103.00,0.000000e+00
11104.00,2.675258e-05
11105.00,1.337629e-05
11106.00,0.000000e+00
11107.00,0.000000e+00
11108.00,0.000000e+00
11109.00,0.000000e+00
11110.00,1.337629e-05
11111.00,0.000000e+00
11112.00,1.337629e-05
11113.00,1.337629e-05
11114.00,1.337629e-05
11115.00,2.675258e-05
11116.00,1.337629e-05
11117.00,0.000000e+00
11118.00,2.675258e-05
11119.00,0.000000e+00
11120.00,2.675258e-05
11121.00,1.337629e-05
11122.00,1.337629e-05
11123.00,0.000000e+00
11124.00,0.000000e+00
11125.00,1.337629e-05
11126.00,0.000000e+00
11127.00,2.675258e-05
11128.00,0.000000e+00
11129.00,1.337629e-05
11130.00,0.000000e+00
11131.00,0.000000e+00
11132.00,1.337629e-05
11133.00,0.000000e+00
11134.00,1.337629e-05
11135.00,4.012886e-05
11136.00,2.675258e-05
11137.00,1.337629e-05
11138.00,0.000000e+00
11139.00,1.337629e-05
11140.00,0.000000e+00
11141.00,1.337629e-05
11142.00,1.337629e-05
11143.00,0.000000e+00
11144.00,0.000000e+00
11145.00,0.000000e+00
11146.00,0.000000e+00
11147.00,1.337629e-05
11148.00,1.337629e-05
11149.00,0.000000e+00
11150.00,2.675258e-05
11151.00,0.000000e+00
11152.00,1.337629e-05
11153.00,1.337629e-05
11154.00,0.000000e+00
11155.00,1.337629e-05
11156.00,0.000000e+00
11157.00,0.000000e+00
11158.00,2.675258e-05
11159.00,0.000000e+00
11160.00,2.675258e-05
11161.00,1.337629e-05
11162.00,0.000000e+00
11163.00,1.337629e-05
11164.00,2.675258e-05
11165.00,1.337629e-05
11166.00,1.337629e-05
11167.00,1.337629e-05
11168.00,0.000000e+00
11169.00,0.000000e+00
11170.00,2.675258e-05
11171.00,0.000000e+00
11172.00,0.000000e+00
11173.00,0.000000e+00
11174.00,0.000000e+00
11175.00,1.337629e-05
11176.00,2.675258e-05
11177.00,0.000000e+00
11178.00,1.337629e-05
11179.00,1.337629e-05
11180.00,1.337629e-05
11181.00,0.000000e+00
11182.00,1.337629e-05
11183.00,1.337629e-05
11184.00,1.337629e-05
11185.00,4.012886e-05
11186.00,2.675258e-05
11187.00,1.337629e-05
11188.00,0.000000e+00
11189.00,2.675258e-05
11190.00,1.337629e-05
11191.00,1.337629e-05
11192.00,2.675258e-05
11193.00,0.000000e+00
11194.00,0.000000e+00
11195.00,0.000000e+00
11196.00,0.000000e+00
11197.00,0.000000e+00
11198.00,0.000000e+00
11199.00,1.337629e-05
11200.00,0.000000e+00
11201.00,0.000000e+00
11202.00,1.337629e-05
11203.00,0.000000e+00
11204.00,1.337629e-05
11205.00,0.000000e+00
11206.00,0.000000e+00
11207.00,0.000000e+00
11208.00,0.000000e+00
11209.00,0.000000e+00
11210.00,0.000000e+00
11211.00,1.337629e-05
11212.00,0.000000e+00
11213.00,0.000000e+00
11214.00,0.000000e+00
11215.00,1.337629e-05
11216.00,2.675258e-05
11217.00,2.675258e-05
11218.00,0.000000e+00
11219.00,0.000000e+00
11220.00,1.337629e-05
11221.00,1.337629e-05
11222.00,0.000000e+00
11223.00,0.000000e+00
11224.00,0.000000e+00
11225.00,4.012886e-05
11226.00,0.000000e+00
11227.00,2.675258e-05
11228.00,0.000000e+00
11229.00,0.000000e+00
11230.00,0.000000e+00
11231.00,0.000000e+00
11232.00,1.337629e-05
11233.00,1.337629e-05
11234.00,2.675258e-05
11235.00,1.337629e-05
11236.00,4.012886e-05
11237.00,0.000000e+00
11238.00,0.000000e+00
11239.00,1.337629e-05
11240.00,1.337629e-05
11241.00,1.337629e-05
11242.00,1.337629e-05
11243.00,4.012886e-05
11244.00,0.000000e+00
11245.00,0.000000e+00
11246.00,1.337629e-05
11247.00,0.000000e+00
11248.00,1.337629e-05
11249.00,0.000000e+00
11250.00,1.337629e-05
11251.00,0.000000e+00
11252.00,0.000000e+00
11253.00,1.337629e-05
11254.00,2.675258e-05
11255.00,2.675258e-05
11256.00,0.000000e+00
11257.00,1.337629e-05
11258.00,1.337629e-05
11259.00,0.000000e+00
11260.00,2.675258e-05
11261.00,2.675258e-05
11262.00,1.337629e-05
11263.00,0.000000e+00
11264.00,0.000000e+00
11265.00,0.000000e+00
11266.00,1.337629e-05
11267.00,1.337629e-05
11268.00,0.000000e+00
11269.00,1.337629e-05
11270.00,0.000000e+00
11271.00,0.000000e+00
11272.00,0.000000e+00
11273.00,0.000000e+00
11274.00,1.337629e-05
11275.00,0.000000e+00
11276.00,1.337629e-05
11277.00,0.000000e+00
11278.00,2.675258e-05
11279.00,1.337629e-05
11280.00,0.000000e+00
11281.00,0.000000e+00
11282.00,1.337629e-05
11283.00,1.337629e-05
11284.00,1.337629e-05
11285.00,0.000000e+00
11286.00,0.000000e+00
11287.00,2.675258e-05
11288.00,1.337629e-05
11289.00,0.000000e+00
11290.00,0.000000e+00
11291.00,0.000000e+00
11292.00,0.000000e+00
11293.00,1.337629e-05
11294.00,0.000000e+00
11295.00,0.000000e+00
11296.00,1.337629e-05
11297.00,1.337629e-05
11298.00,0.000000e+00
11299.00,1.337629e-05
11300.00,1.337629e-05
11301.00,0.000000e+00
11302.00,0.000000e+00
11303.00,2.675258e-05
11304.00,1.337629e-05
11305.00,0.000000e+00
11306.00,1.337629e-05
11307.00,1.337629e-05
11308.00,0.000000e+00
11309.00,4.012886e-05
11310.00,0.000000e+00
11311.00,1.337629e-05
11312.00,1.337629e-05
11313.00,1.337629e-05
11314.00,1.337629e-05
11315.00,0.000000e+00
11316.00,1.337629e-05
11317.00,0.000000e+00
11318.00,1.337629e-05
11319.00,2.675258e-05
11320.00,1.337629e-05
11321.00,1.337629e-05
11322.00,1.337629e-05
11323.00,0.000000e+00
11324.00,0.000000e+00
11325.00,2.675258e-05
11326.00,1.337629e-05
11327.00,1.337629e-05
11328.00,0.000000e+00
11329.00,2.675258e-05
11330.00,0.000000e+00
11331.00,1.337629e-05
11332.00,1.337629e-05
11333.00,0.000000e+00
11334.00,4.012886e-05
11335.00,0.000000e+00
11336.00,1.337629e-05
11337.00,1.337629e-05
11338.00,1.337629e-05
11339.00,1.337629e-05
11340.00,0.000000e+00
11341.00,0.000000e+00
11342.00,0.000000e+00
11343.00,0.000000e+00
11344.00,0.000000e+00
11345.00,0.000000e+00
11346.00,0.000000e+00
11347.00,0.000000e+00
11348.00,0.000000e+00
11349.00,0.000000e+00
11350.00,0.000000e+00
11351.00,0.000000e+00
11352.00,0.000000e+00
11353.00,1.337629e-05
11354.00,2.675258e-05
11355.00,0.000000e+00
11356.00,0.000000e+00
11357.00,4.012886e-05
11358.00,0.000000e+00
11359.00,2.675258e-05
11360.00,0.000000e+00
11361.00,0.000000e+00
11362.00,2.675258e-05
11363.00,0.000000e+00
11364.00,0.000000e+00
11365.00,1.337629e-05
11366.00,1.337629e-05
11367.00,1.337629e-05
11368.00,2.675258e-05
11369.00,0.000000e+00
11370.00,0.000000e+00
11371.00,0.000000e+00
11372.00,0.000000e+00
11373.00,0.000000e+00
11374.00,1.337629e-05
11375.00,0.000000e+00
11376.00,1.337629e-05
11377.00,2.675258e-05
11378.00,1.337629e-05
11379.00,0.000000e+00
11380.00,1.337629e-05
11381.00,2.675258e-05
11382.00,0.000000e+00
11383.00,1.337629e-05
11384.00,2.675258e-05
11385.00,0.000000e+00
11386.00,1.337629e-05
11387.00,1.337629e-05
11388.00,0.000000e+00
11389.00,0.000000e+00
11390.00,4.012886e-05
11391.00,0.000000e+00
11392.00,1.337629e-05
11393.00,0.000000e+00
11394.00,0.000000e+00
11395.00,1.337629e-05
11396.00,0.000000e+00
11397.00,4.012886e-05
11398.00,0.000000e+00
11399.00,0.000000e+00
11400.00,0.000000e+00
11401.00,2.675258e-05
11402.00,0.000000e+00
11403.00,1.337629e-05
11404.00,0.000000e+00
11405.00,0.000000e+00
11406.00,4.012886e-05
11407.00,4.012886e-05
11408.00,1.337629e-05
11409.00,4.012886e-05
11410.00,0.000000e+00
11411.00,1.337629e-05
11412.00,0.000000e+00
11413.00,2.675258e-05
11414.00,1.337629e-05
11415.00,0.000000e+00
11416.00,2.675258e-05
11417.00,0.000000e+00
11418.00,5.350515e-05
11419.00,1.337629e-05
11420.00,0.000000e+00
11421.00,0.000000e+00
11422.00,1.337629e-05
11423.00,2.675258e-05
11424.00,0.000000e+00
11425.00,0.000000e+00
11426.00,1.337629e-05
11427.00,0.000000e+00
11428.00,0.000000e+00
11429.00,0.000000e+00
11430.00,1.337629e-05
11431.00,0.000000e+00
11432.00,0.000000e+00
11433.00,0.000000e+00
11434.00,1.337629e-05
11435.00,0.000000e+00
11436.00,0.000000e+00
11437.00,0.000000e+00
11438.00,1.337629e-05
11439.00,1.337629e-05
11440.00,0.000000e+00
11441.00,0.000000e+00
11442.00,2.675258e-05
11443.00,0.000000e+00
11444.00,1.337629e-05
11445.00,0.000000e+00
11446.00,2.675258e-05
11447.00,0.000000e+00
11448.00,2.675258e-05
11449.00,0.000000e+00
11450.00,2.675258e-05
11451.00,1.337629e-05
11452.00,0.000000e+00
11453.00,2.675258e-05
11454.00,1.337629e-05
11455.00,1.337629e-05
11456.00,0.000000e+00
11457.00,2.675258e-05
11458.00,0.000000e+00
11459.00,0.000000e+00
11460.00,0.000000e+00
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,0.000000e+00
11464.00,0.000000e+00
11465.00,0.000000e+00
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measured_spectrum_05_EAST_FACE_18.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,1.278340e-01
41.00,5.585148e-02
42.00,5.723910e-02
43.00,1.188145e-01
44.00,4.908686e-02
45.00,1.026835e-01
46.00,5.706565e-02
47.00,1.073667e-01
48.00,5.272935e-02
49.00,4.648509e-02
50.00,9.314362e-02
51.00,5.463732e-02
52.00,1.110092e-01
53.00,6.174884e-02
54.00,1.300889e-01
55.00,5.168864e-02
56.00,4.978067e-02
57.00,1.052852e-01
58.00,5.342316e-02
59.00,1.148251e-01
60.00,5.394351e-02
61.00,1.182941e-01
62.00,6.244265e-02
63.00,6.938072e-02
64.00,1.366800e-01
65.00,6.799311e-02
66.00,1.637385e-01
67.00,7.961438e-02
68.00,1.195083e-01
69.00,5.359661e-02
70.00,5.741255e-02
71.00,1.137844e-01
72.00,6.192230e-02
73.00,1.583615e-01
74.00,8.898078e-02
75.00,2.105705e-01
76.00,7.701261e-02
77.00,5.099483e-02
78.00,8.689936e-02
79.00,3.937356e-02
80.00,8.082855e-02
81.00,4.405676e-02
82.00,8.967458e-02
83.00,4.821960e-02
84.00,6.487098e-02
85.00,1.479544e-01
86.00,7.371702e-02
87.00,1.037242e-01
88.00,5.151519e-02
89.00,8.585864e-02
90.00,3.850630e-02
91.00,3.451691e-02
92.00,7.805332e-02
93.00,4.110808e-02
94.00,7.007453e-02
95.00,3.607798e-02
96.00,7.180905e-02
97.00,3.867975e-02
98.00,3.867975e-02
99.00,7.822677e-02
100.00,4.093463e-02
101.00,8.117545e-02
102.00,3.920011e-02
103.00,7.770641e-02
104.00,3.729214e-02
105.00,3.798595e-02
106.00,7.250286e-02
107.00,4.006737e-02
108.00,7.840022e-02
109.00,4.006737e-02
110.00,8.082855e-02
111.00,4.041427e-02
112.00,3.538417e-02
113.00,7.250286e-02
114.00,3.885321e-02
115.00,7.857367e-02
116.00,3.850630e-02
117.00,7.111524e-02
118.00,3.642488e-02
119.00,4.440366e-02
120.00,7.874712e-02
121.00,3.815940e-02
122.00,7.683915e-02
123.00,3.607798e-02
124.00,7.787986e-02
125.00,3.503726e-02
126.00,3.746559e-02
127.00,7.128870e-02
128.00,3.538417e-02
129.00,7.458428e-02
130.00,3.694523e-02
131.00,7.284976e-02
132.00,4.006737e-02
133.00,3.746559e-02
134.00,7.666570e-02
135.00,3.833285e-02
136.00,7.337011e-02
137.00,3.850630e-02
138.00,9.765337e-02
139.00,7.146215e-02
140.00,8.013473e-02
141.00,1.349455e-01
142.00,4.596473e-02
143.00,7.978784e-02
144.00,4.076118e-02
145.00,7.215595e-02
146.00,3.521072e-02
147.00,4.214879e-02
148.00,7.978784e-02
149.00,3.555762e-02
150.00,7.059488e-02
151.00,3.833285e-02
152.00,7.683915e-02
153.00,3.798595e-02
154.00,3.625143e-02
155.00,7.857367e-02
156.00,3.972046e-02
157.00,7.857367e-02
158.00,4.093463e-02
159.00,7.770641e-02
160.00,3.833285e-02
161.00,3.746559e-02
162.00,8.568519e-02
163.00,4.509747e-02
164.00,8.308342e-02
165.00,3.503726e-02
166.00,7.961438e-02
167.00,4.197534e-02
168.00,3.798595e-02
169.00,7.354357e-02
170.00,3.625143e-02
171.00,8.741971e-02
172.00,4.006737e-02
173.00,8.533829e-02
174.00,4.492402e-02
175.00,4.960722e-02
176.00,1.035507e-01
177.00,4.596473e-02
178.00,8.603210e-02
179.00,3.659833e-02
180.00,7.666570e-02
181.00,4.405676e-02
182.00,3.885321e-02
183.00,7.840022e-02
184.00,3.937356e-02
185.00,7.475773e-02
186.00,4.301605e-02
187.00,7.614534e-02
188.00,4.370986e-02
189.00,4.197534e-02
190.00,7.683915e-02
191.00,3.902666e-02
192.00,8.013473e-02
193.00,3.711869e-02
194.00,8.238961e-02
195.00,3.521072e-02
196.00,3.989392e-02
197.00,1.059791e-01
198.00,7.857367e-02
199.00,1.625243e-01
200.00,5.186209e-02
201.00,8.100200e-02
202.00,3.746559e-02
203.00,4.041427e-02
204.00,7.892057e-02
205.00,3.538417e-02
206.00,8.360377e-02
207.00,3.694523e-02
208.00,7.527809e-02
209.00,3.885321e-02
210.00,4.197534e-02
211.00,8.481794e-02
212.00,4.145498e-02
213.00,7.857367e-02
214.00,4.024082e-02
215.00,7.631880e-02
216.00,4.561783e-02
217.00,3.867975e-02
218.00,7.944093e-02
219.00,4.232224e-02
220.00,8.204271e-02
221.00,4.093463e-02
222.00,7.944093e-02
223.00,3.902666e-02
224.00,4.128153e-02
225.00,7.874712e-02
226.00,3.954701e-02
227.00,7.527809e-02
228.00,3.729214e-02
229.00,7.198250e-02
230.00,4.318950e-02
231.00,4.197534e-02
232.00,8.325687e-02
233.00,4.128153e-02
234.00,7.475773e-02
235.00,4.266915e-02
236.00,7.822677e-02
237.00,4.145498e-02
238.00,4.145498e-02
239.00,8.568519e-02
240.00,4.318950e-02
241.00,8.533829e-02
242.00,4.093463e-02
243.00,7.735950e-02
244.00,3.347620e-02
245.00,4.405676e-02
246.00,8.273651e-02
247.00,3.989392e-02
248.00,8.568519e-02
249.00,4.492402e-02
250.00,8.516484e-02
251.00,3.815940e-02
252.00,4.336295e-02
253.00,9.054185e-02
254.00,4.943377e-02
255.00,8.048164e-02
256.00,3.920011e-02
257.00,7.787986e-02
258.00,4.006737e-02
259.00,4.058772e-02
260.00,7.892057e-02
261.00,3.867975e-02
262.00,7.649225e-02
263.00,4.249569e-02
264.00,7.579844e-02
265.00,3.798595e-02
266.00,4.232224e-02
267.00,7.493118e-02
268.00,4.093463e-02
269.00,8.447103e-02
270.00,3.920011e-02
271.00,8.030819e-02
272.00,4.735234e-02
273.00,3.573107e-02
274.00,7.926748e-02
275.00,3.711869e-02
276.00,8.343032e-02
277.00,4.475057e-02
278.00,9.158256e-02
279.00,4.162844e-02
280.00,4.041427e-02
281.00,8.048164e-02
282.00,4.162844e-02
283.00,8.013473e-02
284.00,4.232224e-02
285.00,8.030819e-02
286.00,3.729214e-02
287.00,4.180188e-02
288.00,8.568519e-02
289.00,3.867975e-02
290.00,7.562499e-02
291.00,4.145498e-02
292.00,8.377723e-02
293.00,3.399656e-02
294.00,4.006737e-02
295.00,7.284976e-02
296.00,4.058772e-02
297.00,7.822677e-02
298.00,4.249569e-02
299.00,7.441083e-02
300.00,3.972046e-02
301.00,4.336295e-02
302.00,7.319666e-02
303.00,3.677179e-02
304.00,7.163560e-02
305.00,4.006737e-02
306.00,7.909402e-02
307.00,3.937356e-02
308.00,4.076118e-02
309.00,7.302321e-02
310.00,3.781249e-02
311.00,7.753296e-02
312.00,3.850630e-02
313.00,7.284976e-02
314.00,3.694523e-02
315.00,3.815940e-02
316.00,7.406393e-02
317.00,3.781249e-02
318.00,8.082855e-02
319.00,3.364965e-02
320.00,8.221616e-02
321.00,3.729214e-02
322.00,3.815940e-02
323.00,7.805332e-02
324.00,3.781249e-02
325.00,9.175601e-02
326.00,5.082138e-02
327.00,9.695956e-02
328.00,4.058772e-02
329.00,3.815940e-02
330.00,7.267631e-02
331.00,3.573107e-02
332.00,7.840022e-02
333.00,3.885321e-02
334.00,7.042143e-02
335.00,3.867975e-02
336.00,4.145498e-02
337.00,7.735950e-02
338.00,3.920011e-02
339.00,8.464448e-02
340.00,4.301605e-02
341.00,7.475773e-02
342.00,3.260894e-02
343.00,3.312930e-02
344.00,7.042143e-02
345.00,3.399656e-02
346.00,7.909402e-02
347.00,3.729214e-02
348.00,6.868692e-02
349.00,3.122133e-02
350.00,3.243549e-02
351.00,6.886037e-02
352.00,3.469036e-02
353.00,7.111524e-02
354.00,3.642488e-02
355.00,6.677895e-02
356.00,3.867975e-02
357.00,3.503726e-02
358.00,6.747276e-02
359.00,3.555762e-02
360.00,7.042143e-02
361.00,3.278239e-02
362.00,6.348336e-02
363.00,2.879300e-02
364.00,3.243549e-02
365.00,7.024799e-02
366.00,3.000716e-02
367.00,6.313646e-02
368.00,3.070097e-02
369.00,6.122849e-02
370.00,3.399656e-02
371.00,3.174168e-02
372.00,6.556478e-02
373.00,3.573107e-02
374.00,6.938072e-02
375.00,3.694523e-02
376.00,7.163560e-02
377.00,2.792574e-02
378.00,3.208859e-02
379.00,7.094179e-02
380.00,3.122133e-02
381.00,6.521788e-02
382.00,2.757884e-02
383.00,6.799311e-02
384.00,3.226204e-02
385.00,3.191513e-02
386.00,6.261610e-02
387.00,3.364965e-02
388.00,6.556478e-02
389.00,3.191513e-02
390.00,6.504443e-02
391.00,3.711869e-02
392.00,3.000716e-02
393.00,6.278956e-02
394.00,2.844610e-02
395.00,6.053468e-02
396.00,3.174168e-02
397.00,5.949397e-02
398.00,2.861955e-02
399.00,3.226204e-02
400.00,6.400372e-02
401.00,3.260894e-02
402.00,7.232940e-02
403.00,2.913990e-02
404.00,6.088158e-02
405.00,3.226204e-02
406.00,3.573107e-02
407.00,6.122849e-02
408.00,3.035407e-02
409.00,6.088158e-02
410.00,3.208859e-02
411.00,6.348336e-02
412.00,3.417001e-02
413.00,3.278239e-02
414.00,5.932052e-02
415.00,3.295584e-02
416.00,6.400372e-02
417.00,3.156823e-02
418.00,6.122849e-02
419.00,3.104788e-02
420.00,5.810636e-02
421.00,2.688503e-02
422.00,3.104788e-02
423.00,7.337011e-02
424.00,3.000716e-02
425.00,6.053468e-02
426.00,2.532396e-02
427.00,7.180905e-02
428.00,3.070097e-02
429.00,2.844610e-02
430.00,5.932052e-02
431.00,2.948681e-02
432.00,5.741255e-02
433.00,3.278239e-02
434.00,5.481077e-02
435.00,2.775229e-02
436.00,2.775229e-02
437.00,6.400372e-02
438.00,2.636467e-02
439.00,5.723910e-02
440.00,2.861955e-02
441.00,5.914707e-02
442.00,2.636467e-02
443.00,3.087442e-02
444.00,6.070814e-02
445.00,2.861955e-02
446.00,5.567803e-02
447.00,2.983371e-02
448.00,5.723910e-02
449.00,2.913990e-02
450.00,2.775229e-02
451.00,5.966742e-02
452.00,3.035407e-02
453.00,6.105504e-02
454.00,2.636467e-02
455.00,6.244265e-02
456.00,2.653813e-02
457.00,2.844610e-02
458.00,6.261610e-02
459.00,2.671158e-02
460.00,6.088158e-02
461.00,2.601777e-02
462.00,5.862671e-02
463.00,2.879300e-02
464.00,3.226204e-02
465.00,5.307626e-02
466.00,3.174168e-02
467.00,5.932052e-02
468.00,2.966026e-02
469.00,6.157539e-02
470.00,2.966026e-02
471.00,3.295584e-02
472.00,5.984088e-02
473.00,3.156823e-02
474.00,5.827981e-02
475.00,3.156823e-02
476.00,5.966742e-02
477.00,2.809919e-02
478.00,3.295584e-02
479.00,5.342316e-02
480.00,2.671158e-02
481.00,5.585148e-02
482.00,2.671158e-02
483.00,5.932052e-02
484.00,3.104788e-02
485.00,2.861955e-02
486.00,5.914707e-02
487.00,3.174168e-02
488.00,6.435062e-02
489.00,3.035407e-02
490.00,6.018778e-02
491.00,2.619122e-02
492.00,2.705848e-02
493.00,6.105504e-02
494.00,2.844610e-02
495.00,5.880016e-02
496.00,3.226204e-02
497.00,5.723910e-02
498.00,2.966026e-02
499.00,2.653813e-02
500.00,7.319666e-02
501.00,3.555762e-02
502.00,6.278956e-02
503.00,3.156823e-02
504.00,6.036123e-02
505.00,2.792574e-02
506.00,3.139478e-02
507.00,7.302321e-02
508.00,5.654529e-02
509.00,2.560149e-01
510.00,2.471688e-01
511.00,5.864406e-01
512.00,2.152537e-01
513.00,1.439650e-01
514.00,1.208959e-01
515.00,3.312930e-02
516.00,5.515768e-02
517.00,2.775229e-02
518.00,5.064793e-02
519.00,2.827265e-02
520.00,2.705848e-02
521.00,5.255590e-02
522.00,2.341599e-02
523.00,5.272935e-02
524.00,2.844610e-02
525.00,5.168864e-02
526.00,2.584432e-02
527.00,2.393635e-02
528.00,5.168864e-02
529.00,2.358945e-02
530.00,4.960722e-02
531.00,2.705848e-02
532.00,5.515768e-02
533.00,2.809919e-02
534.00,2.393635e-02
535.00,4.683199e-02
536.00,2.775229e-02
537.00,5.324971e-02
538.00,2.913990e-02
539.00,4.839306e-02
540.00,2.844610e-02
541.00,2.705848e-02
542.00,4.839306e-02
543.00,2.584432e-02
544.00,5.203554e-02
545.00,2.636467e-02
546.00,5.272935e-02
547.00,2.098767e-02
548.00,2.584432e-02
549.00,5.290280e-02
550.00,2.827265e-02
551.00,4.978067e-02
552.00,2.497706e-02
553.00,4.527092e-02
554.00,2.445671e-02
555.00,2.584432e-02
556.00,4.613818e-02
557.00,2.636467e-02
558.00,5.429042e-02
559.00,2.289564e-02
560.00,5.324971e-02
561.00,2.515051e-02
562.00,2.688503e-02
563.00,5.498422e-02
564.00,3.191513e-02
565.00,5.168864e-02
566.00,2.619122e-02
567.00,5.082138e-02
568.00,2.757884e-02
569.00,2.705848e-02
570.00,5.186209e-02
571.00,2.393635e-02
572.00,5.342316e-02
573.00,2.601777e-02
574.00,5.012757e-02
575.00,2.671158e-02
576.00,2.584432e-02
577.00,4.266915e-02
578.00,2.636467e-02
579.00,4.943377e-02
580.00,2.688503e-02
581.00,5.255590e-02
582.00,2.254874e-02
583.00,2.202838e-02
584.00,5.151519e-02
585.00,2.289564e-02
586.00,5.134173e-02
587.00,2.549742e-02
588.00,4.544437e-02
589.00,2.168148e-02
590.00,2.428325e-02
591.00,5.220899e-02
592.00,2.133457e-02
593.00,4.579128e-02
594.00,2.792574e-02
595.00,8.915423e-02
596.00,4.717889e-02
597.00,4.128153e-02
598.00,5.810636e-02
599.00,2.879300e-02
600.00,5.116829e-02
601.00,2.584432e-02
602.00,5.012757e-02
603.00,2.601777e-02
604.00,2.567087e-02
605.00,5.203554e-02
606.00,2.532396e-02
607.00,5.151519e-02
608.00,2.705848e-02
609.00,5.880016e-02
610.00,2.775229e-02
611.00,2.463016e-02
612.00,4.527092e-02
613.00,2.723193e-02
614.00,4.821960e-02
615.00,2.393635e-02
616.00,4.821960e-02
617.00,2.272219e-02
618.00,2.809919e-02
619.00,4.665854e-02
620.00,2.150803e-02
621.00,5.186209e-02
622.00,2.289564e-02
623.00,5.012757e-02
624.00,2.775229e-02
625.00,2.254874e-02
626.00,4.596473e-02
627.00,2.306909e-02
628.00,4.058772e-02
629.00,2.671158e-02
630.00,4.024082e-02
631.00,1.873280e-02
632.00,2.341599e-02
633.00,4.648509e-02
634.00,2.185493e-02
635.00,4.544437e-02
636.00,2.393635e-02
637.00,4.891341e-02
638.00,2.324254e-02
639.00,2.098767e-02
640.00,4.544437e-02
641.00,2.185493e-02
642.00,4.405676e-02
643.00,2.341599e-02
644.00,4.214879e-02
645.00,1.855934e-02
646.00,2.515051e-02
647.00,4.891341e-02
648.00,2.393635e-02
649.00,4.648509e-02
650.00,2.619122e-02
651.00,4.856651e-02
652.00,2.463016e-02
653.00,2.168148e-02
654.00,5.099483e-02
655.00,2.289564e-02
656.00,4.995412e-02
657.00,2.428325e-02
658.00,4.579128e-02
659.00,2.463016e-02
660.00,2.445671e-02
661.00,7.475773e-02
662.00,3.937356e-02
663.00,6.643204e-02
664.00,2.116112e-02
665.00,4.579128e-02
666.00,1.890625e-02
667.00,2.532396e-02
668.00,4.527092e-02
669.00,2.636467e-02
670.00,4.596473e-02
671.00,2.064077e-02
672.00,4.492402e-02
673.00,2.168148e-02
674.00,2.220183e-02
675.00,4.527092e-02
676.00,2.289564e-02
677.00,4.336295e-02
678.00,2.064077e-02
679.00,4.024082e-02
680.00,2.445671e-02
681.00,2.098767e-02
682.00,4.284260e-02
683.00,2.289564e-02
684.00,4.544437e-02
685.00,2.532396e-02
686.00,4.665854e-02
687.00,2.410980e-02
688.00,1.977351e-02
689.00,4.232224e-02
690.00,2.306909e-02
691.00,4.180188e-02
692.00,2.445671e-02
693.00,5.394351e-02
694.00,2.358945e-02
695.00,2.532396e-02
696.00,4.544437e-02
697.00,2.549742e-02
698.00,4.024082e-02
699.00,2.393635e-02
700.00,4.041427e-02
701.00,2.046731e-02
702.00,2.272219e-02
703.00,4.475057e-02
704.00,2.064077e-02
705.00,4.717889e-02
706.00,2.463016e-02
707.00,4.631163e-02
708.00,2.619122e-02
709.00,2.809919e-02
710.00,4.423021e-02
711.00,2.116112e-02
712.00,4.006737e-02
713.00,2.150803e-02
714.00,4.197534e-02
715.00,2.497706e-02
716.00,2.445671e-02
717.00,4.214879e-02
718.00,2.202838e-02
719.00,4.370986e-02
720.00,2.012041e-02
721.00,4.214879e-02
722.00,1.838589e-02
723.00,1.942660e-02
724.00,4.492402e-02
725.00,2.445671e-02
726.00,3.937356e-02
727.00,2.012041e-02
728.00,4.440366e-02
729.00,1.994696e-02
730.00,2.202838e-02
731.00,4.006737e-02
732.00,2.150803e-02
733.00,4.423021e-02
734.00,2.619122e-02
735.00,4.197534e-02
736.00,1.803899e-02
737.00,2.133457e-02
738.00,4.995412e-02
739.00,2.081422e-02
740.00,4.492402e-02
741.00,2.064077e-02
742.00,4.197534e-02
743.00,2.272219e-02
744.00,2.168148e-02
745.00,3.972046e-02
746.00,1.942660e-02
747.00,4.249569e-02
748.00,2.410980e-02
749.00,4.388331e-02
750.00,2.306909e-02
751.00,1.925315e-02
752.00,3.451691e-02
753.00,2.116112e-02
754.00,4.787270e-02
755.00,2.237528e-02
756.00,4.266915e-02
757.00,2.029386e-02
758.00,2.081422e-02
759.00,4.180188e-02
760.00,2.064077e-02
761.00,4.648509e-02
762.00,2.289564e-02
763.00,3.954701e-02
764.00,2.098767e-02
765.00,2.254874e-02
766.00,3.833285e-02
767.00,2.081422e-02
768.00,4.475057e-02
769.00,2.220183e-02
770.00,4.370986e-02
771.00,1.682483e-02
772.00,1.855934e-02
773.00,4.648509e-02
774.00,2.168148e-02
775.00,3.746559e-02
776.00,1.960005e-02
777.00,3.833285e-02
778.00,1.994696e-02
779.00,1.717173e-02
780.00,3.607798e-02
781.00,2.029386e-02
782.00,4.110808e-02
783.00,2.220183e-02
784.00,3.833285e-02
785.00,2.098767e-02
786.00,2.341599e-02
787.00,3.885321e-02
788.00,1.578411e-02
789.00,4.596473e-02
790.00,1.838589e-02
791.00,3.850630e-02
792.00,1.942660e-02
793.00,2.012041e-02
794.00,4.197534e-02
795.00,1.838589e-02
796.00,4.006737e-02
797.00,2.081422e-02
798.00,3.867975e-02
799.00,1.994696e-02
800.00,1.734518e-02
801.00,3.798595e-02
802.00,1.890625e-02
803.00,4.301605e-02
804.00,1.786554e-02
805.00,3.451691e-02
806.00,1.925315e-02
807.00,1.890625e-02
808.00,3.815940e-02
809.00,1.994696e-02
810.00,4.041427e-02
811.00,1.977351e-02
812.00,4.388331e-02
813.00,1.994696e-02
814.00,1.665137e-02
815.00,3.850630e-02
816.00,1.994696e-02
817.00,4.110808e-02
818.00,2.046731e-02
819.00,4.006737e-02
820.00,1.960005e-02
821.00,2.445671e-02
822.00,4.145498e-02
823.00,1.890625e-02
824.00,3.625143e-02
825.00,1.769209e-02
826.00,2.913990e-02
827.00,1.665137e-02
828.00,1.734518e-02
829.00,3.902666e-02
830.00,2.306909e-02
831.00,4.457711e-02
832.00,1.925315e-02
833.00,4.006737e-02
834.00,1.907970e-02
835.00,1.873280e-02
836.00,3.989392e-02
837.00,2.289564e-02
838.00,3.521072e-02
839.00,2.081422e-02
840.00,4.370986e-02
841.00,2.133457e-02
842.00,1.751863e-02
843.00,3.937356e-02
844.00,1.578411e-02
845.00,4.024082e-02
846.00,2.081422e-02
847.00,3.607798e-02
848.00,2.012041e-02
849.00,3.763904e-02
850.00,1.734518e-02
851.00,1.977351e-02
852.00,3.729214e-02
853.00,1.873280e-02
854.00,3.694523e-02
855.00,1.543721e-02
856.00,3.364965e-02
857.00,1.873280e-02
858.00,1.734518e-02
859.00,3.659833e-02
860.00,1.803899e-02
861.00,3.833285e-02
862.00,1.769209e-02
863.00,3.781249e-02
864.00,1.786554e-02
865.00,1.821244e-02
866.00,4.232224e-02
867.00,2.688503e-02
868.00,5.272935e-02
869.00,2.445671e-02
870.00,3.729214e-02
871.00,1.977351e-02
872.00,1.630447e-02
873.00,3.555762e-02
874.00,2.064077e-02
875.00,3.521072e-02
876.00,1.925315e-02
877.00,4.006737e-02
878.00,1.873280e-02
879.00,1.734518e-02
880.00,3.781249e-02
881.00,1.821244e-02
882.00,3.798595e-02
883.00,1.751863e-02
884.00,3.347620e-02
885.00,1.665137e-02
886.00,1.838589e-02
887.00,3.590453e-02
888.00,1.977351e-02
889.00,3.659833e-02
890.00,2.237528e-02
891.00,3.521072e-02
892.00,1.907970e-02
893.00,1.769209e-02
894.00,3.486381e-02
895.00,1.803899e-02
896.00,4.024082e-02
897.00,2.029386e-02
898.00,3.833285e-02
899.00,1.803899e-02
900.00,1.699828e-02
901.00,3.798595e-02
902.00,1.647792e-02
903.00,3.677179e-02
904.00,1.751863e-02
905.00,3.364965e-02
906.00,1.751863e-02
907.00,1.543721e-02
908.00,3.902666e-02
909.00,1.821244e-02
910.00,4.093463e-02
911.00,2.220183e-02
912.00,3.850630e-02
913.00,1.717173e-02
914.00,1.838589e-02
915.00,3.070097e-02
916.00,1.734518e-02
917.00,3.521072e-02
918.00,1.561066e-02
919.00,3.798595e-02
920.00,1.630447e-02
921.00,2.012041e-02
922.00,3.815940e-02
923.00,1.769209e-02
924.00,3.503726e-02
925.00,1.925315e-02
926.00,3.469036e-02
927.00,1.890625e-02
928.00,1.769209e-02
929.00,3.260894e-02
930.00,1.960005e-02
931.00,3.486381e-02
932.00,1.960005e-02
933.00,2.844610e-02
934.00,1.786554e-02
935.00,1.699828e-02
936.00,3.070097e-02
937.00,1.769209e-02
938.00,3.781249e-02
939.00,1.561066e-02
940.00,3.798595e-02
941.00,1.613102e-02
942.00,1.665137e-02
943.00,4.110808e-02
944.00,1.786554e-02
945.00,3.694523e-02
946.00,1.873280e-02
947.00,3.364965e-02
948.00,1.561066e-02
949.00,1.803899e-02
950.00,3.260894e-02
951.00,1.960005e-02
952.00,3.382310e-02
953.00,1.404960e-02
954.00,3.278239e-02
955.00,1.907970e-02
956.00,1.786554e-02
957.00,3.937356e-02
958.00,1.786554e-02
959.00,3.469036e-02
960.00,1.786554e-02
961.00,3.798595e-02
962.00,1.717173e-02
963.00,1.960005e-02
964.00,2.931336e-02
965.00,1.561066e-02
966.00,3.555762e-02
967.00,1.404960e-02
968.00,3.226204e-02
969.00,1.786554e-02
970.00,1.561066e-02
971.00,2.775229e-02
972.00,1.630447e-02
973.00,3.573107e-02
974.00,1.890625e-02
975.00,4.145498e-02
976.00,2.029386e-02
977.00,1.630447e-02
978.00,3.694523e-02
979.00,1.977351e-02
980.00,3.781249e-02
981.00,1.665137e-02
982.00,3.573107e-02
983.00,1.751863e-02
984.00,1.907970e-02
985.00,3.226204e-02
986.00,1.907970e-02
987.00,3.503726e-02
988.00,1.821244e-02
989.00,3.781249e-02
990.00,1.734518e-02
991.00,1.665137e-02
992.00,3.417001e-02
993.00,1.613102e-02
994.00,3.139478e-02
995.00,1.994696e-02
996.00,3.399656e-02
997.00,1.474340e-02
998.00,1.803899e-02
999.00,3.590453e-02
1000.00,1.665137e-02
1001.00,3.885321e-02
1002.00,1.786554e-02
1003.00,3.590453e-02
1004.00,1.578411e-02
1005.00,1.613102e-02
1006.00,3.139478e-02
1007.00,1.630447e-02
1008.00,3.781249e-02
1009.00,2.012041e-02
1010.00,4.006737e-02
1011.00,1.526376e-02
1012.00,1.717173e-02
1013.00,3.070097e-02
1014.00,1.717173e-02
1015.00,3.989392e-02
1016.00,1.734518e-02
1017.00,3.677179e-02
1018.00,1.699828e-02
1019.00,1.717173e-02
1020.00,3.573107e-02
1021.00,1.838589e-02
1022.00,3.590453e-02
1023.00,1.647792e-02
1024.00,3.503726e-02
1025.00,1.509031e-02
1026.00,1.769209e-02
1027.00,3.330275e-02
1028.00,1.370269e-02
1029.00,3.122133e-02
1030.00,1.786554e-02
1031.00,3.399656e-02
1032.00,1.578411e-02
1033.00,1.665137e-02
1034.00,3.208859e-02
1035.00,1.699828e-02
1036.00,2.861955e-02
1037.00,1.509031e-02
1038.00,3.070097e-02
1039.00,1.855934e-02
1040.00,2.133457e-02
1041.00,3.815940e-02
1042.00,1.613102e-02
1043.00,3.850630e-02
1044.00,1.682483e-02
1045.00,3.503726e-02
1046.00,1.352924e-02
1047.00,1.647792e-02
1048.00,3.295584e-02
1049.00,1.682483e-02
1050.00,3.573107e-02
1051.00,1.561066e-02
1052.00,3.208859e-02
1053.00,1.509031e-02
1054.00,1.751863e-02
1055.00,3.330275e-02
1056.00,1.682483e-02
1057.00,2.827265e-02
1058.00,1.699828e-02
1059.00,3.469036e-02
1060.00,1.387614e-02
1061.00,1.873280e-02
1062.00,3.087442e-02
1063.00,1.786554e-02
1064.00,3.382310e-02
1065.00,1.439650e-02
1066.00,2.948681e-02
1067.00,1.682483e-02
1068.00,1.630447e-02
1069.00,3.555762e-02
1070.00,1.526376e-02
1071.00,3.399656e-02
1072.00,1.647792e-02
1073.00,3.243549e-02
1074.00,1.665137e-02
1075.00,1.456995e-02
1076.00,3.000716e-02
1077.00,1.543721e-02
1078.00,3.607798e-02
1079.00,1.456995e-02
1080.00,2.775229e-02
1081.00,1.647792e-02
1082.00,1.907970e-02
1083.00,2.983371e-02
1084.00,1.404960e-02
1085.00,3.052752e-02
1086.00,1.456995e-02
1087.00,3.000716e-02
1088.00,1.751863e-02
1089.00,1.595757e-02
1090.00,2.775229e-02
1091.00,1.561066e-02
1092.00,2.913990e-02
1093.00,1.404960e-02
1094.00,2.913990e-02
1095.00,1.595757e-02
1096.00,1.769209e-02
1097.00,3.607798e-02
1098.00,1.543721e-02
1099.00,3.035407e-02
1100.00,1.561066e-02
1101.00,3.191513e-02
1102.00,1.561066e-02
1103.00,1.491686e-02
1104.00,3.330275e-02
1105.00,1.439650e-02
1106.00,2.757884e-02
1107.00,1.665137e-02
1108.00,3.104788e-02
1109.00,1.474340e-02
1110.00,1.491686e-02
1111.00,3.243549e-02
1112.00,1.665137e-02
1113.00,2.740539e-02
1114.00,1.283543e-02
1115.00,2.376290e-02
1116.00,1.404960e-02
1117.00,1.266198e-02
1118.00,2.913990e-02
1119.00,1.318234e-02
1120.00,3.191513e-02
1121.00,1.439650e-02
1122.00,2.913990e-02
1123.00,1.456995e-02
1124.00,1.196817e-02
1125.00,2.757884e-02
1126.00,1.266198e-02
1127.00,2.515051e-02
1128.00,1.526376e-02
1129.00,2.532396e-02
1130.00,1.248853e-02
1131.00,1.578411e-02
1132.00,2.861955e-02
1133.00,1.231508e-02
1134.00,2.549742e-02
1135.00,1.179472e-02
1136.00,2.549742e-02
1137.00,1.509031e-02
1138.00,1.578411e-02
1139.00,2.827265e-02
1140.00,1.266198e-02
1141.00,2.619122e-02
1142.00,1.352924e-02
1143.00,2.463016e-02
1144.00,1.231508e-02
1145.00,1.214163e-02
1146.00,2.879300e-02
1147.00,9.886753e-03
1148.00,2.358945e-02
1149.00,1.404960e-02
1150.00,2.497706e-02
1151.00,1.422305e-02
1152.00,1.387614e-02
1153.00,2.393635e-02
1154.00,1.404960e-02
1155.00,2.480361e-02
1156.00,1.248853e-02
1157.00,2.237528e-02
1158.00,1.110092e-02
1159.00,1.127437e-02
1160.00,2.567087e-02
1161.00,1.387614e-02
1162.00,2.549742e-02
1163.00,1.110092e-02
1164.00,2.861955e-02
1165.00,1.370269e-02
1166.00,1.179472e-02
1167.00,2.341599e-02
1168.00,1.092746e-02
1169.00,2.636467e-02
1170.00,1.526376e-02
1171.00,2.861955e-02
1172.00,1.699828e-02
1173.00,2.185493e-02
1174.00,3.555762e-02
1175.00,1.682483e-02
1176.00,2.809919e-02
1177.00,1.162127e-02
1178.00,2.619122e-02
1179.00,1.179472e-02
1180.00,1.231508e-02
1181.00,2.376290e-02
1182.00,1.214163e-02
1183.00,2.358945e-02
1184.00,1.179472e-02
1185.00,2.480361e-02
1186.00,1.179472e-02
1187.00,9.539850e-03
1188.00,1.855934e-02
1189.00,1.266198e-02
1190.00,2.376290e-02
1191.00,9.886753e-03
1192.00,2.324254e-02
1193.00,9.886753e-03
1194.00,1.231508e-02
1195.00,2.237528e-02
1196.00,1.110092e-02
1197.00,2.185493e-02
1198.00,1.231508e-02
1199.00,2.306909e-02
1200.00,1.127437e-02
1201.00,1.387614e-02
1202.00,2.393635e-02
1203.00,1.040711e-02
1204.00,2.254874e-02
1205.00,1.370269e-02
1206.00,2.376290e-02
1207.00,1.127437e-02
1208.00,1.144782e-02
1209.00,2.046731e-02
1210.00,1.075401e-02
1211.00,2.324254e-02
1212.00,1.127437e-02
1213.00,2.202838e-02
1214.00,1.318234e-02
1215.00,1.110092e-02
1216.00,2.324254e-02
1217.00,1.231508e-02
1218.00,2.133457e-02
1219.00,1.058056e-02
1220.00,2.393635e-02
1221.00,1.092746e-02
1222.00,1.162127e-02
1223.00,2.497706e-02
1224.00,1.179472e-02
1225.00,2.254874e-02
1226.00,1.283543e-02
1227.00,2.445671e-02
1228.00,9.192946e-03
1229.00,1.006021e-02
1230.00,2.133457e-02
1231.00,1.283543e-02
1232.00,2.254874e-02
1233.00,1.092746e-02
1234.00,2.272219e-02
1235.00,9.019494e-03
1236.00,8.846043e-03
1237.00,2.306909e-02
1238.00,1.023366e-02
1239.00,2.220183e-02
1240.00,1.075401e-02
1241.00,2.029386e-02
1242.00,9.192946e-03
1243.00,7.458428e-03
1244.00,2.532396e-02
1245.00,1.231508e-02
1246.00,2.289564e-02
1247.00,9.713301e-03
1248.00,2.306909e-02
1249.00,1.075401e-02
1250.00,1.092746e-02
1251.00,2.202838e-02
1252.00,1.283543e-02
1253.00,2.185493e-02
1254.00,1.092746e-02
1255.00,2.272219e-02
1256.00,1.248853e-02
1257.00,9.713301e-03
1258.00,2.237528e-02
1259.00,1.162127e-02
1260.00,1.925315e-02
1261.00,9.539850e-03
1262.00,2.081422e-02
1263.00,1.110092e-02
1264.00,1.144782e-02
1265.00,1.942660e-02
1266.00,9.713301e-03
1267.00,1.960005e-02
1268.00,1.075401e-02
1269.00,2.064077e-02
1270.00,1.283543e-02
1271.00,1.214163e-02
1272.00,2.202838e-02
1273.00,9.713301e-03
1274.00,1.890625e-02
1275.00,1.023366e-02
1276.00,1.925315e-02
1277.00,9.192946e-03
1278.00,2.046731e-02
1279.00,1.006021e-02
1280.00,7.805332e-03
1281.00,2.012041e-02
1282.00,8.325687e-03
1283.00,1.699828e-02
1284.00,8.846043e-03
1285.00,1.960005e-02
1286.00,9.192946e-03
1287.00,1.023366e-02
1288.00,2.012041e-02
1289.00,1.127437e-02
1290.00,3.052752e-02
1291.00,3.156823e-02
1292.00,2.065811e-01
1293.00,1.781350e-01
1294.00,1.729315e-01
1295.00,1.689421e-01
1296.00,2.549742e-02
1297.00,2.237528e-02
1298.00,1.092746e-02
1299.00,2.254874e-02
1300.00,1.110092e-02
1301.00,9.019494e-03
1302.00,1.890625e-02
1303.00,6.938072e-03
1304.00,2.133457e-02
1305.00,9.539850e-03
1306.00,1.734518e-02
1307.00,1.023366e-02
1308.00,1.110092e-02
1309.00,1.925315e-02
1310.00,9.192946e-03
1311.00,1.561066e-02
1312.00,1.023366e-02
1313.00,1.717173e-02
1314.00,9.192946e-03
1315.00,7.978783e-03
1316.00,1.491686e-02
1317.00,9.019494e-03
1318.00,1.890625e-02
1319.00,8.672590e-03
1320.00,1.526376e-02
1321.00,9.886753e-03
1322.00,1.023366e-02
1323.00,1.456995e-02
1324.00,6.244265e-03
1325.00,1.456995e-02
1326.00,8.152235e-03
1327.00,1.595757e-02
1328.00,8.325687e-03
1329.00,7.284976e-03
1330.00,2.289564e-02
1331.00,1.248853e-02
1332.00,3.694523e-02
1333.00,2.046731e-02
1334.00,2.740539e-02
1335.00,8.152235e-03
1336.00,6.591169e-03
1337.00,1.960005e-02
1338.00,7.458428e-03
1339.00,1.647792e-02
1340.00,8.846043e-03
1341.00,1.561066e-02
1342.00,8.152235e-03
1343.00,7.805332e-03
1344.00,1.630447e-02
1345.00,8.846043e-03
1346.00,1.994696e-02
1347.00,9.366398e-03
1348.00,1.543721e-02
1349.00,9.019494e-03
1350.00,1.006021e-02
1351.00,1.387614e-02
1352.00,9.539850e-03
1353.00,1.561066e-02
1354.00,8.499139e-03
1355.00,1.699828e-02
1356.00,7.111524e-03
1357.00,4.162843e-03
1358.00,1.717173e-02
1359.00,6.591169e-03
1360.00,1.509031e-02
1361.00,7.805332e-03
1362.00,1.699828e-02
1363.00,1.006021e-02
1364.00,9.539850e-03
1365.00,1.509031e-02
1366.00,7.978783e-03
1367.00,1.561066e-02
1368.00,8.152235e-03
1369.00,1.561066e-02
1370.00,8.152235e-03
1371.00,8.152235e-03
1372.00,1.699828e-02
1373.00,7.284976e-03
1374.00,1.613102e-02
1375.00,6.244265e-03
1376.00,1.717173e-02
1377.00,9.192946e-03
1378.00,7.111524e-03
1379.00,1.786554e-02
1380.00,6.938072e-03
1381.00,1.855934e-02
1382.00,7.458428e-03
1383.00,1.543721e-02
1384.00,8.672590e-03
1385.00,7.631880e-03
1386.00,1.561066e-02
1387.00,7.631880e-03
1388.00,1.474340e-02
1389.00,9.192946e-03
1390.00,1.682483e-02
1391.00,8.152235e-03
1392.00,7.978783e-03
1393.00,1.543721e-02
1394.00,7.631880e-03
1395.00,1.474340e-02
1396.00,7.978783e-03
1397.00,1.404960e-02
1398.00,6.591169e-03
1399.00,7.284976e-03
1400.00,1.561066e-02
1401.00,9.539850e-03
1402.00,1.474340e-02
1403.00,6.417717e-03
1404.00,1.439650e-02
1405.00,6.938072e-03
1406.00,8.499139e-03
1407.00,1.509031e-02
1408.00,8.672590e-03
1409.00,1.613102e-02
1410.00,6.591169e-03
1411.00,1.474340e-02
1412.00,8.846043e-03
1413.00,8.152235e-03
1414.00,1.578411e-02
1415.00,7.284976e-03
1416.00,1.647792e-02
1417.00,7.805332e-03
1418.00,1.647792e-02
1419.00,7.284976e-03
1420.00,5.550458e-03
1421.00,1.422305e-02
1422.00,8.152235e-03
1423.00,1.647792e-02
1424.00,9.019494e-03
1425.00,1.422305e-02
1426.00,8.152235e-03
1427.00,7.631880e-03
1428.00,1.266198e-02
1429.00,8.672590e-03
1430.00,1.647792e-02
1431.00,6.591169e-03
1432.00,1.439650e-02
1433.00,7.978783e-03
1434.00,7.631880e-03
1435.00,1.561066e-02
1436.00,7.978783e-03
1437.00,1.509031e-02
1438.00,7.111524e-03
1439.00,1.352924e-02
1440.00,5.897362e-03
1441.00,7.111524e-03
1442.00,1.751863e-02
1443.00,8.152235e-03
1444.00,1.682483e-02
1445.00,8.152235e-03
1446.00,1.543721e-02
1447.00,5.723910e-03
1448.00,8.152235e-03
1449.00,1.231508e-02
1450.00,9.886753e-03
1451.00,1.595757e-02
1452.00,7.284976e-03
1453.00,1.404960e-02
1454.00,8.325687e-03
1455.00,8.325687e-03
1456.00,1.404960e-02
1457.00,8.672590e-03
1458.00,1.855934e-02
1459.00,1.561066e-02
1460.00,5.897361e-02
1461.00,3.417001e-02
1462.00,2.393635e-02
1463.00,3.677179e-02
1464.00,1.335579e-02
1465.00,1.942660e-02
1466.00,7.284976e-03
1467.00,1.699828e-02
1468.00,5.897362e-03
1469.00,7.111524e-03
1470.00,1.630447e-02
1471.00,7.111524e-03
1472.00,1.561066e-02
1473.00,8.152235e-03
1474.00,1.370269e-02
1475.00,6.764621e-03
1476.00,7.284976e-03
1477.00,1.127437e-02
1478.00,6.591169e-03
1479.00,1.751863e-02
1480.00,5.897362e-03
1481.00,1.075401e-02
1482.00,7.805332e-03
1483.00,7.458428e-03
1484.00,1.179472e-02
1485.00,4.509747e-03
1486.00,1.578411e-02
1487.00,8.499139e-03
1488.00,1.370269e-02
1489.00,8.152235e-03
1490.00,7.978783e-03
1491.00,1.422305e-02
1492.00,7.458428e-03
1493.00,1.300889e-02
1494.00,8.152235e-03
1495.00,1.127437e-02
1496.00,8.499139e-03
1497.00,6.764621e-03
1498.00,1.526376e-02
1499.00,8.846043e-03
1500.00,1.248853e-02
1501.00,6.244265e-03
1502.00,1.266198e-02
1503.00,8.152235e-03
1504.00,7.284976e-03
1505.00,1.092746e-02
1506.00,5.897362e-03
1507.00,1.439650e-02
1508.00,7.805332e-03
1509.00,1.283543e-02
1510.00,7.111524e-03
1511.00,7.458428e-03
1512.00,1.231508e-02
1513.00,5.030103e-03
1514.00,1.300889e-02
1515.00,8.325687e-03
1516.00,1.196817e-02
1517.00,8.152235e-03
1518.00,5.897362e-03
1519.00,1.283543e-02
1520.00,8.325687e-03
1521.00,1.613102e-02
1522.00,5.897362e-03
1523.00,1.647792e-02
1524.00,6.764621e-03
1525.00,6.244265e-03
1526.00,1.474340e-02
1527.00,5.897362e-03
1528.00,1.110092e-02
1529.00,7.284976e-03
1530.00,1.318234e-02
1531.00,5.897362e-03
1532.00,7.978783e-03
1533.00,1.248853e-02
1534.00,5.723910e-03
1535.00,1.352924e-02
1536.00,6.591169e-03
1537.00,1.231508e-02
1538.00,5.377006e-03
1539.00,5.723910e-03
1540.00,1.318234e-02
1541.00,7.458428e-03
1542.00,1.352924e-02
1543.00,6.070813e-03
1544.00,1.092746e-02
1545.00,6.417717e-03
1546.00,5.723910e-03
1547.00,1.335579e-02
1548.00,6.764621e-03
1549.00,1.318234e-02
1550.00,8.672590e-03
1551.00,1.387614e-02
1552.00,6.244265e-03
1553.00,5.897362e-03
1554.00,1.439650e-02
1555.00,6.070813e-03
1556.00,1.231508e-02
1557.00,5.377006e-03
1558.00,1.248853e-02
1559.00,5.723910e-03
1560.00,5.203554e-03
1561.00,1.526376e-02
1562.00,5.897362e-03
1563.00,1.214163e-02
1564.00,6.417717e-03
1565.00,1.352924e-02
1566.00,5.723910e-03
1567.00,5.550458e-03
1568.00,1.370269e-02
1569.00,7.111524e-03
1570.00,1.318234e-02
1571.00,6.591169e-03
1572.00,1.040711e-02
1573.00,6.591169e-03
1574.00,7.111524e-03
1575.00,1.144782e-02
1576.00,6.591169e-03
1577.00,1.144782e-02
1578.00,9.019494e-03
1579.00,1.127437e-02
1580.00,7.805332e-03
1581.00,6.417717e-03
1582.00,1.266198e-02
1583.00,5.723910e-03
1584.00,1.214163e-02
1585.00,5.723910e-03
1586.00,1.110092e-02
1587.00,7.111524e-03
1588.00,6.764621e-03
1589.00,1.318234e-02
1590.00,7.631880e-03
1591.00,1.266198e-02
1592.00,6.070813e-03
1593.00,1.300889e-02
1594.00,7.805332e-03
1595.00,6.938072e-03
1596.00,1.058056e-02
1597.00,5.550458e-03
1598.00,1.387614e-02
1599.00,6.938072e-03
1600.00,1.404960e-02
1601.00,6.417717e-03
1602.00,6.244265e-03
1603.00,1.127437e-02
1604.00,7.631880e-03
1605.00,1.127437e-02
1606.00,7.631880e-03
1607.00,1.509031e-02
1608.00,5.203554e-03
1609.00,7.284976e-03
1610.00,1.214163e-02
1611.00,4.509747e-03
1612.00,1.006021e-02
1613.00,6.938072e-03
1614.00,1.266198e-02
1615.00,6.244265e-03
1616.00,5.203554e-03
1617.00,1.110092e-02
1618.00,6.938072e-03
1619.00,1.422305e-02
1620.00,7.284976e-03
1621.00,1.231508e-02
1622.00,6.070813e-03
1623.00,6.070813e-03
1624.00,1.370269e-02
1625.00,7.978783e-03
1626.00,1.352924e-02
1627.00,6.591169e-03
1628.00,1.370269e-02
1629.00,7.284976e-03
1630.00,8.499139e-03
1631.00,1.214163e-02
1632.00,5.723910e-03
1633.00,1.058056e-02
1634.00,5.377006e-03
1635.00,1.092746e-02
1636.00,5.377006e-03
1637.00,5.723910e-03
1638.00,1.300889e-02
1639.00,5.897362e-03
1640.00,1.040711e-02
1641.00,3.642488e-03
1642.00,1.110092e-02
1643.00,4.509747e-03
1644.00,4.856651e-03
1645.00,1.179472e-02
1646.00,6.591169e-03
1647.00,9.366398e-03
1648.00,6.764621e-03
1649.00,1.387614e-02
1650.00,6.244265e-03
1651.00,5.550458e-03
1652.00,1.110092e-02
1653.00,4.509747e-03
1654.00,1.092746e-02
1655.00,5.550458e-03
1656.00,1.110092e-02
1657.00,6.244265e-03
1658.00,6.417717e-03
1659.00,1.474340e-02
1660.00,5.550458e-03
1661.00,1.456995e-02
1662.00,6.764621e-03
1663.00,1.144782e-02
1664.00,7.978783e-03
1665.00,7.458428e-03
1666.00,1.058056e-02
1667.00,4.683199e-03
1668.00,1.318234e-02
1669.00,6.244265e-03
1670.00,1.422305e-02
1671.00,6.070813e-03
1672.00,6.070813e-03
1673.00,1.092746e-02
1674.00,7.111524e-03
1675.00,1.144782e-02
1676.00,5.723910e-03
1677.00,1.075401e-02
1678.00,4.683199e-03
1679.00,5.550458e-03
1680.00,1.231508e-02
1681.00,4.509747e-03
1682.00,9.019494e-03
1683.00,6.417717e-03
1684.00,1.058056e-02
1685.00,6.417717e-03
1686.00,5.897362e-03
1687.00,1.092746e-02
1688.00,5.203554e-03
1689.00,1.231508e-02
1690.00,3.295584e-03
1691.00,1.179472e-02
1692.00,5.030103e-03
1693.00,8.499139e-03
1694.00,1.300889e-02
1695.00,3.815940e-03
1696.00,1.300889e-02
1697.00,7.978783e-03
1698.00,1.543721e-02
1699.00,4.509747e-03
1700.00,5.550458e-03
1701.00,1.283543e-02
1702.00,6.244265e-03
1703.00,9.886753e-03
1704.00,7.978783e-03
1705.00,1.179472e-02
1706.00,5.377006e-03
1707.00,1.075401e-02
1708.00,3.989391e-03
1709.00,5.897362e-03
1710.00,1.144782e-02
1711.00,6.417717e-03
1712.00,1.318234e-02
1713.00,5.203554e-03
1714.00,1.300889e-02
1715.00,4.509747e-03
1716.00,5.550458e-03
1717.00,1.248853e-02
1718.00,6.591169e-03
1719.00,1.144782e-02
1720.00,4.856651e-03
1721.00,9.019494e-03
1722.00,5.203554e-03
1723.00,4.509747e-03
1724.00,1.335579e-02
1725.00,5.377006e-03
1726.00,1.214163e-02
1727.00,6.244265e-03
1728.00,1.335579e-02
1729.00,5.897362e-03
1730.00,5.723910e-03
1731.00,1.318234e-02
1732.00,7.458428e-03
1733.00,8.152235e-03
1734.00,3.989391e-03
1735.00,1.179472e-02
1736.00,6.244265e-03
1737.00,4.683199e-03
1738.00,1.058056e-02
1739.00,4.683199e-03
1740.00,1.248853e-02
1741.00,6.070813e-03
1742.00,1.144782e-02
1743.00,5.377006e-03
1744.00,5.203554e-03
1745.00,1.179472e-02
1746.00,3.122133e-03
1747.00,1.006021e-02
1748.00,4.856651e-03
1749.00,1.127437e-02
1750.00,5.897362e-03
1751.00,4.509747e-03
1752.00,1.092746e-02
1753.00,4.683199e-03
1754.00,1.179472e-02
1755.00,6.938072e-03
1756.00,1.179472e-02
1757.00,5.550458e-03
1758.00,5.897362e-03
1759.00,1.040711e-02
1760.00,4.336295e-03
1761.00,1.040711e-02
1762.00,5.030103e-03
1763.00,1.248853e-02
1764.00,5.550458e-03
1765.00,7.458428e-03
1766.00,1.231508e-02
1767.00,6.070813e-03
1768.00,1.075401e-02
1769.00,7.111524e-03
1770.00,1.092746e-02
1771.00,4.162843e-03
1772.00,4.856651e-03
1773.00,1.162127e-02
1774.00,4.162843e-03
1775.00,1.214163e-02
1776.00,6.244265e-03
1777.00,1.092746e-02
1778.00,8.499139e-03
1779.00,8.499139e-03
1780.00,1.613102e-02
1781.00,4.683199e-03
1782.00,1.370269e-02
1783.00,5.550458e-03
1784.00,8.846043e-03
1785.00,7.631880e-03
1786.00,5.377006e-03
1787.00,1.266198e-02
1788.00,5.897362e-03
1789.00,9.539850e-03
1790.00,5.550458e-03
1791.00,8.846043e-03
1792.00,5.377006e-03
1793.00,5.723910e-03
1794.00,1.127437e-02
1795.00,6.244265e-03
1796.00,8.672590e-03
1797.00,6.070813e-03
1798.00,1.075401e-02
1799.00,5.030103e-03
1800.00,5.377006e-03
1801.00,8.499139e-03
1802.00,4.683199e-03
1803.00,1.162127e-02
1804.00,6.244265e-03
1805.00,1.110092e-02
1806.00,5.723910e-03
1807.00,6.244265e-03
1808.00,1.144782e-02
1809.00,5.203554e-03
1810.00,1.162127e-02
1811.00,3.815940e-03
1812.00,1.127437e-02
1813.00,6.591169e-03
1814.00,3.989391e-03
1815.00,1.023366e-02
1816.00,5.723910e-03
1817.00,7.111524e-03
1818.00,4.683199e-03
1819.00,1.092746e-02
1820.00,4.509747e-03
1821.00,3.989391e-03
1822.00,9.192946e-03
1823.00,5.723910e-03
1824.00,1.110092e-02
1825.00,4.509747e-03
1826.00,1.456995e-02
1827.00,5.377006e-03
1828.00,4.162843e-03
1829.00,8.846043e-03
1830.00,6.244265e-03
1831.00,1.127437e-02
1832.00,6.070813e-03
1833.00,1.092746e-02
1834.00,4.509747e-03
1835.00,5.550458e-03
1836.00,1.006021e-02
1837.00,3.469036e-03
1838.00,1.023366e-02
1839.00,3.295584e-03
1840.00,1.127437e-02
1841.00,4.683199e-03
1842.00,3.989391e-03
1843.00,1.214163e-02
1844.00,6.244265e-03
1845.00,9.539850e-03
1846.00,6.764621e-03
1847.00,9.019494e-03
1848.00,3.469036e-03
1849.00,3.469036e-03
1850.00,1.248853e-02
1851.00,4.856651e-03
1852.00,1.110092e-02
1853.00,5.030103e-03
1854.00,9.192946e-03
1855.00,4.336295e-03
1856.00,4.856651e-03
1857.00,1.023366e-02
1858.00,4.162843e-03
1859.00,9.886753e-03
1860.00,3.642488e-03
1861.00,9.713301e-03
1862.00,4.683199e-03
1863.00,6.070813e-03
1864.00,1.040711e-02
1865.00,4.683199e-03
1866.00,9.366398e-03
1867.00,5.377006e-03
1868.00,9.019494e-03
1869.00,5.203554e-03
1870.00,5.897362e-03
1871.00,8.672590e-03
1872.00,4.856651e-03
1873.00,1.075401e-02
1874.00,4.856651e-03
1875.00,1.266198e-02
1876.00,4.509747e-03
1877.00,4.509747e-03
1878.00,9.192946e-03
1879.00,4.683199e-03
1880.00,9.539850e-03
1881.00,5.723910e-03
1882.00,1.023366e-02
1883.00,4.336295e-03
1884.00,3.989391e-03
1885.00,9.886753e-03
1886.00,5.030103e-03
1887.00,9.713301e-03
1888.00,4.856651e-03
1889.00,6.938072e-03
1890.00,3.989391e-03
1891.00,3.815940e-03
1892.00,1.023366e-02
1893.00,5.030103e-03
1894.00,8.499139e-03
1895.00,5.723910e-03
1896.00,9.713301e-03
1897.00,4.683199e-03
1898.00,4.336295e-03
1899.00,1.127437e-02
1900.00,5.550458e-03
1901.00,8.672590e-03
1902.00,5.203554e-03
1903.00,9.539850e-03
1904.00,4.509747e-03
1905.00,4.509747e-03
1906.00,8.846043e-03
1907.00,2.428325e-03
1908.00,1.075401e-02
1909.00,4.856651e-03
1910.00,9.366398e-03
1911.00,4.509747e-03
1912.00,5.897362e-03
1913.00,8.672590e-03
1914.00,3.642488e-03
1915.00,6.417717e-03
1916.00,6.591169e-03
1917.00,9.019494e-03
1918.00,5.377006e-03
1919.00,3.469036e-03
1920.00,9.539850e-03
1921.00,3.469036e-03
1922.00,7.805332e-03
1923.00,4.509747e-03
1924.00,9.713301e-03
1925.00,5.377006e-03
1926.00,6.417717e-03
1927.00,9.366398e-03
1928.00,3.642488e-03
1929.00,1.040711e-02
1930.00,5.377006e-03
1931.00,9.886753e-03
1932.00,5.203554e-03
1933.00,4.336295e-03
1934.00,9.192946e-03
1935.00,6.591169e-03
1936.00,7.805332e-03
1937.00,4.162843e-03
1938.00,7.805332e-03
1939.00,5.723910e-03
1940.00,5.203554e-03
1941.00,9.366398e-03
1942.00,6.244265e-03
1943.00,1.300889e-02
1944.00,7.978783e-03
1945.00,1.231508e-02
1946.00,5.723910e-03
1947.00,5.203554e-03
1948.00,9.192946e-03
1949.00,3.815940e-03
1950.00,7.631880e-03
1951.00,4.162843e-03
1952.00,7.978783e-03
1953.00,6.591169e-03
1954.00,4.336295e-03
1955.00,1.023366e-02
1956.00,5.723910e-03
1957.00,7.458428e-03
1958.00,5.030103e-03
1959.00,6.591169e-03
1960.00,5.550458e-03
1961.00,3.642488e-03
1962.00,7.631880e-03
1963.00,4.162843e-03
1964.00,9.366398e-03
1965.00,5.377006e-03
1966.00,1.075401e-02
1967.00,4.856651e-03
1968.00,5.723910e-03
1969.00,1.058056e-02
1970.00,3.989391e-03
1971.00,8.325687e-03
1972.00,4.683199e-03
1973.00,9.713301e-03
1974.00,5.377006e-03
1975.00,5.897362e-03
1976.00,9.539850e-03
1977.00,4.856651e-03
1978.00,9.019494e-03
1979.00,4.162843e-03
1980.00,7.111524e-03
1981.00,5.377006e-03
1982.00,5.723910e-03
1983.00,9.886753e-03
1984.00,3.815940e-03
1985.00,9.886753e-03
1986.00,5.550458e-03
1987.00,7.284976e-03
1988.00,5.377006e-03
1989.00,4.509747e-03
1990.00,8.325687e-03
1991.00,4.683199e-03
1992.00,1.058056e-02
1993.00,5.897362e-03
1994.00,1.023366e-02
1995.00,4.683199e-03
1996.00,4.856651e-03
1997.00,8.325687e-03
1998.00,3.469036e-03
1999.00,9.713301e-03
2000.00,5.550458e-03
2001.00,1.092746e-02
2002.00,3.989391e-03
2003.00,4.856651e-03
2004.00,6.938072e-03
2005.00,2.948681e-03
2006.00,9.886753e-03
2007.00,5.897362e-03
2008.00,9.366398e-03
2009.00,6.244265e-03
2010.00,4.509747e-03
2011.00,9.713301e-03
2012.00,4.509747e-03
2013.00,1.040711e-02
2014.00,3.642488e-03
2015.00,1.266198e-02
2016.00,4.683199e-03
2017.00,6.244265e-03
2018.00,8.672590e-03
2019.00,4.336295e-03
2020.00,6.070813e-03
2021.00,3.469036e-03
2022.00,1.127437e-02
2023.00,4.162843e-03
2024.00,4.336295e-03
2025.00,9.366398e-03
2026.00,4.509747e-03
2027.00,9.539850e-03
2028.00,2.948681e-03
2029.00,6.938072e-03
2030.00,4.856651e-03
2031.00,4.509747e-03
2032.00,8.499139e-03
2033.00,3.122133e-03
2034.00,8.672590e-03
2035.00,5.897362e-03
2036.00,7.111524e-03
2037.00,4.336295e-03
2038.00,4.683199e-03
2039.00,7.458428e-03
2040.00,4.509747e-03
2041.00,1.040711e-02
2042.00,5.030103e-03
2043.00,9.886753e-03
2044.00,3.989391e-03
2045.00,3.122133e-03
2046.00,8.846043e-03
2047.00,3.122133e-03
2048.00,8.846043e-03
2049.00,2.775229e-03
2050.00,1.006021e-02
2051.00,3.642488e-03
2052.00,5.203554e-03
2053.00,9.366398e-03
2054.00,2.948681e-03
2055.00,8.846043e-03
2056.00,3.815940e-03
2057.00,7.111524e-03
2058.00,3.469036e-03
2059.00,4.509747e-03
2060.00,7.284976e-03
2061.00,2.601777e-03
2062.00,9.713301e-03
2063.00,4.336295e-03
2064.00,8.672590e-03
2065.00,5.550458e-03
2066.00,4.683199e-03
2067.00,9.539850e-03
2068.00,3.122133e-03
2069.00,8.846043e-03
2070.00,5.203554e-03
2071.00,7.111524e-03
2072.00,4.683199e-03
2073.00,4.856651e-03
2074.00,9.886753e-03
2075.00,5.203554e-03
2076.00,8.672590e-03
2077.00,2.428325e-03
2078.00,7.805332e-03
2079.00,4.509747e-03
2080.00,2.254874e-03
2081.00,7.458428e-03
2082.00,3.815940e-03
2083.00,9.366398e-03
2084.00,4.509747e-03
2085.00,9.019494e-03
2086.00,3.989391e-03
2087.00,4.509747e-03
2088.00,7.284976e-03
2089.00,3.642488e-03
2090.00,8.846043e-03
2091.00,3.989391e-03
2092.00,9.539850e-03
2093.00,4.509747e-03
2094.00,3.469036e-03
2095.00,7.978783e-03
2096.00,5.030103e-03
2097.00,8.499139e-03
2098.00,6.591169e-03
2099.00,9.192946e-03
2100.00,4.336295e-03
2101.00,3.989391e-03
2102.00,7.284976e-03
2103.00,5.203554e-03
2104.00,6.591169e-03
2105.00,6.244265e-03
2106.00,7.805332e-03
2107.00,5.550458e-03
2108.00,5.203554e-03
2109.00,7.631880e-03
2110.00,4.856651e-03
2111.00,8.325687e-03
2112.00,5.377006e-03
2113.00,1.075401e-02
2114.00,4.509747e-03
2115.00,5.203554e-03
2116.00,8.499139e-03
2117.00,3.989391e-03
2118.00,7.631880e-03
2119.00,3.642488e-03
2120.00,8.325687e-03
2121.00,4.856651e-03
2122.00,5.203554e-03
2123.00,9.886753e-03
2124.00,5.203554e-03
2125.00,1.110092e-02
2126.00,2.601777e-03
2127.00,8.325687e-03
2128.00,3.989391e-03
2129.00,4.856651e-03
2130.00,8.325687e-03
2131.00,3.469036e-03
2132.00,6.591169e-03
2133.00,4.683199e-03
2134.00,1.006021e-02
2135.00,4.509747e-03
2136.00,4.336295e-03
2137.00,9.366398e-03
2138.00,4.683199e-03
2139.00,1.006021e-02
2140.00,3.642488e-03
2141.00,8.325687e-03
2142.00,4.683199e-03
2143.00,8.846043e-03
2144.00,4.856651e-03
2145.00,4.336295e-03
2146.00,6.938072e-03
2147.00,3.989391e-03
2148.00,5.550458e-03
2149.00,3.469036e-03
2150.00,6.938072e-03
2151.00,3.815940e-03
2152.00,3.815940e-03
2153.00,1.058056e-02
2154.00,3.469036e-03
2155.00,8.325687e-03
2156.00,3.642488e-03
2157.00,9.366398e-03
2158.00,3.469036e-03
2159.00,3.815940e-03
2160.00,9.192946e-03
2161.00,4.509747e-03
2162.00,8.499139e-03
2163.00,2.948681e-03
2164.00,7.978783e-03
2165.00,4.336295e-03
2166.00,4.856651e-03
2167.00,7.805332e-03
2168.00,3.815940e-03
2169.00,7.284976e-03
2170.00,2.254874e-03
2171.00,9.366398e-03
2172.00,4.856651e-03
2173.00,3.469036e-03
2174.00,7.805332e-03
2175.00,3.642488e-03
2176.00,7.805332e-03
2177.00,3.642488e-03
2178.00,7.284976e-03
2179.00,2.948681e-03
2180.00,3.989391e-03
2181.00,9.886753e-03
2182.00,5.203554e-03
2183.00,8.672590e-03
2184.00,3.642488e-03
2185.00,8.672590e-03
2186.00,3.469036e-03
2187.00,3.122133e-03
2188.00,7.978783e-03
2189.00,5.203554e-03
2190.00,7.111524e-03
2191.00,3.815940e-03
2192.00,9.539850e-03
2193.00,3.989391e-03
2194.00,4.509747e-03
2195.00,7.284976e-03
2196.00,3.815940e-03
2197.00,8.152235e-03
2198.00,5.030103e-03
2199.00,8.325687e-03
2200.00,4.509747e-03
2201.00,3.815940e-03
2202.00,9.019494e-03
2203.00,4.856651e-03
2204.00,7.805332e-03
2205.00,4.336295e-03
2206.00,9.019494e-03
2207.00,2.948681e-03
2208.00,2.601777e-03
2209.00,6.417717e-03
2210.00,3.469036e-03
2211.00,9.019494e-03
2212.00,3.642488e-03
2213.00,8.499139e-03
2214.00,4.509747e-03
2215.00,3.815940e-03
2216.00,8.499139e-03
2217.00,3.815940e-03
2218.00,7.978783e-03
2219.00,3.642488e-03
2220.00,9.539850e-03
2221.00,3.815940e-03
2222.00,3.989391e-03
2223.00,1.006021e-02
2224.00,3.469036e-03
2225.00,9.366398e-03
2226.00,2.254874e-03
2227.00,6.244265e-03
2228.00,2.775229e-03
2229.00,4.162843e-03
2230.00,7.284976e-03
2231.00,5.030103e-03
2232.00,7.978783e-03
2233.00,5.030103e-03
2234.00,7.978783e-03
2235.00,3.122133e-03
2236.00,4.683199e-03
2237.00,7.284976e-03
2238.00,4.336295e-03
2239.00,6.764621e-03
2240.00,3.469036e-03
2241.00,7.111524e-03
2242.00,4.162843e-03
2243.00,4.162843e-03
2244.00,6.938072e-03
2245.00,4.162843e-03
2246.00,7.631880e-03
2247.00,4.336295e-03
2248.00,6.938072e-03
2249.00,3.469036e-03
2250.00,4.336295e-03
2251.00,7.631880e-03
2252.00,4.162843e-03
2253.00,7.458428e-03
2254.00,5.203554e-03
2255.00,5.897362e-03
2256.00,3.295584e-03
2257.00,5.377006e-03
2258.00,9.019494e-03
2259.00,2.775229e-03
2260.00,7.978783e-03
2261.00,4.162843e-03
2262.00,6.764621e-03
2263.00,3.815940e-03
2264.00,2.081422e-03
2265.00,7.805332e-03
2266.00,5.030103e-03
2267.00,7.805332e-03
2268.00,3.122133e-03
2269.00,8.846043e-03
2270.00,3.469036e-03
2271.00,4.509747e-03
2272.00,7.805332e-03
2273.00,4.509747e-03
2274.00,7.284976e-03
2275.00,2.948681e-03
2276.00,8.672590e-03
2277.00,4.336295e-03
2278.00,3.122133e-03
2279.00,7.458428e-03
2280.00,4.509747e-03
2281.00,9.366398e-03
2282.00,4.336295e-03
2283.00,8.846043e-03
2284.00,3.815940e-03
2285.00,3.815940e-03
2286.00,8.846043e-03
2287.00,3.295584e-03
2288.00,9.019494e-03
2289.00,3.469036e-03
2290.00,6.938072e-03
2291.00,3.122133e-03
2292.00,3.989391e-03
2293.00,7.458428e-03
2294.00,3.469036e-03
2295.00,7.458428e-03
2296.00,2.428325e-03
2297.00,8.152235e-03
2298.00,4.683199e-03
2299.00,3.815940e-03
2300.00,6.764621e-03
2301.00,4.162843e-03
2302.00,7.631880e-03
2303.00,3.122133e-03
2304.00,8.672590e-03
2305.00,4.683199e-03
2306.00,3.815940e-03
2307.00,7.978783e-03
2308.00,3.295584e-03
2309.00,7.458428e-03
2310.00,2.601777e-03
2311.00,6.591169e-03
2312.00,3.989391e-03
2313.00,3.469036e-03
2314.00,6.591169e-03
2315.00,3.642488e-03
2316.00,8.325687e-03
2317.00,2.254874e-03
2318.00,8.499139e-03
2319.00,3.815940e-03
2320.00,3.469036e-03
2321.00,9.539850e-03
2322.00,2.948681e-03
2323.00,9.366398e-03
2324.00,3.989391e-03
2325.00,7.111524e-03
2326.00,3.295584e-03
2327.00,2.601777e-03
2328.00,7.458428e-03
2329.00,3.469036e-03
2330.00,6.244265e-03
2331.00,3.122133e-03
2332.00,5.897362e-03
2333.00,3.469036e-03
2334.00,3.989391e-03
2335.00,6.764621e-03
2336.00,4.336295e-03
2337.00,5.550458e-03
2338.00,3.989391e-03
2339.00,7.805332e-03
2340.00,3.989391e-03
2341.00,2.775229e-03
2342.00,9.019494e-03
2343.00,3.469036e-03
2344.00,8.672590e-03
2345.00,2.254874e-03
2346.00,7.111524e-03
2347.00,5.203554e-03
2348.00,2.601777e-03
2349.00,6.417717e-03
2350.00,3.295584e-03
2351.00,7.284976e-03
2352.00,3.989391e-03
2353.00,7.284976e-03
2354.00,4.336295e-03
2355.00,4.856651e-03
2356.00,7.631880e-03
2357.00,2.775229e-03
2358.00,5.723910e-03
2359.00,3.815940e-03
2360.00,6.417717e-03
2361.00,3.815940e-03
2362.00,4.162843e-03
2363.00,8.499139e-03
2364.00,3.469036e-03
2365.00,7.284976e-03
2366.00,3.122133e-03
2367.00,5.723910e-03
2368.00,3.815940e-03
2369.00,3.295584e-03
2370.00,7.111524e-03
2371.00,3.642488e-03
2372.00,5.723910e-03
2373.00,2.601777e-03
2374.00,5.203554e-03
2375.00,2.775229e-03
2376.00,3.815940e-03
2377.00,6.591169e-03
2378.00,3.989391e-03
2379.00,6.764621e-03
2380.00,4.162843e-03
2381.00,6.417717e-03
2382.00,2.601777e-03
2383.00,3.642488e-03
2384.00,7.284976e-03
2385.00,3.469036e-03
2386.00,6.764621e-03
2387.00,2.254874e-03
2388.00,7.111524e-03
2389.00,3.122133e-03
2390.00,3.989391e-03
2391.00,1.023366e-02
2392.00,4.336295e-03
2393.00,7.631880e-03
2394.00,3.989391e-03
2395.00,6.938072e-03
2396.00,2.601777e-03
2397.00,2.081422e-03
2398.00,4.336295e-03
2399.00,4.856651e-03
2400.00,5.377006e-03
2401.00,2.948681e-03
2402.00,6.417717e-03
2403.00,3.295584e-03
2404.00,4.336295e-03
2405.00,7.111524e-03
2406.00,3.815940e-03
2407.00,1.058056e-02
2408.00,4.509747e-03
2409.00,7.284976e-03
2410.00,3.642488e-03
2411.00,3.815940e-03
2412.00,7.111524e-03
2413.00,4.683199e-03
2414.00,6.244265e-03
2415.00,2.775229e-03
2416.00,6.244265e-03
2417.00,3.295584e-03
2418.00,3.815940e-03
2419.00,6.244265e-03
2420.00,4.683199e-03
2421.00,7.978783e-03
2422.00,4.509747e-03
2423.00,6.070813e-03
2424.00,3.815940e-03
2425.00,3.469036e-03
2426.00,6.591169e-03
2427.00,4.336295e-03
2428.00,6.070813e-03
2429.00,3.469036e-03
2430.00,5.723910e-03
2431.00,2.601777e-03
2432.00,3.815940e-03
2433.00,8.152235e-03
2434.00,2.948681e-03
2435.00,7.111524e-03
2436.00,3.295584e-03
2437.00,5.377006e-03
2438.00,2.601777e-03
2439.00,2.254874e-03
2440.00,8.325687e-03
2441.00,3.642488e-03
2442.00,7.111524e-03
2443.00,2.081422e-03
2444.00,5.897362e-03
2445.00,3.295584e-03
2446.00,2.948681e-03
2447.00,8.499139e-03
2448.00,2.775229e-03
2449.00,6.244265e-03
2450.00,3.642488e-03
2451.00,7.284976e-03
2452.00,3.122133e-03
2453.00,4.856651e-03
2454.00,4.683199e-03
2455.00,2.948681e-03
2456.00,7.978783e-03
2457.00,4.509747e-03
2458.00,7.111524e-03
2459.00,2.775229e-03
2460.00,2.081422e-03
2461.00,6.591169e-03
2462.00,4.683199e-03
2463.00,5.723910e-03
2464.00,3.295584e-03
2465.00,7.805332e-03
2466.00,3.989391e-03
2467.00,3.989391e-03
2468.00,7.805332e-03
2469.00,2.428325e-03
2470.00,6.417717e-03
2471.00,3.122133e-03
2472.00,8.325687e-03
2473.00,3.815940e-03
2474.00,3.469036e-03
2475.00,6.591169e-03
2476.00,2.428325e-03
2477.00,5.723910e-03
2478.00,3.642488e-03
2479.00,4.509747e-03
2480.00,3.295584e-03
2481.00,2.775229e-03
2482.00,8.499139e-03
2483.00,2.775229e-03
2484.00,6.244265e-03
2485.00,2.601777e-03
2486.00,6.244265e-03
2487.00,4.162843e-03
2488.00,3.989391e-03
2489.00,7.284976e-03
2490.00,3.469036e-03
2491.00,7.631880e-03
2492.00,2.775229e-03
2493.00,6.938072e-03
2494.00,2.601777e-03
2495.00,2.948681e-03
2496.00,7.111524e-03
2497.00,3.815940e-03
2498.00,6.417717e-03
2499.00,3.295584e-03
2500.00,6.764621e-03
2501.00,3.642488e-03
2502.00,3.469036e-03
2503.00,6.244265e-03
2504.00,4.162843e-03
2505.00,5.550458e-03
2506.00,2.775229e-03
2507.00,6.070813e-03
2508.00,4.336295e-03
2509.00,2.601777e-03
2510.00,5.723910e-03
2511.00,3.122133e-03
2512.00,6.244265e-03
2513.00,2.948681e-03
2514.00,7.111524e-03
2515.00,2.428325e-03
2516.00,2.254874e-03
2517.00,6.070813e-03
2518.00,3.295584e-03
2519.00,4.509747e-03
2520.00,3.122133e-03
2521.00,7.805332e-03
2522.00,3.122133e-03
2523.00,3.122133e-03
2524.00,6.244265e-03
2525.00,2.428325e-03
2526.00,7.111524e-03
2527.00,3.122133e-03
2528.00,7.111524e-03
2529.00,3.815940e-03
2530.00,2.601777e-03
2531.00,6.764621e-03
2532.00,2.948681e-03
2533.00,6.764621e-03
2534.00,2.601777e-03
2535.00,4.336295e-03
2536.00,4.162843e-03
2537.00,4.162843e-03
2538.00,6.764621e-03
2539.00,3.122133e-03
2540.00,5.723910e-03
2541.00,3.295584e-03
2542.00,5.377006e-03
2543.00,3.122133e-03
2544.00,2.081422e-03
2545.00,7.631880e-03
2546.00,2.601777e-03
2547.00,9.886753e-03
2548.00,4.162843e-03
2549.00,5.897362e-03
2550.00,2.948681e-03
2551.00,2.254874e-03
2552.00,8.846043e-03
2553.00,2.775229e-03
2554.00,5.550458e-03
2555.00,3.122133e-03
2556.00,5.377006e-03
2557.00,2.948681e-03
2558.00,3.295584e-03
2559.00,6.591169e-03
2560.00,2.081422e-03
2561.00,4.856651e-03
2562.00,3.469036e-03
2563.00,7.111524e-03
2564.00,3.815940e-03
2565.00,3.642488e-03
2566.00,5.723910e-03
2567.00,3.642488e-03
2568.00,8.325687e-03
2569.00,4.336295e-03
2570.00,7.631880e-03
2571.00,2.601777e-03
2572.00,5.550458e-03
2573.00,1.734518e-03
2574.00,3.989391e-03
2575.00,7.458428e-03
2576.00,2.775229e-03
2577.00,6.417717e-03
2578.00,2.948681e-03
2579.00,5.723910e-03
2580.00,3.469036e-03
2581.00,2.254874e-03
2582.00,6.938072e-03
2583.00,2.775229e-03
2584.00,5.203554e-03
2585.00,8.672590e-04
2586.00,6.417717e-03
2587.00,3.815940e-03
2588.00,3.815940e-03
2589.00,5.203554e-03
2590.00,2.601777e-03
2591.00,6.591169e-03
2592.00,3.642488e-03
2593.00,6.244265e-03
2594.00,3.469036e-03
2595.00,3.815940e-03
2596.00,5.030103e-03
2597.00,2.428325e-03
2598.00,5.550458e-03
2599.00,3.122133e-03
2600.00,4.856651e-03
2601.00,2.948681e-03
2602.00,3.989391e-03
2603.00,4.336295e-03
2604.00,3.122133e-03
2605.00,4.856651e-03
2606.00,2.775229e-03
2607.00,5.030103e-03
2608.00,1.907970e-03
2609.00,2.948681e-03
2610.00,5.897362e-03
2611.00,1.387615e-03
2612.00,6.938072e-03
2613.00,4.162843e-03
2614.00,1.075401e-02
2615.00,6.417717e-03
2616.00,6.417717e-03
2617.00,8.672590e-03
2618.00,2.428325e-03
2619.00,6.417717e-03
2620.00,3.815940e-03
2621.00,5.897362e-03
2622.00,3.295584e-03
2623.00,3.469036e-03
2624.00,6.417717e-03
2625.00,2.601777e-03
2626.00,5.377006e-03
2627.00,4.162843e-03
2628.00,5.203554e-03
2629.00,3.295584e-03
2630.00,3.295584e-03
2631.00,5.897362e-03
2632.00,3.642488e-03
2633.00,5.203554e-03
2634.00,2.601777e-03
2635.00,3.815940e-03
2636.00,2.775229e-03
2637.00,2.948681e-03
2638.00,4.856651e-03
2639.00,2.775229e-03
2640.00,6.070813e-03
2641.00,2.428325e-03
2642.00,4.336295e-03
2643.00,2.601777e-03
2644.00,2.948681e-03
2645.00,3.469036e-03
2646.00,2.601777e-03
2647.00,5.550458e-03
2648.00,2.601777e-03
2649.00,4.683199e-03
2650.00,3.989391e-03
2651.00,3.122133e-03
2652.00,6.591169e-03
2653.00,1.561066e-03
2654.00,4.856651e-03
2655.00,3.815940e-03
2656.00,6.938072e-03
2657.00,2.601777e-03
2658.00,3.989391e-03
2659.00,6.244265e-03
2660.00,2.775229e-03
2661.00,5.550458e-03
2662.00,3.642488e-03
2663.00,4.162843e-03
2664.00,1.734518e-03
2665.00,3.815940e-03
2666.00,6.070813e-03
2667.00,2.254874e-03
2668.00,5.897362e-03
2669.00,2.428325e-03
2670.00,4.683199e-03
2671.00,2.775229e-03
2672.00,3.295584e-03
2673.00,6.417717e-03
2674.00,3.295584e-03
2675.00,5.550458e-03
2676.00,3.815940e-03
2677.00,5.897362e-03
2678.00,2.428325e-03
2679.00,4.509747e-03
2680.00,3.469036e-03
2681.00,2.254874e-03
2682.00,5.550458e-03
2683.00,1.734518e-03
2684.00,4.856651e-03
2685.00,2.601777e-03
2686.00,3.815940e-03
2687.00,6.938072e-03
2688.00,3.295584e-03
2689.00,6.244265e-03
2690.00,2.601777e-03
2691.00,4.162843e-03
2692.00,2.601777e-03
2693.00,3.122133e-03
2694.00,3.989391e-03
2695.00,3.295584e-03
2696.00,6.070813e-03
2697.00,2.428325e-03
2698.00,3.815940e-03
2699.00,1.734518e-03
2700.00,2.601777e-03
2701.00,6.244265e-03
2702.00,3.815940e-03
2703.00,4.683199e-03
2704.00,2.254874e-03
2705.00,5.897362e-03
2706.00,2.775229e-03
2707.00,2.428325e-03
2708.00,6.764621e-03
2709.00,2.254874e-03
2710.00,6.591169e-03
2711.00,2.254874e-03
2712.00,4.856651e-03
2713.00,2.948681e-03
2714.00,3.642488e-03
2715.00,4.683199e-03
2716.00,2.254874e-03
2717.00,5.723910e-03
2718.00,2.428325e-03
2719.00,4.162843e-03
2720.00,1.387615e-03
2721.00,2.254874e-03
2722.00,3.815940e-03
2723.00,2.601777e-03
2724.00,4.683199e-03
2725.00,2.601777e-03
2726.00,4.683199e-03
2727.00,3.989391e-03
2728.00,2.428325e-03
2729.00,6.938072e-03
2730.00,2.254874e-03
2731.00,4.856651e-03
2732.00,3.122133e-03
2733.00,5.377006e-03
2734.00,1.214163e-03
2735.00,2.428325e-03
2736.00,6.417717e-03
2737.00,1.734518e-03
2738.00,7.805332e-03
2739.00,2.775229e-03
2740.00,4.162843e-03
2741.00,3.469036e-03
2742.00,3.295584e-03
2743.00,6.417717e-03
2744.00,2.948681e-03
2745.00,6.244265e-03
2746.00,1.907970e-03
2747.00,5.030103e-03
2748.00,3.122133e-03
2749.00,2.428325e-03
2750.00,6.070813e-03
2751.00,3.122133e-03
2752.00,4.336295e-03
2753.00,2.428325e-03
2754.00,5.203554e-03
2755.00,3.469036e-03
2756.00,3.642488e-03
2757.00,6.070813e-03
2758.00,3.469036e-03
2759.00,5.723910e-03
2760.00,4.162843e-03
2761.00,5.377006e-03
2762.00,3.642488e-03
2763.00,4.162843e-03
2764.00,5.030103e-03
2765.00,3.469036e-03
2766.00,3.122133e-03
2767.00,2.428325e-03
2768.00,5.377006e-03
2769.00,2.948681e-03
2770.00,2.254874e-03
2771.00,6.591169e-03
2772.00,3.122133e-03
2773.00,5.030103e-03
2774.00,3.122133e-03
2775.00,5.030103e-03
2776.00,3.815940e-03
2777.00,3.642488e-03
2778.00,4.336295e-03
2779.00,4.336295e-03
2780.00,5.203554e-03
2781.00,2.948681e-03
2782.00,5.723910e-03
2783.00,1.907970e-03
2784.00,2.775229e-03
2785.00,4.856651e-03
2786.00,2.081422e-03
2787.00,3.989391e-03
2788.00,2.428325e-03
2789.00,4.336295e-03
2790.00,3.815940e-03
2791.00,1.907970e-03
2792.00,4.336295e-03
2793.00,1.040711e-03
2794.00,5.550458e-03
2795.00,3.295584e-03
2796.00,3.642488e-03
2797.00,1.734518e-03
2798.00,2.081422e-03
2799.00,7.111524e-03
2800.00,1.561066e-03
2801.00,6.591169e-03
2802.00,2.601777e-03
2803.00,5.203554e-03
2804.00,2.601777e-03
2805.00,2.081422e-03
2806.00,6.591169e-03
2807.00,3.815940e-03
2808.00,6.244265e-03
2809.00,2.775229e-03
2810.00,6.244265e-03
2811.00,1.387615e-03
2812.00,1.734518e-03
2813.00,6.764621e-03
2814.00,3.295584e-03
2815.00,6.244265e-03
2816.00,2.081422e-03
2817.00,6.417717e-03
2818.00,2.601777e-03
2819.00,2.254874e-03
2820.00,5.723910e-03
2821.00,2.428325e-03
2822.00,4.162843e-03
2823.00,2.601777e-03
2824.00,3.989391e-03
2825.00,2.254874e-03
2826.00,3.122133e-03
2827.00,4.509747e-03
2828.00,2.428325e-03
2829.00,3.295584e-03
2830.00,2.775229e-03
2831.00,4.856651e-03
2832.00,2.601777e-03
2833.00,4.336295e-03
2834.00,4.162843e-03
2835.00,2.254874e-03
2836.00,5.723910e-03
2837.00,2.948681e-03
2838.00,5.550458e-03
2839.00,2.775229e-03
2840.00,2.948681e-03
2841.00,6.070813e-03
2842.00,4.336295e-03
2843.00,4.336295e-03
2844.00,3.815940e-03
2845.00,4.683199e-03
2846.00,2.775229e-03
2847.00,2.081422e-03
2848.00,5.203554e-03
2849.00,1.734518e-03
2850.00,5.897362e-03
2851.00,4.336295e-03
2852.00,5.030103e-03
2853.00,2.081422e-03
2854.00,2.775229e-03
2855.00,7.978783e-03
2856.00,3.295584e-03
2857.00,4.856651e-03
2858.00,1.561066e-03
2859.00,3.815940e-03
2860.00,2.428325e-03
2861.00,2.254874e-03
2862.00,5.203554e-03
2863.00,2.081422e-03
2864.00,3.642488e-03
2865.00,3.122133e-03
2866.00,5.723910e-03
2867.00,3.122133e-03
2868.00,2.428325e-03
2869.00,5.030103e-03
2870.00,2.081422e-03
2871.00,6.417717e-03
2872.00,3.295584e-03
2873.00,6.070813e-03
2874.00,3.642488e-03
2875.00,2.254874e-03
2876.00,5.030103e-03
2877.00,3.989391e-03
2878.00,4.856651e-03
2879.00,1.907970e-03
2880.00,4.336295e-03
2881.00,3.469036e-03
2882.00,2.601777e-03
2883.00,6.070813e-03
2884.00,2.775229e-03
2885.00,6.244265e-03
2886.00,1.734518e-03
2887.00,4.162843e-03
2888.00,2.428325e-03
2889.00,3.989391e-03
2890.00,5.723910e-03
2891.00,3.642488e-03
2892.00,5.723910e-03
2893.00,1.907970e-03
2894.00,6.244265e-03
2895.00,2.081422e-03
2896.00,2.254874e-03
2897.00,6.417717e-03
2898.00,3.469036e-03
2899.00,3.815940e-03
2900.00,2.081422e-03
2901.00,4.336295e-03
2902.00,3.815940e-03
2903.00,3.469036e-03
2904.00,5.550458e-03
2905.00,3.295584e-03
2906.00,4.509747e-03
2907.00,2.254874e-03
2908.00,4.856651e-03
2909.00,3.642488e-03
2910.00,2.081422e-03
2911.00,4.336295e-03
2912.00,3.295584e-03
2913.00,4.336295e-03
2914.00,1.907970e-03
2915.00,5.377006e-03
2916.00,2.948681e-03
2917.00,1.907970e-03
2918.00,4.509747e-03
2919.00,2.948681e-03
2920.00,5.377006e-03
2921.00,4.336295e-03
2922.00,5.377006e-03
2923.00,3.469036e-03
2924.00,2.775229e-03
2925.00,3.815940e-03
2926.00,2.428325e-03
2927.00,3.989391e-03
2928.00,2.254874e-03
2929.00,4.509747e-03
2930.00,2.775229e-03
2931.00,1.214163e-03
2932.00,5.550458e-03
2933.00,1.387615e-03
2934.00,6.070813e-03
2935.00,1.907970e-03
2936.00,6.591169e-03
2937.00,1.907970e-03
2938.00,1.907970e-03
2939.00,3.469036e-03
2940.00,1.907970e-03
2941.00,4.683199e-03
2942.00,3.469036e-03
2943.00,7.458428e-03
2944.00,3.122133e-03
2945.00,1.907970e-03
2946.00,3.989391e-03
2947.00,2.428325e-03
2948.00,5.377006e-03
2949.00,2.601777e-03
2950.00,3.122133e-03
2951.00,2.775229e-03
2952.00,2.601777e-03
2953.00,6.938072e-03
2954.00,2.081422e-03
2955.00,4.336295e-03
2956.00,1.907970e-03
2957.00,5.723910e-03
2958.00,2.081422e-03
2959.00,3.122133e-03
2960.00,6.591169e-03
2961.00,2.601777e-03
2962.00,4.509747e-03
2963.00,1.561066e-03
2964.00,4.509747e-03
2965.00,2.081422e-03
2966.00,2.948681e-03
2967.00,5.377006e-03
2968.00,2.254874e-03
2969.00,5.203554e-03
2970.00,1.907970e-03
2971.00,7.458428e-03
2972.00,1.040711e-03
2973.00,1.561066e-03
2974.00,5.897362e-03
2975.00,3.295584e-03
2976.00,6.417717e-03
2977.00,2.081422e-03
2978.00,3.469036e-03
2979.00,3.295584e-03
2980.00,2.254874e-03
2981.00,5.203554e-03
2982.00,3.295584e-03
2983.00,3.815940e-03
2984.00,2.775229e-03
2985.00,6.591169e-03
2986.00,1.734518e-03
2987.00,1.387615e-03
2988.00,5.377006e-03
2989.00,2.948681e-03
2990.00,4.683199e-03
2991.00,3.295584e-03
2992.00,5.030103e-03
2993.00,2.428325e-03
2994.00,2.254874e-03
2995.00,6.070813e-03
2996.00,1.907970e-03
2997.00,3.642488e-03
2998.00,2.254874e-03
2999.00,3.815940e-03
3000.00,2.601777e-03
3001.00,5.030103e-03
3002.00,2.601777e-03
3003.00,1.561066e-03
3004.00,5.897362e-03
3005.00,2.428325e-03
3006.00,4.162843e-03
3007.00,3.815940e-03
3008.00,4.683199e-03
3009.00,2.601777e-03
3010.00,1.734518e-03
3011.00,5.030103e-03
3012.00,2.428325e-03
3013.00,5.030103e-03
3014.00,2.775229e-03
3015.00,5.897362e-03
3016.00,1.907970e-03
3017.00,1.907970e-03
3018.00,4.683199e-03
3019.00,2.601777e-03
3020.00,4.509747e-03
3021.00,2.775229e-03
3022.00,4.162843e-03
3023.00,1.387615e-03
3024.00,2.081422e-03
3025.00,3.815940e-03
3026.00,2.081422e-03
3027.00,4.683199e-03
3028.00,2.775229e-03
3029.00,6.591169e-03
3030.00,2.081422e-03
3031.00,3.469036e-03
3032.00,3.815940e-03
3033.00,2.601777e-03
3034.00,7.111524e-03
3035.00,3.122133e-03
3036.00,5.030103e-03
3037.00,1.561066e-03
3038.00,1.907970e-03
3039.00,3.642488e-03
3040.00,3.122133e-03
3041.00,5.377006e-03
3042.00,2.254874e-03
3043.00,5.550458e-03
3044.00,1.387615e-03
3045.00,2.428325e-03
3046.00,6.244265e-03
3047.00,2.601777e-03
3048.00,4.162843e-03
3049.00,1.734518e-03
3050.00,4.856651e-03
3051.00,2.601777e-03
3052.00,1.907970e-03
3053.00,4.856651e-03
3054.00,2.775229e-03
3055.00,2.601777e-03
3056.00,2.254874e-03
3057.00,4.856651e-03
3058.00,2.254874e-03
3059.00,2.081422e-03
3060.00,4.336295e-03
3061.00,1.734518e-03
3062.00,6.764621e-03
3063.00,1.907970e-03
3064.00,3.989391e-03
3065.00,3.642488e-03
3066.00,2.428325e-03
3067.00,6.417717e-03
3068.00,2.254874e-03
3069.00,4.856651e-03
3070.00,2.254874e-03
3071.00,5.030103e-03
3072.00,2.254874e-03
3073.00,1.907970e-03
3074.00,4.856651e-03
3075.00,1.561066e-03
3076.00,3.642488e-03
3077.00,2.081422e-03
3078.00,5.723910e-03
3079.00,2.081422e-03
3080.00,2.601777e-03
3081.00,4.683199e-03
3082.00,3.122133e-03
3083.00,4.683199e-03
3084.00,2.254874e-03
3085.00,3.469036e-03
3086.00,1.734518e-03
3087.00,2.428325e-03
3088.00,3.989391e-03
3089.00,1.907970e-03
3090.00,4.509747e-03
3091.00,2.775229e-03
3092.00,4.856651e-03
3093.00,3.295584e-03
3094.00,2.775229e-03
3095.00,4.856651e-03
3096.00,1.734518e-03
3097.00,5.203554e-03
3098.00,1.561066e-03
3099.00,5.030103e-03
3100.00,1.387615e-03
3101.00,1.907970e-03
3102.00,5.377006e-03
3103.00,3.122133e-03
3104.00,5.897362e-03
3105.00,8.672590e-04
3106.00,4.683199e-03
3107.00,2.428325e-03
3108.00,3.122133e-03
3109.00,3.295584e-03
3110.00,2.775229e-03
3111.00,5.723910e-03
3112.00,2.081422e-03
3113.00,4.509747e-03
3114.00,2.081422e-03
3115.00,3.642488e-03
3116.00,5.723910e-03
3117.00,3.122133e-03
3118.00,4.162843e-03
3119.00,3.122133e-03
3120.00,6.244265e-03
3121.00,1.907970e-03
3122.00,2.081422e-03
3123.00,6.070813e-03
3124.00,2.428325e-03
3125.00,4.336295e-03
3126.00,2.948681e-03
3127.00,4.683199e-03
3128.00,2.428325e-03
3129.00,2.601777e-03
3130.00,5.030103e-03
3131.00,2.948681e-03
3132.00,4.336295e-03
3133.00,2.081422e-03
3134.00,2.948681e-03
3135.00,2.081422e-03
3136.00,2.081422e-03
3137.00,4.683199e-03
3138.00,2.948681e-03
3139.00,4.683199e-03
3140.00,1.907970e-03
3141.00,3.642488e-03
3142.00,2.081422e-03
3143.00,2.601777e-03
3144.00,3.815940e-03
3145.00,1.907970e-03
3146.00,5.550458e-03
3147.00,1.907970e-03
3148.00,3.642488e-03
3149.00,2.775229e-03
3150.00,1.561066e-03
3151.00,4.856651e-03
3152.00,2.254874e-03
3153.00,5.550458e-03
3154.00,1.734518e-03
3155.00,3.642488e-03
3156.00,1.907970e-03
3157.00,1.734518e-03
3158.00,4.162843e-03
3159.00,1.214163e-03
3160.00,4.683199e-03
3161.00,2.428325e-03
3162.00,3.122133e-03
3163.00,2.254874e-03
3164.00,2.254874e-03
3165.00,3.295584e-03
3166.00,3.295584e-03
3167.00,5.203554e-03
3168.00,2.601777e-03
3169.00,5.897362e-03
3170.00,3.295584e-03
3171.00,2.081422e-03
3172.00,4.856651e-03
3173.00,2.254874e-03
3174.00,3.989391e-03
3175.00,1.907970e-03
3176.00,5.550458e-03
3177.00,2.601777e-03
3178.00,1.734518e-03
3179.00,4.509747e-03
3180.00,2.428325e-03
3181.00,5.203554e-03
3182.00,2.081422e-03
3183.00,6.764621e-03
3184.00,2.081422e-03
3185.00,1.561066e-03
3186.00,5.030103e-03
3187.00,2.081422e-03
3188.00,3.989391e-03
3189.00,2.775229e-03
3190.00,4.509747e-03
3191.00,2.601777e-03
3192.00,1.387615e-03
3193.00,3.295584e-03
3194.00,1.561066e-03
3195.00,4.683199e-03
3196.00,1.561066e-03
3197.00,5.377006e-03
3198.00,3.295584e-03
3199.00,2.081422e-03
3200.00,4.162843e-03
3201.00,1.561066e-03
3202.00,2.775229e-03
3203.00,2.601777e-03
3204.00,4.509747e-03
3205.00,1.214163e-03
3206.00,3.122133e-03
3207.00,5.377006e-03
3208.00,2.081422e-03
3209.00,4.336295e-03
3210.00,1.907970e-03
3211.00,4.162843e-03
3212.00,2.428325e-03
3213.00,3.295584e-03
3214.00,5.377006e-03
3215.00,3.122133e-03
3216.00,2.428325e-03
3217.00,2.254874e-03
3218.00,4.509747e-03
3219.00,2.081422e-03
3220.00,1.907970e-03
3221.00,6.070813e-03
3222.00,3.815940e-03
3223.00,4.336295e-03
3224.00,2.254874e-03
3225.00,4.856651e-03
3226.00,3.815940e-03
3227.00,1.040711e-03
3228.00,5.203554e-03
3229.00,2.428325e-03
3230.00,4.509747e-03
3231.00,2.254874e-03
3232.00,3.989391e-03
3233.00,2.081422e-03
3234.00,2.948681e-03
3235.00,4.336295e-03
3236.00,2.775229e-03
3237.00,3.815940e-03
3238.00,2.081422e-03
3239.00,4.336295e-03
3240.00,2.601777e-03
3241.00,1.734518e-03
3242.00,5.550458e-03
3243.00,2.081422e-03
3244.00,4.856651e-03
3245.00,1.734518e-03
3246.00,4.336295e-03
3247.00,2.948681e-03
3248.00,2.428325e-03
3249.00,4.509747e-03
3250.00,2.428325e-03
3251.00,4.509747e-03
3252.00,1.734518e-03
3253.00,3.122133e-03
3254.00,1.561066e-03
3255.00,2.601777e-03
3256.00,4.509747e-03
3257.00,1.561066e-03
3258.00,4.336295e-03
3259.00,1.561066e-03
3260.00,5.203554e-03
3261.00,2.254874e-03
3262.00,3.295584e-03
3263.00,4.509747e-03
3264.00,2.948681e-03
3265.00,3.642488e-03
3266.00,1.561066e-03
3267.00,4.509747e-03
3268.00,1.734518e-03
3269.00,2.081422e-03
3270.00,4.162843e-03
3271.00,1.387615e-03
3272.00,4.856651e-03
3273.00,1.040711e-03
3274.00,4.509747e-03
3275.00,2.601777e-03
3276.00,2.601777e-03
3277.00,3.642488e-03
3278.00,2.254874e-03
3279.00,5.030103e-03
3280.00,1.387615e-03
3281.00,6.417717e-03
3282.00,1.907970e-03
3283.00,2.775229e-03
3284.00,4.683199e-03
3285.00,2.081422e-03
3286.00,4.856651e-03
3287.00,2.428325e-03
3288.00,4.336295e-03
3289.00,1.907970e-03
3290.00,1.907970e-03
3291.00,4.162843e-03
3292.00,1.561066e-03
3293.00,4.336295e-03
3294.00,1.734518e-03
3295.00,4.683199e-03
3296.00,2.081422e-03
3297.00,2.254874e-03
3298.00,4.336295e-03
3299.00,2.254874e-03
3300.00,3.815940e-03
3301.00,2.081422e-03
3302.00,4.162843e-03
3303.00,1.907970e-03
3304.00,3.469036e-03
3305.00,4.683199e-03
3306.00,1.561066e-03
3307.00,4.856651e-03
3308.00,1.907970e-03
3309.00,4.683199e-03
3310.00,1.561066e-03
3311.00,1.734518e-03
3312.00,3.989391e-03
3313.00,2.601777e-03
3314.00,2.601777e-03
3315.00,2.601777e-03
3316.00,5.550458e-03
3317.00,2.601777e-03
3318.00,1.907970e-03
3319.00,3.295584e-03
3320.00,1.214163e-03
3321.00,3.815940e-03
3322.00,3.122133e-03
3323.00,4.336295e-03
3324.00,2.601777e-03
3325.00,2.601777e-03
3326.00,3.989391e-03
3327.00,2.775229e-03
3328.00,2.948681e-03
3329.00,1.734518e-03
3330.00,4.162843e-03
3331.00,1.561066e-03
3332.00,2.428325e-03
3333.00,4.509747e-03
3334.00,2.601777e-03
3335.00,4.336295e-03
3336.00,2.254874e-03
3337.00,3.815940e-03
3338.00,2.428325e-03
3339.00,1.214163e-03
3340.00,4.683199e-03
3341.00,2.775229e-03
3342.00,4.683199e-03
3343.00,1.734518e-03
3344.00,4.509747e-03
3345.00,3.642488e-03
3346.00,1.907970e-03
3347.00,4.856651e-03
3348.00,2.775229e-03
3349.00,3.469036e-03
3350.00,2.081422e-03
3351.00,4.162843e-03
3352.00,1.561066e-03
3353.00,2.081422e-03
3354.00,4.336295e-03
3355.00,1.561066e-03
3356.00,5.203554e-03
3357.00,1.734518e-03
3358.00,4.162843e-03
3359.00,1.040711e-03
3360.00,3.295584e-03
3361.00,4.509747e-03
3362.00,2.428325e-03
3363.00,6.070813e-03
3364.00,2.081422e-03
3365.00,4.336295e-03
3366.00,1.734518e-03
3367.00,3.989391e-03
3368.00,3.295584e-03
3369.00,1.734518e-03
3370.00,4.336295e-03
3371.00,2.948681e-03
3372.00,3.815940e-03
3373.00,1.907970e-03
3374.00,2.775229e-03
3375.00,3.122133e-03
3376.00,1.040711e-03
3377.00,4.856651e-03
3378.00,1.387615e-03
3379.00,4.683199e-03
3380.00,2.254874e-03
3381.00,2.428325e-03
3382.00,3.989391e-03
3383.00,1.907970e-03
3384.00,3.989391e-03
3385.00,1.214163e-03
3386.00,4.856651e-03
3387.00,2.254874e-03
3388.00,1.734518e-03
3389.00,2.948681e-03
3390.00,1.214163e-03
3391.00,3.989391e-03
3392.00,1.387615e-03
3393.00,2.601777e-03
3394.00,1.040711e-03
3395.00,1.907970e-03
3396.00,3.122133e-03
3397.00,1.734518e-03
3398.00,5.030103e-03
3399.00,2.775229e-03
3400.00,3.989391e-03
3401.00,1.907970e-03
3402.00,2.254874e-03
3403.00,4.683199e-03
3404.00,2.081422e-03
3405.00,3.122133e-03
3406.00,1.040711e-03
3407.00,6.417717e-03
3408.00,2.254874e-03
3409.00,2.254874e-03
3410.00,3.469036e-03
3411.00,2.775229e-03
3412.00,4.856651e-03
3413.00,2.601777e-03
3414.00,3.989391e-03
3415.00,2.081422e-03
3416.00,2.601777e-03
3417.00,3.642488e-03
3418.00,2.428325e-03
3419.00,5.030103e-03
3420.00,3.295584e-03
3421.00,5.030103e-03
3422.00,1.214163e-03
3423.00,2.254874e-03
3424.00,3.469036e-03
3425.00,2.254874e-03
3426.00,4.856651e-03
3427.00,1.907970e-03
3428.00,3.122133e-03
3429.00,2.428325e-03
3430.00,4.336295e-03
3431.00,1.561066e-03
3432.00,1.734518e-03
3433.00,4.856651e-03
3434.00,2.601777e-03
3435.00,3.642488e-03
3436.00,8.672590e-04
3437.00,5.030103e-03
3438.00,1.734518e-03
3439.00,1.040711e-03
3440.00,3.989391e-03
3441.00,2.254874e-03
3442.00,4.856651e-03
3443.00,1.734518e-03
3444.00,4.856651e-03
3445.00,1.907970e-03
3446.00,2.601777e-03
3447.00,3.469036e-03
3448.00,2.254874e-03
3449.00,2.428325e-03
3450.00,1.561066e-03
3451.00,3.989391e-03
3452.00,2.254874e-03
3453.00,2.601777e-03
3454.00,6.244265e-03
3455.00,1.040711e-03
3456.00,3.469036e-03
3457.00,1.040711e-03
3458.00,3.642488e-03
3459.00,1.907970e-03
3460.00,1.734518e-03
3461.00,4.336295e-03
3462.00,2.775229e-03
3463.00,6.591169e-03
3464.00,1.907970e-03
3465.00,3.989391e-03
3466.00,1.214163e-03
3467.00,1.907970e-03
3468.00,4.162843e-03
3469.00,2.775229e-03
3470.00,4.856651e-03
3471.00,1.561066e-03
3472.00,3.642488e-03
3473.00,1.561066e-03
3474.00,2.601777e-03
3475.00,4.509747e-03
3476.00,1.387615e-03
3477.00,3.122133e-03
3478.00,2.601777e-03
3479.00,2.948681e-03
3480.00,1.040711e-03
3481.00,2.254874e-03
3482.00,4.683199e-03
3483.00,1.734518e-03
3484.00,4.509747e-03
3485.00,2.601777e-03
3486.00,3.122133e-03
3487.00,1.907970e-03
3488.00,1.734518e-03
3489.00,2.775229e-03
3490.00,1.907970e-03
3491.00,3.469036e-03
3492.00,6.938073e-04
3493.00,3.815940e-03
3494.00,2.081422e-03
3495.00,2.081422e-03
3496.00,3.122133e-03
3497.00,1.040711e-03
3498.00,4.683199e-03
3499.00,1.907970e-03
3500.00,2.428325e-03
3501.00,1.734518e-03
3502.00,1.907970e-03
3503.00,3.642488e-03
3504.00,1.561066e-03
3505.00,2.948681e-03
3506.00,2.775229e-03
3507.00,1.734518e-03
3508.00,1.734518e-03
3509.00,3.122133e-03
3510.00,5.897362e-03
3511.00,2.428325e-03
3512.00,3.642488e-03
3513.00,1.214163e-03
3514.00,3.469036e-03
3515.00,2.081422e-03
3516.00,2.254874e-03
3517.00,5.030103e-03
3518.00,1.734518e-03
3519.00,2.775229e-03
3520.00,2.775229e-03
3521.00,3.989391e-03
3522.00,2.428325e-03
3523.00,2.428325e-03
3524.00,3.295584e-03
3525.00,2.081422e-03
3526.00,3.815940e-03
3527.00,2.601777e-03
3528.00,4.162843e-03
3529.00,1.561066e-03
3530.00,2.428325e-03
3531.00,4.856651e-03
3532.00,2.081422e-03
3533.00,3.815940e-03
3534.00,1.040711e-03
3535.00,4.683199e-03
3536.00,1.387615e-03
3537.00,2.081422e-03
3538.00,5.550458e-03
3539.00,2.254874e-03
3540.00,5.897362e-03
3541.00,2.428325e-03
3542.00,3.469036e-03
3543.00,2.775229e-03
3544.00,2.601777e-03
3545.00,2.948681e-03
3546.00,2.601777e-03
3547.00,2.775229e-03
3548.00,1.387615e-03
3549.00,5.723910e-03
3550.00,2.948681e-03
3551.00,1.907970e-03
3552.00,2.948681e-03
3553.00,2.428325e-03
3554.00,4.856651e-03
3555.00,1.214163e-03
3556.00,3.469036e-03
3557.00,2.601777e-03
3558.00,1.387615e-03
3559.00,3.642488e-03
3560.00,2.948681e-03
3561.00,4.336295e-03
3562.00,2.081422e-03
3563.00,2.428325e-03
3564.00,1.734518e-03
3565.00,1.214163e-03
3566.00,3.989391e-03
3567.00,1.387615e-03
3568.00,4.162843e-03
3569.00,3.122133e-03
3570.00,3.122133e-03
3571.00,1.907970e-03
3572.00,1.387615e-03
3573.00,4.336295e-03
3574.00,2.081422e-03
3575.00,3.642488e-03
3576.00,2.081422e-03
3577.00,3.469036e-03
3578.00,2.254874e-03
3579.00,3.122133e-03
3580.00,4.336295e-03
3581.00,1.040711e-03
3582.00,4.509747e-03
3583.00,2.081422e-03
3584.00,5.203554e-03
3585.00,1.214163e-03
3586.00,1.561066e-03
3587.00,3.815940e-03
3588.00,1.561066e-03
3589.00,3.469036e-03
3590.00,2.081422e-03
3591.00,5.030103e-03
3592.00,1.907970e-03
3593.00,2.254874e-03
3594.00,3.295584e-03
3595.00,1.907970e-03
3596.00,5.897362e-03
3597.00,1.907970e-03
3598.00,4.509747e-03
3599.00,2.601777e-03
3600.00,2.428325e-03
3601.00,2.254874e-03
3602.00,1.040711e-03
3603.00,3.642488e-03
3604.00,1.907970e-03
3605.00,4.509747e-03
3606.00,1.214163e-03
3607.00,1.734518e-03
3608.00,2.081422e-03
3609.00,1.561066e-03
3610.00,4.336295e-03
3611.00,2.081422e-03
3612.00,4.162843e-03
3613.00,1.561066e-03
3614.00,2.254874e-03
3615.00,2.428325e-03
3616.00,2.081422e-03
3617.00,3.815940e-03
3618.00,1.561066e-03
3619.00,4.856651e-03
3620.00,1.387615e-03
3621.00,2.428325e-03
3622.00,3.989391e-03
3623.00,2.775229e-03
3624.00,3.989391e-03
3625.00,2.254874e-03
3626.00,3.815940e-03
3627.00,2.948681e-03
3628.00,2.775229e-03
3629.00,4.336295e-03
3630.00,2.775229e-03
3631.00,3.815940e-03
3632.00,2.428325e-03
3633.00,2.775229e-03
3634.00,1.907970e-03
3635.00,1.734518e-03
3636.00,2.601777e-03
3637.00,1.734518e-03
3638.00,2.254874e-03
3639.00,1.561066e-03
3640.00,3.815940e-03
3641.00,2.601777e-03
3642.00,2.254874e-03
3643.00,4.162843e-03
3644.00,2.948681e-03
3645.00,2.601777e-03
3646.00,1.734518e-03
3647.00,4.162843e-03
3648.00,1.214163e-03
3649.00,2.254874e-03
3650.00,4.856651e-03
3651.00,1.734518e-03
3652.00,2.948681e-03
3653.00,1.387615e-03
3654.00,2.775229e-03
3655.00,2.081422e-03
3656.00,6.938073e-04
3657.00,3.989391e-03
3658.00,1.734518e-03
3659.00,3.642488e-03
3660.00,1.907970e-03
3661.00,3.295584e-03
3662.00,1.214163e-03
3663.00,1.907970e-03
3664.00,4.162843e-03
3665.00,1.734518e-03
3666.00,4.683199e-03
3667.00,1.561066e-03
3668.00,2.948681e-03
3669.00,2.254874e-03
3670.00,1.907970e-03
3671.00,4.162843e-03
3672.00,1.907970e-03
3673.00,4.162843e-03
3674.00,2.254874e-03
3675.00,4.683199e-03
3676.00,1.214163e-03
3677.00,1.734518e-03
3678.00,4.336295e-03
3679.00,3.469036e-03
3680.00,4.336295e-03
3681.00,1.907970e-03
3682.00,3.469036e-03
3683.00,2.948681e-03
3684.00,2.081422e-03
3685.00,4.336295e-03
3686.00,2.081422e-03
3687.00,3.815940e-03
3688.00,1.040711e-03
3689.00,2.948681e-03
3690.00,1.907970e-03
3691.00,2.948681e-03
3692.00,2.428325e-03
3693.00,1.214163e-03
3694.00,3.295584e-03
3695.00,2.081422e-03
3696.00,3.815940e-03
3697.00,1.214163e-03
3698.00,2.081422e-03
3699.00,3.295584e-03
3700.00,1.040711e-03
3701.00,2.081422e-03
3702.00,1.561066e-03
3703.00,3.815940e-03
3704.00,8.672590e-04
3705.00,1.907970e-03
3706.00,3.122133e-03
3707.00,2.081422e-03
3708.00,3.469036e-03
3709.00,1.734518e-03
3710.00,3.469036e-03
3711.00,3.989391e-03
3712.00,1.907970e-03
3713.00,3.295584e-03
3714.00,1.214163e-03
3715.00,3.815940e-03
3716.00,2.254874e-03
3717.00,3.642488e-03
3718.00,3.989391e-03
3719.00,1.561066e-03
3720.00,2.601777e-03
3721.00,2.428325e-03
3722.00,3.469036e-03
3723.00,1.561066e-03
3724.00,2.601777e-03
3725.00,8.672590e-04
3726.00,3.469036e-03
3727.00,3.642488e-03
3728.00,2.254874e-03
3729.00,2.601777e-03
3730.00,1.734518e-03
3731.00,2.428325e-03
3732.00,2.948681e-03
3733.00,2.254874e-03
3734.00,3.295584e-03
3735.00,8.672590e-04
3736.00,3.122133e-03
3737.00,1.907970e-03
3738.00,3.815940e-03
3739.00,2.428325e-03
3740.00,1.734518e-03
3741.00,3.122133e-03
3742.00,1.561066e-03
3743.00,4.336295e-03
3744.00,2.428325e-03
3745.00,3.642488e-03
3746.00,3.122133e-03
3747.00,1.734518e-03
3748.00,3.642488e-03
3749.00,1.734518e-03
3750.00,4.336295e-03
3751.00,6.938073e-04
3752.00,3.815940e-03
3753.00,2.428325e-03
3754.00,2.601777e-03
3755.00,2.775229e-03
3756.00,1.040711e-03
3757.00,4.162843e-03
3758.00,2.254874e-03
3759.00,4.683199e-03
3760.00,1.734518e-03
3761.00,1.214163e-03
3762.00,3.295584e-03
3763.00,2.428325e-03
3764.00,3.642488e-03
3765.00,1.040711e-03
3766.00,3.642488e-03
3767.00,1.907970e-03
3768.00,1.907970e-03
3769.00,4.683199e-03
3770.00,1.561066e-03
3771.00,3.815940e-03
3772.00,1.561066e-03
3773.00,2.948681e-03
3774.00,2.081422e-03
3775.00,2.948681e-03
3776.00,5.203554e-03
3777.00,1.561066e-03
3778.00,3.295584e-03
3779.00,1.561066e-03
3780.00,3.469036e-03
3781.00,1.214163e-03
3782.00,2.254874e-03
3783.00,4.336295e-03
3784.00,6.938073e-04
3785.00,3.122133e-03
3786.00,2.428325e-03
3787.00,2.254874e-03
3788.00,1.214163e-03
3789.00,1.907970e-03
3790.00,3.989391e-03
3791.00,1.561066e-03
3792.00,2.948681e-03
3793.00,1.214163e-03
3794.00,3.295584e-03
3795.00,1.561066e-03
3796.00,1.734518e-03
3797.00,3.469036e-03
3798.00,2.081422e-03
3799.00,3.815940e-03
3800.00,1.907970e-03
3801.00,2.081422e-03
3802.00,2.254874e-03
3803.00,1.907970e-03
3804.00,3.122133e-03
3805.00,2.081422e-03
3806.00,2.601777e-03
3807.00,1.214163e-03
3808.00,3.642488e-03
3809.00,2.081422e-03
3810.00,2.254874e-03
3811.00,3.989391e-03
3812.00,2.081422e-03
3813.00,3.989391e-03
3814.00,1.561066e-03
3815.00,2.428325e-03
3816.00,1.907970e-03
3817.00,1.387615e-03
3818.00,3.989391e-03
3819.00,1.387615e-03
3820.00,4.162843e-03
3821.00,2.254874e-03
3822.00,3.122133e-03
3823.00,1.907970e-03
3824.00,2.775229e-03
3825.00,4.336295e-03
3826.00,1.387615e-03
3827.00,3.642488e-03
3828.00,1.387615e-03
3829.00,5.203554e-03
3830.00,2.081422e-03
3831.00,2.428325e-03
3832.00,2.254874e-03
3833.00,1.561066e-03
3834.00,4.683199e-03
3835.00,2.601777e-03
3836.00,3.295584e-03
3837.00,8.672590e-04
3838.00,1.734518e-03
3839.00,4.683199e-03
3840.00,2.081422e-03
3841.00,2.601777e-03
3842.00,1.040711e-03
3843.00,3.469036e-03
3844.00,2.601777e-03
3845.00,1.734518e-03
3846.00,3.815940e-03
3847.00,1.561066e-03
3848.00,3.122133e-03
3849.00,1.214163e-03
3850.00,4.336295e-03
3851.00,1.561066e-03
3852.00,1.040711e-03
3853.00,3.815940e-03
3854.00,2.775229e-03
3855.00,4.683199e-03
3856.00,2.081422e-03
3857.00,4.683199e-03
3858.00,1.561066e-03
3859.00,2.601777e-03
3860.00,2.601777e-03
3861.00,1.214163e-03
3862.00,3.469036e-03
3863.00,1.561066e-03
3864.00,3.815940e-03
3865.00,2.081422e-03
3866.00,2.601777e-03
3867.00,2.948681e-03
3868.00,1.561066e-03
3869.00,3.815940e-03
3870.00,2.601777e-03
3871.00,2.775229e-03
3872.00,2.254874e-03
3873.00,3.122133e-03
3874.00,1.734518e-03
3875.00,2.775229e-03
3876.00,4.856651e-03
3877.00,1.561066e-03
3878.00,3.815940e-03
3879.00,2.428325e-03
3880.00,3.469036e-03
3881.00,1.734518e-03
3882.00,1.907970e-03
3883.00,3.815940e-03
3884.00,1.907970e-03
3885.00,3.989391e-03
3886.00,1.561066e-03
3887.00,3.295584e-03
3888.00,1.214163e-03
3889.00,2.428325e-03
3890.00,3.295584e-03
3891.00,1.561066e-03
3892.00,3.815940e-03
3893.00,1.907970e-03
3894.00,3.642488e-03
3895.00,1.561066e-03
3896.00,1.214163e-03
3897.00,2.601777e-03
3898.00,1.214163e-03
3899.00,2.254874e-03
3900.00,1.561066e-03
3901.00,3.642488e-03
3902.00,1.734518e-03
3903.00,1.214163e-03
3904.00,2.254874e-03
3905.00,1.214163e-03
3906.00,4.856651e-03
3907.00,1.561066e-03
3908.00,4.683199e-03
3909.00,3.469036e-03
3910.00,2.254874e-03
3911.00,3.469036e-03
3912.00,1.907970e-03
3913.00,2.948681e-03
3914.00,1.561066e-03
3915.00,2.775229e-03
3916.00,1.214163e-03
3917.00,1.561066e-03
3918.00,3.815940e-03
3919.00,1.214163e-03
3920.00,2.601777e-03
3921.00,2.775229e-03
3922.00,3.469036e-03
3923.00,2.254874e-03
3924.00,1.387615e-03
3925.00,3.295584e-03
3926.00,1.561066e-03
3927.00,4.162843e-03
3928.00,1.561066e-03
3929.00,4.162843e-03
3930.00,2.081422e-03
3931.00,1.040711e-03
3932.00,1.561066e-03
3933.00,1.561066e-03
3934.00,2.601777e-03
3935.00,2.254874e-03
3936.00,5.550458e-03
3937.00,1.214163e-03
3938.00,1.387615e-03
3939.00,4.162843e-03
3940.00,2.254874e-03
3941.00,3.122133e-03
3942.00,1.907970e-03
3943.00,2.775229e-03
3944.00,1.214163e-03
3945.00,2.601777e-03
3946.00,3.989391e-03
3947.00,1.387615e-03
3948.00,2.428325e-03
3949.00,1.214163e-03
3950.00,2.428325e-03
3951.00,1.387615e-03
3952.00,1.214163e-03
3953.00,2.775229e-03
3954.00,1.040711e-03
3955.00,2.948681e-03
3956.00,1.734518e-03
3957.00,3.295584e-03
3958.00,1.214163e-03
3959.00,1.387615e-03
3960.00,2.948681e-03
3961.00,1.734518e-03
3962.00,2.601777e-03
3963.00,1.561066e-03
3964.00,2.601777e-03
3965.00,2.254874e-03
3966.00,1.734518e-03
3967.00,4.162843e-03
3968.00,1.040711e-03
3969.00,2.775229e-03
3970.00,2.254874e-03
3971.00,2.601777e-03
3972.00,1.734518e-03
3973.00,1.561066e-03
3974.00,3.642488e-03
3975.00,1.561066e-03
3976.00,3.295584e-03
3977.00,1.907970e-03
3978.00,3.295584e-03
3979.00,2.081422e-03
3980.00,1.561066e-03
3981.00,1.214163e-03
3982.00,1.907970e-03
3983.00,4.162843e-03
3984.00,1.907970e-03
3985.00,4.509747e-03
3986.00,5.203554e-04
3987.00,2.081422e-03
3988.00,3.469036e-03
3989.00,1.734518e-03
3990.00,4.856651e-03
3991.00,2.254874e-03
3992.00,3.642488e-03
3993.00,2.081422e-03
3994.00,1.214163e-03
3995.00,2.428325e-03
3996.00,2.428325e-03
3997.00,4.509747e-03
3998.00,1.734518e-03
3999.00,3.295584e-03
4000.00,1.040711e-03
4001.00,1.561066e-03
4002.00,2.775229e-03
4003.00,2.081422e-03
4004.00,4.162843e-03
4005.00,1.734518e-03
4006.00,4.509747e-03
4007.00,2.081422e-03
4008.00,1.907970e-03
4009.00,3.989391e-03
4010.00,1.734518e-03
4011.00,3.469036e-03
4012.00,1.387615e-03
4013.00,2.428325e-03
4014.00,1.387615e-03
4015.00,8.672590e-04
4016.00,3.469036e-03
4017.00,1.734518e-03
4018.00,2.428325e-03
4019.00,1.561066e-03
4020.00,2.081422e-03
4021.00,1.387615e-03
4022.00,1.561066e-03
4023.00,5.030103e-03
4024.00,1.561066e-03
4025.00,2.948681e-03
4026.00,2.254874e-03
4027.00,2.254874e-03
4028.00,8.672590e-04
4029.00,2.081422e-03
4030.00,3.469036e-03
4031.00,2.254874e-03
4032.00,4.336295e-03
4033.00,6.938073e-04
4034.00,2.948681e-03
4035.00,6.938073e-04
4036.00,1.907970e-03
4037.00,3.815940e-03
4038.00,1.040711e-03
4039.00,4.162843e-03
4040.00,2.254874e-03
4041.00,4.162843e-03
4042.00,1.907970e-03
4043.00,2.601777e-03
4044.00,4.162843e-03
4045.00,1.561066e-03
4046.00,1.561066e-03
4047.00,1.734518e-03
4048.00,3.122133e-03
4049.00,1.387615e-03
4050.00,1.387615e-03
4051.00,2.948681e-03
4052.00,1.734518e-03
4053.00,2.428325e-03
4054.00,1.214163e-03
4055.00,4.162843e-03
4056.00,1.040711e-03
4057.00,1.387615e-03
4058.00,3.122133e-03
4059.00,2.254874e-03
4060.00,3.122133e-03
4061.00,1.214163e-03
4062.00,3.989391e-03
4063.00,1.387615e-03
4064.00,2.428325e-03
4065.00,3.815940e-03
4066.00,1.387615e-03
4067.00,3.469036e-03
4068.00,2.081422e-03
4069.00,3.989391e-03
4070.00,1.387615e-03
4071.00,1.907970e-03
4072.00,3.815940e-03
4073.00,8.672590e-04
4074.00,2.601777e-03
4075.00,8.672590e-04
4076.00,2.948681e-03
4077.00,1.214163e-03
4078.00,1.214163e-03
4079.00,2.601777e-03
4080.00,1.561066e-03
4081.00,3.295584e-03
4082.00,1.214163e-03
4083.00,2.601777e-03
4084.00,1.734518e-03
4085.00,5.203554e-04
4086.00,2.254874e-03
4087.00,2.428325e-03
4088.00,2.428325e-03
4089.00,1.387615e-03
4090.00,2.081422e-03
4091.00,8.672590e-04
4092.00,1.734518e-03
4093.00,2.428325e-03
4094.00,8.672590e-04
4095.00,2.775229e-03
4096.00,1.040711e-03
4097.00,1.561066e-03
4098.00,1.907970e-03
4099.00,6.938073e-04
4100.00,2.775229e-03
4101.00,1.214163e-03
4102.00,3.122133e-03
4103.00,1.907970e-03
4104.00,3.642488e-03
4105.00,8.672590e-04
4106.00,1.734518e-03
4107.00,3.469036e-03
4108.00,1.214163e-03
4109.00,3.295584e-03
4110.00,1.214163e-03
4111.00,4.336295e-03
4112.00,1.040711e-03
4113.00,1.734518e-03
4114.00,2.775229e-03
4115.00,1.561066e-03
4116.00,2.948681e-03
4117.00,1.561066e-03
4118.00,3.295584e-03
4119.00,2.601777e-03
4120.00,2.428325e-03
4121.00,3.815940e-03
4122.00,2.081422e-03
4123.00,4.336295e-03
4124.00,2.081422e-03
4125.00,2.601777e-03
4126.00,1.387615e-03
4127.00,8.672590e-04
4128.00,3.642488e-03
4129.00,2.254874e-03
4130.00,2.428325e-03
4131.00,8.672590e-04
4132.00,2.775229e-03
4133.00,1.387615e-03
4134.00,2.081422e-03
4135.00,3.122133e-03
4136.00,2.254874e-03
4137.00,3.295584e-03
4138.00,2.428325e-03
4139.00,2.428325e-03
4140.00,8.672590e-04
4141.00,2.948681e-03
4142.00,2.775229e-03
4143.00,1.907970e-03
4144.00,2.775229e-03
4145.00,1.387615e-03
4146.00,3.295584e-03
4147.00,1.387615e-03
4148.00,1.734518e-03
4149.00,3.295584e-03
4150.00,1.387615e-03
4151.00,2.601777e-03
4152.00,2.254874e-03
4153.00,3.989391e-03
4154.00,2.081422e-03
4155.00,1.561066e-03
4156.00,2.601777e-03
4157.00,1.214163e-03
4158.00,2.601777e-03
4159.00,8.672590e-04
4160.00,3.642488e-03
4161.00,1.907970e-03
4162.00,1.387615e-03
4163.00,3.469036e-03
4164.00,5.203554e-04
4165.00,1.734518e-03
4166.00,1.040711e-03
4167.00,1.907970e-03
4168.00,1.907970e-03
4169.00,1.734518e-03
4170.00,4.336295e-03
4171.00,1.214163e-03
4172.00,1.387615e-03
4173.00,1.387615e-03
4174.00,3.469036e-03
4175.00,1.387615e-03
4176.00,1.907970e-03
4177.00,2.254874e-03
4178.00,1.040711e-03
4179.00,4.336295e-03
4180.00,8.672590e-04
4181.00,2.775229e-03
4182.00,2.254874e-03
4183.00,1.734518e-03
4184.00,3.122133e-03
4185.00,1.214163e-03
4186.00,3.469036e-03
4187.00,1.387615e-03
4188.00,2.254874e-03
4189.00,1.734518e-03
4190.00,1.734518e-03
4191.00,2.948681e-03
4192.00,1.907970e-03
4193.00,3.642488e-03
4194.00,1.387615e-03
4195.00,3.122133e-03
4196.00,1.561066e-03
4197.00,1.734518e-03
4198.00,2.428325e-03
4199.00,1.561066e-03
4200.00,3.642488e-03
4201.00,1.907970e-03
4202.00,3.469036e-03
4203.00,1.214163e-03
4204.00,1.561066e-03
4205.00,3.469036e-03
4206.00,1.907970e-03
4207.00,2.254874e-03
4208.00,2.254874e-03
4209.00,2.428325e-03
4210.00,1.734518e-03
4211.00,1.734518e-03
4212.00,3.989391e-03
4213.00,1.387615e-03
4214.00,2.948681e-03
4215.00,1.734518e-03
4216.00,4.336295e-03
4217.00,1.561066e-03
4218.00,1.214163e-03
4219.00,3.989391e-03
4220.00,2.428325e-03
4221.00,5.030103e-03
4222.00,1.561066e-03
4223.00,3.295584e-03
4224.00,2.601777e-03
4225.00,1.907970e-03
4226.00,3.469036e-03
4227.00,8.672590e-04
4228.00,3.122133e-03
4229.00,1.387615e-03
4230.00,3.469036e-03
4231.00,1.387615e-03
4232.00,3.469036e-04
4233.00,1.734518e-03
4234.00,1.387615e-03
4235.00,3.122133e-03
4236.00,1.214163e-03
4237.00,2.254874e-03
4238.00,8.672590e-04
4239.00,1.387615e-03
4240.00,3.642488e-03
4241.00,1.040711e-03
4242.00,2.428325e-03
4243.00,1.734518e-03
4244.00,2.428325e-03
4245.00,1.561066e-03
4246.00,0.000000e+00
4247.00,3.122133e-03
4248.00,2.428325e-03
4249.00,3.469036e-03
4250.00,2.775229e-03
4251.00,3.122133e-03
4252.00,8.672590e-04
4253.00,2.081422e-03
4254.00,2.948681e-03
4255.00,1.214163e-03
4256.00,2.254874e-03
4257.00,1.387615e-03
4258.00,2.601777e-03
4259.00,1.214163e-03
4260.00,1.214163e-03
4261.00,2.081422e-03
4262.00,2.428325e-03
4263.00,4.162843e-03
4264.00,1.214163e-03
4265.00,2.254874e-03
4266.00,1.907970e-03
4267.00,1.214163e-03
4268.00,2.601777e-03
4269.00,1.561066e-03
4270.00,1.734518e-03
4271.00,1.214163e-03
4272.00,3.122133e-03
4273.00,1.561066e-03
4274.00,1.734518e-03
4275.00,3.295584e-03
4276.00,6.938073e-04
4277.00,3.642488e-03
4278.00,1.214163e-03
4279.00,1.907970e-03
4280.00,1.040711e-03
4281.00,1.907970e-03
4282.00,3.295584e-03
4283.00,1.214163e-03
4284.00,3.469036e-03
4285.00,1.734518e-03
4286.00,1.561066e-03
4287.00,8.672590e-04
4288.00,1.734518e-03
4289.00,1.214163e-03
4290.00,1.734518e-03
4291.00,4.509747e-03
4292.00,1.387615e-03
4293.00,3.989391e-03
4294.00,1.734518e-03
4295.00,2.081422e-03
4296.00,1.214163e-03
4297.00,1.214163e-03
4298.00,3.989391e-03
4299.00,1.387615e-03
4300.00,3.815940e-03
4301.00,1.387615e-03
4302.00,2.428325e-03
4303.00,1.734518e-03
4304.00,1.907970e-03
4305.00,3.469036e-03
4306.00,1.734518e-03
4307.00,2.775229e-03
4308.00,8.672590e-04
4309.00,2.081422e-03
4310.00,1.907970e-03
4311.00,1.734518e-03
4312.00,2.254874e-03
4313.00,1.214163e-03
4314.00,3.295584e-03
4315.00,6.938073e-04
4316.00,3.815940e-03
4317.00,1.907970e-03
4318.00,8.672590e-04
4319.00,3.295584e-03
4320.00,1.387615e-03
4321.00,4.509747e-03
4322.00,1.214163e-03
4323.00,2.601777e-03
4324.00,1.907970e-03
4325.00,6.938073e-04
4326.00,3.815940e-03
4327.00,2.775229e-03
4328.00,2.428325e-03
4329.00,1.040711e-03
4330.00,4.856651e-03
4331.00,1.387615e-03
4332.00,6.938073e-04
4333.00,3.815940e-03
4334.00,1.734518e-03
4335.00,2.081422e-03
4336.00,1.214163e-03
4337.00,2.601777e-03
4338.00,1.040711e-03
4339.00,1.387615e-03
4340.00,2.775229e-03
4341.00,8.672590e-04
4342.00,3.122133e-03
4343.00,1.214163e-03
4344.00,1.561066e-03
4345.00,1.561066e-03
4346.00,1.387615e-03
4347.00,4.336295e-03
4348.00,6.938073e-04
4349.00,3.122133e-03
4350.00,1.040711e-03
4351.00,2.948681e-03
4352.00,1.040711e-03
4353.00,1.214163e-03
4354.00,2.601777e-03
4355.00,1.214163e-03
4356.00,3.815940e-03
4357.00,2.601777e-03
4358.00,2.601777e-03
4359.00,1.734518e-03
4360.00,8.672590e-04
4361.00,2.254874e-03
4362.00,1.561066e-03
4363.00,3.815940e-03
4364.00,1.907970e-03
4365.00,1.907970e-03
4366.00,1.561066e-03
4367.00,1.387615e-03
4368.00,2.428325e-03
4369.00,1.734518e-03
4370.00,2.775229e-03
4371.00,1.561066e-03
4372.00,3.642488e-03
4373.00,2.428325e-03
4374.00,2.254874e-03
4375.00,2.775229e-03
4376.00,1.387615e-03
4377.00,1.907970e-03
4378.00,8.672590e-04
4379.00,3.642488e-03
4380.00,1.387615e-03
4381.00,6.938073e-04
4382.00,2.948681e-03
4383.00,1.907970e-03
4384.00,2.775229e-03
4385.00,1.907970e-03
4386.00,1.907970e-03
4387.00,1.040711e-03
4388.00,3.469036e-04
4389.00,3.642488e-03
4390.00,1.561066e-03
4391.00,3.815940e-03
4392.00,1.734518e-03
4393.00,2.428325e-03
4394.00,1.907970e-03
4395.00,6.938073e-04
4396.00,2.948681e-03
4397.00,2.254874e-03
4398.00,4.162843e-03
4399.00,1.907970e-03
4400.00,2.428325e-03
4401.00,1.734518e-03
4402.00,1.561066e-03
4403.00,2.601777e-03
4404.00,1.387615e-03
4405.00,2.948681e-03
4406.00,2.081422e-03
4407.00,3.815940e-03
4408.00,1.561066e-03
4409.00,1.734518e-03
4410.00,2.948681e-03
4411.00,2.254874e-03
4412.00,2.601777e-03
4413.00,1.907970e-03
4414.00,3.642488e-03
4415.00,1.387615e-03
4416.00,1.907970e-03
4417.00,1.907970e-03
4418.00,1.907970e-03
4419.00,3.815940e-03
4420.00,1.214163e-03
4421.00,2.254874e-03
4422.00,1.734518e-03
4423.00,1.907970e-03
4424.00,4.162843e-03
4425.00,1.734518e-03
4426.00,1.907970e-03
4427.00,1.907970e-03
4428.00,2.428325e-03
4429.00,1.734518e-03
4430.00,1.387615e-03
4431.00,3.122133e-03
4432.00,2.081422e-03
4433.00,2.775229e-03
4434.00,1.214163e-03
4435.00,2.601777e-03
4436.00,1.734518e-03
4437.00,1.561066e-03
4438.00,3.642488e-03
4439.00,8.672590e-04
4440.00,3.295584e-03
4441.00,6.938073e-04
4442.00,3.989391e-03
4443.00,5.203554e-04
4444.00,1.734518e-03
4445.00,4.509747e-03
4446.00,8.672590e-04
4447.00,1.734518e-03
4448.00,1.734518e-03
4449.00,2.601777e-03
4450.00,1.387615e-03
4451.00,1.907970e-03
4452.00,2.254874e-03
4453.00,1.734518e-03
4454.00,3.122133e-03
4455.00,8.672590e-04
4456.00,2.948681e-03
4457.00,1.561066e-03
4458.00,1.214163e-03
4459.00,2.601777e-03
4460.00,2.254874e-03
4461.00,2.254874e-03
4462.00,1.561066e-03
4463.00,2.428325e-03
4464.00,1.040711e-03
4465.00,1.214163e-03
4466.00,3.815940e-03
4467.00,6.938073e-04
4468.00,2.948681e-03
4469.00,1.214163e-03
4470.00,1.907970e-03
4471.00,1.040711e-03
4472.00,1.734518e-03
4473.00,4.162843e-03
4474.00,1.214163e-03
4475.00,2.081422e-03
4476.00,1.387615e-03
4477.00,2.081422e-03
4478.00,1.734518e-03
4479.00,1.561066e-03
4480.00,2.948681e-03
4481.00,8.672590e-04
4482.00,2.081422e-03
4483.00,8.672590e-04
4484.00,3.642488e-03
4485.00,1.387615e-03
4486.00,8.672590e-04
4487.00,3.815940e-03
4488.00,1.040711e-03
4489.00,2.254874e-03
4490.00,6.938073e-04
4491.00,3.469036e-03
4492.00,8.672590e-04
4493.00,1.214163e-03
4494.00,2.948681e-03
4495.00,1.734518e-03
4496.00,4.336295e-03
4497.00,1.561066e-03
4498.00,2.601777e-03
4499.00,1.734518e-03
4500.00,1.040711e-03
4501.00,2.081422e-03
4502.00,6.938073e-04
4503.00,2.601777e-03
4504.00,1.561066e-03
4505.00,4.162843e-03
4506.00,2.081422e-03
4507.00,6.938073e-04
4508.00,2.428325e-03
4509.00,1.040711e-03
4510.00,2.428325e-03
4511.00,1.734518e-03
4512.00,3.295584e-03
4513.00,1.040711e-03
4514.00,1.040711e-03
4515.00,4.509747e-03
4516.00,1.561066e-03
4517.00,3.122133e-03
4518.00,2.428325e-03
4519.00,4.162843e-03
4520.00,1.387615e-03
4521.00,6.938073e-04
4522.00,2.254874e-03
4523.00,1.387615e-03
4524.00,3.122133e-03
4525.00,8.672590e-04
4526.00,2.081422e-03
4527.00,1.734518e-03
4528.00,1.387615e-03
4529.00,3.642488e-03
4530.00,3.469036e-04
4531.00,2.428325e-03
4532.00,1.734518e-03
4533.00,1.907970e-03
4534.00,8.672590e-04
4535.00,1.040711e-03
4536.00,3.469036e-03
4537.00,1.040711e-03
4538.00,3.295584e-03
4539.00,1.734518e-03
4540.00,2.081422e-03
4541.00,1.907970e-03
4542.00,3.469036e-04
4543.00,2.601777e-03
4544.00,8.672590e-04
4545.00,3.122133e-03
4546.00,1.561066e-03
4547.00,2.081422e-03
4548.00,1.734518e-03
4549.00,1.040711e-03
4550.00,2.601777e-03
4551.00,1.387615e-03
4552.00,2.081422e-03
4553.00,1.734518e-03
4554.00,1.907970e-03
4555.00,2.081422e-03
4556.00,1.387615e-03
4557.00,2.601777e-03
4558.00,2.428325e-03
4559.00,3.815940e-03
4560.00,1.907970e-03
4561.00,2.601777e-03
4562.00,1.561066e-03
4563.00,1.040711e-03
4564.00,3.815940e-03
4565.00,1.387615e-03
4566.00,3.989391e-03
4567.00,2.254874e-03
4568.00,3.469036e-03
4569.00,1.387615e-03
4570.00,1.561066e-03
4571.00,2.254874e-03
4572.00,1.734518e-03
4573.00,2.948681e-03
4574.00,1.040711e-03
4575.00,1.907970e-03
4576.00,1.561066e-03
4577.00,1.734518e-03
4578.00,3.295584e-03
4579.00,2.601777e-03
4580.00,2.948681e-03
4581.00,1.734518e-03
4582.00,2.254874e-03
4583.00,1.907970e-03
4584.00,1.387615e-03
4585.00,2.428325e-03
4586.00,1.561066e-03
4587.00,1.907970e-03
4588.00,1.387615e-03
4589.00,2.948681e-03
4590.00,1.561066e-03
4591.00,1.734518e-03
4592.00,3.815940e-03
4593.00,1.387615e-03
4594.00,2.081422e-03
4595.00,1.907970e-03
4596.00,2.601777e-03
4597.00,1.387615e-03
4598.00,1.040711e-03
4599.00,2.775229e-03
4600.00,1.907970e-03
4601.00,2.948681e-03
4602.00,2.254874e-03
4603.00,3.989391e-03
4604.00,8.672590e-04
4605.00,1.387615e-03
4606.00,1.734518e-03
4607.00,8.672590e-04
4608.00,2.254874e-03
4609.00,2.428325e-03
4610.00,3.295584e-03
4611.00,1.561066e-03
4612.00,2.081422e-03
4613.00,2.601777e-03
4614.00,1.387615e-03
4615.00,3.469036e-03
4616.00,1.561066e-03
4617.00,2.428325e-03
4618.00,1.561066e-03
4619.00,1.214163e-03
4620.00,2.428325e-03
4621.00,1.040711e-03
4622.00,2.601777e-03
4623.00,1.561066e-03
4624.00,2.254874e-03
4625.00,8.672590e-04
4626.00,1.907970e-03
4627.00,1.734518e-03
4628.00,1.214163e-03
4629.00,2.601777e-03
4630.00,2.428325e-03
4631.00,2.601777e-03
4632.00,1.040711e-03
4633.00,1.214163e-03
4634.00,2.254874e-03
4635.00,1.734518e-03
4636.00,3.469036e-03
4637.00,5.203554e-04
4638.00,2.081422e-03
4639.00,1.214163e-03
4640.00,8.672590e-04
4641.00,1.734518e-03
4642.00,1.040711e-03
4643.00,3.122133e-03
4644.00,1.734518e-03
4645.00,2.254874e-03
4646.00,2.428325e-03
4647.00,1.907970e-03
4648.00,3.815940e-03
4649.00,1.214163e-03
4650.00,2.775229e-03
4651.00,8.672590e-04
4652.00,2.775229e-03
4653.00,1.214163e-03
4654.00,2.254874e-03
4655.00,2.775229e-03
4656.00,2.601777e-03
4657.00,2.428325e-03
4658.00,1.387615e-03
4659.00,1.387615e-03
4660.00,8.672590e-04
4661.00,1.214163e-03
4662.00,2.948681e-03
4663.00,8.672590e-04
4664.00,2.775229e-03
4665.00,1.561066e-03
4666.00,2.775229e-03
4667.00,1.387615e-03
4668.00,1.214163e-03
4669.00,2.254874e-03
4670.00,1.734518e-03
4671.00,2.428325e-03
4672.00,5.203554e-04
4673.00,2.775229e-03
4674.00,1.561066e-03
4675.00,1.040711e-03
4676.00,2.948681e-03
4677.00,1.907970e-03
4678.00,1.734518e-03
4679.00,1.040711e-03
4680.00,3.122133e-03
4681.00,1.387615e-03
4682.00,1.387615e-03
4683.00,2.081422e-03
4684.00,8.672590e-04
4685.00,2.775229e-03
4686.00,1.214163e-03
4687.00,2.081422e-03
4688.00,1.214163e-03
4689.00,1.561066e-03
4690.00,2.428325e-03
4691.00,5.203554e-04
4692.00,2.601777e-03
4693.00,1.214163e-03
4694.00,3.295584e-03
4695.00,1.040711e-03
4696.00,1.387615e-03
4697.00,2.428325e-03
4698.00,6.938073e-04
4699.00,2.428325e-03
4700.00,6.938073e-04
4701.00,3.122133e-03
4702.00,5.203554e-04
4703.00,1.561066e-03
4704.00,3.815940e-03
4705.00,1.214163e-03
4706.00,3.469036e-03
4707.00,1.561066e-03
4708.00,2.081422e-03
4709.00,5.203554e-04
4710.00,8.672590e-04
4711.00,1.734518e-03
4712.00,1.214163e-03
4713.00,2.948681e-03
4714.00,2.081422e-03
4715.00,1.387615e-03
4716.00,1.907970e-03
4717.00,1.387615e-03
4718.00,3.469036e-03
4719.00,1.734518e-03
4720.00,1.907970e-03
4721.00,8.672590e-04
4722.00,2.081422e-03
4723.00,8.672590e-04
4724.00,2.428325e-03
4725.00,1.561066e-03
4726.00,1.214163e-03
4727.00,2.428325e-03
4728.00,5.203554e-04
4729.00,3.122133e-03
4730.00,8.672590e-04
4731.00,2.948681e-03
4732.00,8.672590e-04
4733.00,2.254874e-03
4734.00,2.428325e-03
4735.00,2.081422e-03
4736.00,2.601777e-03
4737.00,1.907970e-03
4738.00,2.428325e-03
4739.00,1.734518e-03
4740.00,1.387615e-03
4741.00,3.295584e-03
4742.00,1.040711e-03
4743.00,2.081422e-03
4744.00,1.387615e-03
4745.00,3.122133e-03
4746.00,1.387615e-03
4747.00,2.081422e-03
4748.00,2.601777e-03
4749.00,1.040711e-03
4750.00,1.561066e-03
4751.00,1.040711e-03
4752.00,2.601777e-03
4753.00,1.040711e-03
4754.00,1.561066e-03
4755.00,2.428325e-03
4756.00,1.040711e-03
4757.00,2.254874e-03
4758.00,1.040711e-03
4759.00,2.428325e-03
4760.00,8.672590e-04
4761.00,1.214163e-03
4762.00,3.122133e-03
4763.00,1.214163e-03
4764.00,2.948681e-03
4765.00,1.734518e-03
4766.00,2.601777e-03
4767.00,1.734518e-03
4768.00,5.203554e-04
4769.00,2.428325e-03
4770.00,1.734518e-03
4771.00,2.948681e-03
4772.00,8.672590e-04
4773.00,2.081422e-03
4774.00,8.672590e-04
4775.00,1.040711e-03
4776.00,2.948681e-03
4777.00,1.214163e-03
4778.00,2.601777e-03
4779.00,1.387615e-03
4780.00,2.601777e-03
4781.00,1.907970e-03
4782.00,8.672590e-04
4783.00,2.601777e-03
4784.00,1.734518e-03
4785.00,3.469036e-03
4786.00,1.040711e-03
4787.00,2.601777e-03
4788.00,1.561066e-03
4789.00,1.040711e-03
4790.00,3.295584e-03
4791.00,8.672590e-04
4792.00,3.469036e-03
4793.00,1.214163e-03
4794.00,1.734518e-03
4795.00,1.387615e-03
4796.00,1.214163e-03
4797.00,2.948681e-03
4798.00,1.214163e-03
4799.00,3.815940e-03
4800.00,1.561066e-03
4801.00,3.295584e-03
4802.00,1.214163e-03
4803.00,2.428325e-03
4804.00,2.601777e-03
4805.00,8.672590e-04
4806.00,2.775229e-03
4807.00,1.040711e-03
4808.00,3.469036e-03
4809.00,3.469036e-04
4810.00,8.672590e-04
4811.00,2.775229e-03
4812.00,1.387615e-03
4813.00,3.815940e-03
4814.00,6.938073e-04
4815.00,2.601777e-03
4816.00,1.040711e-03
4817.00,1.214163e-03
4818.00,3.469036e-03
4819.00,8.672590e-04
4820.00,2.948681e-03
4821.00,1.214163e-03
4822.00,2.428325e-03
4823.00,1.734518e-03
4824.00,6.938073e-04
4825.00,2.775229e-03
4826.00,6.938073e-04
4827.00,2.428325e-03
4828.00,1.214163e-03
4829.00,2.948681e-03
4830.00,1.040711e-03
4831.00,1.561066e-03
4832.00,1.387615e-03
4833.00,1.387615e-03
4834.00,1.907970e-03
4835.00,1.040711e-03
4836.00,3.469036e-03
4837.00,1.214163e-03
4838.00,1.214163e-03
4839.00,2.948681e-03
4840.00,1.214163e-03
4841.00,3.295584e-03
4842.00,5.203554e-04
4843.00,1.387615e-03
4844.00,1.214163e-03
4845.00,1.387615e-03
4846.00,1.734518e-03
4847.00,1.734518e-03
4848.00,2.601777e-03
4849.00,1.040711e-03
4850.00,2.601777e-03
4851.00,1.734518e-03
4852.00,1.387615e-03
4853.00,2.775229e-03
4854.00,1.040711e-03
4855.00,2.601777e-03
4856.00,1.214163e-03
4857.00,3.122133e-03
4858.00,8.672590e-04
4859.00,2.254874e-03
4860.00,1.387615e-03
4861.00,8.672590e-04
4862.00,2.428325e-03
4863.00,1.387615e-03
4864.00,2.775229e-03
4865.00,1.214163e-03
4866.00,5.203554e-04
4867.00,2.428325e-03
4868.00,1.040711e-03
4869.00,3.122133e-03
4870.00,1.214163e-03
4871.00,1.561066e-03
4872.00,8.672590e-04
4873.00,8.672590e-04
4874.00,3.469036e-03
4875.00,1.387615e-03
4876.00,3.122133e-03
4877.00,1.387615e-03
4878.00,1.907970e-03
4879.00,1.561066e-03
4880.00,6.938073e-04
4881.00,2.081422e-03
4882.00,8.672590e-04
4883.00,2.081422e-03
4884.00,1.907970e-03
4885.00,1.907970e-03
4886.00,2.428325e-03
4887.00,1.214163e-03
4888.00,2.081422e-03
4889.00,2.081422e-03
4890.00,2.601777e-03
4891.00,6.938073e-04
4892.00,2.775229e-03
4893.00,1.387615e-03
4894.00,1.561066e-03
4895.00,3.122133e-03
4896.00,5.203554e-04
4897.00,1.907970e-03
4898.00,1.387615e-03
4899.00,3.295584e-03
4900.00,1.387615e-03
4901.00,1.734518e-03
4902.00,3.295584e-03
4903.00,8.672590e-04
4904.00,1.907970e-03
4905.00,5.203554e-04
4906.00,2.428325e-03
4907.00,1.040711e-03
4908.00,1.214163e-03
4909.00,2.775229e-03
4910.00,3.469036e-04
4911.00,1.907970e-03
4912.00,1.387615e-03
4913.00,3.469036e-03
4914.00,1.387615e-03
4915.00,8.672590e-04
4916.00,3.122133e-03
4917.00,1.387615e-03
4918.00,3.122133e-03
4919.00,1.387615e-03
4920.00,2.254874e-03
4921.00,8.672590e-04
4922.00,1.387615e-03
4923.00,2.948681e-03
4924.00,2.254874e-03
4925.00,2.601777e-03
4926.00,1.734518e-03
4927.00,2.948681e-03
4928.00,1.734518e-03
4929.00,6.938073e-04
4930.00,3.469036e-03
4931.00,1.214163e-03
4932.00,2.601777e-03
4933.00,1.561066e-03
4934.00,1.040711e-03
4935.00,8.672590e-04
4936.00,8.672590e-04
4937.00,3.469036e-03
4938.00,6.938073e-04
4939.00,2.601777e-03
4940.00,1.734518e-03
4941.00,2.948681e-03
4942.00,1.040711e-03
4943.00,1.040711e-03
4944.00,2.948681e-03
4945.00,8.672590e-04
4946.00,2.601777e-03
4947.00,1.214163e-03
4948.00,2.775229e-03
4949.00,1.040711e-03
4950.00,1.734518e-03
4951.00,1.734518e-03
4952.00,1.907970e-03
4953.00,2.254874e-03
4954.00,6.938073e-04
4955.00,2.601777e-03
4956.00,8.672590e-04
4957.00,2.254874e-03
4958.00,2.428325e-03
4959.00,1.734518e-03
4960.00,2.601777e-03
4961.00,5.203554e-04
4962.00,2.254874e-03
4963.00,6.938073e-04
4964.00,1.214163e-03
4965.00,1.040711e-03
4966.00,1.387615e-03
4967.00,2.428325e-03
4968.00,1.040711e-03
4969.00,2.775229e-03
4970.00,8.672590e-04
4971.00,1.907970e-03
4972.00,2.948681e-03
4973.00,8.672590e-04
4974.00,1.734518e-03
4975.00,8.672590e-04
4976.00,2.601777e-03
4977.00,1.214163e-03
4978.00,6.938073e-04
4979.00,1.734518e-03
4980.00,8.672590e-04
4981.00,1.907970e-03
4982.00,1.907970e-03
4983.00,1.907970e-03
4984.00,1.387615e-03
4985.00,1.214163e-03
4986.00,2.428325e-03
4987.00,1.907970e-03
4988.00,2.081422e-03
4989.00,1.040711e-03
4990.00,3.122133e-03
4991.00,1.561066e-03
4992.00,1.387615e-03
4993.00,1.214163e-03
4994.00,8.672590e-04
4995.00,3.815940e-03
4996.00,1.214163e-03
4997.00,2.081422e-03
4998.00,1.040711e-03
4999.00,2.601777e-03
5000.00,3.469036e-03
5001.00,1.561066e-03
5002.00,1.734518e-03
5003.00,6.938073e-04
5004.00,2.775229e-03
5005.00,1.561066e-03
5006.00,8.672590e-04
5007.00,2.428325e-03
5008.00,1.040711e-03
5009.00,1.040711e-03
5010.00,1.907970e-03
5011.00,2.775229e-03
5012.00,1.907970e-03
5013.00,1.561066e-03
5014.00,2.428325e-03
5015.00,1.387615e-03
5016.00,1.734518e-03
5017.00,6.938073e-04
5018.00,1.907970e-03
5019.00,1.214163e-03
5020.00,2.601777e-03
5021.00,1.734518e-03
5022.00,1.214163e-03
5023.00,2.081422e-03
5024.00,1.214163e-03
5025.00,2.081422e-03
5026.00,1.387615e-03
5027.00,1.040711e-03
5028.00,3.122133e-03
5029.00,1.907970e-03
5030.00,2.428325e-03
5031.00,1.387615e-03
5032.00,2.254874e-03
5033.00,3.469036e-04
5034.00,1.387615e-03
5035.00,1.561066e-03
5036.00,1.214163e-03
5037.00,2.775229e-03
5038.00,1.561066e-03
5039.00,1.734518e-03
5040.00,1.387615e-03
5041.00,1.561066e-03
5042.00,2.948681e-03
5043.00,1.734518e-03
5044.00,3.469036e-03
5045.00,8.672590e-04
5046.00,3.122133e-03
5047.00,8.672590e-04
5048.00,1.040711e-03
5049.00,3.122133e-03
5050.00,1.040711e-03
5051.00,1.907970e-03
5052.00,1.214163e-03
5053.00,2.601777e-03
5054.00,1.387615e-03
5055.00,1.561066e-03
5056.00,1.561066e-03
5057.00,1.040711e-03
5058.00,2.775229e-03
5059.00,6.938073e-04
5060.00,2.428325e-03
5061.00,5.203554e-04
5062.00,1.734518e-03
5063.00,1.387615e-03
5064.00,6.938073e-04
5065.00,1.561066e-03
5066.00,1.214163e-03
5067.00,1.907970e-03
5068.00,1.387615e-03
5069.00,1.907970e-03
5070.00,2.948681e-03
5071.00,1.214163e-03
5072.00,2.428325e-03
5073.00,8.672590e-04
5074.00,1.040711e-03
5075.00,2.254874e-03
5076.00,1.040711e-03
5077.00,2.601777e-03
5078.00,6.938073e-04
5079.00,2.601777e-03
5080.00,2.081422e-03
5081.00,2.948681e-03
5082.00,8.672590e-04
5083.00,1.907970e-03
5084.00,1.734518e-03
5085.00,6.938073e-04
5086.00,2.601777e-03
5087.00,1.214163e-03
5088.00,2.254874e-03
5089.00,1.214163e-03
5090.00,1.214163e-03
5091.00,1.907970e-03
5092.00,2.254874e-03
5093.00,2.948681e-03
5094.00,1.214163e-03
5095.00,2.254874e-03
5096.00,1.387615e-03
5097.00,6.938073e-04
5098.00,2.948681e-03
5099.00,2.081422e-03
5100.00,2.948681e-03
5101.00,5.203554e-04
5102.00,1.734518e-03
5103.00,1.040711e-03
5104.00,8.672590e-04
5105.00,2.948681e-03
5106.00,1.214163e-03
5107.00,1.734518e-03
5108.00,1.214163e-03
5109.00,3.295584e-03
5110.00,8.672590e-04
5111.00,5.203554e-04
5112.00,2.601777e-03
5113.00,1.214163e-03
5114.00,2.428325e-03
5115.00,1.907970e-03
5116.00,2.081422e-03
5117.00,5.203554e-04
5118.00,1.561066e-03
5119.00,2.775229e-03
5120.00,1.387615e-03
5121.00,3.295584e-03
5122.00,8.672590e-04
5123.00,2.081422e-03
5124.00,1.040711e-03
5125.00,8.672590e-04
5126.00,2.601777e-03
5127.00,1.214163e-03
5128.00,1.561066e-03
5129.00,1.734518e-03
5130.00,2.601777e-03
5131.00,1.040711e-03
5132.00,1.734518e-03
5133.00,2.601777e-03
5134.00,1.040711e-03
5135.00,3.295584e-03
5136.00,1.907970e-03
5137.00,3.815940e-03
5138.00,5.203554e-04
5139.00,1.734518e-03
5140.00,1.214163e-03
5141.00,1.387615e-03
5142.00,1.387615e-03
5143.00,1.907970e-03
5144.00,3.122133e-03
5145.00,8.672590e-04
5146.00,1.214163e-03
5147.00,3.642488e-03
5148.00,1.040711e-03
5149.00,3.122133e-03
5150.00,1.907970e-03
5151.00,2.428325e-03
5152.00,1.387615e-03
5153.00,2.428325e-03
5154.00,1.387615e-03
5155.00,6.938073e-04
5156.00,2.081422e-03
5157.00,8.672590e-04
5158.00,2.601777e-03
5159.00,1.734518e-03
5160.00,2.081422e-03
5161.00,1.387615e-03
5162.00,1.387615e-03
5163.00,2.601777e-03
5164.00,5.203554e-04
5165.00,3.122133e-03
5166.00,8.672590e-04
5167.00,2.254874e-03
5168.00,1.907970e-03
5169.00,2.948681e-03
5170.00,2.775229e-03
5171.00,1.734518e-03
5172.00,2.601777e-03
5173.00,1.561066e-03
5174.00,3.122133e-03
5175.00,1.907970e-03
5176.00,1.387615e-03
5177.00,3.642488e-03
5178.00,6.938073e-04
5179.00,1.907970e-03
5180.00,1.907970e-03
5181.00,1.561066e-03
5182.00,1.040711e-03
5183.00,1.214163e-03
5184.00,1.907970e-03
5185.00,1.561066e-03
5186.00,1.561066e-03
5187.00,1.214163e-03
5188.00,2.601777e-03
5189.00,2.254874e-03
5190.00,6.938073e-04
5191.00,2.601777e-03
5192.00,1.040711e-03
5193.00,1.907970e-03
5194.00,6.938073e-04
5195.00,2.948681e-03
5196.00,1.907970e-03
5197.00,1.907970e-03
5198.00,2.948681e-03
5199.00,6.938073e-04
5200.00,2.428325e-03
5201.00,1.561066e-03
5202.00,2.775229e-03
5203.00,8.672590e-04
5204.00,1.387615e-03
5205.00,3.815940e-03
5206.00,5.203554e-04
5207.00,1.214163e-03
5208.00,1.040711e-03
5209.00,2.948681e-03
5210.00,8.672590e-04
5211.00,1.214163e-03
5212.00,2.428325e-03
5213.00,1.214163e-03
5214.00,2.775229e-03
5215.00,1.040711e-03
5216.00,2.081422e-03
5217.00,8.672590e-04
5218.00,1.040711e-03
5219.00,1.387615e-03
5220.00,1.040711e-03
5221.00,3.642488e-03
5222.00,1.387615e-03
5223.00,2.428325e-03
5224.00,1.040711e-03
5225.00,1.214163e-03
5226.00,2.948681e-03
5227.00,1.214163e-03
5228.00,1.907970e-03
5229.00,1.561066e-03
5230.00,1.561066e-03
5231.00,1.561066e-03
5232.00,1.561066e-03
5233.00,2.775229e-03
5234.00,2.428325e-03
5235.00,2.775229e-03
5236.00,6.938073e-04
5237.00,2.081422e-03
5238.00,6.938073e-04
5239.00,1.561066e-03
5240.00,3.295584e-03
5241.00,8.672590e-04
5242.00,2.601777e-03
5243.00,1.387615e-03
5244.00,3.815940e-03
5245.00,8.672590e-04
5246.00,5.203554e-04
5247.00,2.948681e-03
5248.00,1.387615e-03
5249.00,2.428325e-03
5250.00,1.040711e-03
5251.00,2.254874e-03
5252.00,1.214163e-03
5253.00,1.387615e-03
5254.00,2.948681e-03
5255.00,1.040711e-03
5256.00,1.907970e-03
5257.00,1.734518e-03
5258.00,2.081422e-03
5259.00,1.734518e-03
5260.00,1.387615e-03
5261.00,1.561066e-03
5262.00,1.387615e-03
5263.00,3.469036e-03
5264.00,1.040711e-03
5265.00,1.734518e-03
5266.00,8.672590e-04
5267.00,1.040711e-03
5268.00,1.907970e-03
5269.00,1.387615e-03
5270.00,3.815940e-03
5271.00,1.214163e-03
5272.00,2.601777e-03
5273.00,1.387615e-03
5274.00,1.561066e-03
5275.00,2.254874e-03
5276.00,1.214163e-03
5277.00,2.601777e-03
5278.00,1.734518e-04
5279.00,1.561066e-03
5280.00,1.561066e-03
5281.00,1.907970e-03
5282.00,2.254874e-03
5283.00,8.672590e-04
5284.00,3.122133e-03
5285.00,1.040711e-03
5286.00,1.907970e-03
5287.00,6.938073e-04
5288.00,1.561066e-03
5289.00,3.469036e-03
5290.00,8.672590e-04
5291.00,2.775229e-03
5292.00,1.561066e-03
5293.00,2.254874e-03
5294.00,8.672590e-04
5295.00,1.561066e-03
5296.00,2.601777e-03
5297.00,5.203554e-04
5298.00,2.775229e-03
5299.00,8.672590e-04
5300.00,2.601777e-03
5301.00,1.214163e-03
5302.00,1.387615e-03
5303.00,2.254874e-03
5304.00,6.938073e-04
5305.00,2.081422e-03
5306.00,8.672590e-04
5307.00,3.122133e-03
5308.00,1.561066e-03
5309.00,8.672590e-04
5310.00,2.601777e-03
5311.00,6.938073e-04
5312.00,2.948681e-03
5313.00,8.672590e-04
5314.00,2.254874e-03
5315.00,1.561066e-03
5316.00,8.672590e-04
5317.00,1.040711e-03
5318.00,1.214163e-03
5319.00,1.734518e-03
5320.00,1.040711e-03
5321.00,1.387615e-03
5322.00,5.203554e-04
5323.00,1.214163e-03
5324.00,2.428325e-03
5325.00,1.387615e-03
5326.00,3.122133e-03
5327.00,1.040711e-03
5328.00,1.907970e-03
5329.00,3.469036e-04
5330.00,1.040711e-03
5331.00,2.428325e-03
5332.00,8.672590e-04
5333.00,2.428325e-03
5334.00,1.040711e-03
5335.00,1.734518e-03
5336.00,1.561066e-03
5337.00,1.734518e-03
5338.00,1.387615e-03
5339.00,1.734518e-03
5340.00,2.428325e-03
5341.00,1.214163e-03
5342.00,1.214163e-03
5343.00,1.561066e-03
5344.00,1.734518e-03
5345.00,1.387615e-03
5346.00,1.387615e-03
5347.00,1.907970e-03
5348.00,3.469036e-04
5349.00,2.948681e-03
5350.00,1.734518e-03
5351.00,1.561066e-03
5352.00,2.254874e-03
5353.00,5.203554e-04
5354.00,1.387615e-03
5355.00,8.672590e-04
5356.00,1.214163e-03
5357.00,1.040711e-03
5358.00,1.734518e-03
5359.00,1.387615e-03
5360.00,1.040711e-03
5361.00,2.601777e-03
5362.00,8.672590e-04
5363.00,1.907970e-03
5364.00,1.561066e-03
5365.00,1.734518e-03
5366.00,2.254874e-03
5367.00,8.672590e-04
5368.00,1.907970e-03
5369.00,1.561066e-03
5370.00,2.081422e-03
5371.00,6.938073e-04
5372.00,1.734518e-03
5373.00,2.254874e-03
5374.00,1.561066e-03
5375.00,3.295584e-03
5376.00,8.672590e-04
5377.00,2.948681e-03
5378.00,1.214163e-03
5379.00,8.672590e-04
5380.00,2.601777e-03
5381.00,1.734518e-03
5382.00,1.040711e-03
5383.00,1.387615e-03
5384.00,1.561066e-03
5385.00,1.387615e-03
5386.00,1.734518e-03
5387.00,2.081422e-03
5388.00,1.040711e-03
5389.00,1.040711e-03
5390.00,3.469036e-04
5391.00,1.734518e-03
5392.00,1.040711e-03
5393.00,8.672590e-04
5394.00,2.948681e-03
5395.00,1.734518e-03
5396.00,2.428325e-03
5397.00,1.387615e-03
5398.00,1.561066e-03
5399.00,1.734518e-03
5400.00,8.672590e-04
5401.00,3.469036e-03
5402.00,8.672590e-04
5403.00,3.122133e-03
5404.00,1.387615e-03
5405.00,2.428325e-03
5406.00,1.040711e-03
5407.00,1.214163e-03
5408.00,2.254874e-03
5409.00,1.561066e-03
5410.00,3.642488e-03
5411.00,3.469036e-03
5412.00,3.815940e-03
5413.00,6.938073e-04
5414.00,1.907970e-03
5415.00,2.775229e-03
5416.00,1.907970e-03
5417.00,2.254874e-03
5418.00,1.040711e-03
5419.00,3.295584e-03
5420.00,6.938073e-04
5421.00,1.734518e-04
5422.00,1.387615e-03
5423.00,1.907970e-03
5424.00,2.775229e-03
5425.00,5.203554e-04
5426.00,2.775229e-03
5427.00,6.938073e-04
5428.00,1.214163e-03
5429.00,2.775229e-03
5430.00,1.040711e-03
5431.00,2.601777e-03
5432.00,8.672590e-04
5433.00,2.948681e-03
5434.00,1.387615e-03
5435.00,2.254874e-03
5436.00,1.214163e-03
5437.00,1.040711e-03
5438.00,1.734518e-03
5439.00,2.254874e-03
5440.00,2.601777e-03
5441.00,1.561066e-03
5442.00,1.214163e-03
5443.00,2.948681e-03
5444.00,1.734518e-03
5445.00,1.214163e-03
5446.00,1.387615e-03
5447.00,1.734518e-03
5448.00,8.672590e-04
5449.00,3.469036e-04
5450.00,1.734518e-03
5451.00,1.561066e-03
5452.00,1.734518e-03
5453.00,1.387615e-03
5454.00,3.122133e-03
5455.00,1.387615e-03
5456.00,8.672590e-04
5457.00,2.254874e-03
5458.00,8.672590e-04
5459.00,2.254874e-03
5460.00,8.672590e-04
5461.00,1.561066e-03
5462.00,8.672590e-04
5463.00,1.214163e-03
5464.00,1.561066e-03
5465.00,6.938073e-04
5466.00,2.428325e-03
5467.00,1.561066e-03
5468.00,3.815940e-03
5469.00,1.561066e-03
5470.00,1.040711e-03
5471.00,1.907970e-03
5472.00,1.214163e-03
5473.00,2.775229e-03
5474.00,1.561066e-03
5475.00,2.428325e-03
5476.00,6.938073e-04
5477.00,8.672590e-04
5478.00,1.734518e-03
5479.00,8.672590e-04
5480.00,1.387615e-03
5481.00,1.907970e-03
5482.00,1.040711e-03
5483.00,1.387615e-03
5484.00,1.387615e-03
5485.00,2.601777e-03
5486.00,1.734518e-03
5487.00,1.387615e-03
5488.00,8.672590e-04
5489.00,1.907970e-03
5490.00,8.672590e-04
5491.00,2.081422e-03
5492.00,2.254874e-03
5493.00,1.214163e-03
5494.00,3.122133e-03
5495.00,8.672590e-04
5496.00,2.775229e-03
5497.00,1.734518e-03
5498.00,8.672590e-04
5499.00,1.907970e-03
5500.00,1.214163e-03
5501.00,2.428325e-03
5502.00,1.907970e-03
5503.00,2.948681e-03
5504.00,1.040711e-03
5505.00,6.938073e-04
5506.00,3.815940e-03
5507.00,1.387615e-03
5508.00,2.775229e-03
5509.00,1.387615e-03
5510.00,4.683199e-03
5511.00,1.907970e-03
5512.00,2.254874e-03
5513.00,2.081422e-03
5514.00,1.734518e-03
5515.00,2.601777e-03
5516.00,1.040711e-03
5517.00,3.295584e-03
5518.00,1.387615e-03
5519.00,6.938073e-04
5520.00,1.907970e-03
5521.00,1.040711e-03
5522.00,2.428325e-03
5523.00,1.561066e-03
5524.00,1.907970e-03
5525.00,8.672590e-04
5526.00,1.214163e-03
5527.00,2.948681e-03
5528.00,1.561066e-03
5529.00,2.081422e-03
5530.00,1.040711e-03
5531.00,2.428325e-03
5532.00,1.214163e-03
5533.00,6.938073e-04
5534.00,1.387615e-03
5535.00,1.040711e-03
5536.00,2.428325e-03
5537.00,1.387615e-03
5538.00,1.907970e-03
5539.00,1.214163e-03
5540.00,6.938073e-04
5541.00,2.428325e-03
5542.00,2.081422e-03
5543.00,1.734518e-03
5544.00,1.040711e-03
5545.00,2.081422e-03
5546.00,1.214163e-03
5547.00,1.561066e-03
5548.00,2.081422e-03
5549.00,1.214163e-03
5550.00,1.907970e-03
5551.00,1.387615e-03
5552.00,1.907970e-03
5553.00,1.387615e-03
5554.00,1.040711e-03
5555.00,2.428325e-03
5556.00,1.907970e-03
5557.00,8.672590e-04
5558.00,1.561066e-03
5559.00,1.734518e-03
5560.00,2.601777e-03
5561.00,5.203554e-04
5562.00,3.295584e-03
5563.00,1.214163e-03
5564.00,2.775229e-03
5565.00,1.734518e-03
5566.00,2.601777e-03
5567.00,6.938073e-04
5568.00,6.938073e-04
5569.00,1.561066e-03
5570.00,1.387615e-03
5571.00,1.907970e-03
5572.00,1.907970e-03
5573.00,2.081422e-03
5574.00,1.040711e-03
5575.00,8.672590e-04
5576.00,6.938073e-04
5577.00,1.040711e-03
5578.00,1.734518e-03
5579.00,5.203554e-04
5580.00,2.948681e-03
5581.00,8.672590e-04
5582.00,2.948681e-03
5583.00,8.672590e-04
5584.00,1.387615e-03
5585.00,1.734518e-03
5586.00,1.214163e-03
5587.00,1.040711e-03
5588.00,1.387615e-03
5589.00,3.469036e-03
5590.00,1.387615e-03
5591.00,1.040711e-03
5592.00,2.428325e-03
5593.00,1.214163e-03
5594.00,1.907970e-03
5595.00,5.203554e-04
5596.00,2.948681e-03
5597.00,1.561066e-03
5598.00,8.672590e-04
5599.00,2.254874e-03
5600.00,1.214163e-03
5601.00,1.214163e-03
5602.00,2.081422e-03
5603.00,2.428325e-03
5604.00,1.561066e-03
5605.00,1.214163e-03
5606.00,3.295584e-03
5607.00,8.672590e-04
5608.00,2.428325e-03
5609.00,1.387615e-03
5610.00,1.561066e-03
5611.00,8.672590e-04
5612.00,5.203554e-04
5613.00,1.907970e-03
5614.00,6.938073e-04
5615.00,1.907970e-03
5616.00,1.387615e-03
5617.00,1.734518e-03
5618.00,1.214163e-03
5619.00,1.214163e-03
5620.00,1.387615e-03
5621.00,1.040711e-03
5622.00,3.122133e-03
5623.00,1.561066e-03
5624.00,1.561066e-03
5625.00,1.387615e-03
5626.00,1.387615e-03
5627.00,1.734518e-03
5628.00,8.672590e-04
5629.00,2.081422e-03
5630.00,1.734518e-03
5631.00,2.428325e-03
5632.00,1.734518e-03
5633.00,6.938073e-04
5634.00,1.561066e-03
5635.00,8.672590e-04
5636.00,1.561066e-03
5637.00,1.040711e-03
5638.00,1.734518e-03
5639.00,1.040711e-03
5640.00,1.387615e-03
5641.00,2.254874e-03
5642.00,5.203554e-04
5643.00,2.081422e-03
5644.00,1.040711e-03
5645.00,1.561066e-03
5646.00,6.938073e-04
5647.00,1.040711e-03
5648.00,2.601777e-03
5649.00,6.938073e-04
5650.00,1.907970e-03
5651.00,5.203554e-04
5652.00,8.672590e-04
5653.00,5.203554e-04
5654.00,1.387615e-03
5655.00,1.214163e-03
5656.00,1.214163e-03
5657.00,2.081422e-03
5658.00,5.203554e-04
5659.00,1.387615e-03
5660.00,1.561066e-03
5661.00,6.938073e-04
5662.00,1.734518e-03
5663.00,1.214163e-03
5664.00,2.254874e-03
5665.00,5.203554e-04
5666.00,1.387615e-03
5667.00,6.938073e-04
5668.00,5.203554e-04
5669.00,2.081422e-03
5670.00,1.387615e-03
5671.00,1.907970e-03
5672.00,1.040711e-03
5673.00,2.081422e-03
5674.00,1.214163e-03
5675.00,1.040711e-03
5676.00,2.601777e-03
5677.00,1.387615e-03
5678.00,1.040711e-03
5679.00,1.907970e-03
5680.00,2.081422e-03
5681.00,1.214163e-03
5682.00,8.672590e-04
5683.00,3.122133e-03
5684.00,1.387615e-03
5685.00,1.734518e-03
5686.00,1.734518e-04
5687.00,1.387615e-03
5688.00,8.672590e-04
5689.00,5.203554e-04
5690.00,3.642488e-03
5691.00,3.469036e-04
5692.00,1.561066e-03
5693.00,1.561066e-03
5694.00,1.734518e-03
5695.00,1.734518e-04
5696.00,1.387615e-03
5697.00,3.122133e-03
5698.00,1.214163e-03
5699.00,2.254874e-03
5700.00,8.672590e-04
5701.00,3.295584e-03
5702.00,1.214163e-03
5703.00,1.040711e-03
5704.00,2.775229e-03
5705.00,1.040711e-03
5706.00,1.387615e-03
5707.00,6.938073e-04
5708.00,3.122133e-03
5709.00,6.938073e-04
5710.00,1.561066e-03
5711.00,1.907970e-03
5712.00,6.938073e-04
5713.00,1.387615e-03
5714.00,8.672590e-04
5715.00,2.081422e-03
5716.00,6.938073e-04
5717.00,1.561066e-03
5718.00,2.081422e-03
5719.00,6.938073e-04
5720.00,2.428325e-03
5721.00,1.214163e-03
5722.00,1.907970e-03
5723.00,1.387615e-03
5724.00,1.214163e-03
5725.00,3.469036e-03
5726.00,8.672590e-04
5727.00,2.081422e-03
5728.00,8.672590e-04
5729.00,2.254874e-03
5730.00,8.672590e-04
5731.00,8.672590e-04
5732.00,2.775229e-03
5733.00,1.214163e-03
5734.00,2.428325e-03
5735.00,1.040711e-03
5736.00,2.081422e-03
5737.00,8.672590e-04
5738.00,1.040711e-03
5739.00,1.214163e-03
5740.00,1.387615e-03
5741.00,1.734518e-03
5742.00,1.734518e-03
5743.00,1.907970e-03
5744.00,1.214163e-03
5745.00,8.672590e-04
5746.00,2.775229e-03
5747.00,1.214163e-03
5748.00,3.122133e-03
5749.00,1.387615e-03
5750.00,2.775229e-03
5751.00,2.081422e-03
5752.00,1.214163e-03
5753.00,2.254874e-03
5754.00,3.469036e-04
5755.00,2.775229e-03
5756.00,1.040711e-03
5757.00,2.428325e-03
5758.00,5.203554e-04
5759.00,8.672590e-04
5760.00,2.601777e-03
5761.00,6.938073e-04
5762.00,2.948681e-03
5763.00,1.561066e-03
5764.00,2.775229e-03
5765.00,1.040711e-03
5766.00,1.561066e-03
5767.00,2.081422e-03
5768.00,6.938073e-04
5769.00,2.081422e-03
5770.00,1.214163e-03
5771.00,2.601777e-03
5772.00,1.387615e-03
5773.00,5.203554e-04
5774.00,1.387615e-03
5775.00,6.938073e-04
5776.00,1.734518e-03
5777.00,1.214163e-03
5778.00,2.775229e-03
5779.00,1.561066e-03
5780.00,5.203554e-04
5781.00,2.254874e-03
5782.00,1.040711e-03
5783.00,1.214163e-03
5784.00,2.081422e-03
5785.00,2.428325e-03
5786.00,1.214163e-03
5787.00,5.203554e-04
5788.00,2.081422e-03
5789.00,2.254874e-03
5790.00,2.254874e-03
5791.00,1.040711e-03
5792.00,2.428325e-03
5793.00,1.040711e-03
5794.00,8.672590e-04
5795.00,1.907970e-03
5796.00,6.938073e-04
5797.00,2.081422e-03
5798.00,1.387615e-03
5799.00,2.775229e-03
5800.00,1.214163e-03
5801.00,6.938073e-04
5802.00,1.734518e-03
5803.00,5.203554e-04
5804.00,2.775229e-03
5805.00,1.734518e-03
5806.00,2.254874e-03
5807.00,1.040711e-03
5808.00,1.387615e-03
5809.00,2.428325e-03
5810.00,1.907970e-03
5811.00,1.214163e-03
5812.00,5.203554e-04
5813.00,1.561066e-03
5814.00,1.214163e-03
5815.00,1.214163e-03
5816.00,2.601777e-03
5817.00,8.672590e-04
5818.00,2.428325e-03
5819.00,1.214163e-03
5820.00,2.081422e-03
5821.00,3.469036e-04
5822.00,5.203554e-04
5823.00,2.081422e-03
5824.00,1.214163e-03
5825.00,2.254874e-03
5826.00,1.734518e-03
5827.00,2.948681e-03
5828.00,1.907970e-03
5829.00,1.214163e-03
5830.00,1.387615e-03
5831.00,1.387615e-03
5832.00,1.561066e-03
5833.00,1.040711e-03
5834.00,1.561066e-03
5835.00,6.938073e-04
5836.00,5.203554e-04
5837.00,1.387615e-03
5838.00,1.561066e-03
5839.00,2.428325e-03
5840.00,1.387615e-03
5841.00,1.734518e-03
5842.00,6.938073e-04
5843.00,5.203554e-04
5844.00,1.387615e-03
5845.00,1.040711e-03
5846.00,2.254874e-03
5847.00,1.040711e-03
5848.00,6.938073e-04
5849.00,6.938073e-04
5850.00,1.040711e-03
5851.00,2.254874e-03
5852.00,1.907970e-03
5853.00,2.775229e-03
5854.00,8.672590e-04
5855.00,1.734518e-03
5856.00,6.938073e-04
5857.00,1.214163e-03
5858.00,2.601777e-03
5859.00,3.469036e-04
5860.00,1.734518e-03
5861.00,8.672590e-04
5862.00,1.040711e-03
5863.00,8.672590e-04
5864.00,1.040711e-03
5865.00,1.561066e-03
5866.00,8.672590e-04
5867.00,1.734518e-03
5868.00,8.672590e-04
5869.00,1.214163e-03
5870.00,1.387615e-03
5871.00,1.040711e-03
5872.00,2.775229e-03
5873.00,8.672590e-04
5874.00,3.122133e-03
5875.00,1.040711e-03
5876.00,6.938073e-04
5877.00,6.938073e-04
5878.00,1.040711e-03
5879.00,1.214163e-03
5880.00,1.734518e-04
5881.00,2.428325e-03
5882.00,8.672590e-04
5883.00,1.907970e-03
5884.00,3.469036e-04
5885.00,6.938073e-04
5886.00,2.428325e-03
5887.00,1.387615e-03
5888.00,1.734518e-03
5889.00,1.214163e-03
5890.00,2.081422e-03
5891.00,1.561066e-03
5892.00,1.214163e-03
5893.00,1.214163e-03
5894.00,6.938073e-04
5895.00,1.907970e-03
5896.00,6.938073e-04
5897.00,2.254874e-03
5898.00,1.561066e-03
5899.00,6.938073e-04
5900.00,1.734518e-03
5901.00,8.672590e-04
5902.00,3.295584e-03
5903.00,8.672590e-04
5904.00,1.387615e-03
5905.00,1.907970e-03
5906.00,1.040711e-03
5907.00,1.734518e-03
5908.00,1.734518e-04
5909.00,2.601777e-03
5910.00,1.907970e-03
5911.00,3.815940e-03
5912.00,2.948681e-03
5913.00,1.214163e-03
5914.00,2.775229e-03
5915.00,6.938073e-04
5916.00,2.601777e-03
5917.00,8.672590e-04
5918.00,2.601777e-03
5919.00,1.907970e-03
5920.00,1.214163e-03
5921.00,3.989391e-03
5922.00,2.081422e-03
5923.00,3.989391e-03
5924.00,1.387615e-03
5925.00,2.601777e-03
5926.00,1.040711e-03
5927.00,1.214163e-03
5928.00,2.601777e-03
5929.00,1.561066e-03
5930.00,3.469036e-04
5931.00,8.672590e-04
5932.00,1.040711e-03
5933.00,5.203554e-04
5934.00,6.938073e-04
5935.00,2.428325e-03
5936.00,8.672590e-04
5937.00,2.254874e-03
5938.00,1.387615e-03
5939.00,1.214163e-03
5940.00,1.734518e-04
5941.00,1.214163e-03
5942.00,1.214163e-03
5943.00,6.938073e-04
5944.00,8.672590e-04
5945.00,5.203554e-04
5946.00,2.081422e-03
5947.00,1.040711e-03
5948.00,1.040711e-03
5949.00,2.775229e-03
5950.00,6.938073e-04
5951.00,1.561066e-03
5952.00,8.672590e-04
5953.00,2.081422e-03
5954.00,5.203554e-04
5955.00,1.214163e-03
5956.00,1.387615e-03
5957.00,1.561066e-03
5958.00,2.948681e-03
5959.00,1.387615e-03
5960.00,2.601777e-03
5961.00,1.040711e-03
5962.00,1.907970e-03
5963.00,8.672590e-04
5964.00,1.387615e-03
5965.00,1.734518e-03
5966.00,8.672590e-04
5967.00,2.081422e-03
5968.00,1.040711e-03
5969.00,8.672590e-04
5970.00,8.672590e-04
5971.00,1.561066e-03
5972.00,1.734518e-03
5973.00,1.040711e-03
5974.00,8.672590e-04
5975.00,3.469036e-04
5976.00,6.938073e-04
5977.00,2.601777e-03
5978.00,1.387615e-03
5979.00,2.254874e-03
5980.00,8.672590e-04
5981.00,1.734518e-03
5982.00,8.672590e-04
5983.00,3.469036e-04
5984.00,2.254874e-03
5985.00,1.214163e-03
5986.00,8.672590e-04
5987.00,5.203554e-04
5988.00,1.907970e-03
5989.00,6.938073e-04
5990.00,1.387615e-03
5991.00,3.122133e-03
5992.00,8.672590e-04
5993.00,2.601777e-03
5994.00,8.672590e-04
5995.00,1.907970e-03
5996.00,1.387615e-03
5997.00,5.203554e-04
5998.00,2.428325e-03
5999.00,8.672590e-04
6000.00,1.907970e-03
6001.00,8.672590e-04
6002.00,1.734518e-03
6003.00,1.040711e-03
6004.00,1.040711e-03
6005.00,1.387615e-03
6006.00,1.214163e-03
6007.00,1.907970e-03
6008.00,6.938073e-04
6009.00,2.601777e-03
6010.00,2.081422e-03
6011.00,2.081422e-03
6012.00,1.214163e-03
6013.00,6.938073e-04
6014.00,2.081422e-03
6015.00,1.040711e-03
6016.00,2.081422e-03
6017.00,1.214163e-03
6018.00,2.948681e-03
6019.00,1.387615e-03
6020.00,1.734518e-03
6021.00,4.336295e-03
6022.00,2.428325e-03
6023.00,2.254874e-03
6024.00,1.561066e-03
6025.00,2.601777e-03
6026.00,2.254874e-03
6027.00,8.672590e-04
6028.00,2.081422e-03
6029.00,1.040711e-03
6030.00,2.081422e-03
6031.00,5.203554e-04
6032.00,2.601777e-03
6033.00,8.672590e-04
6034.00,6.938073e-04
6035.00,1.734518e-03
6036.00,1.040711e-03
6037.00,1.734518e-03
6038.00,8.672590e-04
6039.00,1.734518e-03
6040.00,1.387615e-03
6041.00,8.672590e-04
6042.00,1.734518e-03
6043.00,5.203554e-04
6044.00,2.254874e-03
6045.00,1.561066e-03
6046.00,1.387615e-03
6047.00,6.938073e-04
6048.00,1.387615e-03
6049.00,1.734518e-03
6050.00,3.469036e-04
6051.00,1.214163e-03
6052.00,8.672590e-04
6053.00,5.203554e-04
6054.00,3.469036e-04
6055.00,8.672590e-04
6056.00,1.907970e-03
6057.00,8.672590e-04
6058.00,1.561066e-03
6059.00,1.040711e-03
6060.00,2.428325e-03
6061.00,6.938073e-04
6062.00,8.672590e-04
6063.00,1.214163e-03
6064.00,5.203554e-04
6065.00,1.734518e-03
6066.00,6.938073e-04
6067.00,2.254874e-03
6068.00,5.203554e-04
6069.00,1.040711e-03
6070.00,1.734518e-03
6071.00,1.907970e-03
6072.00,1.734518e-03
6073.00,8.672590e-04
6074.00,1.734518e-03
6075.00,1.734518e-04
6076.00,1.561066e-03
6077.00,2.254874e-03
6078.00,5.203554e-04
6079.00,6.938073e-04
6080.00,5.203554e-04
6081.00,1.387615e-03
6082.00,1.040711e-03
6083.00,6.938073e-04
6084.00,1.734518e-03
6085.00,1.040711e-03
6086.00,1.214163e-03
6087.00,6.938073e-04
6088.00,2.081422e-03
6089.00,3.469036e-04
6090.00,6.938073e-04
6091.00,1.387615e-03
6092.00,3.469036e-04
6093.00,1.387615e-03
6094.00,6.938073e-04
6095.00,2.428325e-03
6096.00,1.907970e-03
6097.00,8.672590e-04
6098.00,1.214163e-03
6099.00,8.672590e-04
6100.00,1.734518e-03
6101.00,1.040711e-03
6102.00,1.387615e-03
6103.00,1.907970e-03
6104.00,8.672590e-04
6105.00,1.214163e-03
6106.00,5.203554e-04
6107.00,1.214163e-03
6108.00,3.469036e-04
6109.00,1.387615e-03
6110.00,8.672590e-04
6111.00,1.387615e-03
6112.00,2.081422e-03
6113.00,8.672590e-04
6114.00,2.254874e-03
6115.00,6.938073e-04
6116.00,1.734518e-03
6117.00,1.214163e-03
6118.00,1.387615e-03
6119.00,2.254874e-03
6120.00,2.081422e-03
6121.00,2.601777e-03
6122.00,1.734518e-03
6123.00,1.561066e-03
6124.00,1.214163e-03
6125.00,3.469036e-04
6126.00,2.081422e-03
6127.00,1.040711e-03
6128.00,1.040711e-03
6129.00,1.907970e-03
6130.00,8.672590e-04
6131.00,3.469036e-04
6132.00,1.040711e-03
6133.00,1.734518e-03
6134.00,5.203554e-04
6135.00,1.387615e-03
6136.00,1.040711e-03
6137.00,1.040711e-03
6138.00,1.214163e-03
6139.00,1.040711e-03
6140.00,1.387615e-03
6141.00,1.734518e-03
6142.00,1.214163e-03
6143.00,1.040711e-03
6144.00,1.734518e-03
6145.00,8.672590e-04
6146.00,8.672590e-04
6147.00,1.561066e-03
6148.00,6.938073e-04
6149.00,1.040711e-03
6150.00,1.214163e-03
6151.00,1.214163e-03
6152.00,8.672590e-04
6153.00,5.203554e-04
6154.00,2.254874e-03
6155.00,6.938073e-04
6156.00,1.561066e-03
6157.00,6.938073e-04
6158.00,1.387615e-03
6159.00,3.469036e-04
6160.00,1.040711e-03
6161.00,1.907970e-03
6162.00,3.469036e-04
6163.00,1.561066e-03
6164.00,1.214163e-03
6165.00,2.081422e-03
6166.00,1.040711e-03
6167.00,6.938073e-04
6168.00,1.561066e-03
6169.00,1.040711e-03
6170.00,1.907970e-03
6171.00,1.040711e-03
6172.00,1.214163e-03
6173.00,1.214163e-03
6174.00,6.938073e-04
6175.00,1.561066e-03
6176.00,1.040711e-03
6177.00,1.561066e-03
6178.00,8.672590e-04
6179.00,1.561066e-03
6180.00,6.938073e-04
6181.00,5.203554e-04
6182.00,1.734518e-03
6183.00,6.938073e-04
6184.00,1.734518e-03
6185.00,6.938073e-04
6186.00,1.907970e-03
6187.00,3.469036e-04
6188.00,5.203554e-04
6189.00,8.672590e-04
6190.00,5.203554e-04
6191.00,1.561066e-03
6192.00,1.387615e-03
6193.00,1.907970e-03
6194.00,1.040711e-03
6195.00,1.040711e-03
6196.00,2.254874e-03
6197.00,1.387615e-03
6198.00,1.734518e-03
6199.00,1.040711e-03
6200.00,1.040711e-03
6201.00,6.938073e-04
6202.00,1.040711e-03
6203.00,8.672590e-04
6204.00,8.672590e-04
6205.00,2.254874e-03
6206.00,1.040711e-03
6207.00,2.254874e-03
6208.00,1.214163e-03
6209.00,6.938073e-04
6210.00,2.428325e-03
6211.00,6.938073e-04
6212.00,2.254874e-03
6213.00,6.938073e-04
6214.00,1.734518e-03
6215.00,0.000000e+00
6216.00,6.938073e-04
6217.00,1.387615e-03
6218.00,5.203554e-04
6219.00,1.907970e-03
6220.00,1.734518e-03
6221.00,1.214163e-03
6222.00,1.387615e-03
6223.00,3.469036e-04
6224.00,1.734518e-03
6225.00,5.203554e-04
6226.00,2.254874e-03
6227.00,3.469036e-04
6228.00,2.254874e-03
6229.00,1.734518e-04
6230.00,1.214163e-03
6231.00,1.214163e-03
6232.00,6.938073e-04
6233.00,1.907970e-03
6234.00,3.469036e-04
6235.00,2.254874e-03
6236.00,1.214163e-03
6237.00,1.214163e-03
6238.00,2.775229e-03
6239.00,8.672590e-04
6240.00,1.387615e-03
6241.00,6.938073e-04
6242.00,8.672590e-04
6243.00,8.672590e-04
6244.00,6.938073e-04
6245.00,1.387615e-03
6246.00,1.734518e-03
6247.00,1.387615e-03
6248.00,8.672590e-04
6249.00,1.907970e-03
6250.00,5.203554e-04
6251.00,3.469036e-04
6252.00,2.254874e-03
6253.00,2.601777e-03
6254.00,2.254874e-03
6255.00,1.214163e-03
6256.00,1.040711e-03
6257.00,1.040711e-03
6258.00,1.214163e-03
6259.00,1.734518e-03
6260.00,1.214163e-03
6261.00,2.948681e-03
6262.00,1.907970e-03
6263.00,1.387615e-03
6264.00,6.938073e-04
6265.00,5.203554e-04
6266.00,2.428325e-03
6267.00,1.040711e-03
6268.00,2.254874e-03
6269.00,6.938073e-04
6270.00,1.561066e-03
6271.00,8.672590e-04
6272.00,8.672590e-04
6273.00,1.907970e-03
6274.00,1.561066e-03
6275.00,2.601777e-03
6276.00,8.672590e-04
6277.00,1.907970e-03
6278.00,6.938073e-04
6279.00,1.040711e-03
6280.00,2.254874e-03
6281.00,8.672590e-04
6282.00,2.948681e-03
6283.00,1.387615e-03
6284.00,1.561066e-03
6285.00,3.469036e-04
6286.00,1.040711e-03
6287.00,1.907970e-03
6288.00,1.387615e-03
6289.00,1.387615e-03
6290.00,8.672590e-04
6291.00,2.081422e-03
6292.00,5.203554e-04
6293.00,8.672590e-04
6294.00,2.601777e-03
6295.00,8.672590e-04
6296.00,1.040711e-03
6297.00,5.203554e-04
6298.00,1.214163e-03
6299.00,8.672590e-04
6300.00,6.938073e-04
6301.00,2.081422e-03
6302.00,6.938073e-04
6303.00,1.561066e-03
6304.00,1.214163e-03
6305.00,1.561066e-03
6306.00,1.040711e-03
6307.00,5.203554e-04
6308.00,1.734518e-03
6309.00,5.203554e-04
6310.00,2.428325e-03
6311.00,6.938073e-04
6312.00,1.561066e-03
6313.00,5.203554e-04
6314.00,6.938073e-04
6315.00,2.081422e-03
6316.00,1.734518e-04
6317.00,1.907970e-03
6318.00,8.672590e-04
6319.00,2.601777e-03
6320.00,6.938073e-04
6321.00,5.203554e-04
6322.00,2.254874e-03
6323.00,1.040711e-03
6324.00,8.672590e-04
6325.00,1.040711e-03
6326.00,2.081422e-03
6327.00,8.672590e-04
6328.00,1.214163e-03
6329.00,2.254874e-03
6330.00,6.938073e-04
6331.00,2.775229e-03
6332.00,8.672590e-04
6333.00,2.081422e-03
6334.00,6.938073e-04
6335.00,1.214163e-03
6336.00,1.907970e-03
6337.00,1.214163e-03
6338.00,1.561066e-03
6339.00,1.734518e-04
6340.00,2.428325e-03
6341.00,5.203554e-04
6342.00,1.734518e-04
6343.00,2.081422e-03
6344.00,1.040711e-03
6345.00,2.081422e-03
6346.00,5.203554e-04
6347.00,2.081422e-03
6348.00,1.387615e-03
6349.00,6.938073e-04
6350.00,2.775229e-03
6351.00,1.040711e-03
6352.00,1.387615e-03
6353.00,1.040711e-03
6354.00,1.561066e-03
6355.00,1.387615e-03
6356.00,1.040711e-03
6357.00,1.907970e-03
6358.00,5.203554e-04
6359.00,1.214163e-03
6360.00,6.938073e-04
6361.00,1.040711e-03
6362.00,1.040711e-03
6363.00,6.938073e-04
6364.00,6.938073e-04
6365.00,3.469036e-04
6366.00,8.672590e-04
6367.00,6.938073e-04
6368.00,1.040711e-03
6369.00,1.214163e-03
6370.00,8.672590e-04
6371.00,2.601777e-03
6372.00,6.938073e-04
6373.00,1.907970e-03
6374.00,6.938073e-04
6375.00,1.214163e-03
6376.00,1.387615e-03
6377.00,1.214163e-03
6378.00,6.938073e-04
6379.00,5.203554e-04
6380.00,2.428325e-03
6381.00,1.387615e-03
6382.00,1.387615e-03
6383.00,8.672590e-04
6384.00,3.469036e-04
6385.00,2.428325e-03
6386.00,1.561066e-03
6387.00,2.601777e-03
6388.00,3.469036e-04
6389.00,1.907970e-03
6390.00,6.938073e-04
6391.00,5.203554e-04
6392.00,2.948681e-03
6393.00,2.254874e-03
6394.00,1.907970e-03
6395.00,6.938073e-04
6396.00,1.561066e-03
6397.00,1.040711e-03
6398.00,1.561066e-03
6399.00,2.081422e-03
6400.00,8.672590e-04
6401.00,1.387615e-03
6402.00,3.469036e-04
6403.00,2.775229e-03
6404.00,3.469036e-04
6405.00,8.672590e-04
6406.00,6.938073e-04
6407.00,8.672590e-04
6408.00,1.387615e-03
6409.00,1.040711e-03
6410.00,8.672590e-04
6411.00,1.214163e-03
6412.00,1.387615e-03
6413.00,1.387615e-03
6414.00,8.672590e-04
6415.00,1.561066e-03
6416.00,1.387615e-03
6417.00,2.081422e-03
6418.00,1.387615e-03
6419.00,1.040711e-03
6420.00,2.601777e-03
6421.00,1.907970e-03
6422.00,3.295584e-03
6423.00,8.672590e-04
6424.00,8.672590e-04
6425.00,1.040711e-03
6426.00,1.040711e-03
6427.00,1.040711e-03
6428.00,1.040711e-03
6429.00,8.672590e-04
6430.00,8.672590e-04
6431.00,1.734518e-03
6432.00,6.938073e-04
6433.00,6.938073e-04
6434.00,2.948681e-03
6435.00,3.469036e-04
6436.00,1.040711e-03
6437.00,1.734518e-03
6438.00,1.040711e-03
6439.00,8.672590e-04
6440.00,1.734518e-03
6441.00,5.203554e-04
6442.00,5.203554e-04
6443.00,1.214163e-03
6444.00,6.938073e-04
6445.00,1.214163e-03
6446.00,1.040711e-03
6447.00,1.907970e-03
6448.00,8.672590e-04
6449.00,1.387615e-03
6450.00,2.081422e-03
6451.00,3.469036e-04
6452.00,8.672590e-04
6453.00,1.214163e-03
6454.00,1.734518e-03
6455.00,1.040711e-03
6456.00,6.938073e-04
6457.00,6.938073e-04
6458.00,1.040711e-03
6459.00,1.734518e-03
6460.00,8.672590e-04
6461.00,2.081422e-03
6462.00,8.672590e-04
6463.00,6.938073e-04
6464.00,1.561066e-03
6465.00,5.203554e-04
6466.00,1.734518e-03
6467.00,6.938073e-04
6468.00,1.214163e-03
6469.00,1.040711e-03
6470.00,1.040711e-03
6471.00,2.948681e-03
6472.00,8.672590e-04
6473.00,1.734518e-03
6474.00,8.672590e-04
6475.00,2.254874e-03
6476.00,8.672590e-04
6477.00,3.469036e-04
6478.00,1.561066e-03
6479.00,3.469036e-04
6480.00,1.734518e-03
6481.00,6.938073e-04
6482.00,2.081422e-03
6483.00,6.938073e-04
6484.00,1.040711e-03
6485.00,1.387615e-03
6486.00,5.203554e-04
6487.00,2.254874e-03
6488.00,1.214163e-03
6489.00,1.907970e-03
6490.00,6.938073e-04
6491.00,1.734518e-04
6492.00,1.214163e-03
6493.00,3.469036e-04
6494.00,1.214163e-03
6495.00,6.938073e-04
6496.00,5.203554e-04
6497.00,5.203554e-04
6498.00,8.672590e-04
6499.00,2.081422e-03
6500.00,5.203554e-04
6501.00,2.081422e-03
6502.00,5.203554e-04
6503.00,1.561066e-03
6504.00,8.672590e-04
6505.00,6.938073e-04
6506.00,2.428325e-03
6507.00,1.561066e-03
6508.00,1.907970e-03
6509.00,3.469036e-04
6510.00,2.601777e-03
6511.00,3.469036e-04
6512.00,1.734518e-04
6513.00,2.081422e-03
6514.00,8.672590e-04
6515.00,1.387615e-03
6516.00,1.561066e-03
6517.00,1.734518e-03
6518.00,8.672590e-04
6519.00,3.469036e-04
6520.00,1.387615e-03
6521.00,3.469036e-04
6522.00,3.642488e-03
6523.00,1.040711e-03
6524.00,1.734518e-03
6525.00,3.469036e-04
6526.00,1.214163e-03
6527.00,2.254874e-03
6528.00,0.000000e+00
6529.00,1.387615e-03
6530.00,1.734518e-04
6531.00,5.203554e-04
6532.00,5.203554e-04
6533.00,8.672590e-04
6534.00,1.734518e-03
6535.00,6.938073e-04
6536.00,1.734518e-03
6537.00,6.938073e-04
6538.00,1.214163e-03
6539.00,5.203554e-04
6540.00,1.214163e-03
6541.00,5.203554e-04
6542.00,1.561066e-03
6543.00,2.428325e-03
6544.00,5.203554e-04
6545.00,1.734518e-03
6546.00,5.203554e-04
6547.00,8.672590e-04
6548.00,2.428325e-03
6549.00,8.672590e-04
6550.00,1.561066e-03
6551.00,1.561066e-03
6552.00,1.214163e-03
6553.00,5.203554e-04
6554.00,8.672590e-04
6555.00,1.561066e-03
6556.00,8.672590e-04
6557.00,1.387615e-03
6558.00,5.203554e-04
6559.00,1.214163e-03
6560.00,3.469036e-04
6561.00,1.040711e-03
6562.00,2.081422e-03
6563.00,3.469036e-04
6564.00,1.387615e-03
6565.00,3.469036e-04
6566.00,8.672590e-04
6567.00,1.387615e-03
6568.00,1.734518e-04
6569.00,1.907970e-03
6570.00,5.203554e-04
6571.00,2.254874e-03
6572.00,5.203554e-04
6573.00,1.214163e-03
6574.00,3.469036e-04
6575.00,3.469036e-04
6576.00,1.561066e-03
6577.00,0.000000e+00
6578.00,1.214163e-03
6579.00,3.469036e-04
6580.00,1.734518e-03
6581.00,5.203554e-04
6582.00,1.040711e-03
6583.00,1.561066e-03
6584.00,8.672590e-04
6585.00,2.081422e-03
6586.00,5.203554e-04
6587.00,2.601777e-03
6588.00,5.203554e-04
6589.00,8.672590e-04
6590.00,1.561066e-03
6591.00,5.203554e-04
6592.00,1.040711e-03
6593.00,5.203554e-04
6594.00,8.672590e-04
6595.00,6.938073e-04
6596.00,1.734518e-04
6597.00,5.203554e-04
6598.00,5.203554e-04
6599.00,6.938073e-04
6600.00,1.214163e-03
6601.00,1.214163e-03
6602.00,5.203554e-04
6603.00,1.387615e-03
6604.00,1.907970e-03
6605.00,1.561066e-03
6606.00,1.387615e-03
6607.00,3.469036e-04
6608.00,1.734518e-03
6609.00,6.938073e-04
6610.00,2.081422e-03
6611.00,2.948681e-03
6612.00,1.734518e-03
6613.00,3.122133e-03
6614.00,1.561066e-03
6615.00,3.815940e-03
6616.00,6.938073e-04
6617.00,3.469036e-04
6618.00,1.387615e-03
6619.00,5.203554e-04
6620.00,1.907970e-03
6621.00,8.672590e-04
6622.00,1.387615e-03
6623.00,6.938073e-04
6624.00,1.040711e-03
6625.00,3.642488e-03
6626.00,2.081422e-03
6627.00,4.683199e-03
6628.00,1.907970e-03
6629.00,2.601777e-03
6630.00,1.214163e-03
6631.00,1.040711e-03
6632.00,1.734518e-03
6633.00,3.469036e-04
6634.00,1.561066e-03
6635.00,6.938073e-04
6636.00,1.387615e-03
6637.00,1.040711e-03
6638.00,8.672590e-04
6639.00,1.387615e-03
6640.00,1.040711e-03
6641.00,2.081422e-03
6642.00,6.938073e-04
6643.00,2.081422e-03
6644.00,5.203554e-04
6645.00,5.203554e-04
6646.00,1.387615e-03
6647.00,1.040711e-03
6648.00,2.081422e-03
6649.00,1.040711e-03
6650.00,1.387615e-03
6651.00,1.734518e-04
6652.00,1.561066e-03
6653.00,1.214163e-03
6654.00,8.672590e-04
6655.00,1.907970e-03
6656.00,6.938073e-04
6657.00,1.040711e-03
6658.00,1.387615e-03
6659.00,1.387615e-03
6660.00,1.734518e-03
6661.00,1.387615e-03
6662.00,1.561066e-03
6663.00,1.040711e-03
6664.00,2.081422e-03
6665.00,1.734518e-04
6666.00,6.938073e-04
6667.00,8.672590e-04
6668.00,8.672590e-04
6669.00,1.561066e-03
6670.00,6.938073e-04
6671.00,1.561066e-03
6672.00,1.040711e-03
6673.00,1.040711e-03
6674.00,1.214163e-03
6675.00,1.214163e-03
6676.00,1.907970e-03
6677.00,8.672590e-04
6678.00,2.081422e-03
6679.00,5.203554e-04
6680.00,1.214163e-03
6681.00,1.734518e-03
6682.00,6.938073e-04
6683.00,1.907970e-03
6684.00,8.672590e-04
6685.00,2.081422e-03
6686.00,8.672590e-04
6687.00,8.672590e-04
6688.00,8.672590e-04
6689.00,8.672590e-04
6690.00,2.254874e-03
6691.00,5.203554e-04
6692.00,1.907970e-03
6693.00,0.000000e+00
6694.00,6.938073e-04
6695.00,1.214163e-03
6696.00,8.672590e-04
6697.00,1.907970e-03
6698.00,1.214163e-03
6699.00,2.081422e-03
6700.00,6.938073e-04
6701.00,1.387615e-03
6702.00,1.561066e-03
6703.00,1.040711e-03
6704.00,1.734518e-03
6705.00,1.040711e-03
6706.00,1.387615e-03
6707.00,8.672590e-04
6708.00,3.469036e-04
6709.00,1.734518e-03
6710.00,1.561066e-03
6711.00,1.734518e-03
6712.00,1.040711e-03
6713.00,1.387615e-03
6714.00,3.469036e-04
6715.00,1.040711e-03
6716.00,1.214163e-03
6717.00,6.938073e-04
6718.00,1.907970e-03
6719.00,6.938073e-04
6720.00,1.040711e-03
6721.00,8.672590e-04
6722.00,2.254874e-03
6723.00,1.907970e-03
6724.00,3.469036e-04
6725.00,1.561066e-03
6726.00,5.203554e-04
6727.00,2.081422e-03
6728.00,3.469036e-04
6729.00,1.214163e-03
6730.00,1.214163e-03
6731.00,5.203554e-04
6732.00,1.040711e-03
6733.00,1.214163e-03
6734.00,1.214163e-03
6735.00,3.469036e-04
6736.00,8.672590e-04
6737.00,1.387615e-03
6738.00,1.040711e-03
6739.00,1.907970e-03
6740.00,1.734518e-03
6741.00,1.561066e-03
6742.00,5.203554e-04
6743.00,8.672590e-04
6744.00,1.387615e-03
6745.00,1.561066e-03
6746.00,1.907970e-03
6747.00,5.203554e-04
6748.00,1.214163e-03
6749.00,1.040711e-03
6750.00,3.469036e-04
6751.00,1.907970e-03
6752.00,5.203554e-04
6753.00,1.561066e-03
6754.00,1.561066e-03
6755.00,1.214163e-03
6756.00,6.938073e-04
6757.00,5.203554e-04
6758.00,1.734518e-03
6759.00,8.672590e-04
6760.00,2.081422e-03
6761.00,1.214163e-03
6762.00,1.907970e-03
6763.00,6.938073e-04
6764.00,1.387615e-03
6765.00,2.254874e-03
6766.00,1.040711e-03
6767.00,1.387615e-03
6768.00,8.672590e-04
6769.00,1.561066e-03
6770.00,1.734518e-03
6771.00,1.040711e-03
6772.00,2.254874e-03
6773.00,6.938073e-04
6774.00,2.254874e-03
6775.00,1.040711e-03
6776.00,2.254874e-03
6777.00,5.203554e-04
6778.00,1.040711e-03
6779.00,2.428325e-03
6780.00,5.203554e-04
6781.00,1.040711e-03
6782.00,6.938073e-04
6783.00,1.734518e-03
6784.00,6.938073e-04
6785.00,6.938073e-04
6786.00,2.254874e-03
6787.00,1.734518e-04
6788.00,1.214163e-03
6789.00,8.672590e-04
6790.00,2.081422e-03
6791.00,8.672590e-04
6792.00,5.203554e-04
6793.00,2.081422e-03
6794.00,1.734518e-04
6795.00,2.428325e-03
6796.00,1.387615e-03
6797.00,1.734518e-03
6798.00,6.938073e-04
6799.00,0.000000e+00
6800.00,2.601777e-03
6801.00,1.214163e-03
6802.00,8.672590e-04
6803.00,1.734518e-04
6804.00,1.387615e-03
6805.00,6.938073e-04
6806.00,8.672590e-04
6807.00,1.907970e-03
6808.00,8.672590e-04
6809.00,2.081422e-03
6810.00,5.203554e-04
6811.00,2.254874e-03
6812.00,3.469036e-04
6813.00,3.469036e-04
6814.00,1.214163e-03
6815.00,6.938073e-04
6816.00,6.938073e-04
6817.00,1.040711e-03
6818.00,1.387615e-03
6819.00,3.469036e-04
6820.00,8.672590e-04
6821.00,1.561066e-03
6822.00,8.672590e-04
6823.00,1.387615e-03
6824.00,1.040711e-03
6825.00,1.734518e-03
6826.00,3.469036e-04
6827.00,6.938073e-04
6828.00,1.040711e-03
6829.00,1.214163e-03
6830.00,1.387615e-03
6831.00,5.203554e-04
6832.00,2.081422e-03
6833.00,5.203554e-04
6834.00,3.469036e-04
6835.00,1.214163e-03
6836.00,8.672590e-04
6837.00,1.214163e-03
6838.00,8.672590e-04
6839.00,1.040711e-03
6840.00,6.938073e-04
6841.00,5.203554e-04
6842.00,1.387615e-03
6843.00,8.672590e-04
6844.00,2.081422e-03
6845.00,5.203554e-04
6846.00,3.469036e-04
6847.00,3.469036e-04
6848.00,5.203554e-04
6849.00,2.081422e-03
6850.00,8.672590e-04
6851.00,1.561066e-03
6852.00,0.000000e+00
6853.00,1.907970e-03
6854.00,5.203554e-04
6855.00,6.938073e-04
6856.00,2.081422e-03
6857.00,5.203554e-04
6858.00,1.734518e-03
6859.00,1.040711e-03
6860.00,2.081422e-03
6861.00,1.214163e-03
6862.00,8.672590e-04
6863.00,2.601777e-03
6864.00,6.938073e-04
6865.00,1.387615e-03
6866.00,3.469036e-04
6867.00,1.561066e-03
6868.00,5.203554e-04
6869.00,8.672590e-04
6870.00,1.734518e-03
6871.00,8.672590e-04
6872.00,2.601777e-03
6873.00,1.214163e-03
6874.00,1.387615e-03
6875.00,6.938073e-04
6876.00,1.907970e-03
6877.00,8.672590e-04
6878.00,8.672590e-04
6879.00,8.672590e-04
6880.00,6.938073e-04
6881.00,1.561066e-03
6882.00,1.040711e-03
6883.00,1.040711e-03
6884.00,6.938073e-04
6885.00,6.938073e-04
6886.00,1.561066e-03
6887.00,5.203554e-04
6888.00,1.214163e-03
6889.00,6.938073e-04
6890.00,2.254874e-03
6891.00,1.214163e-03
6892.00,1.734518e-04
6893.00,2.081422e-03
6894.00,6.938073e-04
6895.00,1.561066e-03
6896.00,5.203554e-04
6897.00,1.214163e-03
6898.00,1.734518e-04
6899.00,3.469036e-04
6900.00,2.428325e-03
6901.00,3.469036e-04
6902.00,1.387615e-03
6903.00,5.203554e-04
6904.00,1.734518e-03
6905.00,1.907970e-03
6906.00,1.387615e-03
6907.00,1.214163e-03
6908.00,8.672590e-04
6909.00,6.938073e-04
6910.00,1.387615e-03
6911.00,1.387615e-03
6912.00,1.734518e-04
6913.00,1.214163e-03
6914.00,5.203554e-04
6915.00,1.040711e-03
6916.00,1.907970e-03
6917.00,8.672590e-04
6918.00,1.734518e-03
6919.00,1.040711e-03
6920.00,1.214163e-03
6921.00,1.734518e-03
6922.00,1.387615e-03
6923.00,1.387615e-03
6924.00,6.938073e-04
6925.00,3.122133e-03
6926.00,1.040711e-03
6927.00,6.938073e-04
6928.00,1.561066e-03
6929.00,1.040711e-03
6930.00,2.081422e-03
6931.00,1.040711e-03
6932.00,1.561066e-03
6933.00,6.938073e-04
6934.00,1.387615e-03
6935.00,1.734518e-03
6936.00,1.040711e-03
6937.00,1.907970e-03
6938.00,3.469036e-04
6939.00,1.387615e-03
6940.00,3.469036e-04
6941.00,8.672590e-04
6942.00,2.081422e-03
6943.00,1.214163e-03
6944.00,1.387615e-03
6945.00,1.561066e-03
6946.00,1.561066e-03
6947.00,1.387615e-03
6948.00,1.214163e-03
6949.00,2.428325e-03
6950.00,8.672590e-04
6951.00,1.561066e-03
6952.00,6.938073e-04
6953.00,5.203554e-04
6954.00,5.203554e-04
6955.00,8.672590e-04
6956.00,1.387615e-03
6957.00,8.672590e-04
6958.00,1.907970e-03
6959.00,8.672590e-04
6960.00,3.122133e-03
6961.00,5.203554e-04
6962.00,8.672590e-04
6963.00,2.081422e-03
6964.00,8.672590e-04
6965.00,2.081422e-03
6966.00,6.938073e-04
6967.00,2.081422e-03
6968.00,3.469036e-04
6969.00,1.040711e-03
6970.00,6.938073e-04
6971.00,1.387615e-03
6972.00,1.387615e-03
6973.00,5.203554e-04
6974.00,2.775229e-03
6975.00,3.469036e-04
6976.00,1.561066e-03
6977.00,1.387615e-03
6978.00,1.040711e-03
6979.00,1.907970e-03
6980.00,1.214163e-03
6981.00,1.734518e-03
6982.00,6.938073e-04
6983.00,6.938073e-04
6984.00,1.214163e-03
6985.00,3.469036e-04
6986.00,1.734518e-03
6987.00,1.214163e-03
6988.00,1.734518e-03
6989.00,1.387615e-03
6990.00,5.203554e-04
6991.00,1.734518e-03
6992.00,8.672590e-04
6993.00,1.040711e-03
6994.00,6.938073e-04
6995.00,1.561066e-03
6996.00,8.672590e-04
6997.00,5.203554e-04
6998.00,1.561066e-03
6999.00,1.040711e-03
7000.00,8.672590e-04
7001.00,8.672590e-04
7002.00,2.428325e-03
7003.00,5.203554e-04
7004.00,6.938073e-04
7005.00,1.387615e-03
7006.00,8.672590e-04
7007.00,8.672590e-04
7008.00,8.672590e-04
7009.00,6.938073e-04
7010.00,1.214163e-03
7011.00,6.938073e-04
7012.00,1.561066e-03
7013.00,1.040711e-03
7014.00,5.203554e-04
7015.00,8.672590e-04
7016.00,5.203554e-04
7017.00,1.214163e-03
7018.00,1.040711e-03
7019.00,1.907970e-03
7020.00,1.214163e-03
7021.00,8.672590e-04
7022.00,3.469036e-04
7023.00,6.938073e-04
7024.00,3.469036e-04
7025.00,0.000000e+00
7026.00,2.254874e-03
7027.00,1.387615e-03
7028.00,8.672590e-04
7029.00,1.040711e-03
7030.00,1.907970e-03
7031.00,3.469036e-04
7032.00,5.203554e-04
7033.00,1.214163e-03
7034.00,1.040711e-03
7035.00,3.469036e-04
7036.00,8.672590e-04
7037.00,1.214163e-03
7038.00,0.000000e+00
7039.00,1.040711e-03
7040.00,1.214163e-03
7041.00,6.938073e-04
7042.00,3.469036e-04
7043.00,8.672590e-04
7044.00,1.040711e-03
7045.00,3.469036e-04
7046.00,6.938073e-04
7047.00,2.081422e-03
7048.00,3.469036e-04
7049.00,1.734518e-03
7050.00,6.938073e-04
7051.00,1.040711e-03
7052.00,1.040711e-03
7053.00,8.672590e-04
7054.00,5.203554e-04
7055.00,1.214163e-03
7056.00,1.561066e-03
7057.00,5.203554e-04
7058.00,1.214163e-03
7059.00,6.938073e-04
7060.00,1.734518e-04
7061.00,1.561066e-03
7062.00,8.672590e-04
7063.00,1.907970e-03
7064.00,5.203554e-04
7065.00,1.040711e-03
7066.00,5.203554e-04
7067.00,3.469036e-04
7068.00,1.214163e-03
7069.00,8.672590e-04
7070.00,3.469036e-04
7071.00,8.672590e-04
7072.00,8.672590e-04
7073.00,1.040711e-03
7074.00,6.938073e-04
7075.00,5.203554e-04
7076.00,3.469036e-04
7077.00,1.040711e-03
7078.00,3.469036e-04
7079.00,1.561066e-03
7080.00,5.203554e-04
7081.00,6.938073e-04
7082.00,6.938073e-04
7083.00,6.938073e-04
7084.00,8.672590e-04
7085.00,3.469036e-04
7086.00,8.672590e-04
7087.00,5.203554e-04
7088.00,3.469036e-04
7089.00,1.734518e-03
7090.00,1.734518e-04
7091.00,8.672590e-04
7092.00,3.469036e-04
7093.00,3.469036e-04
7094.00,6.938073e-04
7095.00,6.938073e-04
7096.00,1.214163e-03
7097.00,6.938073e-04
7098.00,8.672590e-04
7099.00,3.469036e-04
7100.00,1.387615e-03
7101.00,8.672590e-04
7102.00,5.203554e-04
7103.00,1.387615e-03
7104.00,1.214163e-03
7105.00,8.672590e-04
7106.00,6.938073e-04
7107.00,1.561066e-03
7108.00,3.469036e-04
7109.00,3.469036e-04
7110.00,1.561066e-03
7111.00,3.469036e-04
7112.00,1.561066e-03
7113.00,6.938073e-04
7114.00,1.040711e-03
7115.00,6.938073e-04
7116.00,8.672590e-04
7117.00,2.254874e-03
7118.00,1.040711e-03
7119.00,3.122133e-03
7120.00,1.734518e-03
7121.00,3.122133e-03
7122.00,2.428325e-03
7123.00,1.907970e-03
7124.00,3.989391e-03
7125.00,4.162843e-03
7126.00,4.683199e-03
7127.00,2.254874e-03
7128.00,2.948681e-03
7129.00,5.203554e-04
7130.00,5.203554e-04
7131.00,1.734518e-03
7132.00,8.672590e-04
7133.00,1.907970e-03
7134.00,1.040711e-03
7135.00,3.989391e-03
7136.00,2.428325e-03
7137.00,3.295584e-03
7138.00,6.244265e-03
7139.00,2.601777e-03
7140.00,5.203554e-03
7141.00,2.601777e-03
7142.00,4.336295e-03
7143.00,1.734518e-04
7144.00,1.214163e-03
7145.00,2.254874e-03
7146.00,6.938073e-04
7147.00,6.938073e-04
7148.00,3.469036e-04
7149.00,8.672590e-04
7150.00,1.734518e-04
7151.00,3.469036e-04
7152.00,1.387615e-03
7153.00,6.938073e-04
7154.00,3.469036e-04
7155.00,6.938073e-04
7156.00,6.938073e-04
7157.00,6.938073e-04
7158.00,3.469036e-04
7159.00,1.387615e-03
7160.00,3.469036e-04
7161.00,1.040711e-03
7162.00,6.938073e-04
7163.00,1.040711e-03
7164.00,5.203554e-04
7165.00,5.203554e-04
7166.00,3.469036e-04
7167.00,8.672590e-04
7168.00,1.561066e-03
7169.00,1.387615e-03
7170.00,1.214163e-03
7171.00,3.469036e-04
7172.00,6.938073e-04
7173.00,8.672590e-04
7174.00,0.000000e+00
7175.00,8.672590e-04
7176.00,3.469036e-04
7177.00,2.081422e-03
7178.00,5.203554e-04
7179.00,6.938073e-04
7180.00,8.672590e-04
7181.00,6.938073e-04
7182.00,1.561066e-03
7183.00,1.040711e-03
7184.00,1.561066e-03
7185.00,5.203554e-04
7186.00,5.203554e-04
7187.00,6.938073e-04
7188.00,5.203554e-04
7189.00,2.081422e-03
7190.00,5.203554e-04
7191.00,1.040711e-03
7192.00,3.469036e-04
7193.00,3.469036e-04
7194.00,1.561066e-03
7195.00,1.734518e-04
7196.00,1.387615e-03
7197.00,5.203554e-04
7198.00,8.672590e-04
7199.00,5.203554e-04
7200.00,6.938073e-04
7201.00,1.561066e-03
7202.00,6.938073e-04
7203.00,8.672590e-04
7204.00,5.203554e-04
7205.00,1.040711e-03
7206.00,5.203554e-04
7207.00,6.938073e-04
7208.00,1.040711e-03
7209.00,5.203554e-04
7210.00,6.938073e-04
7211.00,5.203554e-04
7212.00,1.387615e-03
7213.00,8.672590e-04
7214.00,8.672590e-04
7215.00,8.672590e-04
7216.00,1.907970e-03
7217.00,2.948681e-03
7218.00,1.387615e-03
7219.00,1.214163e-03
7220.00,1.214163e-03
7221.00,1.040711e-03
7222.00,1.734518e-03
7223.00,5.203554e-04
7224.00,1.907970e-03
7225.00,1.734518e-04
7226.00,1.040711e-03
7227.00,5.203554e-04
7228.00,5.203554e-04
7229.00,8.672590e-04
7230.00,6.938073e-04
7231.00,8.672590e-04
7232.00,1.734518e-04
7233.00,8.672590e-04
7234.00,3.469036e-04
7235.00,1.734518e-04
7236.00,1.387615e-03
7237.00,3.469036e-04
7238.00,1.734518e-03
7239.00,5.203554e-04
7240.00,5.203554e-04
7241.00,3.469036e-04
7242.00,3.469036e-04
7243.00,8.672590e-04
7244.00,5.203554e-04
7245.00,8.672590e-04
7246.00,6.938073e-04
7247.00,1.040711e-03
7248.00,1.734518e-04
7249.00,5.203554e-04
7250.00,8.672590e-04
7251.00,1.734518e-04
7252.00,5.203554e-04
7253.00,3.469036e-04
7254.00,6.938073e-04
7255.00,6.938073e-04
7256.00,3.469036e-04
7257.00,1.040711e-03
7258.00,5.203554e-04
7259.00,1.734518e-03
7260.00,3.469036e-04
7261.00,1.387615e-03
7262.00,5.203554e-04
7263.00,1.734518e-04
7264.00,8.672590e-04
7265.00,6.938073e-04
7266.00,1.387615e-03
7267.00,1.734518e-04
7268.00,6.938073e-04
7269.00,5.203554e-04
7270.00,5.203554e-04
7271.00,3.469036e-04
7272.00,5.203554e-04
7273.00,6.938073e-04
7274.00,5.203554e-04
7275.00,1.734518e-03
7276.00,5.203554e-04
7277.00,3.469036e-04
7278.00,1.387615e-03
7279.00,6.938073e-04
7280.00,1.387615e-03
7281.00,3.469036e-04
7282.00,2.254874e-03
7283.00,1.214163e-03
7284.00,1.907970e-03
7285.00,2.254874e-03
7286.00,1.040711e-03
7287.00,1.734518e-03
7288.00,0.000000e+00
7289.00,5.203554e-04
7290.00,1.734518e-04
7291.00,5.203554e-04
7292.00,2.081422e-03
7293.00,0.000000e+00
7294.00,1.387615e-03
7295.00,5.203554e-04
7296.00,6.938073e-04
7297.00,1.734518e-04
7298.00,3.469036e-04
7299.00,1.214163e-03
7300.00,6.938073e-04
7301.00,1.734518e-04
7302.00,6.938073e-04
7303.00,3.469036e-04
7304.00,1.734518e-04
7305.00,1.040711e-03
7306.00,1.734518e-04
7307.00,3.469036e-04
7308.00,1.387615e-03
7309.00,1.734518e-04
7310.00,1.387615e-03
7311.00,3.469036e-04
7312.00,1.387615e-03
7313.00,3.469036e-04
7314.00,5.203554e-04
7315.00,1.040711e-03
7316.00,5.203554e-04
7317.00,1.040711e-03
7318.00,3.469036e-04
7319.00,1.040711e-03
7320.00,3.469036e-04
7321.00,5.203554e-04
7322.00,1.734518e-04
7323.00,5.203554e-04
7324.00,5.203554e-04
7325.00,5.203554e-04
7326.00,6.938073e-04
7327.00,6.938073e-04
7328.00,6.938073e-04
7329.00,5.203554e-04
7330.00,1.734518e-04
7331.00,1.387615e-03
7332.00,0.000000e+00
7333.00,6.938073e-04
7334.00,6.938073e-04
7335.00,5.203554e-04
7336.00,6.938073e-04
7337.00,6.938073e-04
7338.00,8.672590e-04
7339.00,1.734518e-04
7340.00,1.040711e-03
7341.00,1.734518e-04
7342.00,6.938073e-04
7343.00,1.734518e-04
7344.00,3.469036e-04
7345.00,8.672590e-04
7346.00,1.734518e-04
7347.00,3.469036e-04
7348.00,5.203554e-04
7349.00,1.734518e-04
7350.00,3.469036e-04
7351.00,8.672590e-04
7352.00,0.000000e+00
7353.00,5.203554e-04
7354.00,8.672590e-04
7355.00,0.000000e+00
7356.00,5.203554e-04
7357.00,1.040711e-03
7358.00,5.203554e-04
7359.00,8.672590e-04
7360.00,3.469036e-04
7361.00,3.469036e-04
7362.00,3.469036e-04
7363.00,3.469036e-04
7364.00,1.387615e-03
7365.00,1.214163e-03
7366.00,1.214163e-03
7367.00,8.672590e-04
7368.00,6.938073e-04
7369.00,3.469036e-04
7370.00,1.561066e-03
7371.00,2.081422e-03
7372.00,5.203554e-04
7373.00,1.214163e-03
7374.00,8.672590e-04
7375.00,3.469036e-04
7376.00,5.203554e-04
7377.00,0.000000e+00
7378.00,1.040711e-03
7379.00,3.469036e-04
7380.00,1.387615e-03
7381.00,3.469036e-04
7382.00,6.938073e-04
7383.00,0.000000e+00
7384.00,1.214163e-03
7385.00,1.214163e-03
7386.00,3.469036e-04
7387.00,1.040711e-03
7388.00,6.938073e-04
7389.00,5.203554e-04
7390.00,6.938073e-04
7391.00,1.734518e-04
7392.00,1.387615e-03
7393.00,1.734518e-04
7394.00,1.214163e-03
7395.00,6.938073e-04
7396.00,6.938073e-04
7397.00,1.040711e-03
7398.00,3.469036e-04
7399.00,6.938073e-04
7400.00,1.734518e-04
7401.00,3.469036e-04
7402.00,1.734518e-04
7403.00,1.387615e-03
7404.00,5.203554e-04
7405.00,6.938073e-04
7406.00,8.672590e-04
7407.00,5.203554e-04
7408.00,1.040711e-03
7409.00,0.000000e+00
7410.00,1.561066e-03
7411.00,1.214163e-03
7412.00,6.938073e-04
7413.00,1.040711e-03
7414.00,3.469036e-04
7415.00,1.040711e-03
7416.00,6.938073e-04
7417.00,1.214163e-03
7418.00,1.734518e-04
7419.00,5.203554e-04
7420.00,1.734518e-03
7421.00,5.203554e-04
7422.00,1.214163e-03
7423.00,3.469036e-04
7424.00,1.387615e-03
7425.00,5.203554e-04
7426.00,1.387615e-03
7427.00,5.203554e-04
7428.00,3.469036e-04
7429.00,1.214163e-03
7430.00,6.938073e-04
7431.00,5.203554e-04
7432.00,6.938073e-04
7433.00,5.203554e-04
7434.00,1.040711e-03
7435.00,5.203554e-04
7436.00,1.040711e-03
7437.00,5.203554e-04
7438.00,1.561066e-03
7439.00,6.938073e-04
7440.00,1.734518e-04
7441.00,8.672590e-04
7442.00,6.938073e-04
7443.00,1.734518e-04
7444.00,1.734518e-04
7445.00,1.040711e-03
7446.00,3.469036e-04
7447.00,1.734518e-04
7448.00,1.040711e-03
7449.00,3.469036e-04
7450.00,8.672590e-04
7451.00,8.672590e-04
7452.00,6.938073e-04
7453.00,1.734518e-04
7454.00,3.469036e-04
7455.00,1.214163e-03
7456.00,1.734518e-04
7457.00,1.214163e-03
7458.00,5.203554e-04
7459.00,3.469036e-04
7460.00,8.672590e-04
7461.00,3.469036e-04
7462.00,5.203554e-04
7463.00,1.734518e-04
7464.00,5.203554e-04
7465.00,8.672590e-04
7466.00,5.203554e-04
7467.00,5.203554e-04
7468.00,3.469036e-04
7469.00,6.938073e-04
7470.00,6.938073e-04
7471.00,3.469036e-04
7472.00,5.203554e-04
7473.00,3.469036e-04
7474.00,5.203554e-04
7475.00,1.734518e-04
7476.00,1.040711e-03
7477.00,1.734518e-04
7478.00,1.040711e-03
7479.00,3.469036e-04
7480.00,8.672590e-04
7481.00,6.938073e-04
7482.00,8.672590e-04
7483.00,1.734518e-04
7484.00,6.938073e-04
7485.00,1.040711e-03
7486.00,8.672590e-04
7487.00,1.214163e-03
7488.00,1.734518e-04
7489.00,3.469036e-04
7490.00,6.938073e-04
7491.00,0.000000e+00
7492.00,1.040711e-03
7493.00,1.734518e-04
7494.00,3.469036e-04
7495.00,1.734518e-04
7496.00,0.000000e+00
7497.00,5.203554e-04
7498.00,3.469036e-04
7499.00,8.672590e-04
7500.00,5.203554e-04
7501.00,6.938073e-04
7502.00,1.734518e-04
7503.00,5.203554e-04
7504.00,6.938073e-04
7505.00,0.000000e+00
7506.00,6.938073e-04
7507.00,0.000000e+00
7508.00,5.203554e-04
7509.00,3.469036e-04
7510.00,1.734518e-04
7511.00,1.561066e-03
7512.00,5.203554e-04
7513.00,8.672590e-04
7514.00,0.000000e+00
7515.00,3.469036e-04
7516.00,1.040711e-03
7517.00,5.203554e-04
7518.00,6.938073e-04
7519.00,1.734518e-04
7520.00,1.040711e-03
7521.00,1.734518e-04
7522.00,0.000000e+00
7523.00,1.734518e-04
7524.00,1.734518e-04
7525.00,1.734518e-04
7526.00,1.734518e-04
7527.00,6.938073e-04
7528.00,5.203554e-04
7529.00,5.203554e-04
7530.00,0.000000e+00
7531.00,1.734518e-04
7532.00,3.469036e-04
7533.00,3.469036e-04
7534.00,8.672590e-04
7535.00,6.938073e-04
7536.00,1.734518e-04
7537.00,3.469036e-04
7538.00,1.734518e-04
7539.00,1.734518e-04
7540.00,3.469036e-04
7541.00,1.387615e-03
7542.00,8.672590e-04
7543.00,8.672590e-04
7544.00,6.938073e-04
7545.00,1.734518e-04
7546.00,1.734518e-04
7547.00,1.734518e-04
7548.00,5.203554e-04
7549.00,0.000000e+00
7550.00,6.938073e-04
7551.00,1.734518e-04
7552.00,1.734518e-04
7553.00,5.203554e-04
7554.00,3.469036e-04
7555.00,0.000000e+00
7556.00,3.469036e-04
7557.00,3.469036e-04
7558.00,3.469036e-04
7559.00,1.734518e-04
7560.00,5.203554e-04
7561.00,3.469036e-04
7562.00,8.672590e-04
7563.00,1.734518e-04
7564.00,3.469036e-04
7565.00,0.000000e+00
7566.00,0.000000e+00
7567.00,6.938073e-04
7568.00,0.000000e+00
7569.00,1.734518e-04
7570.00,3.469036e-04
7571.00,1.734518e-04
7572.00,5.203554e-04
7573.00,0.000000e+00
7574.00,5.203554e-04
7575.00,1.734518e-04
7576.00,0.000000e+00
7577.00,1.734518e-04
7578.00,6.938073e-04
7579.00,1.734518e-04
7580.00,0.000000e+00
7581.00,5.203554e-04
7582.00,0.000000e+00
7583.00,3.469036e-04
7584.00,0.000000e+00
7585.00,6.938073e-04
7586.00,1.734518e-04
7587.00,3.469036e-04
7588.00,5.203554e-04
7589.00,5.203554e-04
7590.00,5.203554e-04
7591.00,0.000000e+00
7592.00,3.469036e-04
7593.00,5.203554e-04
7594.00,0.000000e+00
7595.00,1.734518e-04
7596.00,5.203554e-04
7597.00,1.734518e-04
7598.00,1.734518e-04
7599.00,6.938073e-04
7600.00,6.938073e-04
7601.00,3.469036e-04
7602.00,1.734518e-04
7603.00,0.000000e+00
7604.00,1.734518e-04
7605.00,0.000000e+00
7606.00,3.469036e-04
7607.00,6.938073e-04
7608.00,3.469036e-04
7609.00,1.734518e-04
7610.00,1.734518e-04
7611.00,5.203554e-04
7612.00,3.469036e-04
7613.00,1.734518e-04
7614.00,1.734518e-04
7615.00,0.000000e+00
7616.00,3.469036e-04
7617.00,1.734518e-04
7618.00,8.672590e-04
7619.00,6.938073e-04
7620.00,1.734518e-04
7621.00,1.734518e-04
7622.00,3.469036e-04
7623.00,5.203554e-04
7624.00,0.000000e+00
7625.00,6.938073e-04
7626.00,0.000000e+00
7627.00,1.734518e-03
7628.00,3.469036e-04
7629.00,3.469036e-04
7630.00,1.387615e-03
7631.00,6.938073e-04
7632.00,2.948681e-03
7633.00,1.907970e-03
7634.00,4.683199e-03
7635.00,2.601777e-03
7636.00,3.122133e-03
7637.00,3.469036e-03
7638.00,1.214163e-03
7639.00,8.672590e-04
7640.00,3.469036e-04
7641.00,1.040711e-03
7642.00,5.203554e-04
7643.00,5.203554e-04
7644.00,3.469036e-04
7645.00,1.387615e-03
7646.00,1.040711e-03
7647.00,1.214163e-03
7648.00,4.162843e-03
7649.00,2.254874e-03
7650.00,1.214163e-03
7651.00,3.469036e-03
7652.00,1.214163e-03
7653.00,1.387615e-03
7654.00,6.938073e-04
7655.00,5.203554e-04
7656.00,1.734518e-04
7657.00,3.469036e-04
7658.00,1.734518e-04
7659.00,0.000000e+00
7660.00,0.000000e+00
7661.00,1.734518e-04
7662.00,1.734518e-04
7663.00,3.469036e-04
7664.00,0.000000e+00
7665.00,5.203554e-04
7666.00,0.000000e+00
7667.00,1.734518e-04
7668.00,0.000000e+00
7669.00,5.203554e-04
7670.00,1.734518e-04
7671.00,1.734518e-04
7672.00,5.203554e-04
7673.00,1.734518e-04
7674.00,6.938073e-04
7675.00,0.000000e+00
7676.00,3.469036e-04
7677.00,1.734518e-04
7678.00,0.000000e+00
7679.00,3.469036e-04
7680.00,0.000000e+00
7681.00,0.000000e+00
7682.00,0.000000e+00
7683.00,0.000000e+00
7684.00,1.734518e-04
7685.00,0.000000e+00
7686.00,1.734518e-04
7687.00,0.000000e+00
7688.00,1.734518e-04
7689.00,0.000000e+00
7690.00,5.203554e-04
7691.00,1.734518e-04
7692.00,0.000000e+00
7693.00,1.734518e-04
7694.00,3.469036e-04
7695.00,5.203554e-04
7696.00,1.734518e-04
7697.00,5.203554e-04
7698.00,1.734518e-04
7699.00,0.000000e+00
7700.00,6.938073e-04
7701.00,0.000000e+00
7702.00,1.734518e-04
7703.00,0.000000e+00
7704.00,1.734518e-04
7705.00,3.469036e-04
7706.00,1.734518e-04
7707.00,0.000000e+00
7708.00,0.000000e+00
7709.00,3.469036e-04
7710.00,1.734518e-04
7711.00,1.040711e-03
7712.00,3.469036e-04
7713.00,3.469036e-04
7714.00,6.938073e-04
7715.00,5.203554e-04
7716.00,3.469036e-04
7717.00,3.469036e-04
7718.00,5.203554e-04
7719.00,1.734518e-04
7720.00,3.469036e-04
7721.00,5.203554e-04
7722.00,0.000000e+00
7723.00,3.469036e-04
7724.00,0.000000e+00
7725.00,3.469036e-04
7726.00,1.734518e-04
7727.00,5.203554e-04
7728.00,3.469036e-04
7729.00,5.203554e-04
7730.00,1.040711e-03
7731.00,1.734518e-04
7732.00,1.561066e-03
7733.00,1.734518e-04
7734.00,6.938073e-04
7735.00,0.000000e+00
7736.00,0.000000e+00
7737.00,6.938073e-04
7738.00,0.000000e+00
7739.00,5.203554e-04
7740.00,5.203554e-04
7741.00,1.734518e-04
7742.00,3.469036e-04
7743.00,0.000000e+00
7744.00,0.000000e+00
7745.00,3.469036e-04
7746.00,1.734518e-04
7747.00,0.000000e+00
7748.00,3.469036e-04
7749.00,3.469036e-04
7750.00,0.000000e+00
7751.00,5.203554e-04
7752.00,0.000000e+00
7753.00,5.203554e-04
7754.00,3.469036e-04
7755.00,0.000000e+00
7756.00,1.734518e-04
7757.00,0.000000e+00
7758.00,0.000000e+00
7759.00,1.734518e-04
7760.00,6.938073e-04
7761.00,0.000000e+00
7762.00,1.734518e-04
7763.00,0.000000e+00
7764.00,0.000000e+00
7765.00,3.469036e-04
7766.00,0.000000e+00
7767.00,1.734518e-04
7768.00,0.000000e+00
7769.00,1.734518e-04
7770.00,0.000000e+00
7771.00,0.000000e+00
7772.00,1.734518e-04
7773.00,0.000000e+00
7774.00,3.469036e-04
7775.00,0.000000e+00
7776.00,1.734518e-04
7777.00,1.734518e-04
7778.00,3.469036e-04
7779.00,1.734518e-04
7780.00,0.000000e+00
7781.00,1.734518e-04
7782.00,0.000000e+00
7783.00,1.734518e-04
7784.00,0.000000e+00
7785.00,3.469036e-04
7786.00,1.734518e-04
7787.00,3.469036e-04
7788.00,6.938073e-04
7789.00,0.000000e+00
7790.00,5.203554e-04
7791.00,1.734518e-04
7792.00,3.469036e-04
7793.00,1.734518e-04
7794.00,1.734518e-04
7795.00,3.469036e-04
7796.00,3.469036e-04
7797.00,0.000000e+00
7798.00,0.000000e+00
7799.00,1.734518e-04
7800.00,3.469036e-04
7801.00,1.734518e-04
7802.00,3.469036e-04
7803.00,0.000000e+00
7804.00,3.469036e-04
7805.00,1.734518e-04
7806.00,5.203554e-04
7807.00,8.672590e-04
7808.00,0.000000e+00
7809.00,5.203554e-04
7810.00,0.000000e+00
7811.00,0.000000e+00
7812.00,0.000000e+00
7813.00,3.469036e-04
7814.00,1.734518e-04
7815.00,1.734518e-04
7816.00,1.734518e-04
7817.00,0.000000e+00
7818.00,1.734518e-04
7819.00,0.000000e+00
7820.00,1.734518e-04
7821.00,0.000000e+00
7822.00,0.000000e+00
7823.00,3.469036e-04
7824.00,1.734518e-04
7825.00,3.469036e-04
7826.00,0.000000e+00
7827.00,1.734518e-04
7828.00,1.734518e-04
7829.00,0.000000e+00
7830.00,3.469036e-04
7831.00,0.000000e+00
7832.00,3.469036e-04
7833.00,3.469036e-04
7834.00,0.000000e+00
7835.00,0.000000e+00
7836.00,1.734518e-04
7837.00,1.734518e-04
7838.00,0.000000e+00
7839.00,1.734518e-04
7840.00,1.734518e-04
7841.00,0.000000e+00
7842.00,5.203554e-04
7843.00,0.000000e+00
7844.00,1.734518e-04
7845.00,0.000000e+00
7846.00,3.469036e-04
7847.00,0.000000e+00
7848.00,3.469036e-04
7849.00,6.938073e-04
7850.00,1.734518e-04
7851.00,3.469036e-04
7852.00,0.000000e+00
7853.00,5.203554e-04
7854.00,1.734518e-04
7855.00,0.000000e+00
7856.00,5.203554e-04
7857.00,0.000000e+00
7858.00,1.734518e-04
7859.00,0.000000e+00
7860.00,3.469036e-04
7861.00,3.469036e-04
7862.00,1.734518e-04
7863.00,0.000000e+00
7864.00,1.734518e-04
7865.00,6.938073e-04
7866.00,3.469036e-04
7867.00,5.203554e-04
7868.00,6.938073e-04
7869.00,1.734518e-04
7870.00,1.734518e-04
7871.00,0.000000e+00
7872.00,1.734518e-04
7873.00,1.734518e-04
7874.00,0.000000e+00
7875.00,1.734518e-04
7876.00,1.734518e-04
7877.00,0.000000e+00
7878.00,3.469036e-04
7879.00,5.203554e-04
7880.00,0.000000e+00
7881.00,1.734518e-04
7882.00,0.000000e+00
7883.00,0.000000e+00
7884.00,3.469036e-04
7885.00,0.000000e+00
7886.00,5.203554e-04
7887.00,0.000000e+00
7888.00,3.469036e-04
7889.00,3.469036e-04
7890.00,1.734518e-04
7891.00,0.000000e+00
7892.00,1.734518e-04
7893.00,1.734518e-04
7894.00,0.000000e+00
7895.00,5.203554e-04
7896.00,1.734518e-04
7897.00,3.469036e-04
7898.00,3.469036e-04
7899.00,0.000000e+00
7900.00,5.203554e-04
7901.00,0.000000e+00
7902.00,5.203554e-04
7903.00,3.469036e-04
7904.00,0.000000e+00
7905.00,0.000000e+00
7906.00,1.734518e-04
7907.00,3.469036e-04
7908.00,3.469036e-04
7909.00,3.469036e-04
7910.00,1.734518e-04
7911.00,1.734518e-04
7912.00,1.734518e-04
7913.00,1.734518e-04
7914.00,3.469036e-04
7915.00,1.734518e-04
7916.00,5.203554e-04
7917.00,1.734518e-04
7918.00,1.734518e-04
7919.00,1.734518e-04
7920.00,1.734518e-04
7921.00,5.203554e-04
7922.00,0.000000e+00
7923.00,5.203554e-04
7924.00,3.469036e-04
7925.00,0.000000e+00
7926.00,0.000000e+00
7927.00,3.469036e-04
7928.00,3.469036e-04
7929.00,0.000000e+00
7930.00,5.203554e-04
7931.00,1.734518e-04
7932.00,0.000000e+00
7933.00,0.000000e+00
7934.00,1.734518e-04
7935.00,3.469036e-04
7936.00,0.000000e+00
7937.00,0.000000e+00
7938.00,3.469036e-04
7939.00,1.734518e-04
7940.00,5.203554e-04
7941.00,0.000000e+00
7942.00,3.469036e-04
7943.00,6.938073e-04
7944.00,3.469036e-04
7945.00,0.000000e+00
7946.00,0.000000e+00
7947.00,0.000000e+00
7948.00,6.938073e-04
7949.00,3.469036e-04
7950.00,3.469036e-04
7951.00,0.000000e+00
7952.00,3.469036e-04
7953.00,3.469036e-04
7954.00,1.734518e-04
7955.00,1.734518e-04
7956.00,1.734518e-04
7957.00,1.734518e-04
7958.00,0.000000e+00
7959.00,5.203554e-04
7960.00,1.734518e-04
7961.00,1.734518e-04
7962.00,0.000000e+00
7963.00,1.040711e-03
7964.00,0.000000e+00
7965.00,1.734518e-04
7966.00,1.734518e-04
7967.00,1.734518e-04
7968.00,1.734518e-04
7969.00,5.203554e-04
7970.00,0.000000e+00
7971.00,0.000000e+00
7972.00,5.203554e-04
7973.00,1.734518e-04
7974.00,1.734518e-04
7975.00,3.469036e-04
7976.00,1.734518e-04
7977.00,8.672590e-04
7978.00,1.734518e-04
7979.00,6.938073e-04
7980.00,0.000000e+00
7981.00,0.000000e+00
7982.00,1.734518e-04
7983.00,1.734518e-04
7984.00,3.469036e-04
7985.00,0.000000e+00
7986.00,0.000000e+00
7987.00,0.000000e+00
7988.00,0.000000e+00
7989.00,3.469036e-04
7990.00,1.734518e-04
7991.00,6.938073e-04
7992.00,1.734518e-04
7993.00,1.734518e-04
7994.00,0.000000e+00
7995.00,1.734518e-04
7996.00,0.000000e+00
7997.00,0.000000e+00
7998.00,1.734518e-04
7999.00,0.000000e+00
8000.00,3.469036e-04
8001.00,0.000000e+00
8002.00,0.000000e+00
8003.00,1.734518e-04
8004.00,1.734518e-04
8005.00,3.469036e-04
8006.00,3.469036e-04
8007.00,5.203554e-04
8008.00,1.734518e-04
8009.00,0.000000e+00
8010.00,0.000000e+00
8011.00,5.203554e-04
8012.00,1.734518e-04
8013.00,1.734518e-04
8014.00,3.469036e-04
8015.00,0.000000e+00
8016.00,0.000000e+00
8017.00,8.672590e-04
8018.00,5.203554e-04
8019.00,5.203554e-04
8020.00,5.203554e-04
8021.00,0.000000e+00
8022.00,3.469036e-04
8023.00,1.734518e-04
8024.00,5.203554e-04
8025.00,8.672590e-04
8026.00,1.734518e-04
8027.00,0.000000e+00
8028.00,8.672590e-04
8029.00,0.000000e+00
8030.00,5.203554e-04
8031.00,3.469036e-04
8032.00,1.734518e-04
8033.00,6.938073e-04
8034.00,0.000000e+00
8035.00,6.938073e-04
8036.00,3.469036e-04
8037.00,0.000000e+00
8038.00,3.469036e-04
8039.00,1.734518e-04
8040.00,3.469036e-04
8041.00,1.734518e-04
8042.00,0.000000e+00
8043.00,0.000000e+00
8044.00,0.000000e+00
8045.00,6.938073e-04
8046.00,3.469036e-04
8047.00,1.734518e-04
8048.00,1.734518e-04
8049.00,1.734518e-04
8050.00,1.734518e-04
8051.00,0.000000e+00
8052.00,0.000000e+00
8053.00,0.000000e+00
8054.00,1.734518e-04
8055.00,0.000000e+00
8056.00,1.734518e-04
8057.00,1.734518e-04
8058.00,1.734518e-04
8059.00,1.734518e-04
8060.00,0.000000e+00
8061.00,5.203554e-04
8062.00,5.203554e-04
8063.00,3.469036e-04
8064.00,1.734518e-04
8065.00,0.000000e+00
8066.00,3.469036e-04
8067.00,1.734518e-04
8068.00,1.734518e-04
8069.00,0.000000e+00
8070.00,1.734518e-04
8071.00,5.203554e-04
8072.00,0.000000e+00
8073.00,5.203554e-04
8074.00,3.469036e-04
8075.00,0.000000e+00
8076.00,1.734518e-04
8077.00,3.469036e-04
8078.00,0.000000e+00
8079.00,0.000000e+00
8080.00,0.000000e+00
8081.00,1.734518e-04
8082.00,1.734518e-04
8083.00,0.000000e+00
8084.00,8.672590e-04
8085.00,3.469036e-04
8086.00,1.734518e-04
8087.00,6.938073e-04
8088.00,0.000000e+00
8089.00,1.734518e-04
8090.00,3.469036e-04
8091.00,3.469036e-04
8092.00,3.469036e-04
8093.00,1.734518e-04
8094.00,3.469036e-04
8095.00,3.469036e-04
8096.00,0.000000e+00
8097.00,5.203554e-04
8098.00,0.000000e+00
8099.00,3.469036e-04
8100.00,0.000000e+00
8101.00,1.734518e-04
8102.00,1.734518e-04
8103.00,1.734518e-04
8104.00,0.000000e+00
8105.00,5.203554e-04
8106.00,0.000000e+00
8107.00,0.000000e+00
8108.00,1.734518e-04
8109.00,1.734518e-04
8110.00,1.734518e-04
8111.00,0.000000e+00
8112.00,1.734518e-04
8113.00,3.469036e-04
8114.00,0.000000e+00
8115.00,3.469036e-04
8116.00,0.000000e+00
8117.00,6.938073e-04
8118.00,1.734518e-04
8119.00,5.203554e-04
8120.00,0.000000e+00
8121.00,1.734518e-04
8122.00,3.469036e-04
8123.00,0.000000e+00
8124.00,5.203554e-04
8125.00,1.734518e-04
8126.00,3.469036e-04
8127.00,1.734518e-04
8128.00,1.734518e-04
8129.00,1.040711e-03
8130.00,1.734518e-04
8131.00,1.734518e-04
8132.00,0.000000e+00
8133.00,3.469036e-04
8134.00,0.000000e+00
8135.00,0.000000e+00
8136.00,1.734518e-04
8137.00,0.000000e+00
8138.00,1.734518e-04
8139.00,0.000000e+00
8140.00,6.938073e-04
8141.00,3.469036e-04
8142.00,1.734518e-04
8143.00,3.469036e-04
8144.00,1.734518e-04
8145.00,0.000000e+00
8146.00,1.734518e-04
8147.00,1.734518e-04
8148.00,3.469036e-04
8149.00,0.000000e+00
8150.00,3.469036e-04
8151.00,1.734518e-04
8152.00,5.203554e-04
8153.00,0.000000e+00
8154.00,1.734518e-04
8155.00,0.000000e+00
8156.00,0.000000e+00
8157.00,1.734518e-04
8158.00,0.000000e+00
8159.00,0.000000e+00
8160.00,0.000000e+00
8161.00,0.000000e+00
8162.00,0.000000e+00
8163.00,0.000000e+00
8164.00,0.000000e+00
8165.00,0.000000e+00
8166.00,3.469036e-04
8167.00,1.734518e-04
8168.00,3.469036e-04
8169.00,1.734518e-04
8170.00,5.203554e-04
8171.00,0.000000e+00
8172.00,1.734518e-04
8173.00,3.469036e-04
8174.00,1.734518e-04
8175.00,0.000000e+00
8176.00,1.734518e-04
8177.00,0.000000e+00
8178.00,0.000000e+00
8179.00,1.734518e-04
8180.00,0.000000e+00
8181.00,5.203554e-04
8182.00,0.000000e+00
8183.00,3.469036e-04
8184.00,3.469036e-04
8185.00,0.000000e+00
8186.00,5.203554e-04
8187.00,1.734518e-04
8188.00,5.203554e-04
8189.00,5.203554e-04
8190.00,1.734518e-04
8191.00,6.938073e-04
8192.00,1.734518e-04
8193.00,0.000000e+00
8194.00,3.469036e-04
8195.00,1.734518e-04
8196.00,1.734518e-04
8197.00,0.000000e+00
8198.00,1.734518e-04
8199.00,1.734518e-04
8200.00,1.734518e-04
8201.00,3.469036e-04
8202.00,0.000000e+00
8203.00,0.000000e+00
8204.00,0.000000e+00
8205.00,3.469036e-04
8206.00,1.734518e-04
8207.00,1.734518e-04
8208.00,1.734518e-04
8209.00,0.000000e+00
8210.00,1.734518e-04
8211.00,3.469036e-04
8212.00,1.734518e-04
8213.00,3.469036e-04
8214.00,0.000000e+00
8215.00,1.734518e-04
8216.00,0.000000e+00
8217.00,5.203554e-04
8218.00,3.469036e-04
8219.00,3.469036e-04
8220.00,0.000000e+00
8221.00,0.000000e+00
8222.00,3.469036e-04
8223.00,1.734518e-04
8224.00,5.203554e-04
8225.00,0.000000e+00
8226.00,1.734518e-04
8227.00,0.000000e+00
8228.00,0.000000e+00
8229.00,1.734518e-04
8230.00,0.000000e+00
8231.00,1.734518e-04
8232.00,0.000000e+00
8233.00,3.469036e-04
8234.00,1.734518e-04
8235.00,0.000000e+00
8236.00,0.000000e+00
8237.00,0.000000e+00
8238.00,1.734518e-04
8239.00,1.734518e-04
8240.00,5.203554e-04
8241.00,3.469036e-04
8242.00,0.000000e+00
8243.00,5.203554e-04
8244.00,0.000000e+00
8245.00,0.000000e+00
8246.00,1.734518e-04
8247.00,1.734518e-04
8248.00,0.000000e+00
8249.00,3.469036e-04
8250.00,0.000000e+00
8251.00,6.938073e-04
8252.00,3.469036e-04
8253.00,0.000000e+00
8254.00,0.000000e+00
8255.00,0.000000e+00
8256.00,3.469036e-04
8257.00,1.734518e-04
8258.00,0.000000e+00
8259.00,3.469036e-04
8260.00,1.734518e-04
8261.00,0.000000e+00
8262.00,1.734518e-04
8263.00,1.734518e-04
8264.00,0.000000e+00
8265.00,0.000000e+00
8266.00,3.469036e-04
8267.00,0.000000e+00
8268.00,1.734518e-04
8269.00,1.734518e-04
8270.00,0.000000e+00
8271.00,6.938073e-04
8272.00,1.734518e-04
8273.00,1.734518e-04
8274.00,1.734518e-04
8275.00,8.672590e-04
8276.00,3.469036e-04
8277.00,0.000000e+00
8278.00,1.734518e-04
8279.00,1.734518e-04
8280.00,6.938073e-04
8281.00,0.000000e+00
8282.00,1.734518e-04
8283.00,1.734518e-04
8284.00,1.734518e-04
8285.00,5.203554e-04
8286.00,0.000000e+00
8287.00,1.734518e-04
8288.00,0.000000e+00
8289.00,1.734518e-04
8290.00,3.469036e-04
8291.00,1.734518e-04
8292.00,1.734518e-04
8293.00,3.469036e-04
8294.00,1.734518e-04
8295.00,3.469036e-04
8296.00,5.203554e-04
8297.00,0.000000e+00
8298.00,0.000000e+00
8299.00,1.734518e-04
8300.00,3.469036e-04
8301.00,0.000000e+00
8302.00,3.469036e-04
8303.00,1.734518e-04
8304.00,3.469036e-04
8305.00,1.734518e-04
8306.00,3.469036e-04
8307.00,1.734518e-04
8308.00,0.000000e+00
8309.00,0.000000e+00
8310.00,3.469036e-04
8311.00,1.734518e-04
8312.00,0.000000e+00
8313.00,1.734518e-04
8314.00,1.734518e-04
8315.00,1.734518e-04
8316.00,0.000000e+00
8317.00,8.672590e-04
8318.00,3.469036e-04
8319.00,0.000000e+00
8320.00,5.203554e-04
8321.00,0.000000e+00
8322.00,5.203554e-04
8323.00,3.469036e-04
8324.00,0.000000e+00
8325.00,5.203554e-04
8326.00,0.000000e+00
8327.00,5.203554e-04
8328.00,1.734518e-04
8329.00,0.000000e+00
8330.00,0.000000e+00
8331.00,6.938073e-04
8332.00,0.000000e+00
8333.00,0.000000e+00
8334.00,0.000000e+00
8335.00,0.000000e+00
8336.00,1.734518e-04
8337.00,1.734518e-04
8338.00,3.469036e-04
8339.00,0.000000e+00
8340.00,0.000000e+00
8341.00,3.469036e-04
8342.00,0.000000e+00
8343.00,5.203554e-04
8344.00,1.734518e-04
8345.00,0.000000e+00
8346.00,1.734518e-04
8347.00,0.000000e+00
8348.00,3.469036e-04
8349.00,3.469036e-04
8350.00,1.734518e-04
8351.00,0.000000e+00
8352.00,1.734518e-04
8353.00,0.000000e+00
8354.00,5.203554e-04
8355.00,1.734518e-04
8356.00,0.000000e+00
8357.00,1.734518e-04
8358.00,3.469036e-04
8359.00,1.734518e-04
8360.00,3.469036e-04
8361.00,0.000000e+00
8362.00,5.203554e-04
8363.00,0.000000e+00
8364.00,3.469036e-04
8365.00,0.000000e+00
8366.00,0.000000e+00
8367.00,0.000000e+00
8368.00,1.734518e-04
8369.00,1.734518e-04
8370.00,1.734518e-04
8371.00,5.203554e-04
8372.00,0.000000e+00
8373.00,1.734518e-04
8374.00,1.734518e-04
8375.00,3.469036e-04
8376.00,0.000000e+00
8377.00,0.000000e+00
8378.00,6.938073e-04
8379.00,6.938073e-04
8380.00,1.734518e-04
8381.00,3.469036e-04
8382.00,1.734518e-04
8383.00,0.000000e+00
8384.00,1.734518e-04
8385.00,5.203554e-04
8386.00,5.203554e-04
8387.00,1.734518e-04
8388.00,3.469036e-04
8389.00,0.000000e+00
8390.00,0.000000e+00
8391.00,0.000000e+00
8392.00,1.734518e-04
8393.00,0.000000e+00
8394.00,5.203554e-04
8395.00,0.000000e+00
8396.00,0.000000e+00
8397.00,1.734518e-04
8398.00,1.734518e-04
8399.00,5.203554e-04
8400.00,0.000000e+00
8401.00,3.469036e-04
8402.00,1.734518e-04
8403.00,1.734518e-04
8404.00,0.000000e+00
8405.00,0.000000e+00
8406.00,1.734518e-04
8407.00,1.734518e-04
8408.00,6.938073e-04
8409.00,3.469036e-04
8410.00,0.000000e+00
8411.00,6.938073e-04
8412.00,3.469036e-04
8413.00,0.000000e+00
8414.00,0.000000e+00
8415.00,1.734518e-04
8416.00,1.734518e-04
8417.00,3.469036e-04
8418.00,3.469036e-04
8419.00,0.000000e+00
8420.00,3.469036e-04
8421.00,0.000000e+00
8422.00,3.469036e-04
8423.00,1.734518e-04
8424.00,1.734518e-04
8425.00,3.469036e-04
8426.00,0.000000e+00
8427.00,3.469036e-04
8428.00,1.734518e-04
8429.00,1.734518e-04
8430.00,1.734518e-04
8431.00,1.734518e-04
8432.00,1.734518e-04
8433.00,0.000000e+00
8434.00,1.734518e-04
8435.00,0.000000e+00
8436.00,1.734518e-04
8437.00,1.734518e-04
8438.00,1.734518e-04
8439.00,6.938073e-04
8440.00,0.000000e+00
8441.00,1.734518e-04
8442.00,0.000000e+00
8443.00,5.203554e-04
8444.00,1.734518e-04
8445.00,3.469036e-04
8446.00,1.734518e-04
8447.00,1.734518e-04
8448.00,0.000000e+00
8449.00,0.000000e+00
8450.00,8.672590e-04
8451.00,0.000000e+00
8452.00,3.469036e-04
8453.00,3.469036e-04
8454.00,0.000000e+00
8455.00,0.000000e+00
8456.00,3.469036e-04
8457.00,0.000000e+00
8458.00,0.000000e+00
8459.00,0.000000e+00
8460.00,1.734518e-04
8461.00,1.734518e-04
8462.00,3.469036e-04
8463.00,0.000000e+00
8464.00,3.469036e-04
8465.00,0.000000e+00
8466.00,3.469036e-04
8467.00,0.000000e+00
8468.00,1.734518e-04
8469.00,0.000000e+00
8470.00,0.000000e+00
8471.00,1.734518e-04
8472.00,1.734518e-04
8473.00,0.000000e+00
8474.00,3.469036e-04
8475.00,0.000000e+00
8476.00,1.734518e-04
8477.00,1.734518e-04
8478.00,3.469036e-04
8479.00,0.000000e+00
8480.00,0.000000e+00
8481.00,1.734518e-04
8482.00,3.469036e-04
8483.00,3.469036e-04
8484.00,1.734518e-04
8485.00,3.469036e-04
8486.00,1.734518e-04
8487.00,1.734518e-04
8488.00,1.734518e-04
8489.00,1.734518e-04
8490.00,1.734518e-04
8491.00,0.000000e+00
8492.00,1.040711e-03
8493.00,5.203554e-04
8494.00,3.469036e-04
8495.00,1.734518e-04
8496.00,0.000000e+00
8497.00,1.734518e-04
8498.00,1.734518e-04
8499.00,3.469036e-04
8500.00,0.000000e+00
8501.00,0.000000e+00
8502.00,0.000000e+00
8503.00,0.000000e+00
8504.00,3.469036e-04
8505.00,0.000000e+00
8506.00,5.203554e-04
8507.00,0.000000e+00
8508.00,1.734518e-04
8509.00,1.734518e-04
8510.00,0.000000e+00
8511.00,3.469036e-04
8512.00,1.734518e-04
8513.00,0.000000e+00
8514.00,0.000000e+00
8515.00,0.000000e+00
8516.00,0.000000e+00
8517.00,1.734518e-04
8518.00,1.734518e-04
8519.00,3.469036e-04
8520.00,3.469036e-04
8521.00,0.000000e+00
8522.00,3.469036e-04
8523.00,5.203554e-04
8524.00,1.734518e-04
8525.00,3.469036e-04
8526.00,3.469036e-04
8527.00,3.469036e-04
8528.00,3.469036e-04
8529.00,1.734518e-04
8530.00,3.469036e-04
8531.00,1.734518e-04
8532.00,0.000000e+00
8533.00,3.469036e-04
8534.00,1.734518e-04
8535.00,0.000000e+00
8536.00,1.734518e-04
8537.00,3.469036e-04
8538.00,3.469036e-04
8539.00,0.000000e+00
8540.00,1.734518e-04
8541.00,5.203554e-04
8542.00,0.000000e+00
8543.00,1.734518e-04
8544.00,5.203554e-04
8545.00,3.469036e-04
8546.00,5.203554e-04
8547.00,1.734518e-04
8548.00,3.469036e-04
8549.00,1.734518e-04
8550.00,0.000000e+00
8551.00,5.203554e-04
8552.00,0.000000e+00
8553.00,1.734518e-04
8554.00,0.000000e+00
8555.00,0.000000e+00
8556.00,0.000000e+00
8557.00,1.734518e-04
8558.00,1.734518e-04
8559.00,0.000000e+00
8560.00,1.734518e-04
8561.00,3.469036e-04
8562.00,1.734518e-04
8563.00,0.000000e+00
8564.00,3.469036e-04
8565.00,3.469036e-04
8566.00,0.000000e+00
8567.00,0.000000e+00
8568.00,0.000000e+00
8569.00,6.938073e-04
8570.00,0.000000e+00
8571.00,0.000000e+00
8572.00,1.734518e-04
8573.00,0.000000e+00
8574.00,1.734518e-04
8575.00,3.469036e-04
8576.00,3.469036e-04
8577.00,0.000000e+00
8578.00,0.000000e+00
8579.00,0.000000e+00
8580.00,1.734518e-04
8581.00,5.203554e-04
8582.00,1.734518e-04
8583.00,1.734518e-04
8584.00,0.000000e+00
8585.00,0.000000e+00
8586.00,1.734518e-04
8587.00,1.734518e-04
8588.00,1.734518e-04
8589.00,1.734518e-04
8590.00,3.469036e-04
8591.00,0.000000e+00
8592.00,1.734518e-04
8593.00,3.469036e-04
8594.00,0.000000e+00
8595.00,0.000000e+00
8596.00,1.734518e-04
8597.00,1.734518e-04
8598.00,1.734518e-04
8599.00,0.000000e+00
8600.00,0.000000e+00
8601.00,0.000000e+00
8602.00,3.469036e-04
8603.00,0.000000e+00
8604.00,1.734518e-04
8605.00,0.000000e+00
8606.00,1.734518e-04
8607.00,1.734518e-04
8608.00,0.000000e+00
8609.00,0.000000e+00
8610.00,1.734518e-04
8611.00,1.734518e-04
8612.00,0.000000e+00
8613.00,3.469036e-04
8614.00,1.734518e-04
8615.00,1.734518e-04
8616.00,0.000000e+00
8617.00,1.734518e-04
8618.00,0.000000e+00
8619.00,0.000000e+00
8620.00,3.469036e-04
8621.00,0.000000e+00
8622.00,0.000000e+00
8623.00,1.734518e-04
8624.00,0.000000e+00
8625.00,1.734518e-04
8626.00,0.000000e+00
8627.00,1.734518e-04
8628.00,1.734518e-04
8629.00,0.000000e+00
8630.00,0.000000e+00
8631.00,0.000000e+00
8632.00,3.469036e-04
8633.00,3.469036e-04
8634.00,0.000000e+00
8635.00,3.469036e-04
8636.00,3.469036e-04
8637.00,1.734518e-04
8638.00,3.469036e-04
8639.00,1.734518e-04
8640.00,0.000000e+00
8641.00,1.734518e-04
8642.00,1.734518e-04
8643.00,0.000000e+00
8644.00,0.000000e+00
8645.00,1.734518e-04
8646.00,0.000000e+00
8647.00,0.000000e+00
8648.00,1.734518e-04
8649.00,0.000000e+00
8650.00,0.000000e+00
8651.00,5.203554e-04
8652.00,0.000000e+00
8653.00,0.000000e+00
8654.00,1.734518e-04
8655.00,1.734518e-04
8656.00,0.000000e+00
8657.00,0.000000e+00
8658.00,0.000000e+00
8659.00,0.000000e+00
8660.00,0.000000e+00
8661.00,0.000000e+00
8662.00,0.000000e+00
8663.00,0.000000e+00
8664.00,0.000000e+00
8665.00,3.469036e-04
8666.00,5.203554e-04
8667.00,1.734518e-04
8668.00,0.000000e+00
8669.00,1.734518e-04
8670.00,1.734518e-04
8671.00,1.734518e-04
8672.00,1.734518e-04
8673.00,0.000000e+00
8674.00,0.000000e+00
8675.00,1.734518e-04
8676.00,0.000000e+00
8677.00,1.734518e-04
8678.00,0.000000e+00
8679.00,0.000000e+00
8680.00,0.000000e+00
8681.00,1.734518e-04
8682.00,0.000000e+00
8683.00,3.469036e-04
8684.00,1.734518e-04
8685.00,0.000000e+00
8686.00,1.734518e-04
8687.00,0.000000e+00
8688.00,0.000000e+00
8689.00,0.000000e+00
8690.00,3.469036e-04
8691.00,0.000000e+00
8692.00,3.469036e-04
8693.00,0.000000e+00
8694.00,0.000000e+00
8695.00,1.734518e-04
8696.00,1.734518e-04
8697.00,1.734518e-04
8698.00,3.469036e-04
8699.00,1.734518e-04
8700.00,0.000000e+00
8701.00,1.734518e-04
8702.00,1.734518e-04
8703.00,0.000000e+00
8704.00,1.734518e-04
8705.00,0.000000e+00
8706.00,1.734518e-04
8707.00,1.734518e-04
8708.00,3.469036e-04
8709.00,0.000000e+00
8710.00,0.000000e+00
8711.00,1.040711e-03
8712.00,0.000000e+00
8713.00,1.734518e-04
8714.00,1.734518e-04
8715.00,3.469036e-04
8716.00,0.000000e+00
8717.00,3.469036e-04
8718.00,1.734518e-04
8719.00,1.734518e-04
8720.00,0.000000e+00
8721.00,0.000000e+00
8722.00,0.000000e+00
8723.00,1.734518e-04
8724.00,0.000000e+00
8725.00,0.000000e+00
8726.00,0.000000e+00
8727.00,0.000000e+00
8728.00,1.734518e-04
8729.00,0.000000e+00
8730.00,1.734518e-04
8731.00,0.000000e+00
8732.00,0.000000e+00
8733.00,0.000000e+00
8734.00,1.734518e-04
8735.00,1.734518e-04
8736.00,0.000000e+00
8737.00,1.734518e-04
8738.00,0.000000e+00
8739.00,1.734518e-04
8740.00,0.000000e+00
8741.00,0.000000e+00
8742.00,0.000000e+00
8743.00,0.000000e+00
8744.00,0.000000e+00
8745.00,1.734518e-04
8746.00,0.000000e+00
8747.00,0.000000e+00
8748.00,3.469036e-04
8749.00,1.734518e-04
8750.00,0.000000e+00
8751.00,1.734518e-04
8752.00,0.000000e+00
8753.00,1.734518e-04
8754.00,0.000000e+00
8755.00,0.000000e+00
8756.00,0.000000e+00
8757.00,0.000000e+00
8758.00,1.734518e-04
8759.00,1.734518e-04
8760.00,0.000000e+00
8761.00,0.000000e+00
8762.00,1.734518e-04
8763.00,3.469036e-04
8764.00,1.734518e-04
8765.00,0.000000e+00
8766.00,0.000000e+00
8767.00,0.000000e+00
8768.00,0.000000e+00
8769.00,0.000000e+00
8770.00,3.469036e-04
8771.00,3.469036e-04
8772.00,0.000000e+00
8773.00,1.734518e-04
8774.00,3.469036e-04
8775.00,0.000000e+00
8776.00,1.734518e-04
8777.00,0.000000e+00
8778.00,0.000000e+00
8779.00,5.203554e-04
8780.00,1.734518e-04
8781.00,1.734518e-04
8782.00,1.734518e-04
8783.00,1.734518e-04
8784.00,1.734518e-04
8785.00,1.734518e-04
8786.00,0.000000e+00
8787.00,0.000000e+00
8788.00,5.203554e-04
8789.00,5.203554e-04
8790.00,1.734518e-04
8791.00,6.938073e-04
8792.00,5.203554e-04
8793.00,1.214163e-03
8794.00,1.734518e-04
8795.00,6.938073e-04
8796.00,3.469036e-04
8797.00,1.734518e-04
8798.00,5.203554e-04
8799.00,0.000000e+00
8800.00,1.734518e-04
8801.00,1.734518e-04
8802.00,0.000000e+00
8803.00,0.000000e+00
8804.00,0.000000e+00
8805.00,0.000000e+00
8806.00,0.000000e+00
8807.00,0.000000e+00
8808.00,0.000000e+00
8809.00,0.000000e+00
8810.00,0.000000e+00
8811.00,0.000000e+00
8812.00,0.000000e+00
8813.00,0.000000e+00
8814.00,1.734518e-04
8815.00,0.000000e+00
8816.00,0.000000e+00
8817.00,0.000000e+00
8818.00,1.734518e-04
8819.00,0.000000e+00
8820.00,0.000000e+00
8821.00,1.734518e-04
8822.00,1.734518e-04
8823.00,0.000000e+00
8824.00,0.000000e+00
8825.00,1.734518e-04
8826.00,5.203554e-04
8827.00,1.734518e-04
8828.00,1.734518e-04
8829.00,1.734518e-04
8830.00,1.734518e-04
8831.00,0.000000e+00
8832.00,1.734518e-04
8833.00,1.734518e-04
8834.00,0.000000e+00
8835.00,1.734518e-04
8836.00,0.000000e+00
8837.00,0.000000e+00
8838.00,0.000000e+00
8839.00,0.000000e+00
8840.00,0.000000e+00
8841.00,0.000000e+00
8842.00,0.000000e+00
8843.00,1.734518e-04
8844.00,0.000000e+00
8845.00,3.469036e-04
8846.00,0.000000e+00
8847.00,1.734518e-04
8848.00,0.000000e+00
8849.00,0.000000e+00
8850.00,1.734518e-04
8851.00,1.734518e-04
8852.00,0.000000e+00
8853.00,1.734518e-04
8854.00,0.000000e+00
8855.00,0.000000e+00
8856.00,0.000000e+00
8857.00,0.000000e+00
8858.00,1.734518e-04
8859.00,0.000000e+00
8860.00,0.000000e+00
8861.00,1.734518e-04
8862.00,0.000000e+00
8863.00,0.000000e+00
8864.00,0.000000e+00
8865.00,1.734518e-04
8866.00,0.000000e+00
8867.00,1.734518e-04
8868.00,0.000000e+00
8869.00,1.734518e-04
8870.00,0.000000e+00
8871.00,0.000000e+00
8872.00,0.000000e+00
8873.00,0.000000e+00
8874.00,0.000000e+00
8875.00,3.469036e-04
8876.00,0.000000e+00
8877.00,0.000000e+00
8878.00,0.000000e+00
8879.00,1.734518e-04
8880.00,0.000000e+00
8881.00,1.734518e-04
8882.00,0.000000e+00
8883.00,1.734518e-04
8884.00,0.000000e+00
8885.00,0.000000e+00
8886.00,1.734518e-04
8887.00,0.000000e+00
8888.00,0.000000e+00
8889.00,5.203554e-04
8890.00,1.734518e-04
8891.00,3.469036e-04
8892.00,1.734518e-04
8893.00,0.000000e+00
8894.00,0.000000e+00
8895.00,3.469036e-04
8896.00,0.000000e+00
8897.00,0.000000e+00
8898.00,0.000000e+00
8899.00,1.734518e-04
8900.00,3.469036e-04
8901.00,0.000000e+00
8902.00,0.000000e+00
8903.00,0.000000e+00
8904.00,0.000000e+00
8905.00,1.734518e-04
8906.00,1.734518e-04
8907.00,1.734518e-04
8908.00,5.203554e-04
8909.00,1.734518e-04
8910.00,0.000000e+00
8911.00,1.734518e-04
8912.00,1.734518e-04
8913.00,0.000000e+00
8914.00,1.734518e-04
8915.00,0.000000e+00
8916.00,0.000000e+00
8917.00,0.000000e+00
8918.00,0.000000e+00
8919.00,0.000000e+00
8920.00,0.000000e+00
8921.00,5.203554e-04
8922.00,1.734518e-04
8923.00,0.000000e+00
8924.00,0.000000e+00
8925.00,0.000000e+00
8926.00,1.734518e-04
8927.00,1.734518e-04
8928.00,0.000000e+00
8929.00,1.734518e-04
8930.00,1.734518e-04
8931.00,1.734518e-04
8932.00,0.000000e+00
8933.00,1.734518e-04
8934.00,3.469036e-04
8935.00,1.734518e-04
8936.00,0.000000e+00
8937.00,0.000000e+00
8938.00,0.000000e+00
8939.00,0.000000e+00
8940.00,1.734518e-04
8941.00,0.000000e+00
8942.00,1.734518e-04
8943.00,0.000000e+00
8944.00,0.000000e+00
8945.00,0.000000e+00
8946.00,1.734518e-04
8947.00,0.000000e+00
8948.00,0.000000e+00
8949.00,0.000000e+00
8950.00,0.000000e+00
8951.00,0.000000e+00
8952.00,0.000000e+00
8953.00,0.000000e+00
8954.00,0.000000e+00
8955.00,0.000000e+00
8956.00,1.734518e-04
8957.00,0.000000e+00
8958.00,0.000000e+00
8959.00,0.000000e+00
8960.00,1.734518e-04
8961.00,0.000000e+00
8962.00,0.000000e+00
8963.00,0.000000e+00
8964.00,0.000000e+00
8965.00,0.000000e+00
8966.00,0.000000e+00
8967.00,3.469036e-04
8968.00,0.000000e+00
8969.00,0.000000e+00
8970.00,0.000000e+00
8971.00,0.000000e+00
8972.00,1.734518e-04
8973.00,0.000000e+00
8974.00,0.000000e+00
8975.00,1.734518e-04
8976.00,0.000000e+00
8977.00,1.734518e-04
8978.00,0.000000e+00
8979.00,1.734518e-04
8980.00,3.469036e-04
8981.00,1.734518e-04
8982.00,1.734518e-04
8983.00,1.734518e-04
8984.00,3.469036e-04
8985.00,0.000000e+00
8986.00,0.000000e+00
8987.00,0.000000e+00
8988.00,1.734518e-04
8989.00,1.734518e-04
8990.00,0.000000e+00
8991.00,0.000000e+00
8992.00,5.203554e-04
8993.00,1.734518e-04
8994.00,3.469036e-04
8995.00,0.000000e+00
8996.00,0.000000e+00
8997.00,0.000000e+00
8998.00,0.000000e+00
8999.00,0.000000e+00
9000.00,0.000000e+00
9001.00,0.000000e+00
9002.00,1.734518e-04
9003.00,3.469036e-04
9004.00,6.938073e-04
9005.00,1.734518e-04
9006.00,1.734518e-04
9007.00,0.000000e+00
9008.00,0.000000e+00
9009.00,1.734518e-04
9010.00,0.000000e+00
9011.00,0.000000e+00
9012.00,0.000000e+00
9013.00,0.000000e+00
9014.00,0.000000e+00
9015.00,1.734518e-04
9016.00,0.000000e+00
9017.00,1.734518e-04
9018.00,0.000000e+00
9019.00,0.000000e+00
9020.00,1.734518e-04
9021.00,1.734518e-04
9022.00,0.000000e+00
9023.00,0.000000e+00
9024.00,1.734518e-04
9025.00,1.734518e-04
9026.00,0.000000e+00
9027.00,0.000000e+00
9028.00,1.734518e-04
9029.00,0.000000e+00
9030.00,3.469036e-04
9031.00,0.000000e+00
9032.00,1.734518e-04
9033.00,0.000000e+00
9034.00,0.000000e+00
9035.00,0.000000e+00
9036.00,0.000000e+00
9037.00,0.000000e+00
9038.00,0.000000e+00
9039.00,1.734518e-04
9040.00,3.469036e-04
9041.00,0.000000e+00
9042.00,1.734518e-04
9043.00,0.000000e+00
9044.00,3.469036e-04
9045.00,1.734518e-04
9046.00,0.000000e+00
9047.00,0.000000e+00
9048.00,0.000000e+00
9049.00,0.000000e+00
9050.00,0.000000e+00
9051.00,0.000000e+00
9052.00,0.000000e+00
9053.00,0.000000e+00
9054.00,1.734518e-04
9055.00,0.000000e+00
9056.00,0.000000e+00
9057.00,0.000000e+00
9058.00,0.000000e+00
9059.00,1.734518e-04
9060.00,0.000000e+00
9061.00,1.734518e-04
9062.00,0.000000e+00
9063.00,5.203554e-04
9064.00,0.000000e+00
9065.00,0.000000e+00
9066.00,0.000000e+00
9067.00,0.000000e+00
9068.00,1.734518e-04
9069.00,0.000000e+00
9070.00,1.734518e-04
9071.00,0.000000e+00
9072.00,0.000000e+00
9073.00,0.000000e+00
9074.00,1.734518e-04
9075.00,0.000000e+00
9076.00,1.734518e-04
9077.00,0.000000e+00
9078.00,1.734518e-04
9079.00,0.000000e+00
9080.00,0.000000e+00
9081.00,0.000000e+00
9082.00,3.469036e-04
9083.00,0.000000e+00
9084.00,0.000000e+00
9085.00,0.000000e+00
9086.00,0.000000e+00
9087.00,1.734518e-04
9088.00,1.734518e-04
9089.00,1.734518e-04
9090.00,0.000000e+00
9091.00,1.734518e-04
9092.00,0.000000e+00
9093.00,0.000000e+00
9094.00,1.734518e-04
9095.00,0.000000e+00
9096.00,1.734518e-04
9097.00,0.000000e+00
9098.00,3.469036e-04
9099.00,1.734518e-04
9100.00,1.734518e-04
9101.00,1.734518e-04
9102.00,1.734518e-04
9103.00,1.734518e-04
9104.00,1.734518e-04
9105.00,0.000000e+00
9106.00,0.000000e+00
9107.00,0.000000e+00
9108.00,0.000000e+00
9109.00,0.000000e+00
9110.00,0.000000e+00
9111.00,0.000000e+00
9112.00,0.000000e+00
9113.00,1.734518e-04
9114.00,0.000000e+00
9115.00,0.000000e+00
9116.00,0.000000e+00
9117.00,1.734518e-04
9118.00,0.000000e+00
9119.00,0.000000e+00
9120.00,0.000000e+00
9121.00,0.000000e+00
9122.00,0.000000e+00
9123.00,1.734518e-04
9124.00,0.000000e+00
9125.00,0.000000e+00
9126.00,0.000000e+00
9127.00,0.000000e+00
9128.00,0.000000e+00
9129.00,0.000000e+00
9130.00,1.734518e-04
9131.00,0.000000e+00
9132.00,0.000000e+00
9133.00,1.734518e-04
9134.00,0.000000e+00
9135.00,0.000000e+00
9136.00,0.000000e+00
9137.00,0.000000e+00
9138.00,1.734518e-04
9139.00,0.000000e+00
9140.00,0.000000e+00
9141.00,1.734518e-04
9142.00,0.000000e+00
9143.00,3.469036e-04
9144.00,3.469036e-04
9145.00,0.000000e+00
9146.00,0.000000e+00
9147.00,0.000000e+00
9148.00,0.000000e+00
9149.00,0.000000e+00
9150.00,1.734518e-04
9151.00,0.000000e+00
9152.00,0.000000e+00
9153.00,1.734518e-04
9154.00,0.000000e+00
9155.00,0.000000e+00
9156.00,0.000000e+00
9157.00,0.000000e+00
9158.00,0.000000e+00
9159.00,0.000000e+00
9160.00,1.734518e-04
9161.00,1.734518e-04
9162.00,0.000000e+00
9163.00,0.000000e+00
9164.00,0.000000e+00
9165.00,0.000000e+00
9166.00,0.000000e+00
9167.00,1.734518e-04
9168.00,5.203554e-04
9169.00,0.000000e+00
9170.00,1.734518e-04
9171.00,0.000000e+00
9172.00,0.000000e+00
9173.00,1.734518e-04
9174.00,0.000000e+00
9175.00,0.000000e+00
9176.00,0.000000e+00
9177.00,0.000000e+00
9178.00,0.000000e+00
9179.00,0.000000e+00
9180.00,0.000000e+00
9181.00,3.469036e-04
9182.00,0.000000e+00
9183.00,0.000000e+00
9184.00,0.000000e+00
9185.00,0.000000e+00
9186.00,0.000000e+00
9187.00,0.000000e+00
9188.00,0.000000e+00
9189.00,1.734518e-04
9190.00,0.000000e+00
9191.00,0.000000e+00
9192.00,1.734518e-04
9193.00,0.000000e+00
9194.00,1.734518e-04
9195.00,0.000000e+00
9196.00,0.000000e+00
9197.00,1.734518e-04
9198.00,0.000000e+00
9199.00,0.000000e+00
9200.00,0.000000e+00
9201.00,0.000000e+00
9202.00,0.000000e+00
9203.00,0.000000e+00
9204.00,1.734518e-04
9205.00,0.000000e+00
9206.00,0.000000e+00
9207.00,0.000000e+00
9208.00,0.000000e+00
9209.00,0.000000e+00
9210.00,0.000000e+00
9211.00,0.000000e+00
9212.00,3.469036e-04
9213.00,1.734518e-04
9214.00,0.000000e+00
9215.00,0.000000e+00
9216.00,0.000000e+00
9217.00,0.000000e+00
9218.00,1.734518e-04
9219.00,0.000000e+00
9220.00,0.000000e+00
9221.00,0.000000e+00
9222.00,1.734518e-04
9223.00,0.000000e+00
9224.00,1.734518e-04
9225.00,0.000000e+00
9226.00,0.000000e+00
9227.00,0.000000e+00
9228.00,0.000000e+00
9229.00,0.000000e+00
9230.00,1.734518e-04
9231.00,1.734518e-04
9232.00,0.000000e+00
9233.00,0.000000e+00
9234.00,3.469036e-04
9235.00,0.000000e+00
9236.00,0.000000e+00
9237.00,0.000000e+00
9238.00,0.000000e+00
9239.00,0.000000e+00
9240.00,1.734518e-04
9241.00,0.000000e+00
9242.00,0.000000e+00
9243.00,0.000000e+00
9244.00,0.000000e+00
9245.00,3.469036e-04
9246.00,0.000000e+00
9247.00,0.000000e+00
9248.00,1.734518e-04
9249.00,0.000000e+00
9250.00,0.000000e+00
9251.00,0.000000e+00
9252.00,0.000000e+00
9253.00,0.000000e+00
9254.00,0.000000e+00
9255.00,3.469036e-04
9256.00,0.000000e+00
9257.00,0.000000e+00
9258.00,0.000000e+00
9259.00,1.734518e-04
9260.00,0.000000e+00
9261.00,0.000000e+00
9262.00,1.734518e-04
9263.00,0.000000e+00
9264.00,0.000000e+00
9265.00,0.000000e+00
9266.00,1.734518e-04
9267.00,1.734518e-04
9268.00,0.000000e+00
9269.00,1.734518e-04
9270.00,0.000000e+00
9271.00,1.734518e-04
9272.00,0.000000e+00
9273.00,0.000000e+00
9274.00,0.000000e+00
9275.00,0.000000e+00
9276.00,0.000000e+00
9277.00,0.000000e+00
9278.00,0.000000e+00
9279.00,1.734518e-04
9280.00,1.734518e-04
9281.00,0.000000e+00
9282.00,0.000000e+00
9283.00,0.000000e+00
9284.00,0.000000e+00
9285.00,0.000000e+00
9286.00,0.000000e+00
9287.00,0.000000e+00
9288.00,1.734518e-04
9289.00,0.000000e+00
9290.00,0.000000e+00
9291.00,0.000000e+00
9292.00,0.000000e+00
9293.00,0.000000e+00
9294.00,1.734518e-04
9295.00,0.000000e+00
9296.00,0.000000e+00
9297.00,1.734518e-04
9298.00,1.734518e-04
9299.00,0.000000e+00
9300.00,1.734518e-04
9301.00,0.000000e+00
9302.00,3.469036e-04
9303.00,5.203554e-04
9304.00,3.469036e-04
9305.00,3.469036e-04
9306.00,1.734518e-04
9307.00,1.734518e-04
9308.00,1.734518e-04
9309.00,0.000000e+00
9310.00,0.000000e+00
9311.00,0.000000e+00
9312.00,0.000000e+00
9313.00,0.000000e+00
9314.00,1.734518e-04
9315.00,0.000000e+00
9316.00,0.000000e+00
9317.00,0.000000e+00
9318.00,3.469036e-04
9319.00,0.000000e+00
9320.00,1.734518e-04
9321.00,0.000000e+00
9322.00,0.000000e+00
9323.00,0.000000e+00
9324.00,0.000000e+00
9325.00,0.000000e+00
9326.00,0.000000e+00
9327.00,0.000000e+00
9328.00,0.000000e+00
9329.00,1.734518e-04
9330.00,0.000000e+00
9331.00,0.000000e+00
9332.00,0.000000e+00
9333.00,0.000000e+00
9334.00,0.000000e+00
9335.00,1.734518e-04
9336.00,0.000000e+00
9337.00,0.000000e+00
9338.00,0.000000e+00
9339.00,3.469036e-04
9340.00,0.000000e+00
9341.00,0.000000e+00
9342.00,0.000000e+00
9343.00,1.734518e-04
9344.00,0.000000e+00
9345.00,0.000000e+00
9346.00,0.000000e+00
9347.00,0.000000e+00
9348.00,0.000000e+00
9349.00,0.000000e+00
9350.00,0.000000e+00
9351.00,1.734518e-04
9352.00,0.000000e+00
9353.00,0.000000e+00
9354.00,0.000000e+00
9355.00,0.000000e+00
9356.00,0.000000e+00
9357.00,3.469036e-04
9358.00,0.000000e+00
9359.00,0.000000e+00
9360.00,0.000000e+00
9361.00,0.000000e+00
9362.00,0.000000e+00
9363.00,0.000000e+00
9364.00,0.000000e+00
9365.00,0.000000e+00
9366.00,0.000000e+00
9367.00,0.000000e+00
9368.00,0.000000e+00
9369.00,0.000000e+00
9370.00,0.000000e+00
9371.00,1.734518e-04
9372.00,0.000000e+00
9373.00,0.000000e+00
9374.00,1.734518e-04
9375.00,0.000000e+00
9376.00,0.000000e+00
9377.00,1.734518e-04
9378.00,0.000000e+00
9379.00,0.000000e+00
9380.00,0.000000e+00
9381.00,0.000000e+00
9382.00,0.000000e+00
9383.00,0.000000e+00
9384.00,0.000000e+00
9385.00,0.000000e+00
9386.00,0.000000e+00
9387.00,0.000000e+00
9388.00,0.000000e+00
9389.00,0.000000e+00
9390.00,1.734518e-04
9391.00,0.000000e+00
9392.00,0.000000e+00
9393.00,0.000000e+00
9394.00,0.000000e+00
9395.00,1.734518e-04
9396.00,0.000000e+00
9397.00,0.000000e+00
9398.00,0.000000e+00
9399.00,0.000000e+00
9400.00,0.000000e+00
9401.00,0.000000e+00
9402.00,0.000000e+00
9403.00,0.000000e+00
9404.00,0.000000e+00
9405.00,0.000000e+00
9406.00,0.000000e+00
9407.00,0.000000e+00
9408.00,0.000000e+00
9409.00,0.000000e+00
9410.00,1.734518e-04
9411.00,0.000000e+00
9412.00,1.734518e-04
9413.00,1.734518e-04
9414.00,0.000000e+00
9415.00,0.000000e+00
9416.00,1.734518e-04
9417.00,0.000000e+00
9418.00,0.000000e+00
9419.00,0.000000e+00
9420.00,0.000000e+00
9421.00,0.000000e+00
9422.00,0.000000e+00
9423.00,1.734518e-04
9424.00,0.000000e+00
9425.00,0.000000e+00
9426.00,0.000000e+00
9427.00,0.000000e+00
9428.00,0.000000e+00
9429.00,0.000000e+00
9430.00,0.000000e+00
9431.00,5.203554e-04
9432.00,0.000000e+00
9433.00,0.000000e+00
9434.00,0.000000e+00
9435.00,1.734518e-04
9436.00,0.000000e+00
9437.00,1.734518e-04
9438.00,0.000000e+00
9439.00,0.000000e+00
9440.00,0.000000e+00
9441.00,1.734518e-04
9442.00,0.000000e+00
9443.00,0.000000e+00
9444.00,0.000000e+00
9445.00,0.000000e+00
9446.00,1.734518e-04
9447.00,0.000000e+00
9448.00,0.000000e+00
9449.00,0.000000e+00
9450.00,0.000000e+00
9451.00,0.000000e+00
9452.00,0.000000e+00
9453.00,0.000000e+00
9454.00,0.000000e+00
9455.00,0.000000e+00
9456.00,0.000000e+00
9457.00,0.000000e+00
9458.00,0.000000e+00
9459.00,1.734518e-04
9460.00,0.000000e+00
9461.00,1.734518e-04
9462.00,0.000000e+00
9463.00,0.000000e+00
9464.00,0.000000e+00
9465.00,0.000000e+00
9466.00,0.000000e+00
9467.00,0.000000e+00
9468.00,0.000000e+00
9469.00,0.000000e+00
9470.00,1.734518e-04
9471.00,0.000000e+00
9472.00,0.000000e+00
9473.00,0.000000e+00
9474.00,0.000000e+00
9475.00,0.000000e+00
9476.00,1.734518e-04
9477.00,0.000000e+00
9478.00,0.000000e+00
9479.00,0.000000e+00
9480.00,0.000000e+00
9481.00,1.734518e-04
9482.00,0.000000e+00
9483.00,0.000000e+00
9484.00,0.000000e+00
9485.00,0.000000e+00
9486.00,0.000000e+00
9487.00,1.734518e-04
9488.00,0.000000e+00
9489.00,0.000000e+00
9490.00,0.000000e+00
9491.00,0.000000e+00
9492.00,0.000000e+00
9493.00,0.000000e+00
9494.00,1.734518e-04
9495.00,0.000000e+00
9496.00,0.000000e+00
9497.00,0.000000e+00
9498.00,0.000000e+00
9499.00,1.734518e-04
9500.00,0.000000e+00
9501.00,0.000000e+00
9502.00,0.000000e+00
9503.00,0.000000e+00
9504.00,0.000000e+00
9505.00,0.000000e+00
9506.00,0.000000e+00
9507.00,0.000000e+00
9508.00,0.000000e+00
9509.00,1.734518e-04
9510.00,0.000000e+00
9511.00,1.734518e-04
9512.00,0.000000e+00
9513.00,1.734518e-04
9514.00,0.000000e+00
9515.00,0.000000e+00
9516.00,0.000000e+00
9517.00,0.000000e+00
9518.00,0.000000e+00
9519.00,0.000000e+00
9520.00,1.734518e-04
9521.00,0.000000e+00
9522.00,0.000000e+00
9523.00,0.000000e+00
9524.00,0.000000e+00
9525.00,0.000000e+00
9526.00,0.000000e+00
9527.00,0.000000e+00
9528.00,1.734518e-04
9529.00,0.000000e+00
9530.00,1.734518e-04
9531.00,0.000000e+00
9532.00,0.000000e+00
9533.00,0.000000e+00
9534.00,0.000000e+00
9535.00,0.000000e+00
9536.00,0.000000e+00
9537.00,0.000000e+00
9538.00,0.000000e+00
9539.00,0.000000e+00
9540.00,0.000000e+00
9541.00,0.000000e+00
9542.00,0.000000e+00
9543.00,0.000000e+00
9544.00,1.734518e-04
9545.00,0.000000e+00
9546.00,0.000000e+00
9547.00,0.000000e+00
9548.00,0.000000e+00
9549.00,0.000000e+00
9550.00,0.000000e+00
9551.00,0.000000e+00
9552.00,0.000000e+00
9553.00,0.000000e+00
9554.00,1.734518e-04
9555.00,0.000000e+00
9556.00,0.000000e+00
9557.00,0.000000e+00
9558.00,0.000000e+00
9559.00,0.000000e+00
9560.00,0.000000e+00
9561.00,0.000000e+00
9562.00,0.000000e+00
9563.00,0.000000e+00
9564.00,0.000000e+00
9565.00,0.000000e+00
9566.00,0.000000e+00
9567.00,0.000000e+00
9568.00,0.000000e+00
9569.00,0.000000e+00
9570.00,0.000000e+00
9571.00,0.000000e+00
9572.00,0.000000e+00
9573.00,0.000000e+00
9574.00,0.000000e+00
9575.00,0.000000e+00
9576.00,0.000000e+00
9577.00,0.000000e+00
9578.00,0.000000e+00
9579.00,0.000000e+00
9580.00,0.000000e+00
9581.00,0.000000e+00
9582.00,0.000000e+00
9583.00,0.000000e+00
9584.00,0.000000e+00
9585.00,0.000000e+00
9586.00,0.000000e+00
9587.00,0.000000e+00
9588.00,0.000000e+00
9589.00,0.000000e+00
9590.00,0.000000e+00
9591.00,1.734518e-04
9592.00,0.000000e+00
9593.00,0.000000e+00
9594.00,0.000000e+00
9595.00,0.000000e+00
9596.00,0.000000e+00
9597.00,0.000000e+00
9598.00,1.734518e-04
9599.00,0.000000e+00
9600.00,0.000000e+00
9601.00,0.000000e+00
9602.00,0.000000e+00
9603.00,0.000000e+00
9604.00,0.000000e+00
9605.00,0.000000e+00
9606.00,0.000000e+00
9607.00,0.000000e+00
9608.00,1.734518e-04
9609.00,0.000000e+00
9610.00,0.000000e+00
9611.00,0.000000e+00
9612.00,1.734518e-04
9613.00,0.000000e+00
9614.00,0.000000e+00
9615.00,0.000000e+00
9616.00,0.000000e+00
9617.00,0.000000e+00
9618.00,0.000000e+00
9619.00,0.000000e+00
9620.00,0.000000e+00
9621.00,0.000000e+00
9622.00,1.734518e-04
9623.00,0.000000e+00
9624.00,0.000000e+00
9625.00,1.734518e-04
9626.00,0.000000e+00
9627.00,0.000000e+00
9628.00,0.000000e+00
9629.00,0.000000e+00
9630.00,0.000000e+00
9631.00,0.000000e+00
9632.00,1.734518e-04
9633.00,0.000000e+00
9634.00,1.734518e-04
9635.00,0.000000e+00
9636.00,0.000000e+00
9637.00,1.734518e-04
9638.00,0.000000e+00
9639.00,0.000000e+00
9640.00,0.000000e+00
9641.00,0.000000e+00
9642.00,0.000000e+00
9643.00,0.000000e+00
9644.00,0.000000e+00
9645.00,0.000000e+00
9646.00,0.000000e+00
9647.00,0.000000e+00
9648.00,0.000000e+00
9649.00,0.000000e+00
9650.00,0.000000e+00
9651.00,0.000000e+00
9652.00,0.000000e+00
9653.00,0.000000e+00
9654.00,0.000000e+00
9655.00,0.000000e+00
9656.00,0.000000e+00
9657.00,0.000000e+00
9658.00,1.734518e-04
9659.00,0.000000e+00
9660.00,0.000000e+00
9661.00,0.000000e+00
9662.00,1.734518e-04
9663.00,0.000000e+00
9664.00,0.000000e+00
9665.00,0.000000e+00
9666.00,0.000000e+00
9667.00,0.000000e+00
9668.00,0.000000e+00
9669.00,0.000000e+00
9670.00,0.000000e+00
9671.00,0.000000e+00
9672.00,0.000000e+00
9673.00,0.000000e+00
9674.00,0.000000e+00
9675.00,0.000000e+00
9676.00,0.000000e+00
9677.00,0.000000e+00
9678.00,0.000000e+00
9679.00,1.734518e-04
9680.00,0.000000e+00
9681.00,0.000000e+00
9682.00,1.734518e-04
9683.00,0.000000e+00
9684.00,0.000000e+00
9685.00,1.734518e-04
9686.00,0.000000e+00
9687.00,0.000000e+00
9688.00,0.000000e+00
9689.00,0.000000e+00
9690.00,0.000000e+00
9691.00,1.734518e-04
9692.00,0.000000e+00
9693.00,0.000000e+00
9694.00,0.000000e+00
9695.00,1.734518e-04
9696.00,0.000000e+00
9697.00,0.000000e+00
9698.00,3.469036e-04
9699.00,0.000000e+00
9700.00,0.000000e+00
9701.00,0.000000e+00
9702.00,1.734518e-04
9703.00,0.000000e+00
9704.00,0.000000e+00
9705.00,0.000000e+00
9706.00,0.000000e+00
9707.00,0.000000e+00
9708.00,0.000000e+00
9709.00,0.000000e+00
9710.00,0.000000e+00
9711.00,1.734518e-04
9712.00,0.000000e+00
9713.00,0.000000e+00
9714.00,0.000000e+00
9715.00,0.000000e+00
9716.00,0.000000e+00
9717.00,0.000000e+00
9718.00,0.000000e+00
9719.00,0.000000e+00
9720.00,0.000000e+00
9721.00,1.734518e-04
9722.00,0.000000e+00
9723.00,1.734518e-04
9724.00,0.000000e+00
9725.00,0.000000e+00
9726.00,0.000000e+00
9727.00,0.000000e+00
9728.00,0.000000e+00
9729.00,0.000000e+00
9730.00,0.000000e+00
9731.00,0.000000e+00
9732.00,0.000000e+00
9733.00,0.000000e+00
9734.00,0.000000e+00
9735.00,0.000000e+00
9736.00,1.734518e-04
9737.00,0.000000e+00
9738.00,0.000000e+00
9739.00,0.000000e+00
9740.00,0.000000e+00
9741.00,0.000000e+00
9742.00,0.000000e+00
9743.00,0.000000e+00
9744.00,0.000000e+00
9745.00,0.000000e+00
9746.00,0.000000e+00
9747.00,0.000000e+00
9748.00,0.000000e+00
9749.00,0.000000e+00
9750.00,0.000000e+00
9751.00,1.734518e-04
9752.00,0.000000e+00
9753.00,0.000000e+00
9754.00,0.000000e+00
9755.00,0.000000e+00
9756.00,0.000000e+00
9757.00,0.000000e+00
9758.00,0.000000e+00
9759.00,0.000000e+00
9760.00,0.000000e+00
9761.00,0.000000e+00
9762.00,0.000000e+00
9763.00,0.000000e+00
9764.00,0.000000e+00
9765.00,0.000000e+00
9766.00,0.000000e+00
9767.00,0.000000e+00
9768.00,0.000000e+00
9769.00,0.000000e+00
9770.00,0.000000e+00
9771.00,0.000000e+00
9772.00,1.734518e-04
9773.00,0.000000e+00
9774.00,0.000000e+00
9775.00,0.000000e+00
9776.00,0.000000e+00
9777.00,0.000000e+00
9778.00,0.000000e+00
9779.00,0.000000e+00
9780.00,0.000000e+00
9781.00,0.000000e+00
9782.00,0.000000e+00
9783.00,0.000000e+00
9784.00,0.000000e+00
9785.00,0.000000e+00
9786.00,0.000000e+00
9787.00,0.000000e+00
9788.00,0.000000e+00
9789.00,1.734518e-04
9790.00,0.000000e+00
9791.00,1.734518e-04
9792.00,0.000000e+00
9793.00,0.000000e+00
9794.00,0.000000e+00
9795.00,0.000000e+00
9796.00,0.000000e+00
9797.00,0.000000e+00
9798.00,0.000000e+00
9799.00,0.000000e+00
9800.00,0.000000e+00
9801.00,0.000000e+00
9802.00,0.000000e+00
9803.00,0.000000e+00
9804.00,1.734518e-04
9805.00,1.734518e-04
9806.00,0.000000e+00
9807.00,0.000000e+00
9808.00,0.000000e+00
9809.00,0.000000e+00
9810.00,0.000000e+00
9811.00,0.000000e+00
9812.00,0.000000e+00
9813.00,0.000000e+00
9814.00,0.000000e+00
9815.00,0.000000e+00
9816.00,0.000000e+00
9817.00,0.000000e+00
9818.00,0.000000e+00
9819.00,0.000000e+00
9820.00,0.000000e+00
9821.00,0.000000e+00
9822.00,0.000000e+00
9823.00,0.000000e+00
9824.00,1.734518e-04
9825.00,0.000000e+00
9826.00,0.000000e+00
9827.00,0.000000e+00
9828.00,1.734518e-04
9829.00,0.000000e+00
9830.00,0.000000e+00
9831.00,0.000000e+00
9832.00,0.000000e+00
9833.00,1.734518e-04
9834.00,0.000000e+00
9835.00,0.000000e+00
9836.00,0.000000e+00
9837.00,0.000000e+00
9838.00,0.000000e+00
9839.00,0.000000e+00
9840.00,0.000000e+00
9841.00,0.000000e+00
9842.00,1.734518e-04
9843.00,0.000000e+00
9844.00,0.000000e+00
9845.00,0.000000e+00
9846.00,0.000000e+00
9847.00,0.000000e+00
9848.00,0.000000e+00
9849.00,0.000000e+00
9850.00,0.000000e+00
9851.00,0.000000e+00
9852.00,0.000000e+00
9853.00,0.000000e+00
9854.00,0.000000e+00
9855.00,0.000000e+00
9856.00,1.734518e-04
9857.00,1.734518e-04
9858.00,1.734518e-04
9859.00,0.000000e+00
9860.00,0.000000e+00
9861.00,0.000000e+00
9862.00,0.000000e+00
9863.00,0.000000e+00
9864.00,0.000000e+00
9865.00,0.000000e+00
9866.00,0.000000e+00
9867.00,0.000000e+00
9868.00,0.000000e+00
9869.00,0.000000e+00
9870.00,0.000000e+00
9871.00,0.000000e+00
9872.00,0.000000e+00
9873.00,0.000000e+00
9874.00,0.000000e+00
9875.00,0.000000e+00
9876.00,0.000000e+00
9877.00,0.000000e+00
9878.00,0.000000e+00
9879.00,0.000000e+00
9880.00,0.000000e+00
9881.00,0.000000e+00
9882.00,0.000000e+00
9883.00,0.000000e+00
9884.00,0.000000e+00
9885.00,0.000000e+00
9886.00,0.000000e+00
9887.00,0.000000e+00
9888.00,0.000000e+00
9889.00,0.000000e+00
9890.00,0.000000e+00
9891.00,0.000000e+00
9892.00,0.000000e+00
9893.00,0.000000e+00
9894.00,0.000000e+00
9895.00,0.000000e+00
9896.00,0.000000e+00
9897.00,0.000000e+00
9898.00,0.000000e+00
9899.00,0.000000e+00
9900.00,0.000000e+00
9901.00,0.000000e+00
9902.00,0.000000e+00
9903.00,0.000000e+00
9904.00,0.000000e+00
9905.00,0.000000e+00
9906.00,0.000000e+00
9907.00,0.000000e+00
9908.00,0.000000e+00
9909.00,0.000000e+00
9910.00,1.734518e-04
9911.00,0.000000e+00
9912.00,0.000000e+00
9913.00,0.000000e+00
9914.00,0.000000e+00
9915.00,0.000000e+00
9916.00,0.000000e+00
9917.00,0.000000e+00
9918.00,1.734518e-04
9919.00,0.000000e+00
9920.00,0.000000e+00
9921.00,1.734518e-04
9922.00,1.734518e-04
9923.00,0.000000e+00
9924.00,1.734518e-04
9925.00,0.000000e+00
9926.00,0.000000e+00
9927.00,0.000000e+00
9928.00,0.000000e+00
9929.00,0.000000e+00
9930.00,0.000000e+00
9931.00,0.000000e+00
9932.00,0.000000e+00
9933.00,0.000000e+00
9934.00,0.000000e+00
9935.00,0.000000e+00
9936.00,0.000000e+00
9937.00,1.734518e-04
9938.00,1.734518e-04
9939.00,0.000000e+00
9940.00,0.000000e+00
9941.00,0.000000e+00
9942.00,0.000000e+00
9943.00,0.000000e+00
9944.00,0.000000e+00
9945.00,0.000000e+00
9946.00,0.000000e+00
9947.00,0.000000e+00
9948.00,0.000000e+00
9949.00,3.469036e-04
9950.00,0.000000e+00
9951.00,0.000000e+00
9952.00,0.000000e+00
9953.00,0.000000e+00
9954.00,0.000000e+00
9955.00,0.000000e+00
9956.00,0.000000e+00
9957.00,0.000000e+00
9958.00,0.000000e+00
9959.00,0.000000e+00
9960.00,0.000000e+00
9961.00,0.000000e+00
9962.00,0.000000e+00
9963.00,0.000000e+00
9964.00,0.000000e+00
9965.00,0.000000e+00
9966.00,0.000000e+00
9967.00,0.000000e+00
9968.00,0.000000e+00
9969.00,0.000000e+00
9970.00,0.000000e+00
9971.00,0.000000e+00
9972.00,0.000000e+00
9973.00,0.000000e+00
9974.00,0.000000e+00
9975.00,0.000000e+00
9976.00,0.000000e+00
9977.00,0.000000e+00
9978.00,0.000000e+00
9979.00,0.000000e+00
9980.00,0.000000e+00
9981.00,1.734518e-04
9982.00,0.000000e+00
9983.00,0.000000e+00
9984.00,0.000000e+00
9985.00,0.000000e+00
9986.00,0.000000e+00
9987.00,0.000000e+00
9988.00,0.000000e+00
9989.00,0.000000e+00
9990.00,0.000000e+00
9991.00,1.734518e-04
9992.00,0.000000e+00
9993.00,0.000000e+00
9994.00,0.000000e+00
9995.00,1.734518e-04
9996.00,0.000000e+00
9997.00,0.000000e+00
9998.00,0.000000e+00
9999.00,0.000000e+00
10000.00,0.000000e+00
10001.00,1.734518e-04
10002.00,0.000000e+00
10003.00,0.000000e+00
10004.00,0.000000e+00
10005.00,0.000000e+00
10006.00,0.000000e+00
10007.00,0.000000e+00
10008.00,1.734518e-04
10009.00,0.000000e+00
10010.00,0.000000e+00
10011.00,0.000000e+00
10012.00,0.000000e+00
10013.00,0.000000e+00
10014.00,0.000000e+00
10015.00,0.000000e+00
10016.00,0.000000e+00
10017.00,0.000000e+00
10018.00,0.000000e+00
10019.00,0.000000e+00
10020.00,0.000000e+00
10021.00,0.000000e+00
10022.00,0.000000e+00
10023.00,0.000000e+00
10024.00,0.000000e+00
10025.00,0.000000e+00
10026.00,1.734518e-04
10027.00,0.000000e+00
10028.00,0.000000e+00
10029.00,0.000000e+00
10030.00,0.000000e+00
10031.00,0.000000e+00
10032.00,0.000000e+00
10033.00,0.000000e+00
10034.00,0.000000e+00
10035.00,0.000000e+00
10036.00,0.000000e+00
10037.00,0.000000e+00
10038.00,0.000000e+00
10039.00,0.000000e+00
10040.00,0.000000e+00
10041.00,0.000000e+00
10042.00,0.000000e+00
10043.00,0.000000e+00
10044.00,0.000000e+00
10045.00,0.000000e+00
10046.00,0.000000e+00
10047.00,0.000000e+00
10048.00,0.000000e+00
10049.00,1.734518e-04
10050.00,0.000000e+00
10051.00,0.000000e+00
10052.00,0.000000e+00
10053.00,1.734518e-04
10054.00,0.000000e+00
10055.00,0.000000e+00
10056.00,0.000000e+00
10057.00,0.000000e+00
10058.00,0.000000e+00
10059.00,0.000000e+00
10060.00,0.000000e+00
10061.00,0.000000e+00
10062.00,0.000000e+00
10063.00,0.000000e+00
10064.00,0.000000e+00
10065.00,0.000000e+00
10066.00,0.000000e+00
10067.00,0.000000e+00
10068.00,0.000000e+00
10069.00,0.000000e+00
10070.00,0.000000e+00
10071.00,0.000000e+00
10072.00,0.000000e+00
10073.00,0.000000e+00
10074.00,0.000000e+00
10075.00,0.000000e+00
10076.00,0.000000e+00
10077.00,0.000000e+00
10078.00,0.000000e+00
10079.00,0.000000e+00
10080.00,0.000000e+00
10081.00,0.000000e+00
10082.00,0.000000e+00
10083.00,0.000000e+00
10084.00,0.000000e+00
10085.00,0.000000e+00
10086.00,0.000000e+00
10087.00,0.000000e+00
10088.00,0.000000e+00
10089.00,0.000000e+00
10090.00,0.000000e+00
10091.00,0.000000e+00
10092.00,0.000000e+00
10093.00,0.000000e+00
10094.00,0.000000e+00
10095.00,0.000000e+00
10096.00,0.000000e+00
10097.00,0.000000e+00
10098.00,0.000000e+00
10099.00,0.000000e+00
10100.00,0.000000e+00
10101.00,0.000000e+00
10102.00,0.000000e+00
10103.00,0.000000e+00
10104.00,0.000000e+00
10105.00,0.000000e+00
10106.00,0.000000e+00
10107.00,0.000000e+00
10108.00,0.000000e+00
10109.00,0.000000e+00
10110.00,0.000000e+00
10111.00,0.000000e+00
10112.00,0.000000e+00
10113.00,0.000000e+00
10114.00,0.000000e+00
10115.00,0.000000e+00
10116.00,0.000000e+00
10117.00,0.000000e+00
10118.00,0.000000e+00
10119.00,0.000000e+00
10120.00,0.000000e+00
10121.00,0.000000e+00
10122.00,0.000000e+00
10123.00,0.000000e+00
10124.00,0.000000e+00
10125.00,0.000000e+00
10126.00,0.000000e+00
10127.00,0.000000e+00
10128.00,0.000000e+00
10129.00,0.000000e+00
10130.00,0.000000e+00
10131.00,0.000000e+00
10132.00,0.000000e+00
10133.00,0.000000e+00
10134.00,0.000000e+00
10135.00,0.000000e+00
10136.00,0.000000e+00
10137.00,0.000000e+00
10138.00,0.000000e+00
10139.00,0.000000e+00
10140.00,0.000000e+00
10141.00,0.000000e+00
10142.00,0.000000e+00
10143.00,0.000000e+00
10144.00,0.000000e+00
10145.00,0.000000e+00
10146.00,0.000000e+00
10147.00,0.000000e+00
10148.00,0.000000e+00
10149.00,0.000000e+00
10150.00,0.000000e+00
10151.00,0.000000e+00
10152.00,0.000000e+00
10153.00,0.000000e+00
10154.00,0.000000e+00
10155.00,0.000000e+00
10156.00,0.000000e+00
10157.00,0.000000e+00
10158.00,0.000000e+00
10159.00,0.000000e+00
10160.00,1.734518e-04
10161.00,0.000000e+00
10162.00,1.734518e-04
10163.00,0.000000e+00
10164.00,0.000000e+00
10165.00,0.000000e+00
10166.00,0.000000e+00
10167.00,0.000000e+00
10168.00,0.000000e+00
10169.00,0.000000e+00
10170.00,0.000000e+00
10171.00,0.000000e+00
10172.00,0.000000e+00
10173.00,0.000000e+00
10174.00,0.000000e+00
10175.00,0.000000e+00
10176.00,0.000000e+00
10177.00,0.000000e+00
10178.00,0.000000e+00
10179.00,0.000000e+00
10180.00,0.000000e+00
10181.00,0.000000e+00
10182.00,0.000000e+00
10183.00,1.734518e-04
10184.00,0.000000e+00
10185.00,0.000000e+00
10186.00,0.000000e+00
10187.00,0.000000e+00
10188.00,0.000000e+00
10189.00,0.000000e+00
10190.00,0.000000e+00
10191.00,0.000000e+00
10192.00,0.000000e+00
10193.00,0.000000e+00
10194.00,0.000000e+00
10195.00,0.000000e+00
10196.00,0.000000e+00
10197.00,0.000000e+00
10198.00,0.000000e+00
10199.00,0.000000e+00
10200.00,0.000000e+00
10201.00,0.000000e+00
10202.00,0.000000e+00
10203.00,0.000000e+00
10204.00,1.734518e-04
10205.00,0.000000e+00
10206.00,0.000000e+00
10207.00,1.734518e-04
10208.00,0.000000e+00
10209.00,0.000000e+00
10210.00,0.000000e+00
10211.00,0.000000e+00
10212.00,0.000000e+00
10213.00,0.000000e+00
10214.00,0.000000e+00
10215.00,0.000000e+00
10216.00,0.000000e+00
10217.00,0.000000e+00
10218.00,0.000000e+00
10219.00,0.000000e+00
10220.00,0.000000e+00
10221.00,0.000000e+00
10222.00,0.000000e+00
10223.00,0.000000e+00
10224.00,0.000000e+00
10225.00,0.000000e+00
10226.00,0.000000e+00
10227.00,0.000000e+00
10228.00,0.000000e+00
10229.00,0.000000e+00
10230.00,0.000000e+00
10231.00,0.000000e+00
10232.00,0.000000e+00
10233.00,0.000000e+00
10234.00,0.000000e+00
10235.00,0.000000e+00
10236.00,0.000000e+00
10237.00,0.000000e+00
10238.00,0.000000e+00
10239.00,0.000000e+00
10240.00,0.000000e+00
10241.00,0.000000e+00
10242.00,0.000000e+00
10243.00,0.000000e+00
10244.00,0.000000e+00
10245.00,0.000000e+00
10246.00,0.000000e+00
10247.00,0.000000e+00
10248.00,0.000000e+00
10249.00,0.000000e+00
10250.00,0.000000e+00
10251.00,0.000000e+00
10252.00,0.000000e+00
10253.00,0.000000e+00
10254.00,0.000000e+00
10255.00,0.000000e+00
10256.00,0.000000e+00
10257.00,0.000000e+00
10258.00,0.000000e+00
10259.00,0.000000e+00
10260.00,0.000000e+00
10261.00,0.000000e+00
10262.00,0.000000e+00
10263.00,0.000000e+00
10264.00,0.000000e+00
10265.00,0.000000e+00
10266.00,0.000000e+00
10267.00,0.000000e+00
10268.00,0.000000e+00
10269.00,0.000000e+00
10270.00,0.000000e+00
10271.00,0.000000e+00
10272.00,0.000000e+00
10273.00,0.000000e+00
10274.00,1.734518e-04
10275.00,0.000000e+00
10276.00,0.000000e+00
10277.00,0.000000e+00
10278.00,1.734518e-04
10279.00,0.000000e+00
10280.00,0.000000e+00
10281.00,0.000000e+00
10282.00,0.000000e+00
10283.00,1.734518e-04
10284.00,0.000000e+00
10285.00,0.000000e+00
10286.00,0.000000e+00
10287.00,0.000000e+00
10288.00,0.000000e+00
10289.00,0.000000e+00
10290.00,0.000000e+00
10291.00,0.000000e+00
10292.00,0.000000e+00
10293.00,0.000000e+00
10294.00,1.734518e-04
10295.00,0.000000e+00
10296.00,0.000000e+00
10297.00,0.000000e+00
10298.00,0.000000e+00
10299.00,0.000000e+00
10300.00,0.000000e+00
10301.00,0.000000e+00
10302.00,0.000000e+00
10303.00,0.000000e+00
10304.00,0.000000e+00
10305.00,0.000000e+00
10306.00,0.000000e+00
10307.00,0.000000e+00
10308.00,0.000000e+00
10309.00,0.000000e+00
10310.00,0.000000e+00
10311.00,0.000000e+00
10312.00,0.000000e+00
10313.00,0.000000e+00
10314.00,0.000000e+00
10315.00,0.000000e+00
10316.00,1.734518e-04
10317.00,0.000000e+00
10318.00,0.000000e+00
10319.00,0.000000e+00
10320.00,0.000000e+00
10321.00,0.000000e+00
10322.00,0.000000e+00
10323.00,0.000000e+00
10324.00,1.734518e-04
10325.00,0.000000e+00
10326.00,0.000000e+00
10327.00,0.000000e+00
10328.00,0.000000e+00
10329.00,0.000000e+00
10330.00,0.000000e+00
10331.00,0.000000e+00
10332.00,0.000000e+00
10333.00,0.000000e+00
10334.00,0.000000e+00
10335.00,0.000000e+00
10336.00,0.000000e+00
10337.00,0.000000e+00
10338.00,0.000000e+00
10339.00,1.734518e-04
10340.00,0.000000e+00
10341.00,0.000000e+00
10342.00,0.000000e+00
10343.00,0.000000e+00
10344.00,0.000000e+00
10345.00,0.000000e+00
10346.00,0.000000e+00
10347.00,0.000000e+00
10348.00,0.000000e+00
10349.00,0.000000e+00
10350.00,0.000000e+00
10351.00,0.000000e+00
10352.00,0.000000e+00
10353.00,0.000000e+00
10354.00,0.000000e+00
10355.00,0.000000e+00
10356.00,0.000000e+00
10357.00,0.000000e+00
10358.00,1.734518e-04
10359.00,0.000000e+00
10360.00,0.000000e+00
10361.00,0.000000e+00
10362.00,0.000000e+00
10363.00,0.000000e+00
10364.00,0.000000e+00
10365.00,0.000000e+00
10366.00,0.000000e+00
10367.00,0.000000e+00
10368.00,0.000000e+00
10369.00,1.734518e-04
10370.00,0.000000e+00
10371.00,1.734518e-04
10372.00,0.000000e+00
10373.00,0.000000e+00
10374.00,1.734518e-04
10375.00,0.000000e+00
10376.00,1.734518e-04
10377.00,0.000000e+00
10378.00,0.000000e+00
10379.00,1.734518e-04
10380.00,0.000000e+00
10381.00,0.000000e+00
10382.00,0.000000e+00
10383.00,0.000000e+00
10384.00,0.000000e+00
10385.00,0.000000e+00
10386.00,0.000000e+00
10387.00,0.000000e+00
10388.00,0.000000e+00
10389.00,0.000000e+00
10390.00,0.000000e+00
10391.00,0.000000e+00
10392.00,0.000000e+00
10393.00,0.000000e+00
10394.00,0.000000e+00
10395.00,0.000000e+00
10396.00,0.000000e+00
10397.00,0.000000e+00
10398.00,0.000000e+00
10399.00,1.734518e-04
10400.00,0.000000e+00
10401.00,0.000000e+00
10402.00,0.000000e+00
10403.00,0.000000e+00
10404.00,0.000000e+00
10405.00,0.000000e+00
10406.00,0.000000e+00
10407.00,0.000000e+00
10408.00,0.000000e+00
10409.00,1.734518e-04
10410.00,0.000000e+00
10411.00,0.000000e+00
10412.00,0.000000e+00
10413.00,0.000000e+00
10414.00,0.000000e+00
10415.00,0.000000e+00
10416.00,0.000000e+00
10417.00,0.000000e+00
10418.00,0.000000e+00
10419.00,0.000000e+00
10420.00,0.000000e+00
10421.00,0.000000e+00
10422.00,0.000000e+00
10423.00,0.000000e+00
10424.00,0.000000e+00
10425.00,0.000000e+00
10426.00,1.734518e-04
10427.00,0.000000e+00
10428.00,1.734518e-04
10429.00,0.000000e+00
10430.00,0.000000e+00
10431.00,0.000000e+00
10432.00,0.000000e+00
10433.00,0.000000e+00
10434.00,0.000000e+00
10435.00,0.000000e+00
10436.00,0.000000e+00
10437.00,0.000000e+00
10438.00,1.734518e-04
10439.00,0.000000e+00
10440.00,0.000000e+00
10441.00,0.000000e+00
10442.00,0.000000e+00
10443.00,0.000000e+00
10444.00,0.000000e+00
10445.00,0.000000e+00
10446.00,0.000000e+00
10447.00,0.000000e+00
10448.00,0.000000e+00
10449.00,0.000000e+00
10450.00,0.000000e+00
10451.00,1.734518e-04
10452.00,0.000000e+00
10453.00,0.000000e+00
10454.00,0.000000e+00
10455.00,0.000000e+00
10456.00,0.000000e+00
10457.00,0.000000e+00
10458.00,0.000000e+00
10459.00,0.000000e+00
10460.00,0.000000e+00
10461.00,0.000000e+00
10462.00,0.000000e+00
10463.00,0.000000e+00
10464.00,1.734518e-04
10465.00,0.000000e+00
10466.00,0.000000e+00
10467.00,0.000000e+00
10468.00,0.000000e+00
10469.00,0.000000e+00
10470.00,0.000000e+00
10471.00,0.000000e+00
10472.00,0.000000e+00
10473.00,0.000000e+00
10474.00,0.000000e+00
10475.00,0.000000e+00
10476.00,0.000000e+00
10477.00,0.000000e+00
10478.00,0.000000e+00
10479.00,0.000000e+00
10480.00,0.000000e+00
10481.00,0.000000e+00
10482.00,0.000000e+00
10483.00,0.000000e+00
10484.00,0.000000e+00
10485.00,0.000000e+00
10486.00,0.000000e+00
10487.00,0.000000e+00
10488.00,0.000000e+00
10489.00,0.000000e+00
10490.00,0.000000e+00
10491.00,0.000000e+00
10492.00,0.000000e+00
10493.00,0.000000e+00
10494.00,0.000000e+00
10495.00,0.000000e+00
10496.00,0.000000e+00
10497.00,0.000000e+00
10498.00,0.000000e+00
10499.00,0.000000e+00
10500.00,0.000000e+00
10501.00,0.000000e+00
10502.00,0.000000e+00
10503.00,0.000000e+00
10504.00,0.000000e+00
10505.00,0.000000e+00
10506.00,0.000000e+00
10507.00,0.000000e+00
10508.00,0.000000e+00
10509.00,0.000000e+00
10510.00,0.000000e+00
10511.00,0.000000e+00
10512.00,0.000000e+00
10513.00,0.000000e+00
10514.00,1.734518e-04
10515.00,0.000000e+00
10516.00,0.000000e+00
10517.00,0.000000e+00
10518.00,1.734518e-04
10519.00,1.734518e-04
10520.00,1.734518e-04
10521.00,0.000000e+00
10522.00,0.000000e+00
10523.00,0.000000e+00
10524.00,1.734518e-04
10525.00,0.000000e+00
10526.00,0.000000e+00
10527.00,0.000000e+00
10528.00,0.000000e+00
10529.00,0.000000e+00
10530.00,1.734518e-04
10531.00,0.000000e+00
10532.00,0.000000e+00
10533.00,0.000000e+00
10534.00,0.000000e+00
10535.00,0.000000e+00
10536.00,0.000000e+00
10537.00,0.000000e+00
10538.00,0.000000e+00
10539.00,0.000000e+00
10540.00,0.000000e+00
10541.00,0.000000e+00
10542.00,0.000000e+00
10543.00,0.000000e+00
10544.00,0.000000e+00
10545.00,0.000000e+00
10546.00,0.000000e+00
10547.00,0.000000e+00
10548.00,0.000000e+00
10549.00,0.000000e+00
10550.00,0.000000e+00
10551.00,0.000000e+00
10552.00,0.000000e+00
10553.00,0.000000e+00
10554.00,0.000000e+00
10555.00,1.734518e-04
10556.00,0.000000e+00
10557.00,0.000000e+00
10558.00,0.000000e+00
10559.00,0.000000e+00
10560.00,1.734518e-04
10561.00,0.000000e+00
10562.00,0.000000e+00
10563.00,0.000000e+00
10564.00,0.000000e+00
10565.00,0.000000e+00
10566.00,0.000000e+00
10567.00,0.000000e+00
10568.00,0.000000e+00
10569.00,0.000000e+00
10570.00,0.000000e+00
10571.00,0.000000e+00
10572.00,1.734518e-04
10573.00,0.000000e+00
10574.00,0.000000e+00
10575.00,0.000000e+00
10576.00,0.000000e+00
10577.00,0.000000e+00
10578.00,1.734518e-04
10579.00,0.000000e+00
10580.00,0.000000e+00
10581.00,0.000000e+00
10582.00,0.000000e+00
10583.00,0.000000e+00
10584.00,0.000000e+00
10585.00,0.000000e+00
10586.00,0.000000e+00
10587.00,0.000000e+00
10588.00,0.000000e+00
10589.00,3.469036e-04
10590.00,0.000000e+00
10591.00,0.000000e+00
10592.00,0.000000e+00
10593.00,0.000000e+00
10594.00,0.000000e+00
10595.00,0.000000e+00
10596.00,0.000000e+00
10597.00,0.000000e+00
10598.00,0.000000e+00
10599.00,0.000000e+00
10600.00,3.469036e-04
10601.00,0.000000e+00
10602.00,0.000000e+00
10603.00,1.734518e-04
10604.00,0.000000e+00
10605.00,0.000000e+00
10606.00,0.000000e+00
10607.00,0.000000e+00
10608.00,1.734518e-04
10609.00,0.000000e+00
10610.00,0.000000e+00
10611.00,1.734518e-04
10612.00,0.000000e+00
10613.00,0.000000e+00
10614.00,0.000000e+00
10615.00,0.000000e+00
10616.00,0.000000e+00
10617.00,0.000000e+00
10618.00,0.000000e+00
10619.00,0.000000e+00
10620.00,0.000000e+00
10621.00,0.000000e+00
10622.00,0.000000e+00
10623.00,0.000000e+00
10624.00,0.000000e+00
10625.00,0.000000e+00
10626.00,0.000000e+00
10627.00,0.000000e+00
10628.00,0.000000e+00
10629.00,0.000000e+00
10630.00,0.000000e+00
10631.00,0.000000e+00
10632.00,0.000000e+00
10633.00,0.000000e+00
10634.00,0.000000e+00
10635.00,1.734518e-04
10636.00,0.000000e+00
10637.00,0.000000e+00
10638.00,0.000000e+00
10639.00,0.000000e+00
10640.00,1.734518e-04
10641.00,0.000000e+00
10642.00,0.000000e+00
10643.00,1.734518e-04
10644.00,0.000000e+00
10645.00,0.000000e+00
10646.00,0.000000e+00
10647.00,0.000000e+00
10648.00,0.000000e+00
10649.00,0.000000e+00
10650.00,0.000000e+00
10651.00,0.000000e+00
10652.00,0.000000e+00
10653.00,0.000000e+00
10654.00,1.734518e-04
10655.00,0.000000e+00
10656.00,0.000000e+00
10657.00,0.000000e+00
10658.00,0.000000e+00
10659.00,0.000000e+00
10660.00,0.000000e+00
10661.00,0.000000e+00
10662.00,0.000000e+00
10663.00,0.000000e+00
10664.00,0.000000e+00
10665.00,0.000000e+00
10666.00,0.000000e+00
10667.00,0.000000e+00
10668.00,0.000000e+00
10669.00,0.000000e+00
10670.00,0.000000e+00
10671.00,0.000000e+00
10672.00,0.000000e+00
10673.00,0.000000e+00
10674.00,0.000000e+00
10675.00,0.000000e+00
10676.00,0.000000e+00
10677.00,0.000000e+00
10678.00,0.000000e+00
10679.00,0.000000e+00
10680.00,0.000000e+00
10681.00,0.000000e+00
10682.00,1.734518e-04
10683.00,0.000000e+00
10684.00,0.000000e+00
10685.00,0.000000e+00
10686.00,0.000000e+00
10687.00,1.734518e-04
10688.00,0.000000e+00
10689.00,0.000000e+00
10690.00,0.000000e+00
10691.00,0.000000e+00
10692.00,0.000000e+00
10693.00,0.000000e+00
10694.00,0.000000e+00
10695.00,0.000000e+00
10696.00,0.000000e+00
10697.00,0.000000e+00
10698.00,1.734518e-04
10699.00,0.000000e+00
10700.00,0.000000e+00
10701.00,0.000000e+00
10702.00,0.000000e+00
10703.00,0.000000e+00
10704.00,0.000000e+00
10705.00,0.000000e+00
10706.00,0.000000e+00
10707.00,0.000000e+00
10708.00,0.000000e+00
10709.00,0.000000e+00
10710.00,0.000000e+00
10711.00,0.000000e+00
10712.00,0.000000e+00
10713.00,0.000000e+00
10714.00,0.000000e+00
10715.00,0.000000e+00
10716.00,0.000000e+00
10717.00,0.000000e+00
10718.00,0.000000e+00
10719.00,0.000000e+00
10720.00,1.734518e-04
10721.00,0.000000e+00
10722.00,0.000000e+00
10723.00,0.000000e+00
10724.00,0.000000e+00
10725.00,0.000000e+00
10726.00,0.000000e+00
10727.00,0.000000e+00
10728.00,0.000000e+00
10729.00,0.000000e+00
10730.00,0.000000e+00
10731.00,0.000000e+00
10732.00,0.000000e+00
10733.00,0.000000e+00
10734.00,0.000000e+00
10735.00,1.734518e-04
10736.00,0.000000e+00
10737.00,0.000000e+00
10738.00,0.000000e+00
10739.00,0.000000e+00
10740.00,0.000000e+00
10741.00,0.000000e+00
10742.00,0.000000e+00
10743.00,0.000000e+00
10744.00,0.000000e+00
10745.00,0.000000e+00
10746.00,0.000000e+00
10747.00,0.000000e+00
10748.00,0.000000e+00
10749.00,0.000000e+00
10750.00,0.000000e+00
10751.00,0.000000e+00
10752.00,0.000000e+00
10753.00,0.000000e+00
10754.00,0.000000e+00
10755.00,0.000000e+00
10756.00,1.734518e-04
10757.00,1.734518e-04
10758.00,0.000000e+00
10759.00,0.000000e+00
10760.00,0.000000e+00
10761.00,0.000000e+00
10762.00,0.000000e+00
10763.00,0.000000e+00
10764.00,0.000000e+00
10765.00,0.000000e+00
10766.00,0.000000e+00
10767.00,0.000000e+00
10768.00,0.000000e+00
10769.00,0.000000e+00
10770.00,0.000000e+00
10771.00,0.000000e+00
10772.00,0.000000e+00
10773.00,0.000000e+00
10774.00,0.000000e+00
10775.00,0.000000e+00
10776.00,1.734518e-04
10777.00,0.000000e+00
10778.00,0.000000e+00
10779.00,0.000000e+00
10780.00,0.000000e+00
10781.00,0.000000e+00
10782.00,0.000000e+00
10783.00,0.000000e+00
10784.00,0.000000e+00
10785.00,0.000000e+00
10786.00,1.734518e-04
10787.00,0.000000e+00
10788.00,0.000000e+00
10789.00,0.000000e+00
10790.00,1.734518e-04
10791.00,0.000000e+00
10792.00,0.000000e+00
10793.00,0.000000e+00
10794.00,0.000000e+00
10795.00,0.000000e+00
10796.00,0.000000e+00
10797.00,0.000000e+00
10798.00,0.000000e+00
10799.00,0.000000e+00
10800.00,0.000000e+00
10801.00,0.000000e+00
10802.00,1.734518e-04
10803.00,1.734518e-04
10804.00,0.000000e+00
10805.00,0.000000e+00
10806.00,0.000000e+00
10807.00,0.000000e+00
10808.00,0.000000e+00
10809.00,0.000000e+00
10810.00,0.000000e+00
10811.00,0.000000e+00
10812.00,0.000000e+00
10813.00,0.000000e+00
10814.00,0.000000e+00
10815.00,0.000000e+00
10816.00,0.000000e+00
10817.00,0.000000e+00
10818.00,0.000000e+00
10819.00,0.000000e+00
10820.00,0.000000e+00
10821.00,0.000000e+00
10822.00,0.000000e+00
10823.00,0.000000e+00
10824.00,0.000000e+00
10825.00,1.734518e-04
10826.00,0.000000e+00
10827.00,0.000000e+00
10828.00,0.000000e+00
10829.00,0.000000e+00
10830.00,0.000000e+00
10831.00,0.000000e+00
10832.00,0.000000e+00
10833.00,0.000000e+00
10834.00,0.000000e+00
10835.00,0.000000e+00
10836.00,0.000000e+00
10837.00,0.000000e+00
10838.00,0.000000e+00
10839.00,0.000000e+00
10840.00,0.000000e+00
10841.00,0.000000e+00
10842.00,0.000000e+00
10843.00,0.000000e+00
10844.00,1.734518e-04
10845.00,0.000000e+00
10846.00,0.000000e+00
10847.00,0.000000e+00
10848.00,0.000000e+00
10849.00,0.000000e+00
10850.00,0.000000e+00
10851.00,0.000000e+00
10852.00,0.000000e+00
10853.00,0.000000e+00
10854.00,0.000000e+00
10855.00,0.000000e+00
10856.00,0.000000e+00
10857.00,0.000000e+00
10858.00,1.734518e-04
10859.00,0.000000e+00
10860.00,0.000000e+00
10861.00,0.000000e+00
10862.00,0.000000e+00
10863.00,0.000000e+00
10864.00,0.000000e+00
10865.00,0.000000e+00
10866.00,0.000000e+00
10867.00,0.000000e+00
10868.00,0.000000e+00
10869.00,0.000000e+00
10870.00,0.000000e+00
10871.00,0.000000e+00
10872.00,0.000000e+00
10873.00,0.000000e+00
10874.00,0.000000e+00
10875.00,0.000000e+00
10876.00,0.000000e+00
10877.00,0.000000e+00
10878.00,0.000000e+00
10879.00,0.000000e+00
10880.00,0.000000e+00
10881.00,0.000000e+00
10882.00,0.000000e+00
10883.00,0.000000e+00
10884.00,0.000000e+00
10885.00,0.000000e+00
10886.00,0.000000e+00
10887.00,0.000000e+00
10888.00,0.000000e+00
10889.00,0.000000e+00
10890.00,0.000000e+00
10891.00,1.734518e-04
10892.00,0.000000e+00
10893.00,0.000000e+00
10894.00,0.000000e+00
10895.00,0.000000e+00
10896.00,0.000000e+00
10897.00,0.000000e+00
10898.00,0.000000e+00
10899.00,0.000000e+00
10900.00,0.000000e+00
10901.00,0.000000e+00
10902.00,0.000000e+00
10903.00,0.000000e+00
10904.00,0.000000e+00
10905.00,0.000000e+00
10906.00,0.000000e+00
10907.00,0.000000e+00
10908.00,0.000000e+00
10909.00,0.000000e+00
10910.00,1.734518e-04
10911.00,0.000000e+00
10912.00,0.000000e+00
10913.00,0.000000e+00
10914.00,1.734518e-04
10915.00,0.000000e+00
10916.00,0.000000e+00
10917.00,0.000000e+00
10918.00,0.000000e+00
10919.00,0.000000e+00
10920.00,0.000000e+00
10921.00,0.000000e+00
10922.00,0.000000e+00
10923.00,0.000000e+00
10924.00,0.000000e+00
10925.00,0.000000e+00
10926.00,1.734518e-04
10927.00,0.000000e+00
10928.00,0.000000e+00
10929.00,0.000000e+00
10930.00,0.000000e+00
10931.00,0.000000e+00
10932.00,0.000000e+00
10933.00,0.000000e+00
10934.00,0.000000e+00
10935.00,0.000000e+00
10936.00,0.000000e+00
10937.00,0.000000e+00
10938.00,0.000000e+00
10939.00,0.000000e+00
10940.00,0.000000e+00
10941.00,1.734518e-04
10942.00,0.000000e+00
10943.00,0.000000e+00
10944.00,0.000000e+00
10945.00,0.000000e+00
10946.00,0.000000e+00
10947.00,1.734518e-04
10948.00,0.000000e+00
10949.00,0.000000e+00
10950.00,0.000000e+00
10951.00,0.000000e+00
10952.00,0.000000e+00
10953.00,0.000000e+00
10954.00,0.000000e+00
10955.00,0.000000e+00
10956.00,0.000000e+00
10957.00,0.000000e+00
10958.00,0.000000e+00
10959.00,0.000000e+00
10960.00,0.000000e+00
10961.00,0.000000e+00
10962.00,0.000000e+00
10963.00,0.000000e+00
10964.00,0.000000e+00
10965.00,1.734518e-04
10966.00,0.000000e+00
10967.00,0.000000e+00
10968.00,0.000000e+00
10969.00,0.000000e+00
10970.00,0.000000e+00
10971.00,0.000000e+00
10972.00,0.000000e+00
10973.00,0.000000e+00
10974.00,0.000000e+00
10975.00,0.000000e+00
10976.00,0.000000e+00
10977.00,0.000000e+00
10978.00,0.000000e+00
10979.00,0.000000e+00
10980.00,0.000000e+00
10981.00,0.000000e+00
10982.00,0.000000e+00
10983.00,0.000000e+00
10984.00,0.000000e+00
10985.00,0.000000e+00
10986.00,0.000000e+00
10987.00,1.734518e-04
10988.00,0.000000e+00
10989.00,0.000000e+00
10990.00,0.000000e+00
10991.00,0.000000e+00
10992.00,0.000000e+00
10993.00,0.000000e+00
10994.00,0.000000e+00
10995.00,0.000000e+00
10996.00,0.000000e+00
10997.00,0.000000e+00
10998.00,0.000000e+00
10999.00,0.000000e+00
11000.00,0.000000e+00
11001.00,0.000000e+00
11002.00,0.000000e+00
11003.00,0.000000e+00
11004.00,0.000000e+00
11005.00,0.000000e+00
11006.00,0.000000e+00
11007.00,0.000000e+00
11008.00,1.734518e-04
11009.00,0.000000e+00
11010.00,0.000000e+00
11011.00,0.000000e+00
11012.00,0.000000e+00
11013.00,0.000000e+00
11014.00,0.000000e+00
11015.00,0.000000e+00
11016.00,0.000000e+00
11017.00,1.734518e-04
11018.00,0.000000e+00
11019.00,0.000000e+00
11020.00,0.000000e+00
11021.00,0.000000e+00
11022.00,0.000000e+00
11023.00,0.000000e+00
11024.00,0.000000e+00
11025.00,0.000000e+00
11026.00,0.000000e+00
11027.00,0.000000e+00
11028.00,1.734518e-04
11029.00,0.000000e+00
11030.00,0.000000e+00
11031.00,0.000000e+00
11032.00,0.000000e+00
11033.00,0.000000e+00
11034.00,0.000000e+00
11035.00,0.000000e+00
11036.00,0.000000e+00
11037.00,1.734518e-04
11038.00,1.734518e-04
11039.00,0.000000e+00
11040.00,0.000000e+00
11041.00,0.000000e+00
11042.00,0.000000e+00
11043.00,0.000000e+00
11044.00,0.000000e+00
11045.00,0.000000e+00
11046.00,0.000000e+00
11047.00,0.000000e+00
11048.00,0.000000e+00
11049.00,0.000000e+00
11050.00,0.000000e+00
11051.00,0.000000e+00
11052.00,0.000000e+00
11053.00,0.000000e+00
11054.00,0.000000e+00
11055.00,0.000000e+00
11056.00,1.734518e-04
11057.00,0.000000e+00
11058.00,0.000000e+00
11059.00,0.000000e+00
11060.00,0.000000e+00
11061.00,0.000000e+00
11062.00,0.000000e+00
11063.00,0.000000e+00
11064.00,0.000000e+00
11065.00,0.000000e+00
11066.00,0.000000e+00
11067.00,1.734518e-04
11068.00,0.000000e+00
11069.00,0.000000e+00
11070.00,0.000000e+00
11071.00,0.000000e+00
11072.00,0.000000e+00
11073.00,0.000000e+00
11074.00,0.000000e+00
11075.00,0.000000e+00
11076.00,0.000000e+00
11077.00,0.000000e+00
11078.00,0.000000e+00
11079.00,0.000000e+00
11080.00,0.000000e+00
11081.00,0.000000e+00
11082.00,0.000000e+00
11083.00,0.000000e+00
11084.00,1.734518e-04
11085.00,0.000000e+00
11086.00,0.000000e+00
11087.00,0.000000e+00
11088.00,0.000000e+00
11089.00,0.000000e+00
11090.00,0.000000e+00
11091.00,0.000000e+00
11092.00,0.000000e+00
11093.00,0.000000e+00
11094.00,0.000000e+00
11095.00,0.000000e+00
11096.00,0.000000e+00
11097.00,0.000000e+00
11098.00,0.000000e+00
11099.00,0.000000e+00
11100.00,0.000000e+00
11101.00,0.000000e+00
11102.00,0.000000e+00
11103.00,0.000000e+00
11104.00,0.000000e+00
11105.00,0.000000e+00
11106.00,0.000000e+00
11107.00,0.000000e+00
11108.00,0.000000e+00
11109.00,0.000000e+00
11110.00,0.000000e+00
11111.00,0.000000e+00
11112.00,0.000000e+00
11113.00,0.000000e+00
11114.00,0.000000e+00
11115.00,0.000000e+00
11116.00,0.000000e+00
11117.00,0.000000e+00
11118.00,0.000000e+00
11119.00,0.000000e+00
11120.00,0.000000e+00
11121.00,0.000000e+00
11122.00,0.000000e+00
11123.00,0.000000e+00
11124.00,0.000000e+00
11125.00,0.000000e+00
11126.00,0.000000e+00
11127.00,0.000000e+00
11128.00,0.000000e+00
11129.00,0.000000e+00
11130.00,0.000000e+00
11131.00,0.000000e+00
11132.00,0.000000e+00
11133.00,0.000000e+00
11134.00,0.000000e+00
11135.00,0.000000e+00
11136.00,0.000000e+00
11137.00,0.000000e+00
11138.00,0.000000e+00
11139.00,0.000000e+00
11140.00,0.000000e+00
11141.00,0.000000e+00
11142.00,0.000000e+00
11143.00,0.000000e+00
11144.00,0.000000e+00
11145.00,0.000000e+00
11146.00,0.000000e+00
11147.00,0.000000e+00
11148.00,0.000000e+00
11149.00,0.000000e+00
11150.00,0.000000e+00
11151.00,0.000000e+00
11152.00,0.000000e+00
11153.00,0.000000e+00
11154.00,0.000000e+00
11155.00,0.000000e+00
11156.00,0.000000e+00
11157.00,0.000000e+00
11158.00,0.000000e+00
11159.00,0.000000e+00
11160.00,1.734518e-04
11161.00,0.000000e+00
11162.00,0.000000e+00
11163.00,0.000000e+00
11164.00,0.000000e+00
11165.00,0.000000e+00
11166.00,0.000000e+00
11167.00,0.000000e+00
11168.00,0.000000e+00
11169.00,0.000000e+00
11170.00,0.000000e+00
11171.00,0.000000e+00
11172.00,0.000000e+00
11173.00,0.000000e+00
11174.00,0.000000e+00
11175.00,0.000000e+00
11176.00,0.000000e+00
11177.00,0.000000e+00
11178.00,0.000000e+00
11179.00,0.000000e+00
11180.00,0.000000e+00
11181.00,0.000000e+00
11182.00,0.000000e+00
11183.00,0.000000e+00
11184.00,0.000000e+00
11185.00,0.000000e+00
11186.00,0.000000e+00
11187.00,0.000000e+00
11188.00,0.000000e+00
11189.00,0.000000e+00
11190.00,0.000000e+00
11191.00,0.000000e+00
11192.00,0.000000e+00
11193.00,0.000000e+00
11194.00,0.000000e+00
11195.00,0.000000e+00
11196.00,0.000000e+00
11197.00,0.000000e+00
11198.00,0.000000e+00
11199.00,0.000000e+00
11200.00,0.000000e+00
11201.00,0.000000e+00
11202.00,0.000000e+00
11203.00,0.000000e+00
11204.00,0.000000e+00
11205.00,0.000000e+00
11206.00,0.000000e+00
11207.00,0.000000e+00
11208.00,1.734518e-04
11209.00,0.000000e+00
11210.00,0.000000e+00
11211.00,0.000000e+00
11212.00,1.734518e-04
11213.00,0.000000e+00
11214.00,0.000000e+00
11215.00,0.000000e+00
11216.00,0.000000e+00
11217.00,0.000000e+00
11218.00,0.000000e+00
11219.00,0.000000e+00
11220.00,0.000000e+00
11221.00,0.000000e+00
11222.00,0.000000e+00
11223.00,0.000000e+00
11224.00,0.000000e+00
11225.00,0.000000e+00
11226.00,0.000000e+00
11227.00,0.000000e+00
11228.00,0.000000e+00
11229.00,0.000000e+00
11230.00,0.000000e+00
11231.00,0.000000e+00
11232.00,0.000000e+00
11233.00,0.000000e+00
11234.00,0.000000e+00
11235.00,0.000000e+00
11236.00,0.000000e+00
11237.00,0.000000e+00
11238.00,0.000000e+00
11239.00,1.734518e-04
11240.00,0.000000e+00
11241.00,1.734518e-04
11242.00,0.000000e+00
11243.00,0.000000e+00
11244.00,0.000000e+00
11245.00,0.000000e+00
11246.00,0.000000e+00
11247.00,0.000000e+00
11248.00,0.000000e+00
11249.00,0.000000e+00
11250.00,0.000000e+00
11251.00,0.000000e+00
11252.00,0.000000e+00
11253.00,0.000000e+00
11254.00,0.000000e+00
11255.00,0.000000e+00
11256.00,0.000000e+00
11257.00,0.000000e+00
11258.00,0.000000e+00
11259.00,0.000000e+00
11260.00,0.000000e+00
11261.00,0.000000e+00
11262.00,0.000000e+00
11263.00,0.000000e+00
11264.00,0.000000e+00
11265.00,0.000000e+00
11266.00,0.000000e+00
11267.00,0.000000e+00
11268.00,0.000000e+00
11269.00,0.000000e+00
11270.00,0.000000e+00
11271.00,0.000000e+00
11272.00,0.000000e+00
11273.00,0.000000e+00
11274.00,0.000000e+00
11275.00,0.000000e+00
11276.00,0.000000e+00
11277.00,0.000000e+00
11278.00,0.000000e+00
11279.00,0.000000e+00
11280.00,0.000000e+00
11281.00,0.000000e+00
11282.00,0.000000e+00
11283.00,0.000000e+00
11284.00,0.000000e+00
11285.00,0.000000e+00
11286.00,0.000000e+00
11287.00,0.000000e+00
11288.00,0.000000e+00
11289.00,0.000000e+00
11290.00,0.000000e+00
11291.00,0.000000e+00
11292.00,0.000000e+00
11293.00,0.000000e+00
11294.00,0.000000e+00
11295.00,0.000000e+00
11296.00,0.000000e+00
11297.00,0.000000e+00
11298.00,0.000000e+00
11299.00,0.000000e+00
11300.00,0.000000e+00
11301.00,0.000000e+00
11302.00,0.000000e+00
11303.00,0.000000e+00
11304.00,0.000000e+00
11305.00,0.000000e+00
11306.00,0.000000e+00
11307.00,0.000000e+00
11308.00,0.000000e+00
11309.00,0.000000e+00
11310.00,0.000000e+00
11311.00,0.000000e+00
11312.00,0.000000e+00
11313.00,0.000000e+00
11314.00,1.734518e-04
11315.00,0.000000e+00
11316.00,0.000000e+00
11317.00,0.000000e+00
11318.00,1.734518e-04
11319.00,0.000000e+00
11320.00,0.000000e+00
11321.00,0.000000e+00
11322.00,0.000000e+00
11323.00,0.000000e+00
11324.00,0.000000e+00
11325.00,0.000000e+00
11326.00,0.000000e+00
11327.00,0.000000e+00
11328.00,0.000000e+00
11329.00,0.000000e+00
11330.00,0.000000e+00
11331.00,0.000000e+00
11332.00,0.000000e+00
11333.00,0.000000e+00
11334.00,0.000000e+00
11335.00,0.000000e+00
11336.00,0.000000e+00
11337.00,0.000000e+00
11338.00,0.000000e+00
11339.00,0.000000e+00
11340.00,0.000000e+00
11341.00,1.734518e-04
11342.00,0.000000e+00
11343.00,0.000000e+00
11344.00,0.000000e+00
11345.00,0.000000e+00
11346.00,0.000000e+00
11347.00,0.000000e+00
11348.00,0.000000e+00
11349.00,0.000000e+00
11350.00,0.000000e+00
11351.00,0.000000e+00
11352.00,0.000000e+00
11353.00,0.000000e+00
11354.00,0.000000e+00
11355.00,0.000000e+00
11356.00,0.000000e+00
11357.00,0.000000e+00
11358.00,0.000000e+00
11359.00,0.000000e+00
11360.00,1.734518e-04
11361.00,0.000000e+00
11362.00,0.000000e+00
11363.00,0.000000e+00
11364.00,0.000000e+00
11365.00,0.000000e+00
11366.00,0.000000e+00
11367.00,0.000000e+00
11368.00,0.000000e+00
11369.00,0.000000e+00
11370.00,0.000000e+00
11371.00,0.000000e+00
11372.00,0.000000e+00
11373.00,0.000000e+00
11374.00,0.000000e+00
11375.00,0.000000e+00
11376.00,0.000000e+00
11377.00,0.000000e+00
11378.00,0.000000e+00
11379.00,0.000000e+00
11380.00,0.000000e+00
11381.00,0.000000e+00
11382.00,1.734518e-04
11383.00,0.000000e+00
11384.00,0.000000e+00
11385.00,0.000000e+00
11386.00,1.734518e-04
11387.00,0.000000e+00
11388.00,0.000000e+00
11389.00,0.000000e+00
11390.00,0.000000e+00
11391.00,0.000000e+00
11392.00,0.000000e+00
11393.00,0.000000e+00
11394.00,0.000000e+00
11395.00,0.000000e+00
11396.00,0.000000e+00
11397.00,0.000000e+00
11398.00,0.000000e+00
11399.00,0.000000e+00
11400.00,0.000000e+00
11401.00,0.000000e+00
11402.00,0.000000e+00
11403.00,0.000000e+00
11404.00,0.000000e+00
11405.00,0.000000e+00
11406.00,0.000000e+00
11407.00,1.734518e-04
11408.00,0.000000e+00
11409.00,0.000000e+00
11410.00,0.000000e+00
11411.00,0.000000e+00
11412.00,0.000000e+00
11413.00,0.000000e+00
11414.00,0.000000e+00
11415.00,0.000000e+00
11416.00,0.000000e+00
11417.00,0.000000e+00
11418.00,0.000000e+00
11419.00,0.000000e+00
11420.00,0.000000e+00
11421.00,0.000000e+00
11422.00,0.000000e+00
11423.00,0.000000e+00
11424.00,0.000000e+00
11425.00,0.000000e+00
11426.00,0.000000e+00
11427.00,0.000000e+00
11428.00,0.000000e+00
11429.00,0.000000e+00
11430.00,0.000000e+00
11431.00,0.000000e+00
11432.00,0.000000e+00
11433.00,0.000000e+00
11434.00,0.000000e+00
11435.00,0.000000e+00
11436.00,0.000000e+00
11437.00,0.000000e+00
11438.00,0.000000e+00
11439.00,0.000000e+00
11440.00,0.000000e+00
11441.00,0.000000e+00
11442.00,0.000000e+00
11443.00,0.000000e+00
11444.00,0.000000e+00
11445.00,0.000000e+00
11446.00,0.000000e+00
11447.00,0.000000e+00
11448.00,0.000000e+00
11449.00,0.000000e+00
11450.00,0.000000e+00
11451.00,0.000000e+00
11452.00,0.000000e+00
11453.00,0.000000e+00
11454.00,0.000000e+00
11455.00,0.000000e+00
11456.00,0.000000e+00
11457.00,0.000000e+00
11458.00,0.000000e+00
11459.00,0.000000e+00
11460.00,0.000000e+00
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,0.000000e+00
11464.00,0.000000e+00
11465.00,0.000000e+00
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measured_spectrum_06_EAST_FACE_1.csv <==
Energy_keV,Rate_Hz_per_keV
40.00,8.669087e-02
41.00,1.691007e-01
42.00,8.531114e-02
43.00,1.602807e-01
44.00,7.838670e-02
45.00,1.524537e-01
46.00,7.533066e-02
47.00,7.585935e-02
48.00,1.428729e-01
49.00,6.970859e-02
50.00,1.344914e-01
51.00,6.645913e-02
52.00,1.386048e-01
53.00,7.981801e-02
54.00,8.952770e-02
55.00,1.784364e-01
56.00,7.825775e-02
57.00,1.481726e-01
58.00,7.317726e-02
59.00,1.483661e-01
60.00,7.720039e-02
61.00,8.008879e-02
62.00,1.617636e-01
63.00,8.525956e-02
64.00,1.777143e-01
65.00,9.313820e-02
66.00,2.067918e-01
67.00,1.165033e-01
68.00,1.143499e-01
69.00,1.783075e-01
70.00,7.662013e-02
71.00,1.552647e-01
72.00,8.515640e-02
73.00,2.213628e-01
74.00,1.335630e-01
75.00,1.463416e-01
76.00,3.276020e-01
77.00,1.200365e-01
78.00,1.529179e-01
79.00,6.580150e-02
80.00,1.302491e-01
81.00,6.467967e-02
82.00,6.358362e-02
83.00,1.348267e-01
84.00,7.511146e-02
85.00,2.089065e-01
86.00,1.178057e-01
87.00,1.916019e-01
88.00,8.081090e-02
89.00,7.766460e-02
90.00,1.283664e-01
91.00,5.979259e-02
92.00,1.167483e-01
93.00,6.172679e-02
94.00,1.213775e-01
95.00,5.827101e-02
96.00,5.886417e-02
97.00,1.171094e-01
98.00,5.788418e-02
99.00,1.160262e-01
100.00,5.730391e-02
101.00,1.175865e-01
102.00,5.873522e-02
103.00,5.805181e-02
104.00,1.173673e-01
105.00,5.873522e-02
106.00,1.164131e-01
107.00,5.753602e-02
108.00,1.185278e-01
109.00,5.873522e-02
110.00,5.961206e-02
111.00,1.194304e-01
112.00,5.901891e-02
113.00,1.170062e-01
114.00,5.958627e-02
115.00,1.172383e-01
116.00,5.989574e-02
117.00,5.937996e-02
118.00,1.172899e-01
119.00,5.887706e-02
120.00,1.195981e-01
121.00,5.830970e-02
122.00,1.169418e-01
123.00,5.985706e-02
124.00,5.939285e-02
125.00,1.171997e-01
126.00,6.025679e-02
127.00,1.199462e-01
128.00,5.962496e-02
129.00,1.167097e-01
130.00,5.854180e-02
131.00,5.740707e-02
132.00,1.180765e-01
133.00,5.878680e-02
134.00,1.184891e-01
135.00,5.874812e-02
136.00,1.179347e-01
137.00,5.948311e-02
138.00,1.231054e-01
139.00,7.435067e-02
140.00,9.762555e-02
141.00,2.202539e-01
142.00,8.182958e-02
143.00,1.268578e-01
144.00,5.989574e-02
145.00,1.203846e-01
146.00,5.993443e-02
147.00,5.721365e-02
148.00,1.195723e-01
149.00,5.833549e-02
150.00,1.184891e-01
151.00,5.868364e-02
152.00,1.171739e-01
153.00,5.870943e-02
154.00,6.070811e-02
155.00,1.185665e-01
156.00,5.760049e-02
157.00,1.189275e-01
158.00,5.919943e-02
159.00,1.214033e-01
160.00,6.268099e-02
161.00,6.290020e-02
162.00,1.237373e-01
163.00,6.323546e-02
164.00,1.262904e-01
165.00,6.105626e-02
166.00,1.186568e-01
167.00,6.002469e-02
168.00,5.999890e-02
169.00,1.205781e-01
170.00,5.999890e-02
171.00,1.198302e-01
172.00,5.921232e-02
173.00,1.206683e-01
174.00,6.326125e-02
175.00,6.871570e-02
176.00,1.512932e-01
177.00,6.988911e-02
178.00,1.287017e-01
179.00,6.161073e-02
180.00,1.224478e-01
181.00,6.157205e-02
182.00,6.069521e-02
183.00,1.228862e-01
184.00,6.166231e-02
185.00,1.240854e-01
186.00,6.444756e-02
187.00,1.297977e-01
188.00,6.278415e-02
189.00,6.155916e-02
190.00,1.231183e-01
191.00,6.213941e-02
192.00,1.193660e-01
193.00,6.306783e-02
194.00,1.231699e-01
195.00,6.270678e-02
196.00,6.112074e-02
197.00,1.332277e-01
198.00,8.427957e-02
199.00,2.191191e-01
200.00,9.723870e-02
201.00,1.429890e-01
202.00,6.228125e-02
203.00,6.291310e-02
204.00,1.274767e-01
205.00,6.082416e-02
206.00,1.235052e-01
207.00,6.091442e-02
208.00,1.243046e-01
209.00,6.299046e-02
210.00,6.164942e-02
211.00,1.228217e-01
212.00,6.243599e-02
213.00,1.233117e-01
214.00,6.213941e-02
215.00,1.247559e-01
216.00,6.118521e-02
217.00,6.250047e-02
218.00,1.245625e-01
219.00,6.354494e-02
220.00,1.265096e-01
221.00,6.166231e-02
222.00,1.237115e-01
223.00,6.170100e-02
224.00,6.101758e-02
225.00,1.231183e-01
226.00,6.248757e-02
227.00,1.230023e-01
228.00,6.130126e-02
229.00,1.226799e-01
230.00,6.163652e-02
231.00,6.329994e-02
232.00,1.258391e-01
233.00,6.198468e-02
234.00,1.257746e-01
235.00,6.211362e-02
236.00,1.266901e-01
237.00,6.305493e-02
238.00,6.326125e-02
239.00,1.266128e-01
240.00,6.402203e-02
241.00,1.251815e-01
242.00,6.184284e-02
243.00,1.248849e-01
244.00,6.342888e-02
245.00,6.416388e-02
246.00,1.229120e-01
247.00,6.171389e-02
248.00,1.232344e-01
249.00,6.342888e-02
250.00,1.250138e-01
251.00,6.243599e-02
252.00,1.260841e-01
253.00,6.892201e-02
254.00,7.240357e-02
255.00,1.357680e-01
256.00,6.146889e-02
257.00,1.244980e-01
258.00,6.308073e-02
259.00,1.250138e-01
260.00,6.063074e-02
261.00,6.176547e-02
262.00,1.235309e-01
263.00,5.981838e-02
264.00,1.238533e-01
265.00,6.095311e-02
266.00,1.238017e-01
267.00,6.087574e-02
268.00,6.237152e-02
269.00,1.232730e-01
270.00,6.086284e-02
271.00,1.211583e-01
272.00,6.158495e-02
273.00,1.241112e-01
274.00,6.217810e-02
275.00,6.050179e-02
276.00,1.213646e-01
277.00,6.070811e-02
278.00,1.240596e-01
279.00,6.359651e-02
280.00,1.206812e-01
281.00,6.037284e-02
282.00,5.861917e-02
283.00,1.240338e-01
284.00,6.016653e-02
285.00,1.226154e-01
286.00,6.083705e-02
287.00,1.190952e-01
288.00,6.086284e-02
289.00,6.029548e-02
290.00,1.220609e-01
291.00,6.211362e-02
292.00,1.197528e-01
293.00,6.064363e-02
294.00,1.206296e-01
295.00,6.108205e-02
296.00,6.163652e-02
297.00,1.272833e-01
298.00,6.710386e-02
299.00,1.265741e-01
300.00,6.172679e-02
301.00,1.202686e-01
302.00,6.100468e-02
303.00,5.809049e-02
304.00,1.203331e-01
305.00,6.041153e-02
306.00,1.184375e-01
307.00,5.967653e-02
308.00,1.214678e-01
309.00,5.974101e-02
310.00,6.042442e-02
311.00,1.199204e-01
312.00,6.032127e-02
313.00,1.201654e-01
314.00,6.234573e-02
315.00,1.195723e-01
316.00,5.829680e-02
317.00,6.143021e-02
318.00,1.207199e-01
319.00,6.008916e-02
320.00,1.220481e-01
321.00,6.042442e-02
322.00,1.205394e-01
323.00,5.959916e-02
324.00,6.136573e-02
325.00,1.235438e-01
326.00,6.871570e-02
327.00,1.414287e-01
328.00,6.653650e-02
329.00,1.216096e-01
330.00,6.095311e-02
331.00,5.899312e-02
332.00,1.201654e-01
333.00,6.059206e-02
334.00,1.207973e-01
335.00,6.065653e-02
336.00,1.198431e-01
337.00,5.926390e-02
338.00,5.878680e-02
339.00,1.172512e-01
340.00,5.837417e-02
341.00,1.137181e-01
342.00,5.462182e-02
343.00,1.096821e-01
344.00,5.428656e-02
345.00,5.297130e-02
346.00,1.106363e-01
347.00,5.335815e-02
348.00,1.070387e-01
349.00,5.241683e-02
350.00,1.057363e-01
351.00,5.219762e-02
352.00,5.516340e-02
353.00,1.090631e-01
354.00,5.548577e-02
355.00,1.057621e-01
356.00,5.153999e-02
357.00,1.019066e-01
358.00,5.056000e-02
359.00,5.161737e-02
360.00,1.040084e-01
361.00,5.151421e-02
362.00,1.006171e-01
363.00,5.065027e-02
364.00,1.042018e-01
365.00,5.045684e-02
366.00,9.887633e-02
367.00,4.885790e-02
368.00,5.054711e-02
369.00,9.883764e-02
370.00,4.872896e-02
371.00,1.001142e-01
372.00,4.990237e-02
373.00,9.923738e-02
374.00,4.963158e-02
375.00,4.987659e-02
376.00,9.958554e-02
377.00,4.808423e-02
378.00,9.729028e-02
379.00,4.680765e-02
380.00,9.821870e-02
381.00,4.857422e-02
382.00,4.852264e-02
383.00,9.687766e-02
384.00,4.792949e-02
385.00,9.820580e-02
386.00,4.798107e-02
387.00,9.667134e-02
388.00,4.875475e-02
389.00,4.927053e-02
390.00,9.736765e-02
391.00,4.986369e-02
392.00,1.005397e-01
393.00,4.883211e-02
394.00,9.618134e-02
395.00,4.736212e-02
396.00,4.731055e-02
397.00,9.402794e-02
398.00,4.701397e-02
399.00,9.636187e-02
400.00,4.664002e-02
401.00,9.353793e-02
402.00,4.706554e-02
403.00,4.754265e-02
404.00,9.291899e-02
405.00,4.661423e-02
406.00,9.282873e-02
407.00,4.620160e-02
408.00,9.380873e-02
409.00,4.687212e-02
410.00,4.595660e-02
411.00,9.272557e-02
412.00,4.670449e-02
413.00,9.547213e-02
414.00,4.526029e-02
415.00,9.242900e-02
416.00,4.804554e-02
417.00,4.807133e-02
418.00,9.645213e-02
419.00,4.670449e-02
420.00,9.142321e-02
421.00,4.526029e-02
422.00,9.106216e-02
423.00,4.645950e-02
424.00,4.633055e-02
425.00,9.050769e-02
426.00,4.705265e-02
427.00,9.195189e-02
428.00,4.518292e-02
429.00,8.921822e-02
430.00,4.578897e-02
431.00,4.674318e-02
432.00,9.052058e-02
433.00,4.567292e-02
434.00,9.003059e-02
435.00,4.572450e-02
436.00,8.852191e-02
437.00,4.486056e-02
438.00,4.447372e-02
439.00,9.120400e-02
440.00,4.519582e-02
441.00,8.928270e-02
442.00,4.452530e-02
443.00,8.876691e-02
444.00,4.535056e-02
445.00,4.355820e-02
446.00,9.021111e-02
447.00,4.462845e-02
448.00,8.845744e-02
449.00,4.428030e-02
450.00,8.733560e-02
451.00,4.353241e-02
452.00,4.475740e-02
453.00,8.716797e-02
454.00,4.409977e-02
455.00,8.733560e-02
456.00,4.323583e-02
457.00,8.934717e-02
458.00,4.428030e-02
459.00,4.517003e-02
460.00,8.911507e-02
461.00,4.479608e-02
462.00,8.810928e-02
463.00,4.376451e-02
464.00,8.857349e-02
465.00,4.370004e-02
466.00,4.358399e-02
467.00,8.827691e-02
468.00,4.495082e-02
469.00,8.756770e-02
470.00,4.531187e-02
471.00,8.840586e-02
472.00,4.349372e-02
473.00,4.398372e-02
474.00,8.683271e-02
475.00,4.536345e-02
476.00,8.729692e-02
477.00,4.460266e-02
478.00,8.728402e-02
479.00,4.327451e-02
480.00,8.558193e-02
481.00,4.339056e-02
482.00,4.395793e-02
483.00,8.632982e-02
484.00,4.438346e-02
485.00,8.823822e-02
486.00,4.244925e-02
487.00,8.378956e-02
488.00,4.284899e-02
489.00,4.514424e-02
490.00,8.625245e-02
491.00,4.328741e-02
492.00,8.866375e-02
493.00,4.629187e-02
494.00,9.005637e-02
495.00,4.420293e-02
496.00,4.213978e-02
497.00,8.661350e-02
498.00,4.360978e-02
499.00,9.465978e-02
500.00,5.441551e-02
501.00,1.039310e-01
502.00,4.569871e-02
503.00,4.416424e-02
504.00,8.693586e-02
505.00,4.382898e-02
506.00,8.988874e-02
507.00,5.066316e-02
508.00,1.522732e-01
509.00,1.567218e-01
510.00,2.782541e-01
511.00,9.239676e-01
512.00,4.942269e-01
513.00,6.138895e-01
514.00,1.317964e-01
515.00,1.292949e-01
516.00,4.304241e-02
517.00,4.127584e-02
518.00,7.888959e-02
519.00,3.823270e-02
520.00,7.763880e-02
521.00,3.731718e-02
522.00,7.539514e-02
523.00,3.716244e-02
524.00,3.849059e-02
525.00,7.628487e-02
526.00,3.736875e-02
527.00,7.407988e-02
528.00,3.717533e-02
529.00,7.486645e-02
530.00,3.730428e-02
531.00,3.690455e-02
532.00,7.475040e-02
533.00,3.672402e-02
534.00,7.659434e-02
535.00,3.714954e-02
536.00,7.303541e-02
537.00,3.707218e-02
538.00,3.721402e-02
539.00,7.634934e-02
540.00,3.644034e-02
541.00,7.355120e-02
542.00,3.696902e-02
543.00,7.358988e-02
544.00,3.655639e-02
545.00,3.631139e-02
546.00,7.333199e-02
547.00,3.707218e-02
548.00,7.392514e-02
549.00,3.671113e-02
550.00,7.276462e-02
551.00,3.766533e-02
552.00,3.636297e-02
553.00,7.108831e-02
554.00,3.637587e-02
555.00,7.178463e-02
556.00,3.674981e-02
557.00,7.378330e-02
558.00,3.616955e-02
559.00,3.681428e-02
560.00,7.435067e-02
561.00,3.633718e-02
562.00,7.578198e-02
563.00,3.694323e-02
564.00,8.649745e-02
565.00,4.259109e-02
566.00,4.003795e-02
567.00,7.346094e-02
568.00,3.676270e-02
569.00,7.280330e-02
570.00,3.653060e-02
571.00,7.368015e-02
572.00,3.640165e-02
573.00,3.623402e-02
574.00,7.360277e-02
575.00,3.802638e-02
576.00,7.603987e-02
577.00,3.622113e-02
578.00,7.097226e-02
579.00,3.607929e-02
580.00,3.530561e-02
581.00,7.463435e-02
582.00,3.600192e-02
583.00,7.063700e-02
584.00,3.662086e-02
585.00,7.333199e-02
586.00,3.678849e-02
587.00,7.067569e-02
588.00,3.515087e-02
589.00,3.583429e-02
590.00,7.107542e-02
591.00,3.601481e-02
592.00,7.008253e-02
593.00,3.464798e-02
594.00,7.749697e-02
595.00,5.212026e-02
596.00,6.194599e-02
597.00,1.251170e-01
598.00,4.573739e-02
599.00,7.823196e-02
600.00,3.934164e-02
601.00,7.480198e-02
602.00,3.825849e-02
603.00,3.900638e-02
604.00,7.521461e-02
605.00,3.627271e-02
606.00,7.368015e-02
607.00,3.721402e-02
608.00,7.767750e-02
609.00,4.086321e-02
610.00,3.918690e-02
611.00,7.365435e-02
612.00,3.574403e-02
613.00,7.193936e-02
614.00,3.760086e-02
615.00,7.175884e-02
616.00,3.455772e-02
617.00,3.564087e-02
618.00,6.845780e-02
619.00,3.549903e-02
620.00,7.115279e-02
621.00,3.534429e-02
622.00,7.043069e-02
623.00,3.649192e-02
624.00,3.433851e-02
625.00,7.057253e-02
626.00,3.383562e-02
627.00,6.740044e-02
628.00,3.377114e-02
629.00,6.965701e-02
630.00,3.427403e-02
631.00,3.442877e-02
632.00,6.883175e-02
633.00,3.506061e-02
634.00,6.972148e-02
635.00,3.355193e-02
636.00,6.688465e-02
637.00,3.415798e-02
638.00,3.454482e-02
639.00,6.768412e-02
640.00,3.445456e-02
641.00,6.889622e-02
642.00,3.433851e-02
643.00,6.752939e-02
644.00,3.464798e-02
645.00,3.450614e-02
646.00,6.906385e-02
647.00,3.399035e-02
648.00,6.745202e-02
649.00,3.417088e-02
650.00,6.920569e-02
651.00,3.355193e-02
652.00,3.277825e-02
653.00,6.573703e-02
654.00,3.346167e-02
655.00,6.569834e-02
656.00,3.350035e-02
657.00,6.778728e-02
658.00,3.386140e-02
659.00,3.417088e-02
660.00,7.172015e-02
661.00,4.421582e-02
662.00,1.076705e-01
663.00,4.616292e-02
664.00,7.289357e-02
665.00,3.352614e-02
666.00,3.152747e-02
667.00,6.435730e-02
668.00,3.286852e-02
669.00,6.613676e-02
670.00,3.266220e-02
671.00,6.393177e-02
672.00,3.262351e-02
673.00,3.348746e-02
674.00,6.440888e-02
675.00,3.194010e-02
676.00,6.505361e-02
677.00,3.177247e-02
678.00,6.576282e-02
679.00,3.303615e-02
680.00,3.273957e-02
681.00,6.462809e-02
682.00,3.218510e-02
683.00,6.302915e-02
684.00,3.192720e-02
685.00,6.429283e-02
686.00,3.155326e-02
687.00,3.175957e-02
688.00,6.279704e-02
689.00,3.168220e-02
690.00,6.373835e-02
691.00,3.125668e-02
692.00,6.635597e-02
693.00,3.329404e-02
694.00,3.538297e-02
695.00,6.718123e-02
696.00,3.279115e-02
697.00,6.720702e-02
698.00,3.353904e-02
699.00,6.625281e-02
700.00,3.244299e-02
701.00,6.496335e-02
702.00,3.311351e-02
703.00,3.409351e-02
704.00,6.612387e-02
705.00,3.227536e-02
706.00,6.524703e-02
707.00,3.441587e-02
708.00,7.447962e-02
709.00,3.699481e-02
710.00,3.423535e-02
711.00,6.425414e-02
712.00,3.134694e-02
713.00,6.341599e-02
714.00,3.150168e-02
715.00,6.265520e-02
716.00,3.135984e-02
717.00,3.089563e-02
718.00,6.452493e-02
719.00,3.076668e-02
720.00,6.121100e-02
721.00,3.194010e-02
722.00,6.144310e-02
723.00,3.196589e-02
724.00,3.116642e-02
725.00,6.140442e-02
726.00,3.074089e-02
727.00,6.268099e-02
728.00,3.009616e-02
729.00,6.133994e-02
730.00,3.032826e-02
731.00,3.066353e-02
732.00,6.193310e-02
733.00,3.076668e-02
734.00,6.084995e-02
735.00,3.157905e-02
736.00,6.121100e-02
737.00,3.063774e-02
738.00,3.025090e-02
739.00,6.096600e-02
740.00,3.057326e-02
741.00,6.113363e-02
742.00,3.057326e-02
743.00,6.023100e-02
744.00,3.026379e-02
745.00,3.037984e-02
746.00,6.078548e-02
747.00,3.240431e-02
748.00,6.283573e-02
749.00,3.129536e-02
750.00,6.014074e-02
751.00,2.945143e-02
752.00,2.919353e-02
753.00,5.783259e-02
754.00,3.065063e-02
755.00,6.030837e-02
756.00,2.951590e-02
757.00,5.994732e-02
758.00,2.943853e-02
759.00,3.000590e-02
760.00,5.913496e-02
761.00,2.990274e-02
762.00,5.965075e-02
763.00,3.083116e-02
764.00,5.841286e-02
765.00,2.996721e-02
766.00,2.928380e-02
767.00,5.867075e-02
768.00,3.040563e-02
769.00,5.977969e-02
770.00,2.903880e-02
771.00,6.131415e-02
772.00,2.981248e-02
773.00,3.014774e-02
774.00,5.927680e-02
775.00,2.959327e-02
776.00,5.876101e-02
777.00,2.905169e-02
778.00,5.827101e-02
779.00,2.878090e-02
780.00,2.875511e-02
781.00,5.883838e-02
782.00,2.946432e-02
783.00,5.769075e-02
784.00,3.057326e-02
785.00,5.812917e-02
786.00,2.841985e-02
787.00,3.004458e-02
788.00,5.735549e-02
789.00,2.988984e-02
790.00,5.787128e-02
791.00,2.821354e-02
792.00,5.850312e-02
793.00,2.830380e-02
794.00,2.845854e-02
795.00,5.878680e-02
796.00,3.009616e-02
797.00,5.771654e-02
798.00,2.924511e-02
799.00,5.830970e-02
800.00,2.796854e-02
801.00,2.909038e-02
802.00,5.810338e-02
803.00,2.986406e-02
804.00,5.999890e-02
805.00,2.875511e-02
806.00,5.762628e-02
807.00,2.930959e-02
808.00,2.869064e-02
809.00,5.882549e-02
810.00,2.807170e-02
811.00,5.689128e-02
812.00,2.893564e-02
813.00,5.613050e-02
814.00,2.818775e-02
815.00,5.615629e-02
816.00,2.916774e-02
817.00,2.872933e-02
818.00,5.783259e-02
819.00,2.863906e-02
820.00,5.555024e-02
821.00,2.772354e-02
822.00,5.564050e-02
823.00,2.955458e-02
824.00,2.845854e-02
825.00,5.711049e-02
826.00,2.843275e-02
827.00,5.562761e-02
828.00,2.949011e-02
829.00,5.569208e-02
830.00,2.991563e-02
831.00,3.012195e-02
832.00,5.999890e-02
833.00,2.994142e-02
834.00,5.712339e-02
835.00,2.880669e-02
836.00,5.647866e-02
837.00,2.867775e-02
838.00,2.852301e-02
839.00,5.720076e-02
840.00,2.791696e-02
841.00,5.667207e-02
842.00,2.856169e-02
843.00,5.579524e-02
844.00,2.865196e-02
845.00,2.875511e-02
846.00,5.778102e-02
847.00,3.016063e-02
848.00,5.723944e-02
849.00,2.773643e-02
850.00,5.676234e-02
851.00,2.777512e-02
852.00,2.772354e-02
853.00,5.475077e-02
854.00,2.742696e-02
855.00,5.624655e-02
856.00,2.809749e-02
857.00,5.522787e-02
858.00,2.840696e-02
859.00,2.843275e-02
860.00,5.570497e-02
861.00,2.856169e-02
862.00,5.545998e-02
863.00,2.760749e-02
864.00,5.297130e-02
865.00,2.702723e-02
866.00,2.776222e-02
867.00,6.237152e-02
868.00,3.433851e-02
869.00,6.572413e-02
870.00,3.028958e-02
871.00,5.556313e-02
872.00,2.679512e-02
873.00,2.737539e-02
874.00,5.400288e-02
875.00,2.680802e-02
876.00,5.469919e-02
877.00,2.608592e-02
878.00,5.206868e-02
879.00,2.768486e-02
880.00,2.670486e-02
881.00,5.422209e-02
882.00,2.680802e-02
883.00,5.304867e-02
884.00,2.716907e-02
885.00,5.495708e-02
886.00,2.675644e-02
887.00,2.746565e-02
888.00,5.202999e-02
889.00,2.581513e-02
890.00,5.302288e-02
891.00,2.670486e-02
892.00,5.219762e-02
893.00,2.707881e-02
894.00,2.666618e-02
895.00,5.285525e-02
896.00,2.660170e-02
897.00,5.444130e-02
898.00,2.799433e-02
899.00,5.498287e-02
900.00,2.736249e-02
901.00,2.630513e-02
902.00,5.342262e-02
903.00,2.679512e-02
904.00,5.335815e-02
905.00,2.737539e-02
906.00,5.244262e-02
907.00,2.577645e-02
908.00,2.484803e-02
909.00,5.449288e-02
910.00,2.716907e-02
911.00,5.293262e-02
912.00,2.630513e-02
913.00,5.226210e-02
914.00,2.508013e-02
915.00,2.569908e-02
916.00,5.248131e-02
917.00,2.505434e-02
918.00,5.255868e-02
919.00,2.618908e-02
920.00,5.106289e-02
921.00,2.660170e-02
922.00,2.568618e-02
923.00,5.306157e-02
924.00,2.643407e-02
925.00,5.132079e-02
926.00,2.581513e-02
927.00,5.159158e-02
928.00,2.599565e-02
929.00,5.117895e-02
930.00,2.624065e-02
931.00,2.523487e-02
932.00,5.114026e-02
933.00,2.572487e-02
934.00,5.135947e-02
935.00,2.591829e-02
936.00,5.172052e-02
937.00,2.428066e-02
938.00,2.544118e-02
939.00,5.114026e-02
940.00,2.660170e-02
941.00,5.009579e-02
942.00,2.551855e-02
943.00,5.156578e-02
944.00,2.535092e-02
945.00,2.547987e-02
946.00,5.106289e-02
947.00,2.625355e-02
948.00,5.061158e-02
949.00,2.495119e-02
950.00,4.915448e-02
951.00,2.585381e-02
952.00,2.576355e-02
953.00,4.991527e-02
954.00,2.473198e-02
955.00,5.005711e-02
956.00,2.452566e-02
957.00,5.040526e-02
958.00,2.617618e-02
959.00,2.580223e-02
960.00,5.080500e-02
961.00,2.545408e-02
962.00,5.182368e-02
963.00,2.546697e-02
964.00,5.067606e-02
965.00,2.577645e-02
966.00,2.484803e-02
967.00,5.037948e-02
968.00,2.498987e-02
969.00,5.382235e-02
970.00,2.567329e-02
971.00,5.045684e-02
972.00,2.425488e-02
973.00,2.488671e-02
974.00,5.141105e-02
975.00,2.573776e-02
976.00,5.003132e-02
977.00,2.488671e-02
978.00,5.050842e-02
979.00,2.448698e-02
980.00,2.517040e-02
981.00,5.008290e-02
982.00,2.399698e-02
983.00,5.013448e-02
984.00,2.482224e-02
985.00,4.986369e-02
986.00,2.511882e-02
987.00,2.425488e-02
988.00,4.853554e-02
989.00,2.433224e-02
990.00,4.976053e-02
991.00,2.393251e-02
992.00,4.872896e-02
993.00,2.399698e-02
994.00,2.492540e-02
995.00,4.992816e-02
996.00,2.370040e-02
997.00,4.902554e-02
998.00,2.416461e-02
999.00,5.045684e-02
1000.00,2.515750e-02
1001.00,2.403566e-02
1002.00,4.840659e-02
1003.00,2.424198e-02
1004.00,4.826475e-02
1005.00,2.460303e-02
1006.00,4.936080e-02
1007.00,2.372619e-02
1008.00,2.371330e-02
1009.00,4.768449e-02
1010.00,2.448698e-02
1011.00,4.839370e-02
1012.00,2.440961e-02
1013.00,4.733633e-02
1014.00,2.361014e-02
1015.00,2.462882e-02
1016.00,4.977342e-02
1017.00,2.466750e-02
1018.00,4.899975e-02
1019.00,2.437093e-02
1020.00,5.027632e-02
1021.00,2.464171e-02
1022.00,2.456435e-02
1023.00,4.684634e-02
1024.00,2.251409e-02
1025.00,4.885790e-02
1026.00,2.255278e-02
1027.00,4.664002e-02
1028.00,2.331356e-02
1029.00,2.321041e-02
1030.00,4.874185e-02
1031.00,2.312014e-02
1032.00,4.609844e-02
1033.00,2.370040e-02
1034.00,4.675607e-02
1035.00,2.535092e-02
1036.00,4.734923e-02
1037.00,2.420329e-02
1038.00,2.284935e-02
1039.00,4.838080e-02
1040.00,2.419040e-02
1041.00,4.752975e-02
1042.00,2.385514e-02
1043.00,4.742660e-02
1044.00,2.357146e-02
1045.00,2.344251e-02
1046.00,4.734923e-02
1047.00,2.246252e-02
1048.00,4.745239e-02
1049.00,2.363593e-02
1050.00,4.560845e-02
1051.00,2.330067e-02
1052.00,2.393251e-02
1053.00,4.764581e-02
1054.00,2.372619e-02
1055.00,4.544082e-02
1056.00,2.358435e-02
1057.00,4.724607e-02
1058.00,2.426777e-02
1059.00,2.353277e-02
1060.00,4.688502e-02
1061.00,2.421619e-02
1062.00,4.709134e-02
1063.00,2.274620e-02
1064.00,4.643371e-02
1065.00,2.361014e-02
1066.00,2.331356e-02
1067.00,4.701397e-02
1068.00,2.344251e-02
1069.00,4.669160e-02
1070.00,2.379067e-02
1071.00,4.482187e-02
1072.00,2.333935e-02
1073.00,2.286225e-02
1074.00,4.760712e-02
1075.00,2.239804e-02
1076.00,4.613713e-02
1077.00,2.233357e-02
1078.00,4.576318e-02
1079.00,2.344251e-02
1080.00,2.228199e-02
1081.00,4.460266e-02
1082.00,2.119884e-02
1083.00,4.600818e-02
1084.00,2.106989e-02
1085.00,4.359688e-02
1086.00,2.153410e-02
1087.00,2.241094e-02
1088.00,4.417714e-02
1089.00,2.170173e-02
1090.00,4.323583e-02
1091.00,2.144384e-02
1092.00,4.275873e-02
1093.00,2.064437e-02
1094.00,2.293962e-02
1095.00,4.682055e-02
1096.00,2.519619e-02
1097.00,5.023763e-02
1098.00,2.317172e-02
1099.00,4.354530e-02
1100.00,2.219173e-02
1101.00,2.284935e-02
1102.00,4.431898e-02
1103.00,2.135357e-02
1104.00,4.206241e-02
1105.00,2.153410e-02
1106.00,4.336477e-02
1107.00,2.141805e-02
1108.00,2.121173e-02
1109.00,4.135321e-02
1110.00,2.081200e-02
1111.00,3.972848e-02
1112.00,2.131489e-02
1113.00,4.122426e-02
1114.00,2.029621e-02
1115.00,2.019305e-02
1116.00,4.125005e-02
1117.00,2.174041e-02
1118.00,4.076005e-02
1119.00,2.001253e-02
1120.00,4.377741e-02
1121.00,2.121173e-02
1122.00,2.029621e-02
1123.00,4.078584e-02
1124.00,2.052831e-02
1125.00,4.118558e-02
1126.00,2.018016e-02
1127.00,4.020558e-02
1128.00,2.020595e-02
1129.00,1.894227e-02
1130.00,4.015400e-02
1131.00,2.083779e-02
1132.00,4.065689e-02
1133.00,2.018016e-02
1134.00,4.019269e-02
1135.00,1.921306e-02
1136.00,1.997384e-02
1137.00,3.898059e-02
1138.00,2.076042e-02
1139.00,4.384188e-02
1140.00,2.162436e-02
1141.00,4.085032e-02
1142.00,1.920016e-02
1143.00,1.993516e-02
1144.00,3.882585e-02
1145.00,2.033489e-02
1146.00,3.912243e-02
1147.00,1.979332e-02
1148.00,3.925138e-02
1149.00,1.943227e-02
1150.00,3.972848e-02
1151.00,1.945806e-02
1152.00,1.824596e-02
1153.00,3.818112e-02
1154.00,1.984490e-02
1155.00,3.802638e-02
1156.00,1.948385e-02
1157.00,3.765244e-02
1158.00,1.941937e-02
1159.00,1.920016e-02
1160.00,3.829717e-02
1161.00,1.934201e-02
1162.00,3.831007e-02
1163.00,1.864569e-02
1164.00,3.832296e-02
1165.00,1.944516e-02
1166.00,1.863280e-02
1167.00,3.785875e-02
1168.00,1.871017e-02
1169.00,3.847770e-02
1170.00,1.967727e-02
1171.00,4.545371e-02
1172.00,2.762038e-02
1173.00,3.152747e-02
1174.00,5.749733e-02
1175.00,2.246252e-02
1176.00,3.806506e-02
1177.00,1.845227e-02
1178.00,3.610508e-02
1179.00,1.846517e-02
1180.00,1.754965e-02
1181.00,3.733007e-02
1182.00,1.773017e-02
1183.00,3.632428e-02
1184.00,1.783333e-02
1185.00,3.628560e-02
1186.00,1.807833e-02
1187.00,1.938069e-02
1188.00,3.525403e-02
1189.00,1.774307e-02
1190.00,3.476403e-02
1191.00,1.740780e-02
1192.00,3.417088e-02
1193.00,1.797517e-02
1194.00,1.812991e-02
1195.00,3.462219e-02
1196.00,1.914858e-02
1197.00,3.662086e-02
1198.00,1.895517e-02
1199.00,3.656929e-02
1200.00,1.805254e-02
1201.00,1.725307e-02
1202.00,3.708507e-02
1203.00,2.025753e-02
1204.00,4.157242e-02
1205.00,1.952253e-02
1206.00,3.662086e-02
1207.00,1.740780e-02
1208.00,1.714991e-02
1209.00,3.490587e-02
1210.00,1.730465e-02
1211.00,3.570534e-02
1212.00,1.789780e-02
1213.00,3.427403e-02
1214.00,1.765280e-02
1215.00,1.776886e-02
1216.00,3.497035e-02
1217.00,1.691781e-02
1218.00,3.580850e-02
1219.00,1.667281e-02
1220.00,3.518955e-02
1221.00,1.722728e-02
1222.00,1.726596e-02
1223.00,3.428693e-02
1224.00,1.770438e-02
1225.00,3.415798e-02
1226.00,1.614413e-02
1227.00,3.433851e-02
1228.00,1.724017e-02
1229.00,1.761412e-02
1230.00,3.383562e-02
1231.00,1.801385e-02
1232.00,3.360351e-02
1233.00,1.765280e-02
1234.00,3.365509e-02
1235.00,1.762701e-02
1236.00,1.629886e-02
1237.00,3.497035e-02
1238.00,1.770438e-02
1239.00,3.404193e-02
1240.00,1.663413e-02
1241.00,3.384851e-02
1242.00,1.733044e-02
1243.00,1.705965e-02
1244.00,3.276535e-02
1245.00,1.699517e-02
1246.00,3.213352e-02
1247.00,1.620860e-02
1248.00,3.313930e-02
1249.00,1.707254e-02
1250.00,1.716281e-02
1251.00,3.297167e-02
1252.00,1.705965e-02
1253.00,3.272667e-02
1254.00,1.729175e-02
1255.00,3.217220e-02
1256.00,1.693070e-02
1257.00,1.673728e-02
1258.00,3.481561e-02
1259.00,1.694360e-02
1260.00,3.165641e-02
1261.00,1.748517e-02
1262.00,3.311351e-02
1263.00,1.616992e-02
1264.00,3.284273e-02
1265.00,1.695649e-02
1266.00,1.650518e-02
1267.00,3.250746e-02
1268.00,1.619571e-02
1269.00,3.196589e-02
1270.00,1.627307e-02
1271.00,3.166931e-02
1272.00,1.601518e-02
1273.00,1.567992e-02
1274.00,3.237852e-02
1275.00,1.676307e-02
1276.00,3.114063e-02
1277.00,1.637623e-02
1278.00,3.152747e-02
1279.00,1.539624e-02
1280.00,1.623439e-02
1281.00,3.355193e-02
1282.00,1.667281e-02
1283.00,3.108905e-02
1284.00,1.542203e-02
1285.00,3.094721e-02
1286.00,1.620860e-02
1287.00,1.584755e-02
1288.00,3.203036e-02
1289.00,1.663413e-02
1290.00,4.126294e-02
1291.00,3.723981e-02
1292.00,1.898224e-01
1293.00,1.563221e-01
1294.00,1.520282e-01
1295.00,1.685591e-01
1296.00,3.161773e-02
1297.00,3.573113e-02
1298.00,1.685333e-02
1299.00,3.302325e-02
1300.00,1.512545e-02
1301.00,1.495782e-02
1302.00,2.974800e-02
1303.00,1.490624e-02
1304.00,2.870353e-02
1305.00,1.469992e-02
1306.00,2.852301e-02
1307.00,1.401651e-02
1308.00,1.420993e-02
1309.00,2.835538e-02
1310.00,1.457098e-02
1311.00,2.773643e-02
1312.00,1.531887e-02
1313.00,2.852301e-02
1314.00,1.419703e-02
1315.00,1.457098e-02
1316.00,2.915485e-02
1317.00,1.356519e-02
1318.00,2.789117e-02
1319.00,1.401651e-02
1320.00,2.867775e-02
1321.00,1.423572e-02
1322.00,1.410677e-02
1323.00,2.796854e-02
1324.00,1.419703e-02
1325.00,2.898722e-02
1326.00,1.337177e-02
1327.00,2.811038e-02
1328.00,1.399072e-02
1329.00,1.449361e-02
1330.00,3.313930e-02
1331.00,2.243673e-02
1332.00,5.654313e-02
1333.00,2.823933e-02
1334.00,4.079873e-02
1335.00,1.516413e-02
1336.00,1.341046e-02
1337.00,2.785249e-02
1338.00,1.357809e-02
1339.00,2.732381e-02
1340.00,1.368125e-02
1341.00,2.622776e-02
1342.00,1.322993e-02
1343.00,1.348783e-02
1344.00,2.861327e-02
1345.00,1.383598e-02
1346.00,2.790407e-02
1347.00,1.396493e-02
1348.00,2.825222e-02
1349.00,1.391335e-02
1350.00,1.441624e-02
1351.00,2.803301e-02
1352.00,1.420993e-02
1353.00,2.683381e-02
1354.00,1.417124e-02
1355.00,2.684670e-02
1356.00,1.297204e-02
1357.00,1.384888e-02
1358.00,2.702723e-02
1359.00,1.293335e-02
1360.00,2.787828e-02
1361.00,1.312677e-02
1362.00,2.639539e-02
1363.00,1.437756e-02
1364.00,1.283020e-02
1365.00,2.536382e-02
1366.00,1.267546e-02
1367.00,2.776222e-02
1368.00,1.384888e-02
1369.00,2.673065e-02
1370.00,1.359098e-02
1371.00,2.704012e-02
1372.00,1.294625e-02
1373.00,1.310098e-02
1374.00,2.683381e-02
1375.00,1.332019e-02
1376.00,2.707881e-02
1377.00,1.439045e-02
1378.00,2.986406e-02
1379.00,1.473861e-02
1380.00,1.371993e-02
1381.00,2.728512e-02
1382.00,1.285599e-02
1383.00,2.617618e-02
1384.00,1.261099e-02
1385.00,2.666618e-02
1386.00,1.315256e-02
1387.00,1.310098e-02
1388.00,2.618908e-02
1389.00,1.271414e-02
1390.00,2.618908e-02
1391.00,1.268836e-02
1392.00,2.535092e-02
1393.00,1.319125e-02
1394.00,1.338467e-02
1395.00,2.518329e-02
1396.00,1.326862e-02
1397.00,2.639539e-02
1398.00,1.330730e-02
1399.00,2.607302e-02
1400.00,1.319125e-02
1401.00,1.374572e-02
1402.00,2.544118e-02
1403.00,1.258520e-02
1404.00,2.500276e-02
1405.00,1.264967e-02
1406.00,2.634381e-02
1407.00,1.365546e-02
1408.00,1.395203e-02
1409.00,2.662749e-02
1410.00,1.344914e-02
1411.00,2.571197e-02
1412.00,1.347493e-02
1413.00,2.603434e-02
1414.00,1.299783e-02
1415.00,1.226283e-02
1416.00,2.559592e-02
1417.00,1.301072e-02
1418.00,2.563460e-02
1419.00,1.271414e-02
1420.00,2.566039e-02
1421.00,1.258520e-02
1422.00,1.264967e-02
1423.00,2.542829e-02
1424.00,1.270125e-02
1425.00,2.505434e-02
1426.00,1.262388e-02
1427.00,2.547987e-02
1428.00,1.239178e-02
1429.00,1.253362e-02
1430.00,2.537671e-02
1431.00,1.268836e-02
1432.00,2.419040e-02
1433.00,1.266257e-02
1434.00,2.560882e-02
1435.00,1.164389e-02
1436.00,1.187599e-02
1437.00,2.482224e-02
1438.00,1.310098e-02
1439.00,2.504145e-02
1440.00,1.316546e-02
1441.00,2.457724e-02
1442.00,1.257230e-02
1443.00,1.288178e-02
1444.00,2.513171e-02
1445.00,1.179862e-02
1446.00,2.517040e-02
1447.00,1.245625e-02
1448.00,2.410014e-02
1449.00,1.267546e-02
1450.00,1.222415e-02
1451.00,2.517040e-02
1452.00,1.212099e-02
1453.00,2.430645e-02
1454.00,1.221125e-02
1455.00,2.465461e-02
1456.00,1.310098e-02
1457.00,1.312677e-02
1458.00,2.959327e-02
1459.00,2.270751e-02
1460.00,7.362857e-02
1461.00,4.092768e-02
1462.00,6.141732e-02
1463.00,1.943227e-02
1464.00,1.662123e-02
1465.00,2.799433e-02
1466.00,1.248204e-02
1467.00,2.406145e-02
1468.00,1.303651e-02
1469.00,2.408724e-02
1470.00,1.209520e-02
1471.00,1.324283e-02
1472.00,2.528645e-02
1473.00,1.215967e-02
1474.00,2.322330e-02
1475.00,1.215967e-02
1476.00,2.291383e-02
1477.00,1.209520e-02
1478.00,1.163099e-02
1479.00,2.330067e-02
1480.00,1.145047e-02
1481.00,2.327488e-02
1482.00,1.224994e-02
1483.00,2.301699e-02
1484.00,1.097336e-02
1485.00,2.389382e-02
1486.00,1.185020e-02
1487.00,1.236599e-02
1488.00,2.400988e-02
1489.00,1.175994e-02
1490.00,2.362304e-02
1491.00,1.228862e-02
1492.00,2.371330e-02
1493.00,1.139889e-02
1494.00,1.145047e-02
1495.00,2.256567e-02
1496.00,1.159231e-02
1497.00,2.304278e-02
1498.00,1.134731e-02
1499.00,2.411303e-02
1500.00,1.123126e-02
1501.00,1.182441e-02
1502.00,2.371330e-02
1503.00,1.145047e-02
1504.00,2.349409e-02
1505.00,1.239178e-02
1506.00,2.312014e-02
1507.00,1.201783e-02
1508.00,1.219836e-02
1509.00,2.419040e-02
1510.00,1.194046e-02
1511.00,2.315883e-02
1512.00,1.235309e-02
1513.00,2.296541e-02
1514.00,1.117968e-02
1515.00,1.089600e-02
1516.00,2.317172e-02
1517.00,1.097336e-02
1518.00,2.291383e-02
1519.00,1.164389e-02
1520.00,2.163726e-02
1521.00,1.196625e-02
1522.00,1.154073e-02
1523.00,2.308146e-02
1524.00,1.096047e-02
1525.00,2.315883e-02
1526.00,1.110231e-02
1527.00,2.367461e-02
1528.00,1.137310e-02
1529.00,1.112810e-02
1530.00,2.251409e-02
1531.00,1.043179e-02
1532.00,2.241094e-02
1533.00,1.145047e-02
1534.00,2.252699e-02
1535.00,1.087021e-02
1536.00,1.061231e-02
1537.00,2.146963e-02
1538.00,1.185020e-02
1539.00,2.192094e-02
1540.00,1.123126e-02
1541.00,2.346830e-02
1542.00,1.165678e-02
1543.00,1.157941e-02
1544.00,2.288804e-02
1545.00,1.111521e-02
1546.00,2.237225e-02
1547.00,1.092179e-02
1548.00,2.210146e-02
1549.00,1.077994e-02
1550.00,1.093468e-02
1551.00,2.238515e-02
1552.00,1.050916e-02
1553.00,2.297830e-02
1554.00,1.101205e-02
1555.00,2.282357e-02
1556.00,1.034153e-02
1557.00,1.112810e-02
1558.00,2.216594e-02
1559.00,1.117968e-02
1560.00,2.130199e-02
1561.00,1.160520e-02
1562.00,2.128910e-02
1563.00,1.056074e-02
1564.00,1.106363e-02
1565.00,2.167594e-02
1566.00,1.106363e-02
1567.00,2.207568e-02
1568.00,1.151494e-02
1569.00,2.235936e-02
1570.00,1.052205e-02
1571.00,1.089600e-02
1572.00,2.171462e-02
1573.00,1.124415e-02
1574.00,2.172752e-02
1575.00,1.106363e-02
1576.00,2.238515e-02
1577.00,1.041889e-02
1578.00,1.110231e-02
1579.00,2.081200e-02
1580.00,1.159231e-02
1581.00,2.225620e-02
1582.00,1.093468e-02
1583.00,2.094094e-02
1584.00,1.068968e-02
1585.00,1.040600e-02
1586.00,2.125042e-02
1587.00,1.079284e-02
1588.00,2.113436e-02
1589.00,1.088310e-02
1590.00,2.079910e-02
1591.00,1.097336e-02
1592.00,1.083152e-02
1593.00,2.140515e-02
1594.00,1.038021e-02
1595.00,2.174041e-02
1596.00,1.114099e-02
1597.00,2.201120e-02
1598.00,1.152784e-02
1599.00,2.177910e-02
1600.00,1.080573e-02
1601.00,9.980475e-03
1602.00,2.126331e-02
1603.00,1.053495e-02
1604.00,2.003832e-02
1605.00,1.070258e-02
1606.00,2.167594e-02
1607.00,1.044468e-02
1608.00,1.124415e-02
1609.00,2.078621e-02
1610.00,1.030284e-02
1611.00,2.158568e-02
1612.00,1.099915e-02
1613.00,2.312014e-02
1614.00,1.092179e-02
1615.00,1.027705e-02
1616.00,2.038647e-02
1617.00,1.103784e-02
1618.00,2.094094e-02
1619.00,1.065100e-02
1620.00,2.161147e-02
1621.00,1.072837e-02
1622.00,1.031574e-02
1623.00,2.086358e-02
1624.00,1.050916e-02
1625.00,2.152121e-02
1626.00,1.039310e-02
1627.00,1.988358e-02
1628.00,1.009653e-02
1629.00,9.838633e-03
1630.00,2.048963e-02
1631.00,1.027705e-02
1632.00,2.025753e-02
1633.00,9.993370e-03
1634.00,2.105700e-02
1635.00,1.039310e-02
1636.00,1.048337e-02
1637.00,2.085068e-02
1638.00,1.032863e-02
1639.00,1.949674e-02
1640.00,1.052205e-02
1641.00,2.027042e-02
1642.00,9.890212e-03
1643.00,9.993370e-03
1644.00,2.050253e-02
1645.00,1.019968e-02
1646.00,2.015437e-02
1647.00,9.967580e-03
1648.00,1.972884e-02
1649.00,1.079284e-02
1650.00,9.812844e-03
1651.00,2.043805e-02
1652.00,1.001916e-02
1653.00,2.114726e-02
1654.00,1.085731e-02
1655.00,2.023174e-02
1656.00,9.619424e-03
1657.00,9.954685e-03
1658.00,1.956121e-02
1659.00,9.658108e-03
1660.00,1.967727e-02
1661.00,9.838633e-03
1662.00,2.109568e-02
1663.00,1.040600e-02
1664.00,1.007074e-02
1665.00,1.997384e-02
1666.00,9.387320e-03
1667.00,1.929043e-02
1668.00,1.016100e-02
1669.00,1.948385e-02
1670.00,9.722581e-03
1671.00,9.554951e-03
1672.00,2.055410e-02
1673.00,9.735476e-03
1674.00,1.925174e-02
1675.00,1.027705e-02
1676.00,1.980621e-02
1677.00,9.593635e-03
1678.00,9.748370e-03
1679.00,1.984490e-02
1680.00,9.632318e-03
1681.00,2.064437e-02
1682.00,9.928896e-03
1683.00,1.979332e-02
1684.00,1.021258e-02
1685.00,9.941790e-03
1686.00,1.989648e-02
1687.00,9.774160e-03
1688.00,1.934201e-02
1689.00,9.426004e-03
1690.00,2.077331e-02
1691.00,1.007074e-02
1692.00,9.903107e-03
1693.00,1.956121e-02
1694.00,1.021258e-02
1695.00,1.994805e-02
1696.00,1.057363e-02
1697.00,2.230778e-02
1698.00,1.044468e-02
1699.00,1.003205e-02
1700.00,1.941937e-02
1701.00,1.034153e-02
1702.00,1.895517e-02
1703.00,9.503372e-03
1704.00,1.894227e-02
1705.00,9.580740e-03
1706.00,9.438898e-03
1707.00,1.873596e-02
1708.00,9.232583e-03
1709.00,1.934201e-02
1710.00,9.954685e-03
1711.00,1.953543e-02
1712.00,1.003205e-02
1713.00,1.962569e-02
1714.00,1.036731e-02
1715.00,1.009653e-02
1716.00,1.972884e-02
1717.00,9.451794e-03
1718.00,1.876174e-02
1719.00,9.426004e-03
1720.00,1.944516e-02
1721.00,9.967580e-03
1722.00,9.851528e-03
1723.00,1.914858e-02
1724.00,1.075415e-02
1725.00,2.189515e-02
1726.00,1.039310e-02
1727.00,1.971595e-02
1728.00,1.001916e-02
1729.00,1.005784e-02
1730.00,1.931622e-02
1731.00,9.219689e-03
1732.00,1.890359e-02
1733.00,9.168111e-03
1734.00,1.740780e-02
1735.00,9.516266e-03
1736.00,9.064953e-03
1737.00,1.847806e-02
1738.00,9.774160e-03
1739.00,1.899385e-02
1740.00,8.910217e-03
1741.00,1.900674e-02
1742.00,9.400214e-03
1743.00,9.374425e-03
1744.00,1.824596e-02
1745.00,1.030284e-02
1746.00,1.818148e-02
1747.00,9.322846e-03
1748.00,1.856833e-02
1749.00,9.168111e-03
1750.00,9.322846e-03
1751.00,1.809122e-02
1752.00,9.284163e-03
1753.00,1.908411e-02
1754.00,9.129426e-03
1755.00,1.820727e-02
1756.00,1.004495e-02
1757.00,9.064953e-03
1758.00,1.882622e-02
1759.00,8.923111e-03
1760.00,1.805254e-02
1761.00,9.877318e-03
1762.00,1.914858e-02
1763.00,1.016100e-02
1764.00,1.038021e-02
1765.00,2.197252e-02
1766.00,1.007074e-02
1767.00,1.922595e-02
1768.00,9.529161e-03
1769.00,1.818148e-02
1770.00,9.168111e-03
1771.00,9.232583e-03
1772.00,1.735623e-02
1773.00,9.606529e-03
1774.00,1.822017e-02
1775.00,8.691007e-03
1776.00,1.858122e-02
1777.00,1.076705e-02
1778.00,1.169547e-02
1779.00,2.459014e-02
1780.00,1.074126e-02
1781.00,2.052831e-02
1782.00,9.696792e-03
1783.00,1.765280e-02
1784.00,8.794165e-03
1785.00,8.884428e-03
1786.00,1.734333e-02
1787.00,9.103637e-03
1788.00,1.812991e-02
1789.00,8.884428e-03
1790.00,1.803964e-02
1791.00,8.755481e-03
1792.00,9.271268e-03
1793.00,1.791070e-02
1794.00,9.077848e-03
1795.00,1.825885e-02
1796.00,8.678113e-03
1797.00,1.822017e-02
1798.00,8.936007e-03
1799.00,9.683897e-03
1800.00,1.761412e-02
1801.00,9.271268e-03
1802.00,1.699517e-02
1803.00,8.884428e-03
1804.00,1.883911e-02
1805.00,8.639429e-03
1806.00,8.549166e-03
1807.00,1.721438e-02
1808.00,8.807059e-03
1809.00,1.784622e-02
1810.00,9.451794e-03
1811.00,1.832333e-02
1812.00,8.639429e-03
1813.00,9.284163e-03
1814.00,1.734333e-02
1815.00,9.103637e-03
1816.00,1.689202e-02
1817.00,9.258373e-03
1818.00,1.735623e-02
1819.00,8.884428e-03
1820.00,1.774307e-02
1821.00,8.329957e-03
1822.00,8.510482e-03
1823.00,1.762701e-02
1824.00,8.587850e-03
1825.00,1.713702e-02
1826.00,8.574955e-03
1827.00,1.751096e-02
1828.00,8.394430e-03
1829.00,8.136537e-03
1830.00,1.766570e-02
1831.00,9.064953e-03
1832.00,1.757544e-02
1833.00,7.930222e-03
1834.00,1.798807e-02
1835.00,8.007590e-03
1836.00,8.600745e-03
1837.00,1.709833e-02
1838.00,8.162326e-03
1839.00,1.773017e-02
1840.00,9.155216e-03
1841.00,1.872306e-02
1842.00,8.639429e-03
1843.00,8.678113e-03
1844.00,1.766570e-02
1845.00,8.819954e-03
1846.00,1.709833e-02
1847.00,8.768376e-03
1848.00,1.722728e-02
1849.00,9.477583e-03
1850.00,8.665218e-03
1851.00,1.694360e-02
1852.00,8.742587e-03
1853.00,1.753675e-02
1854.00,8.123642e-03
1855.00,1.616992e-02
1856.00,9.168111e-03
1857.00,8.407325e-03
1858.00,1.694360e-02
1859.00,8.691007e-03
1860.00,1.729175e-02
1861.00,8.523377e-03
1862.00,1.671149e-02
1863.00,7.801275e-03
1864.00,7.930222e-03
1865.00,1.684044e-02
1866.00,8.678113e-03
1867.00,1.626018e-02
1868.00,8.897322e-03
1869.00,1.671149e-02
1870.00,8.291272e-03
1871.00,8.084958e-03
1872.00,1.718860e-02
1873.00,8.716797e-03
1874.00,1.633755e-02
1875.00,7.839959e-03
1876.00,1.708544e-02
1877.00,8.407325e-03
1878.00,8.368641e-03
1879.00,1.620860e-02
1880.00,8.484693e-03
1881.00,1.729175e-02
1882.00,8.136537e-03
1883.00,1.671149e-02
1884.00,8.059169e-03
1885.00,8.549166e-03
1886.00,1.677597e-02
1887.00,8.304168e-03
1888.00,1.601518e-02
1889.00,8.149431e-03
1890.00,1.696939e-02
1891.00,8.342852e-03
1892.00,8.162326e-03
1893.00,1.598939e-02
1894.00,7.981800e-03
1895.00,1.597650e-02
1896.00,8.471798e-03
1897.00,1.699517e-02
1898.00,8.226800e-03
1899.00,7.827065e-03
1900.00,1.592492e-02
1901.00,8.252589e-03
1902.00,1.626018e-02
1903.00,8.652324e-03
1904.00,1.696939e-02
1905.00,8.136537e-03
1906.00,8.278378e-03
1907.00,1.593781e-02
1908.00,8.033380e-03
1909.00,1.742070e-02
1910.00,7.956011e-03
1911.00,1.653097e-02
1912.00,8.317063e-03
1913.00,7.711013e-03
1914.00,1.658254e-02
1915.00,7.620750e-03
1916.00,1.663413e-02
1917.00,7.827065e-03
1918.00,1.628597e-02
1919.00,7.865748e-03
1920.00,7.839959e-03
1921.00,1.607965e-02
1922.00,7.723907e-03
1923.00,1.606676e-02
1924.00,7.839959e-03
1925.00,1.659544e-02
1926.00,8.046274e-03
1927.00,8.123642e-03
1928.00,1.570571e-02
1929.00,8.162326e-03
1930.00,1.620860e-02
1931.00,7.852854e-03
1932.00,1.549939e-02
1933.00,8.523377e-03
1934.00,1.556387e-02
1935.00,8.110748e-03
1936.00,8.059169e-03
1937.00,1.691781e-02
1938.00,8.665218e-03
1939.00,1.611834e-02
1940.00,8.961796e-03
1941.00,1.971595e-02
1942.00,1.123126e-02
1943.00,1.074126e-02
1944.00,1.913569e-02
1945.00,8.665218e-03
1946.00,1.607965e-02
1947.00,7.723907e-03
1948.00,1.598939e-02
1949.00,7.711013e-03
1950.00,7.607855e-03
1951.00,1.586044e-02
1952.00,7.878643e-03
1953.00,1.518992e-02
1954.00,7.698118e-03
1955.00,1.584755e-02
1956.00,8.291272e-03
1957.00,7.543382e-03
1958.00,1.593781e-02
1959.00,7.878643e-03
1960.00,1.629886e-02
1961.00,7.401540e-03
1962.00,1.567992e-02
1963.00,8.342852e-03
1964.00,8.381535e-03
1965.00,1.609255e-02
1966.00,8.136537e-03
1967.00,1.547360e-02
1968.00,7.620750e-03
1969.00,1.601518e-02
1970.00,8.007590e-03
1971.00,8.342852e-03
1972.00,1.583466e-02
1973.00,7.659434e-03
1974.00,1.547360e-02
1975.00,7.762591e-03
1976.00,1.477729e-02
1977.00,7.104963e-03
1978.00,7.337067e-03
1979.00,1.587334e-02
1980.00,8.020485e-03
1981.00,1.606676e-02
1982.00,7.917328e-03
1983.00,1.597650e-02
1984.00,7.827065e-03
1985.00,7.633645e-03
1986.00,1.575729e-02
1987.00,7.801275e-03
1988.00,1.453229e-02
1989.00,7.711013e-03
1990.00,1.546071e-02
1991.00,7.440225e-03
1992.00,7.917328e-03
1993.00,1.468703e-02
1994.00,7.852854e-03
1995.00,1.525440e-02
1996.00,7.143647e-03
1997.00,1.507387e-02
1998.00,7.917328e-03
1999.00,8.072063e-03
2000.00,1.580887e-02
2001.00,8.084958e-03
2002.00,1.575729e-02
2003.00,8.149431e-03
2004.00,1.555097e-02
2005.00,7.749697e-03
2006.00,7.375751e-03
2007.00,1.547360e-02
2008.00,7.388646e-03
2009.00,1.537045e-02
2010.00,7.569171e-03
2011.00,1.560255e-02
2012.00,8.188115e-03
2013.00,7.401540e-03
2014.00,1.480308e-02
2015.00,7.259699e-03
2016.00,1.486755e-02
2017.00,7.620750e-03
2018.00,1.430019e-02
2019.00,7.852854e-03
2020.00,7.607855e-03
2021.00,1.460966e-02
2022.00,7.594961e-03
2023.00,1.479019e-02
2024.00,7.208121e-03
2025.00,1.458387e-02
2026.00,7.968906e-03
2027.00,7.659434e-03
2028.00,1.480308e-02
2029.00,7.040490e-03
2030.00,1.513834e-02
2031.00,7.930222e-03
2032.00,1.511255e-02
2033.00,7.478909e-03
2034.00,7.672329e-03
2035.00,1.463545e-02
2036.00,7.723907e-03
2037.00,1.440335e-02
2038.00,7.375751e-03
2039.00,1.535755e-02
2040.00,7.362857e-03
2041.00,7.388646e-03
2042.00,1.537045e-02
2043.00,7.827065e-03
2044.00,1.555097e-02
2045.00,7.130753e-03
2046.00,1.436466e-02
2047.00,7.943117e-03
2048.00,1.493203e-02
2049.00,7.749697e-03
2050.00,7.285489e-03
2051.00,1.471282e-02
2052.00,8.175221e-03
2053.00,1.402940e-02
2054.00,7.014701e-03
2055.00,1.506097e-02
2056.00,7.311278e-03
2057.00,7.182331e-03
2058.00,1.422282e-02
2059.00,7.311278e-03
2060.00,1.485466e-02
2061.00,7.427330e-03
2062.00,1.355230e-02
2063.00,7.543382e-03
2064.00,7.685224e-03
2065.00,1.479019e-02
2066.00,7.066279e-03
2067.00,1.481598e-02
2068.00,7.491803e-03
2069.00,1.433887e-02
2070.00,7.053385e-03
2071.00,7.633645e-03
2072.00,1.450650e-02
2073.00,7.066279e-03
2074.00,1.424861e-02
2075.00,6.666544e-03
2076.00,1.419703e-02
2077.00,6.640755e-03
2078.00,7.208121e-03
2079.00,1.458387e-02
2080.00,6.847070e-03
2081.00,1.484177e-02
2082.00,7.259699e-03
2083.00,1.441624e-02
2084.00,7.401540e-03
2085.00,7.040490e-03
2086.00,1.450650e-02
2087.00,6.963122e-03
2088.00,1.468703e-02
2089.00,7.311278e-03
2090.00,1.509966e-02
2091.00,6.872859e-03
2092.00,7.814170e-03
2093.00,1.441624e-02
2094.00,7.427330e-03
2095.00,1.463545e-02
2096.00,6.769702e-03
2097.00,1.411966e-02
2098.00,6.872859e-03
2099.00,7.066279e-03
2100.00,1.459677e-02
2101.00,6.963122e-03
2102.00,1.498361e-02
2103.00,7.337067e-03
2104.00,1.460966e-02
2105.00,7.259699e-03
2106.00,7.233910e-03
2107.00,1.430019e-02
2108.00,6.885754e-03
2109.00,1.356519e-02
2110.00,6.679439e-03
2111.00,1.455808e-02
2112.00,7.362857e-03
2113.00,7.620750e-03
2114.00,1.369414e-02
2115.00,6.795491e-03
2116.00,1.448071e-02
2117.00,6.369967e-03
2118.00,1.423572e-02
2119.00,7.659434e-03
2120.00,7.066279e-03
2121.00,1.353940e-02
2122.00,6.963122e-03
2123.00,1.337177e-02
2124.00,7.156542e-03
2125.00,1.321704e-02
2126.00,6.627860e-03
2127.00,7.311278e-03
2128.00,1.415835e-02
2129.00,7.324173e-03
2130.00,1.423572e-02
2131.00,6.872859e-03
2132.00,1.337177e-02
2133.00,6.808386e-03
2134.00,6.743913e-03
2135.00,1.357809e-02
2136.00,6.550492e-03
2137.00,1.338467e-02
2138.00,6.963122e-03
2139.00,1.371993e-02
2140.00,6.988911e-03
2141.00,6.137863e-03
2142.00,1.333309e-02
2143.00,6.627860e-03
2144.00,1.415835e-02
2145.00,6.666544e-03
2146.00,1.356519e-02
2147.00,7.182331e-03
2148.00,7.324173e-03
2149.00,1.466124e-02
2150.00,6.950227e-03
2151.00,1.415835e-02
2152.00,6.357072e-03
2153.00,1.370703e-02
2154.00,7.324173e-03
2155.00,6.731018e-03
2156.00,1.333309e-02
2157.00,6.847070e-03
2158.00,1.404230e-02
2159.00,6.872859e-03
2160.00,1.326862e-02
2161.00,6.498914e-03
2162.00,1.423572e-02
2163.00,6.821280e-03
2164.00,7.324173e-03
2165.00,1.410677e-02
2166.00,6.834175e-03
2167.00,1.351361e-02
2168.00,6.679439e-03
2169.00,1.347493e-02
2170.00,6.653650e-03
2171.00,6.731018e-03
2172.00,1.390045e-02
2173.00,6.937332e-03
2174.00,1.383598e-02
2175.00,6.731018e-03
2176.00,1.311388e-02
2177.00,6.834175e-03
2178.00,6.627860e-03
2179.00,1.364256e-02
2180.00,6.486019e-03
2181.00,1.392624e-02
2182.00,6.950227e-03
2183.00,1.308809e-02
2184.00,6.589177e-03
2185.00,6.344178e-03
2186.00,1.360388e-02
2187.00,6.550492e-03
2188.00,1.299783e-02
2189.00,5.841285e-03
2190.00,1.311388e-02
2191.00,6.885754e-03
2192.00,6.924438e-03
2193.00,1.311388e-02
2194.00,6.486019e-03
2195.00,1.196625e-02
2196.00,6.847070e-03
2197.00,1.304941e-02
2198.00,6.743913e-03
2199.00,6.266810e-03
2200.00,1.347493e-02
2201.00,6.408651e-03
2202.00,1.356519e-02
2203.00,7.311278e-03
2204.00,1.341046e-02
2205.00,6.988911e-03
2206.00,7.014701e-03
2207.00,1.419703e-02
2208.00,6.434440e-03
2209.00,1.319125e-02
2210.00,6.112074e-03
2211.00,1.319125e-02
2212.00,6.898649e-03
2213.00,6.614966e-03
2214.00,1.316546e-02
2215.00,6.834175e-03
2216.00,1.290756e-02
2217.00,6.344178e-03
2218.00,1.320414e-02
2219.00,6.924438e-03
2220.00,6.795491e-03
2221.00,1.433887e-02
2222.00,7.504698e-03
2223.00,1.831043e-02
2224.00,7.723907e-03
2225.00,1.498361e-02
2226.00,6.795491e-03
2227.00,6.486019e-03
2228.00,1.360388e-02
2229.00,6.627860e-03
2230.00,1.286888e-02
2231.00,5.983127e-03
2232.00,1.313967e-02
2233.00,5.892864e-03
2234.00,6.073390e-03
2235.00,1.250783e-02
2236.00,6.241020e-03
2237.00,1.311388e-02
2238.00,6.215231e-03
2239.00,1.310098e-02
2240.00,6.434440e-03
2241.00,6.176547e-03
2242.00,1.320414e-02
2243.00,6.743913e-03
2244.00,1.308809e-02
2245.00,6.150757e-03
2246.00,1.254651e-02
2247.00,5.983127e-03
2248.00,6.898649e-03
2249.00,1.297204e-02
2250.00,6.756807e-03
2251.00,1.244336e-02
2252.00,6.266810e-03
2253.00,1.297204e-02
2254.00,6.086284e-03
2255.00,6.498914e-03
2256.00,1.284309e-02
2257.00,6.447335e-03
2258.00,1.266257e-02
2259.00,6.279704e-03
2260.00,1.301072e-02
2261.00,6.124968e-03
2262.00,5.970232e-03
2263.00,1.240467e-02
2264.00,6.137863e-03
2265.00,1.237888e-02
2266.00,6.382862e-03
2267.00,1.326862e-02
2268.00,6.408651e-03
2269.00,1.308809e-02
2270.00,6.795491e-03
2271.00,6.215231e-03
2272.00,1.325572e-02
2273.00,6.292599e-03
2274.00,1.332019e-02
2275.00,6.021811e-03
2276.00,1.195336e-02
2277.00,6.060495e-03
2278.00,6.253915e-03
2279.00,1.213388e-02
2280.00,6.731018e-03
2281.00,1.263678e-02
2282.00,6.795491e-03
2283.00,1.308809e-02
2284.00,6.731018e-03
2285.00,6.099179e-03
2286.00,1.258520e-02
2287.00,6.176547e-03
2288.00,1.123126e-02
2289.00,6.241020e-03
2290.00,1.361677e-02
2291.00,6.292599e-03
2292.00,5.634971e-03
2293.00,1.337177e-02
2294.00,5.879969e-03
2295.00,1.221125e-02
2296.00,6.473124e-03
2297.00,1.259809e-02
2298.00,5.970232e-03
2299.00,5.647866e-03
2300.00,1.263678e-02
2301.00,6.589177e-03
2302.00,1.259809e-02
2303.00,6.150757e-03
2304.00,1.266257e-02
2305.00,6.163653e-03
2306.00,5.970232e-03
2307.00,1.215967e-02
2308.00,6.047600e-03
2309.00,1.179862e-02
2310.00,5.905759e-03
2311.00,1.222415e-02
2312.00,5.918654e-03
2313.00,5.815496e-03
2314.00,1.298493e-02
2315.00,5.996021e-03
2316.00,1.266257e-02
2317.00,6.189442e-03
2318.00,1.231441e-02
2319.00,6.228126e-03
2320.00,6.150757e-03
2321.00,1.186310e-02
2322.00,5.957338e-03
2323.00,1.226283e-02
2324.00,5.918654e-03
2325.00,1.206941e-02
2326.00,6.331283e-03
2327.00,5.634971e-03
2328.00,1.191468e-02
2329.00,5.647866e-03
2330.00,1.288178e-02
2331.00,5.918654e-03
2332.00,1.218546e-02
2333.00,5.957338e-03
2334.00,5.944443e-03
2335.00,1.188889e-02
2336.00,6.202336e-03
2337.00,1.301072e-02
2338.00,5.867075e-03
2339.00,1.250783e-02
2340.00,6.099179e-03
2341.00,5.957338e-03
2342.00,1.270125e-02
2343.00,5.596287e-03
2344.00,1.268836e-02
2345.00,6.112074e-03
2346.00,1.170836e-02
2347.00,6.215231e-03
2348.00,5.828391e-03
2349.00,1.218546e-02
2350.00,5.892864e-03
2351.00,1.232731e-02
2352.00,6.382862e-03
2353.00,1.252072e-02
2354.00,5.763918e-03
2355.00,6.318389e-03
2356.00,1.165678e-02
2357.00,6.408651e-03
2358.00,1.212099e-02
2359.00,5.841285e-03
2360.00,1.217257e-02
2361.00,6.331283e-03
2362.00,5.996021e-03
2363.00,1.183731e-02
2364.00,5.506024e-03
2365.00,1.191468e-02
2366.00,5.879969e-03
2367.00,1.121836e-02
2368.00,5.647866e-03
2369.00,5.841285e-03
2370.00,1.111521e-02
2371.00,6.215231e-03
2372.00,1.164389e-02
2373.00,5.802602e-03
2374.00,1.237888e-02
2375.00,5.996021e-03
2376.00,6.021811e-03
2377.00,1.209520e-02
2378.00,5.673655e-03
2379.00,1.139889e-02
2380.00,5.557603e-03
2381.00,1.156652e-02
2382.00,6.124968e-03
2383.00,1.215967e-02
2384.00,5.622076e-03
2385.00,6.253915e-03
2386.00,1.120547e-02
2387.00,5.738128e-03
2388.00,1.111521e-02
2389.00,6.498914e-03
2390.00,1.231441e-02
2391.00,6.008916e-03
2392.00,6.279704e-03
2393.00,1.169547e-02
2394.00,5.312604e-03
2395.00,1.115389e-02
2396.00,5.673655e-03
2397.00,1.151494e-02
2398.00,5.931548e-03
2399.00,5.828391e-03
2400.00,1.185020e-02
2401.00,5.970232e-03
2402.00,1.161810e-02
2403.00,5.944443e-03
2404.00,1.072837e-02
2405.00,5.944443e-03
2406.00,6.124968e-03
2407.00,1.213388e-02
2408.00,5.467340e-03
2409.00,1.183731e-02
2410.00,5.970232e-03
2411.00,1.085731e-02
2412.00,5.763918e-03
2413.00,5.996021e-03
2414.00,1.108942e-02
2415.00,5.854180e-03
2416.00,1.125705e-02
2417.00,5.686549e-03
2418.00,1.146336e-02
2419.00,5.364183e-03
2420.00,5.518919e-03
2421.00,1.169547e-02
2422.00,5.622076e-03
2423.00,1.138599e-02
2424.00,5.854180e-03
2425.00,1.102494e-02
2426.00,6.150757e-03
2427.00,5.751023e-03
2428.00,1.071547e-02
2429.00,5.647866e-03
2430.00,1.121836e-02
2431.00,5.957338e-03
2432.00,1.181152e-02
2433.00,5.738128e-03
2434.00,5.183657e-03
2435.00,1.129573e-02
2436.00,5.480235e-03
2437.00,1.147626e-02
2438.00,5.712339e-03
2439.00,1.139889e-02
2440.00,5.389972e-03
2441.00,5.299709e-03
2442.00,1.157941e-02
2443.00,5.596287e-03
2444.00,1.164389e-02
2445.00,5.609182e-03
2446.00,1.138599e-02
2447.00,5.209447e-03
2448.00,5.660760e-03
2449.00,1.185020e-02
2450.00,5.596287e-03
2451.00,1.097336e-02
2452.00,5.351288e-03
2453.00,1.056074e-02
2454.00,5.957338e-03
2455.00,5.518919e-03
2456.00,1.108942e-02
2457.00,5.506024e-03
2458.00,1.101205e-02
2459.00,6.331283e-03
2460.00,1.074126e-02
2461.00,5.209447e-03
2462.00,5.815496e-03
2463.00,1.174704e-02
2464.00,5.699444e-03
2465.00,1.136020e-02
2466.00,5.622076e-03
2467.00,1.150205e-02
2468.00,5.944443e-03
2469.00,5.377077e-03
2470.00,1.142468e-02
2471.00,5.622076e-03
2472.00,1.101205e-02
2473.00,5.402867e-03
2474.00,1.061231e-02
2475.00,5.273920e-03
2476.00,5.016027e-03
2477.00,1.129573e-02
2478.00,5.389972e-03
2479.00,1.121836e-02
2480.00,5.480235e-03
2481.00,1.089600e-02
2482.00,6.099179e-03
2483.00,5.506024e-03
2484.00,1.174704e-02
2485.00,5.338394e-03
2486.00,1.057363e-02
2487.00,5.647866e-03
2488.00,1.066389e-02
2489.00,5.415761e-03
2490.00,5.480235e-03
2491.00,1.043179e-02
2492.00,5.467340e-03
2493.00,1.074126e-02
2494.00,5.725233e-03
2495.00,1.077994e-02
2496.00,5.454445e-03
2497.00,1.138599e-02
2498.00,5.544708e-03
2499.00,5.725233e-03
2500.00,1.087021e-02
2501.00,5.364183e-03
2502.00,1.065100e-02
2503.00,5.028921e-03
2504.00,1.115389e-02
2505.00,5.273920e-03
2506.00,4.912869e-03
2507.00,1.112810e-02
2508.00,5.312604e-03
2509.00,1.096047e-02
2510.00,5.815496e-03
2511.00,1.061231e-02
2512.00,5.389972e-03
2513.00,5.544708e-03
2514.00,1.027705e-02
2515.00,5.389972e-03
2516.00,1.072837e-02
2517.00,5.067606e-03
2518.00,1.065100e-02
2519.00,5.222342e-03
2520.00,4.964448e-03
2521.00,1.034153e-02
2522.00,5.673655e-03
2523.00,1.058652e-02
2524.00,5.983127e-03
2525.00,1.075415e-02
2526.00,5.815496e-03
2527.00,4.899974e-03
2528.00,1.103784e-02
2529.00,5.093395e-03
2530.00,1.137310e-02
2531.00,5.892864e-03
2532.00,1.038021e-02
2533.00,5.312604e-03
2534.00,5.389972e-03
2535.00,1.065100e-02
2536.00,5.454445e-03
2537.00,1.038021e-02
2538.00,5.067606e-03
2539.00,1.007074e-02
2540.00,5.132079e-03
2541.00,5.016027e-03
2542.00,1.047047e-02
2543.00,6.150757e-03
2544.00,1.012232e-02
2545.00,5.634971e-03
2546.00,1.111521e-02
2547.00,5.286815e-03
2548.00,4.951553e-03
2549.00,1.087021e-02
2550.00,5.235236e-03
2551.00,1.074126e-02
2552.00,5.067606e-03
2553.00,9.129426e-03
2554.00,4.848396e-03
2555.00,4.990237e-03
2556.00,1.052205e-02
2557.00,4.951553e-03
2558.00,1.005784e-02
2559.00,4.719449e-03
2560.00,1.097336e-02
2561.00,6.176547e-03
2562.00,4.951553e-03
2563.00,1.041889e-02
2564.00,5.170763e-03
2565.00,1.028995e-02
2566.00,5.144973e-03
2567.00,1.070258e-02
2568.00,4.990237e-03
2569.00,5.041816e-03
2570.00,1.096047e-02
2571.00,5.041816e-03
2572.00,9.993370e-03
2573.00,5.415761e-03
2574.00,1.036731e-02
2575.00,5.235236e-03
2576.00,4.783923e-03
2577.00,1.101205e-02
2578.00,4.912869e-03
2579.00,1.040600e-02
2580.00,5.170763e-03
2581.00,1.040600e-02
2582.00,5.493130e-03
2583.00,5.583392e-03
2584.00,1.044468e-02
2585.00,5.273920e-03
2586.00,1.066389e-02
2587.00,5.377077e-03
2588.00,1.008363e-02
2589.00,5.351288e-03
2590.00,5.261025e-03
2591.00,9.980475e-03
2592.00,4.783923e-03
2593.00,1.005784e-02
2594.00,5.144973e-03
2595.00,1.031574e-02
2596.00,5.248131e-03
2597.00,5.157868e-03
2598.00,1.079284e-02
2599.00,5.273920e-03
2600.00,1.013521e-02
2601.00,5.157868e-03
2602.00,1.027705e-02
2603.00,5.248131e-03
2604.00,1.111521e-02
2605.00,5.312604e-03
2606.00,5.389972e-03
2607.00,9.799949e-03
2608.00,5.596287e-03
2609.00,1.090889e-02
2610.00,5.286815e-03
2611.00,1.101205e-02
2612.00,6.898649e-03
2613.00,6.976016e-03
2614.00,1.654386e-02
2615.00,8.407325e-03
2616.00,1.273993e-02
2617.00,5.480235e-03
2618.00,1.000626e-02
2619.00,5.067606e-03
2620.00,5.248131e-03
2621.00,1.053495e-02
2622.00,5.041816e-03
2623.00,9.413109e-03
2624.00,5.196552e-03
2625.00,1.027705e-02
2626.00,4.796817e-03
2627.00,4.938659e-03
2628.00,1.057363e-02
2629.00,5.454445e-03
2630.00,9.245479e-03
2631.00,5.248131e-03
2632.00,1.025126e-02
2633.00,5.132079e-03
2634.00,5.235236e-03
2635.00,9.851528e-03
2636.00,4.603397e-03
2637.00,9.529161e-03
2638.00,4.848396e-03
2639.00,9.632318e-03
2640.00,5.531813e-03
2641.00,4.938659e-03
2642.00,9.606529e-03
2643.00,5.531813e-03
2644.00,1.009653e-02
2645.00,4.848396e-03
2646.00,1.008363e-02
2647.00,4.874185e-03
2648.00,5.080500e-03
2649.00,9.941790e-03
2650.00,4.925764e-03
2651.00,9.322846e-03
2652.00,5.480235e-03
2653.00,9.606529e-03
2654.00,5.016027e-03
2655.00,4.938659e-03
2656.00,9.529161e-03
2657.00,4.719449e-03
2658.00,9.645213e-03
2659.00,4.848396e-03
2660.00,1.036731e-02
2661.00,4.654976e-03
2662.00,5.222342e-03
2663.00,1.009653e-02
2664.00,5.080500e-03
2665.00,9.967580e-03
2666.00,4.551819e-03
2667.00,9.812844e-03
2668.00,5.261025e-03
2669.00,4.538924e-03
2670.00,9.954685e-03
2671.00,4.912869e-03
2672.00,1.012232e-02
2673.00,5.106289e-03
2674.00,9.400214e-03
2675.00,4.835501e-03
2676.00,5.067606e-03
2677.00,9.580740e-03
2678.00,4.887080e-03
2679.00,1.012232e-02
2680.00,5.119184e-03
2681.00,9.193900e-03
2682.00,5.106289e-03
2683.00,4.964448e-03
2684.00,9.851528e-03
2685.00,4.874185e-03
2686.00,9.916001e-03
2687.00,5.299709e-03
2688.00,9.542055e-03
2689.00,4.977343e-03
2690.00,4.861291e-03
2691.00,9.954685e-03
2692.00,4.732344e-03
2693.00,9.593635e-03
2694.00,4.951553e-03
2695.00,1.018679e-02
2696.00,4.564713e-03
2697.00,5.028921e-03
2698.00,9.967580e-03
2699.00,5.222342e-03
2700.00,9.064953e-03
2701.00,5.041816e-03
2702.00,9.000480e-03
2703.00,4.745238e-03
2704.00,5.506024e-03
2705.00,9.838633e-03
2706.00,4.745238e-03
2707.00,9.258373e-03
2708.00,4.526029e-03
2709.00,1.004495e-02
2710.00,4.551819e-03
2711.00,4.732344e-03
2712.00,9.464688e-03
2713.00,4.835501e-03
2714.00,9.090742e-03
2715.00,4.925764e-03
2716.00,9.400214e-03
2717.00,4.938659e-03
2718.00,8.987585e-03
2719.00,4.577608e-03
2720.00,5.067606e-03
2721.00,1.016100e-02
2722.00,4.745238e-03
2723.00,9.709687e-03
2724.00,4.848396e-03
2725.00,9.374425e-03
2726.00,4.951553e-03
2727.00,5.041816e-03
2728.00,9.593635e-03
2729.00,5.003132e-03
2730.00,9.787055e-03
2731.00,5.093395e-03
2732.00,9.864422e-03
2733.00,4.551819e-03
2734.00,4.513135e-03
2735.00,9.129426e-03
2736.00,4.771028e-03
2737.00,9.271268e-03
2738.00,4.345504e-03
2739.00,9.013374e-03
2740.00,4.964448e-03
2741.00,4.783923e-03
2742.00,9.554951e-03
2743.00,4.925764e-03
2744.00,9.799949e-03
2745.00,4.500240e-03
2746.00,8.897322e-03
2747.00,4.783923e-03
2748.00,4.771028e-03
2749.00,9.090742e-03
2750.00,4.809712e-03
2751.00,1.000626e-02
2752.00,4.848396e-03
2753.00,9.774160e-03
2754.00,4.990237e-03
2755.00,4.938659e-03
2756.00,9.413109e-03
2757.00,4.990237e-03
2758.00,9.232583e-03
2759.00,4.938659e-03
2760.00,9.825738e-03
2761.00,4.745238e-03
2762.00,4.848396e-03
2763.00,8.691007e-03
2764.00,4.667871e-03
2765.00,9.529161e-03
2766.00,4.409977e-03
2767.00,9.490477e-03
2768.00,4.216557e-03
2769.00,4.964448e-03
2770.00,9.271268e-03
2771.00,4.590502e-03
2772.00,9.709687e-03
2773.00,4.564713e-03
2774.00,8.536272e-03
2775.00,4.577608e-03
2776.00,4.693660e-03
2777.00,9.026269e-03
2778.00,4.526029e-03
2779.00,9.658108e-03
2780.00,4.513135e-03
2781.00,9.309952e-03
2782.00,4.152084e-03
2783.00,4.874185e-03
2784.00,9.219689e-03
2785.00,4.255241e-03
2786.00,9.632318e-03
2787.00,4.693660e-03
2788.00,9.206794e-03
2789.00,4.603397e-03
2790.00,4.603397e-03
2791.00,9.297057e-03
2792.00,4.822607e-03
2793.00,8.948901e-03
2794.00,4.358398e-03
2795.00,8.832849e-03
2796.00,4.526029e-03
2797.00,4.229452e-03
2798.00,8.923111e-03
2799.00,4.435766e-03
2800.00,9.413109e-03
2801.00,5.119184e-03
2802.00,8.832849e-03
2803.00,4.667871e-03
2804.00,4.345504e-03
2805.00,9.193900e-03
2806.00,4.758133e-03
2807.00,9.064953e-03
2808.00,4.513135e-03
2809.00,9.284163e-03
2810.00,4.538924e-03
2811.00,4.409977e-03
2812.00,8.871533e-03
2813.00,4.448661e-03
2814.00,9.271268e-03
2815.00,4.474450e-03
2816.00,8.523377e-03
2817.00,4.229452e-03
2818.00,4.590502e-03
2819.00,9.516266e-03
2820.00,4.242347e-03
2821.00,8.768376e-03
2822.00,4.358398e-03
2823.00,8.819954e-03
2824.00,4.603397e-03
2825.00,4.461556e-03
2826.00,8.832849e-03
2827.00,4.216557e-03
2828.00,8.987585e-03
2829.00,4.758133e-03
2830.00,9.542055e-03
2831.00,4.629186e-03
2832.00,9.284163e-03
2833.00,4.642081e-03
2834.00,4.835501e-03
2835.00,9.258373e-03
2836.00,4.526029e-03
2837.00,9.116531e-03
2838.00,4.513135e-03
2839.00,9.297057e-03
2840.00,4.809712e-03
2841.00,4.422872e-03
2842.00,8.858639e-03
2843.00,4.706555e-03
2844.00,9.090742e-03
2845.00,4.139189e-03
2846.00,9.348636e-03
2847.00,4.164978e-03
2848.00,4.551819e-03
2849.00,8.484693e-03
2850.00,4.513135e-03
2851.00,9.658108e-03
2852.00,4.397083e-03
2853.00,8.626535e-03
2854.00,4.577608e-03
2855.00,4.616292e-03
2856.00,9.206794e-03
2857.00,4.203662e-03
2858.00,9.077848e-03
2859.00,4.229452e-03
2860.00,8.910217e-03
2861.00,4.526029e-03
2862.00,4.422872e-03
2863.00,9.735476e-03
2864.00,4.268136e-03
2865.00,8.987585e-03
2866.00,4.629186e-03
2867.00,8.484693e-03
2868.00,4.822607e-03
2869.00,4.590502e-03
2870.00,8.536272e-03
2871.00,4.048926e-03
2872.00,8.613640e-03
2873.00,4.887080e-03
2874.00,8.832849e-03
2875.00,4.384188e-03
2876.00,4.732344e-03
2877.00,8.961796e-03
2878.00,4.281031e-03
2879.00,8.368641e-03
2880.00,4.461556e-03
2881.00,9.116531e-03
2882.00,4.448661e-03
2883.00,4.422872e-03
2884.00,8.729692e-03
2885.00,4.345504e-03
2886.00,8.819954e-03
2887.00,4.203662e-03
2888.00,8.819954e-03
2889.00,4.023137e-03
2890.00,4.164978e-03
2891.00,8.768376e-03
2892.00,4.680765e-03
2893.00,8.562061e-03
2894.00,4.036032e-03
2895.00,8.562061e-03
2896.00,4.358398e-03
2897.00,3.958664e-03
2898.00,8.355746e-03
2899.00,4.577608e-03
2900.00,8.742587e-03
2901.00,4.281031e-03
2902.00,8.742587e-03
2903.00,4.190768e-03
2904.00,4.100505e-03
2905.00,8.613640e-03
2906.00,4.384188e-03
2907.00,9.039164e-03
2908.00,4.590502e-03
2909.00,8.626535e-03
2910.00,4.164978e-03
2911.00,4.745238e-03
2912.00,8.819954e-03
2913.00,3.958664e-03
2914.00,8.471798e-03
2915.00,4.087611e-03
2916.00,8.974690e-03
2917.00,4.074716e-03
2918.00,3.958664e-03
2919.00,8.703902e-03
2920.00,4.281031e-03
2921.00,8.936007e-03
2922.00,4.461556e-03
2923.00,8.923111e-03
2924.00,4.384188e-03
2925.00,4.048926e-03
2926.00,8.291272e-03
2927.00,4.281031e-03
2928.00,8.252589e-03
2929.00,4.306820e-03
2930.00,8.832849e-03
2931.00,4.435766e-03
2932.00,3.726560e-03
2933.00,8.923111e-03
2934.00,4.513135e-03
2935.00,8.600745e-03
2936.00,4.332609e-03
2937.00,8.149431e-03
2938.00,4.397083e-03
2939.00,3.803928e-03
2940.00,8.033380e-03
2941.00,4.113400e-03
2942.00,7.904433e-03
2943.00,3.739454e-03
2944.00,8.768376e-03
2945.00,4.190768e-03
2946.00,8.471798e-03
2947.00,4.409977e-03
2948.00,4.680765e-03
2949.00,8.961796e-03
2950.00,4.216557e-03
2951.00,8.536272e-03
2952.00,4.087611e-03
2953.00,8.845744e-03
2954.00,4.758133e-03
2955.00,4.487345e-03
2956.00,8.523377e-03
2957.00,4.474450e-03
2958.00,8.665218e-03
2959.00,4.513135e-03
2960.00,9.155216e-03
2961.00,4.706555e-03
2962.00,4.551819e-03
2963.00,8.317063e-03
2964.00,4.461556e-03
2965.00,8.600745e-03
2966.00,4.177873e-03
2967.00,8.433114e-03
2968.00,4.474450e-03
2969.00,4.061821e-03
2970.00,8.562061e-03
2971.00,3.919980e-03
2972.00,8.497587e-03
2973.00,4.345504e-03
2974.00,7.736802e-03
2975.00,3.997348e-03
2976.00,4.074716e-03
2977.00,8.420220e-03
2978.00,4.526029e-03
2979.00,8.278378e-03
2980.00,4.306820e-03
2981.00,8.072063e-03
2982.00,4.061821e-03
2983.00,4.526029e-03
2984.00,8.252589e-03
2985.00,3.997348e-03
2986.00,7.762591e-03
2987.00,4.268136e-03
2988.00,7.981800e-03
2989.00,3.971559e-03
2990.00,4.448661e-03
2991.00,8.368641e-03
2992.00,4.526029e-03
2993.00,7.943117e-03
2994.00,4.229452e-03
2995.00,8.149431e-03
2996.00,4.616292e-03
2997.00,3.687876e-03
2998.00,8.278378e-03
2999.00,3.958664e-03
3000.00,8.574955e-03
3001.00,4.229452e-03
3002.00,8.175221e-03
3003.00,4.036032e-03
3004.00,4.164978e-03
3005.00,8.110748e-03
3006.00,3.816822e-03
3007.00,8.188115e-03
3008.00,4.319714e-03
3009.00,8.188115e-03
3010.00,3.984453e-03
3011.00,3.662086e-03
3012.00,8.433114e-03
3013.00,4.409977e-03
3014.00,7.917328e-03
3015.00,4.706555e-03
3016.00,8.368641e-03
3017.00,3.971559e-03
3018.00,3.842612e-03
3019.00,7.440225e-03
3020.00,3.687876e-03
3021.00,8.123642e-03
3022.00,3.868401e-03
3023.00,8.471798e-03
3024.00,4.190768e-03
3025.00,4.384188e-03
3026.00,8.716797e-03
3027.00,4.629186e-03
3028.00,7.878643e-03
3029.00,4.255241e-03
3030.00,8.213905e-03
3031.00,3.945769e-03
3032.00,4.281031e-03
3033.00,8.265483e-03
3034.00,4.229452e-03
3035.00,8.729692e-03
3036.00,3.829717e-03
3037.00,7.607855e-03
3038.00,4.190768e-03
3039.00,4.216557e-03
3040.00,8.832849e-03
3041.00,4.190768e-03
3042.00,7.930222e-03
3043.00,3.520245e-03
3044.00,7.594961e-03
3045.00,3.919980e-03
3046.00,3.842612e-03
3047.00,8.639429e-03
3048.00,3.919980e-03
3049.00,8.007590e-03
3050.00,4.113400e-03
3051.00,7.968906e-03
3052.00,3.907085e-03
3053.00,7.711013e-03
3054.00,4.268136e-03
3055.00,3.894190e-03
3056.00,8.807059e-03
3057.00,4.048926e-03
3058.00,7.943117e-03
3059.00,3.997348e-03
3060.00,8.433114e-03
3061.00,3.816822e-03
3062.00,3.739454e-03
3063.00,7.852854e-03
3064.00,4.371293e-03
3065.00,8.355746e-03
3066.00,3.919980e-03
3067.00,8.084958e-03
3068.00,4.229452e-03
3069.00,3.558929e-03
3070.00,7.646539e-03
3071.00,4.061821e-03
3072.00,8.033380e-03
3073.00,3.971559e-03
3074.00,8.123642e-03
3075.00,4.139189e-03
3076.00,3.687876e-03
3077.00,7.401540e-03
3078.00,4.422872e-03
3079.00,8.304168e-03
3080.00,3.881296e-03
3081.00,7.904433e-03
3082.00,4.139189e-03
3083.00,3.971559e-03
3084.00,7.311278e-03
3085.00,4.190768e-03
3086.00,7.891539e-03
3087.00,3.636297e-03
3088.00,7.736802e-03
3089.00,4.048926e-03
3090.00,3.842612e-03
3091.00,8.265483e-03
3092.00,3.971559e-03
3093.00,7.736802e-03
3094.00,3.855506e-03
3095.00,7.594961e-03
3096.00,4.023137e-03
3097.00,3.881296e-03
3098.00,8.497587e-03
3099.00,3.881296e-03
3100.00,8.446009e-03
3101.00,4.061821e-03
3102.00,8.613640e-03
3103.00,3.894190e-03
3104.00,3.881296e-03
3105.00,8.213905e-03
3106.00,3.971559e-03
3107.00,7.414436e-03
3108.00,3.829717e-03
3109.00,8.033380e-03
3110.00,3.816822e-03
3111.00,3.881296e-03
3112.00,8.046274e-03
3113.00,3.442877e-03
3114.00,7.827065e-03
3115.00,3.932874e-03
3116.00,8.162326e-03
3117.00,3.584718e-03
3118.00,4.010242e-03
3119.00,8.433114e-03
3120.00,3.778138e-03
3121.00,7.917328e-03
3122.00,3.752349e-03
3123.00,7.208121e-03
3124.00,3.687876e-03
3125.00,4.371293e-03
3126.00,8.020485e-03
3127.00,4.203662e-03
3128.00,7.749697e-03
3129.00,4.023137e-03
3130.00,7.530487e-03
3131.00,3.894190e-03
3132.00,3.700770e-03
3133.00,7.852854e-03
3134.00,3.855506e-03
3135.00,7.582066e-03
3136.00,3.494455e-03
3137.00,7.298383e-03
3138.00,3.378404e-03
3139.00,3.791033e-03
3140.00,7.968906e-03
3141.00,4.113400e-03
3142.00,7.349962e-03
3143.00,3.829717e-03
3144.00,7.633645e-03
3145.00,3.932874e-03
3146.00,3.816822e-03
3147.00,7.066279e-03
3148.00,3.610508e-03
3149.00,7.453119e-03
3150.00,3.816822e-03
3151.00,7.917328e-03
3152.00,3.726560e-03
3153.00,3.571824e-03
3154.00,8.072063e-03
3155.00,4.036032e-03
3156.00,7.053385e-03
3157.00,3.442877e-03
3158.00,7.865748e-03
3159.00,3.842612e-03
3160.00,3.584718e-03
3161.00,7.453119e-03
3162.00,4.023137e-03
3163.00,7.117858e-03
3164.00,4.023137e-03
3165.00,7.736802e-03
3166.00,3.584718e-03
3167.00,7.569171e-03
3168.00,4.255241e-03
3169.00,3.778138e-03
3170.00,7.762591e-03
3171.00,4.061821e-03
3172.00,7.569171e-03
3173.00,4.087611e-03
3174.00,7.182331e-03
3175.00,3.713665e-03
3176.00,4.203662e-03
3177.00,6.950227e-03
3178.00,3.894190e-03
3179.00,7.233910e-03
3180.00,3.713665e-03
3181.00,7.620750e-03
3182.00,3.558929e-03
3183.00,3.894190e-03
3184.00,7.582066e-03
3185.00,3.197878e-03
3186.00,8.136537e-03
3187.00,4.010242e-03
3188.00,7.388646e-03
3189.00,3.791033e-03
3190.00,4.255241e-03
3191.00,7.401540e-03
3192.00,3.687876e-03
3193.00,7.182331e-03
3194.00,3.894190e-03
3195.00,7.646539e-03
3196.00,3.494455e-03
3197.00,3.713665e-03
3198.00,7.414436e-03
3199.00,3.791033e-03
3200.00,7.749697e-03
3201.00,3.791033e-03
3202.00,7.195226e-03
3203.00,3.674981e-03
3204.00,3.829717e-03
3205.00,7.607855e-03
3206.00,3.468666e-03
3207.00,7.543382e-03
3208.00,3.442877e-03
3209.00,7.259699e-03
3210.00,3.546034e-03
3211.00,3.533140e-03
3212.00,7.040490e-03
3213.00,3.855506e-03
3214.00,7.233910e-03
3215.00,3.507350e-03
3216.00,6.795491e-03
3217.00,3.752349e-03
3218.00,3.829717e-03
3219.00,7.208121e-03
3220.00,3.829717e-03
3221.00,7.079174e-03
3222.00,3.778138e-03
3223.00,7.362857e-03
3224.00,3.649192e-03
3225.00,3.752349e-03
3226.00,7.646539e-03
3227.00,3.726560e-03
3228.00,7.285489e-03
3229.00,3.442877e-03
3230.00,7.337067e-03
3231.00,3.558929e-03
3232.00,3.778138e-03
3233.00,6.963122e-03
3234.00,3.752349e-03
3235.00,7.646539e-03
3236.00,3.765244e-03
3237.00,7.427330e-03
3238.00,3.894190e-03
3239.00,3.649192e-03
3240.00,7.337067e-03
3241.00,3.623402e-03
3242.00,7.517593e-03
3243.00,3.984453e-03
3244.00,7.711013e-03
3245.00,3.404193e-03
3246.00,3.520245e-03
3247.00,6.963122e-03
3248.00,3.429982e-03
3249.00,7.646539e-03
3250.00,3.700770e-03
3251.00,7.272594e-03
3252.00,3.765244e-03
3253.00,4.164978e-03
3254.00,7.569171e-03
3255.00,3.739454e-03
3256.00,7.092068e-03
3257.00,3.571824e-03
3258.00,7.388646e-03
3259.00,3.791033e-03
3260.00,3.507350e-03
3261.00,7.104963e-03
3262.00,3.313930e-03
3263.00,7.633645e-03
3264.00,3.971559e-03
3265.00,7.427330e-03
3266.00,4.010242e-03
3267.00,3.919980e-03
3268.00,7.607855e-03
3269.00,3.803928e-03
3270.00,7.878643e-03
3271.00,3.739454e-03
3272.00,7.478909e-03
3273.00,3.610508e-03
3274.00,3.584718e-03
3275.00,7.491803e-03
3276.00,3.417087e-03
3277.00,7.143647e-03
3278.00,3.662086e-03
3279.00,7.814170e-03
3280.00,3.842612e-03
3281.00,7.414436e-03
3282.00,3.094721e-03
3283.00,3.636297e-03
3284.00,7.092068e-03
3285.00,3.533140e-03
3286.00,7.066279e-03
3287.00,3.791033e-03
3288.00,7.259699e-03
3289.00,3.417087e-03
3290.00,3.713665e-03
3291.00,7.517593e-03
3292.00,3.339719e-03
3293.00,7.169437e-03
3294.00,3.726560e-03
3295.00,6.976016e-03
3296.00,3.636297e-03
3297.00,3.752349e-03
3298.00,7.014701e-03
3299.00,3.584718e-03
3300.00,6.486019e-03
3301.00,3.791033e-03
3302.00,6.679439e-03
3303.00,3.842612e-03
3304.00,3.674981e-03
3305.00,7.401540e-03
3306.00,3.803928e-03
3307.00,7.040490e-03
3308.00,3.429982e-03
3309.00,7.130753e-03
3310.00,3.816822e-03
3311.00,3.739454e-03
3312.00,6.627860e-03
3313.00,3.223668e-03
3314.00,7.672329e-03
3315.00,3.494455e-03
3316.00,7.659434e-03
3317.00,3.313930e-03
3318.00,3.210773e-03
3319.00,7.375751e-03
3320.00,3.765244e-03
3321.00,6.847070e-03
3322.00,3.481561e-03
3323.00,6.576282e-03
3324.00,3.442877e-03
3325.00,3.236562e-03
3326.00,7.014701e-03
3327.00,3.533140e-03
3328.00,7.195226e-03
3329.00,3.429982e-03
3330.00,6.653650e-03
3331.00,4.306820e-03
3332.00,3.442877e-03
3333.00,7.195226e-03
3334.00,3.791033e-03
3335.00,7.027595e-03
3336.00,3.971559e-03
3337.00,6.408651e-03
3338.00,3.481561e-03
3339.00,3.107616e-03
3340.00,6.782596e-03
3341.00,3.068931e-03
3342.00,6.769702e-03
3343.00,3.404193e-03
3344.00,7.698118e-03
3345.00,3.288141e-03
3346.00,3.546034e-03
3347.00,7.582066e-03
3348.00,3.507350e-03
3349.00,7.195226e-03
3350.00,3.855506e-03
3351.00,7.104963e-03
3352.00,3.017353e-03
3353.00,3.649192e-03
3354.00,7.246804e-03
3355.00,3.674981e-03
3356.00,7.195226e-03
3357.00,3.326825e-03
3358.00,6.859965e-03
3359.00,3.288141e-03
3360.00,3.778138e-03
3361.00,6.769702e-03
3362.00,3.610508e-03
3363.00,6.808386e-03
3364.00,3.249457e-03
3365.00,6.963122e-03
3366.00,3.765244e-03
3367.00,3.558929e-03
3368.00,6.898649e-03
3369.00,3.558929e-03
3370.00,7.453119e-03
3371.00,3.597613e-03
3372.00,7.233910e-03
3373.00,3.584718e-03
3374.00,3.816822e-03
3375.00,6.692334e-03
3376.00,3.275246e-03
3377.00,6.937332e-03
3378.00,3.468666e-03
3379.00,7.337067e-03
3380.00,3.352614e-03
3381.00,3.236562e-03
3382.00,7.388646e-03
3383.00,3.494455e-03
3384.00,6.692334e-03
3385.00,3.313930e-03
3386.00,7.801275e-03
3387.00,3.739454e-03
3388.00,3.249457e-03
3389.00,6.782596e-03
3390.00,3.700770e-03
3391.00,7.040490e-03
3392.00,3.184984e-03
3393.00,7.001806e-03
3394.00,3.455772e-03
3395.00,7.208121e-03
3396.00,3.468666e-03
3397.00,3.881296e-03
3398.00,7.298383e-03
3399.00,3.584718e-03
3400.00,7.079174e-03
3401.00,3.081826e-03
3402.00,7.130753e-03
3403.00,3.146299e-03
3404.00,3.429982e-03
3405.00,6.782596e-03
3406.00,3.442877e-03
3407.00,6.937332e-03
3408.00,3.494455e-03
3409.00,6.924438e-03
3410.00,3.494455e-03
3411.00,3.442877e-03
3412.00,6.937332e-03
3413.00,3.455772e-03
3414.00,7.362857e-03
3415.00,3.623402e-03
3416.00,6.808386e-03
3417.00,3.571824e-03
3418.00,3.584718e-03
3419.00,6.537598e-03
3420.00,3.533140e-03
3421.00,6.756807e-03
3422.00,3.288141e-03
3423.00,6.898649e-03
3424.00,3.378404e-03
3425.00,3.288141e-03
3426.00,6.756807e-03
3427.00,3.159194e-03
3428.00,6.782596e-03
3429.00,3.468666e-03
3430.00,6.344178e-03
3431.00,3.365509e-03
3432.00,3.352614e-03
3433.00,6.589177e-03
3434.00,3.391298e-03
3435.00,7.092068e-03
3436.00,3.352614e-03
3437.00,7.543382e-03
3438.00,3.429982e-03
3439.00,3.288141e-03
3440.00,7.053385e-03
3441.00,3.636297e-03
3442.00,6.537598e-03
3443.00,3.030248e-03
3444.00,6.511808e-03
3445.00,3.339719e-03
3446.00,3.094721e-03
3447.00,6.924438e-03
3448.00,3.236562e-03
3449.00,6.718123e-03
3450.00,3.056037e-03
3451.00,6.679439e-03
3452.00,3.455772e-03
3453.00,3.391298e-03
3454.00,6.640755e-03
3455.00,2.952880e-03
3456.00,6.344178e-03
3457.00,3.172089e-03
3458.00,6.215231e-03
3459.00,3.172089e-03
3460.00,3.352614e-03
3461.00,6.847070e-03
3462.00,2.914195e-03
3463.00,6.782596e-03
3464.00,3.184984e-03
3465.00,6.885754e-03
3466.00,3.339719e-03
3467.00,3.365509e-03
3468.00,5.879969e-03
3469.00,3.468666e-03
3470.00,6.666544e-03
3471.00,3.094721e-03
3472.00,6.679439e-03
3473.00,3.043142e-03
3474.00,3.417087e-03
3475.00,6.357072e-03
3476.00,3.301036e-03
3477.00,6.769702e-03
3478.00,3.558929e-03
3479.00,6.369967e-03
3480.00,3.778138e-03
3481.00,3.339719e-03
3482.00,6.885754e-03
3483.00,3.288141e-03
3484.00,6.666544e-03
3485.00,3.352614e-03
3486.00,7.156542e-03
3487.00,3.429982e-03
3488.00,3.455772e-03
3489.00,6.679439e-03
3490.00,3.404193e-03
3491.00,6.305494e-03
3492.00,3.417087e-03
3493.00,6.279704e-03
3494.00,2.914195e-03
3495.00,3.184984e-03
3496.00,6.228126e-03
3497.00,2.927090e-03
3498.00,6.215231e-03
3499.00,3.262351e-03
3500.00,7.079174e-03
3501.00,3.094721e-03
3502.00,6.357072e-03
3503.00,3.468666e-03
3504.00,3.313930e-03
3505.00,6.395756e-03
3506.00,3.172089e-03
3507.00,6.769702e-03
3508.00,3.197878e-03
3509.00,6.627860e-03
3510.00,3.172089e-03
3511.00,3.339719e-03
3512.00,6.124968e-03
3513.00,3.455772e-03
3514.00,6.511808e-03
3515.00,2.978669e-03
3516.00,6.653650e-03
3517.00,3.313930e-03
3518.00,2.978669e-03
3519.00,6.731018e-03
3520.00,3.378404e-03
3521.00,6.305494e-03
3522.00,3.236562e-03
3523.00,6.421546e-03
3524.00,3.159194e-03
3525.00,3.584718e-03
3526.00,6.344178e-03
3527.00,3.378404e-03
3528.00,6.215231e-03
3529.00,3.558929e-03
3530.00,6.434440e-03
3531.00,3.210773e-03
3532.00,3.133405e-03
3533.00,5.957338e-03
3534.00,2.978669e-03
3535.00,6.202336e-03
3536.00,3.429982e-03
3537.00,6.318389e-03
3538.00,3.313930e-03
3539.00,3.571824e-03
3540.00,6.627860e-03
3541.00,3.778138e-03
3542.00,6.937332e-03
3543.00,3.172089e-03
3544.00,6.241020e-03
3545.00,3.339719e-03
3546.00,3.481561e-03
3547.00,7.401540e-03
3548.00,3.288141e-03
3549.00,6.421546e-03
3550.00,2.965774e-03
3551.00,6.047600e-03
3552.00,3.184984e-03
3553.00,3.030248e-03
3554.00,6.382862e-03
3555.00,3.146299e-03
3556.00,6.163653e-03
3557.00,2.927090e-03
3558.00,6.215231e-03
3559.00,3.365509e-03
3560.00,3.558929e-03
3561.00,6.253915e-03
3562.00,3.520245e-03
3563.00,5.892864e-03
3564.00,3.417087e-03
3565.00,6.408651e-03
3566.00,3.068931e-03
3567.00,3.442877e-03
3568.00,6.408651e-03
3569.00,3.120510e-03
3570.00,6.241020e-03
3571.00,3.546034e-03
3572.00,5.879969e-03
3573.00,3.094721e-03
3574.00,3.107616e-03
3575.00,6.563387e-03
3576.00,2.888406e-03
3577.00,6.447335e-03
3578.00,3.262351e-03
3579.00,5.518919e-03
3580.00,2.862617e-03
3581.00,2.991563e-03
3582.00,6.008916e-03
3583.00,2.811038e-03
3584.00,6.408651e-03
3585.00,3.172089e-03
3586.00,5.776812e-03
3587.00,3.442877e-03
3588.00,3.017353e-03
3589.00,6.086284e-03
3590.00,3.146299e-03
3591.00,6.460230e-03
3592.00,3.030248e-03
3593.00,6.795491e-03
3594.00,2.836827e-03
3595.00,3.094721e-03
3596.00,6.408651e-03
3597.00,2.823933e-03
3598.00,6.473124e-03
3599.00,3.159194e-03
3600.00,6.215231e-03
3601.00,3.133405e-03
3602.00,2.927090e-03
3603.00,6.705228e-03
3604.00,3.429982e-03
3605.00,6.369967e-03
3606.00,3.146299e-03
3607.00,6.382862e-03
3608.00,2.965774e-03
3609.00,3.378404e-03
3610.00,6.602071e-03
3611.00,3.468666e-03
3612.00,6.640755e-03
3613.00,2.965774e-03
3614.00,5.699444e-03
3615.00,3.159194e-03
3616.00,5.609182e-03
3617.00,3.236562e-03
3618.00,3.326825e-03
3619.00,6.202336e-03
3620.00,2.746565e-03
3621.00,6.576282e-03
3622.00,2.578934e-03
3623.00,5.583392e-03
3624.00,3.301036e-03
3625.00,3.236562e-03
3626.00,6.047600e-03
3627.00,3.172089e-03
3628.00,6.808386e-03
3629.00,2.978669e-03
3630.00,6.537598e-03
3631.00,2.798143e-03
3632.00,2.914195e-03
3633.00,6.008916e-03
3634.00,2.798143e-03
3635.00,5.970232e-03
3636.00,3.004458e-03
3637.00,6.331283e-03
3638.00,2.617618e-03
3639.00,3.004458e-03
3640.00,6.073390e-03
3641.00,2.875512e-03
3642.00,5.944443e-03
3643.00,3.275246e-03
3644.00,6.266810e-03
3645.00,3.197878e-03
3646.00,3.081826e-03
3647.00,6.060495e-03
3648.00,3.004458e-03
3649.00,5.480235e-03
3650.00,2.746565e-03
3651.00,6.357072e-03
3652.00,3.417087e-03
3653.00,3.056037e-03
3654.00,6.112074e-03
3655.00,2.965774e-03
3656.00,5.596287e-03
3657.00,3.120510e-03
3658.00,5.828391e-03
3659.00,3.146299e-03
3660.00,2.901301e-03
3661.00,5.699444e-03
3662.00,2.772354e-03
3663.00,5.712339e-03
3664.00,2.952880e-03
3665.00,6.357072e-03
3666.00,3.159194e-03
3667.00,3.043142e-03
3668.00,5.892864e-03
3669.00,2.875512e-03
3670.00,6.395756e-03
3671.00,3.133405e-03
3672.00,6.679439e-03
3673.00,3.017353e-03
3674.00,2.978669e-03
3675.00,5.854180e-03
3676.00,3.094721e-03
3677.00,6.176547e-03
3678.00,3.197878e-03
3679.00,5.647866e-03
3680.00,3.133405e-03
3681.00,2.927090e-03
3682.00,5.841285e-03
3683.00,2.901301e-03
3684.00,5.634971e-03
3685.00,3.068931e-03
3686.00,5.892864e-03
3687.00,2.811038e-03
3688.00,2.914195e-03
3689.00,6.034706e-03
3690.00,2.656302e-03
3691.00,5.983127e-03
3692.00,2.862617e-03
3693.00,6.060495e-03
3694.00,3.068931e-03
3695.00,3.017353e-03
3696.00,5.892864e-03
3697.00,3.223668e-03
3698.00,5.957338e-03
3699.00,2.836827e-03
3700.00,6.137863e-03
3701.00,2.965774e-03
3702.00,3.326825e-03
3703.00,6.279704e-03
3704.00,3.004458e-03
3705.00,6.795491e-03
3706.00,3.507350e-03
3707.00,6.756807e-03
3708.00,3.584718e-03
3709.00,3.249457e-03
3710.00,6.498914e-03
3711.00,2.965774e-03
3712.00,5.996021e-03
3713.00,3.056037e-03
3714.00,5.660760e-03
3715.00,3.326825e-03
3716.00,2.914195e-03
3717.00,5.261025e-03
3718.00,2.733670e-03
3719.00,5.222342e-03
3720.00,2.785249e-03
3721.00,5.867075e-03
3722.00,2.823933e-03
3723.00,2.978669e-03
3724.00,6.228126e-03
3725.00,2.862617e-03
3726.00,6.112074e-03
3727.00,3.172089e-03
3728.00,5.828391e-03
3729.00,3.172089e-03
3730.00,5.041816e-03
3731.00,2.875512e-03
3732.00,2.965774e-03
3733.00,6.241020e-03
3734.00,2.682091e-03
3735.00,5.454445e-03
3736.00,2.811038e-03
3737.00,5.493130e-03
3738.00,3.236562e-03
3739.00,2.798143e-03
3740.00,5.647866e-03
3741.00,2.682091e-03
3742.00,6.486019e-03
3743.00,2.927090e-03
3744.00,6.021811e-03
3745.00,2.952880e-03
3746.00,2.978669e-03
3747.00,5.905759e-03
3748.00,2.965774e-03
3749.00,5.828391e-03
3750.00,3.107616e-03
3751.00,6.073390e-03
3752.00,3.146299e-03
3753.00,2.514461e-03
3754.00,5.841285e-03
3755.00,2.965774e-03
3756.00,6.034706e-03
3757.00,3.236562e-03
3758.00,5.738128e-03
3759.00,2.669197e-03
3760.00,2.965774e-03
3761.00,6.034706e-03
3762.00,2.965774e-03
3763.00,5.957338e-03
3764.00,3.146299e-03
3765.00,5.802602e-03
3766.00,2.811038e-03
3767.00,2.811038e-03
3768.00,5.480235e-03
3769.00,2.849722e-03
3770.00,5.235236e-03
3771.00,3.017353e-03
3772.00,5.957338e-03
3773.00,2.733670e-03
3774.00,2.785249e-03
3775.00,5.802602e-03
3776.00,3.133405e-03
3777.00,6.189442e-03
3778.00,2.759459e-03
3779.00,5.841285e-03
3780.00,2.875512e-03
3781.00,2.707881e-03
3782.00,5.402867e-03
3783.00,2.682091e-03
3784.00,6.021811e-03
3785.00,2.952880e-03
3786.00,6.357072e-03
3787.00,3.184984e-03
3788.00,2.811038e-03
3789.00,6.228126e-03
3790.00,3.417087e-03
3791.00,6.086284e-03
3792.00,3.056037e-03
3793.00,5.622076e-03
3794.00,2.836827e-03
3795.00,2.694986e-03
3796.00,5.983127e-03
3797.00,3.030248e-03
3798.00,5.957338e-03
3799.00,2.772354e-03
3800.00,5.699444e-03
3801.00,2.527355e-03
3802.00,2.694986e-03
3803.00,5.351288e-03
3804.00,2.811038e-03
3805.00,5.634971e-03
3806.00,2.282357e-03
3807.00,5.647866e-03
3808.00,2.643407e-03
3809.00,2.604723e-03
3810.00,5.957338e-03
3811.00,2.849722e-03
3812.00,5.738128e-03
3813.00,2.694986e-03
3814.00,5.931548e-03
3815.00,2.939985e-03
3816.00,3.159194e-03
3817.00,6.318389e-03
3818.00,2.437093e-03
3819.00,6.086284e-03
3820.00,2.733670e-03
3821.00,5.570497e-03
3822.00,2.798143e-03
3823.00,3.197878e-03
3824.00,5.583392e-03
3825.00,2.965774e-03
3826.00,5.776812e-03
3827.00,2.694986e-03
3828.00,6.279704e-03
3829.00,2.875512e-03
3830.00,2.295251e-03
3831.00,5.506024e-03
3832.00,3.017353e-03
3833.00,5.647866e-03
3834.00,3.004458e-03
3835.00,5.983127e-03
3836.00,2.694986e-03
3837.00,2.862617e-03
3838.00,5.892864e-03
3839.00,2.759459e-03
3840.00,5.596287e-03
3841.00,2.875512e-03
3842.00,5.751023e-03
3843.00,2.798143e-03
3844.00,5.364183e-03
3845.00,2.733670e-03
3846.00,2.527355e-03
3847.00,5.609182e-03
3848.00,3.004458e-03
3849.00,5.609182e-03
3850.00,3.146299e-03
3851.00,5.751023e-03
3852.00,2.939985e-03
3853.00,2.643407e-03
3854.00,6.305494e-03
3855.00,3.391298e-03
3856.00,6.202336e-03
3857.00,2.901301e-03
3858.00,5.828391e-03
3859.00,3.004458e-03
3860.00,3.120510e-03
3861.00,5.738128e-03
3862.00,2.733670e-03
3863.00,5.725233e-03
3864.00,2.952880e-03
3865.00,5.583392e-03
3866.00,2.656302e-03
3867.00,2.798143e-03
3868.00,5.583392e-03
3869.00,2.888406e-03
3870.00,5.402867e-03
3871.00,3.017353e-03
3872.00,5.712339e-03
3873.00,2.591829e-03
3874.00,2.862617e-03
3875.00,5.622076e-03
3876.00,3.056037e-03
3877.00,5.480235e-03
3878.00,3.017353e-03
3879.00,5.544708e-03
3880.00,2.888406e-03
3881.00,2.707881e-03
3882.00,6.241020e-03
3883.00,3.172089e-03
3884.00,5.905759e-03
3885.00,2.707881e-03
3886.00,5.377077e-03
3887.00,2.694986e-03
3888.00,2.888406e-03
3889.00,5.647866e-03
3890.00,2.901301e-03
3891.00,5.738128e-03
3892.00,2.694986e-03
3893.00,5.222342e-03
3894.00,2.798143e-03
3895.00,2.759459e-03
3896.00,5.892864e-03
3897.00,2.733670e-03
3898.00,6.150757e-03
3899.00,2.707881e-03
3900.00,5.957338e-03
3901.00,2.914195e-03
3902.00,2.772354e-03
3903.00,5.338394e-03
3904.00,2.759459e-03
3905.00,5.467340e-03
3906.00,3.107616e-03
3907.00,6.241020e-03
3908.00,2.836827e-03
3909.00,2.888406e-03
3910.00,6.150757e-03
3911.00,2.694986e-03
3912.00,5.699444e-03
3913.00,2.308146e-03
3914.00,5.144973e-03
3915.00,2.501566e-03
3916.00,2.927090e-03
3917.00,5.647866e-03
3918.00,2.965774e-03
3919.00,5.957338e-03
3920.00,2.449987e-03
3921.00,4.861291e-03
3922.00,2.617618e-03
3923.00,2.437093e-03
3924.00,5.248131e-03
3925.00,2.669197e-03
3926.00,5.660760e-03
3927.00,2.527355e-03
3928.00,5.828391e-03
3929.00,2.733670e-03
3930.00,2.578934e-03
3931.00,5.364183e-03
3932.00,2.811038e-03
3933.00,5.196552e-03
3934.00,2.669197e-03
3935.00,5.763918e-03
3936.00,2.720775e-03
3937.00,3.068931e-03
3938.00,5.415761e-03
3939.00,2.746565e-03
3940.00,6.008916e-03
3941.00,2.630513e-03
3942.00,5.776812e-03
3943.00,2.501566e-03
3944.00,2.811038e-03
3945.00,6.008916e-03
3946.00,2.656302e-03
3947.00,5.325499e-03
3948.00,2.540250e-03
3949.00,5.209447e-03
3950.00,2.359725e-03
3951.00,5.377077e-03
3952.00,2.694986e-03
3953.00,2.604723e-03
3954.00,5.248131e-03
3955.00,2.811038e-03
3956.00,5.531813e-03
3957.00,2.656302e-03
3958.00,4.796817e-03
3959.00,2.733670e-03
3960.00,3.120510e-03
3961.00,5.132079e-03
3962.00,2.514461e-03
3963.00,5.389972e-03
3964.00,2.514461e-03
3965.00,5.712339e-03
3966.00,2.514461e-03
3967.00,2.682091e-03
3968.00,4.977343e-03
3969.00,2.888406e-03
3970.00,5.660760e-03
3971.00,2.785249e-03
3972.00,5.351288e-03
3973.00,2.411303e-03
3974.00,2.437093e-03
3975.00,5.583392e-03
3976.00,2.501566e-03
3977.00,5.531813e-03
3978.00,2.733670e-03
3979.00,5.454445e-03
3980.00,2.540250e-03
3981.00,2.527355e-03
3982.00,5.402867e-03
3983.00,2.449987e-03
3984.00,5.776812e-03
3985.00,2.694986e-03
3986.00,5.351288e-03
3987.00,2.759459e-03
3988.00,2.733670e-03
3989.00,5.016027e-03
3990.00,2.836827e-03
3991.00,5.183657e-03
3992.00,2.566039e-03
3993.00,5.583392e-03
3994.00,2.785249e-03
3995.00,2.514461e-03
3996.00,5.144973e-03
3997.00,2.591829e-03
3998.00,5.028921e-03
3999.00,2.553145e-03
4000.00,5.338394e-03
4001.00,2.656302e-03
4002.00,3.056037e-03
4003.00,5.286815e-03
4004.00,2.527355e-03
4005.00,5.867075e-03
4006.00,3.017353e-03
4007.00,5.544708e-03
4008.00,2.772354e-03
4009.00,2.192094e-03
4010.00,5.905759e-03
4011.00,2.566039e-03
4012.00,5.428656e-03
4013.00,2.578934e-03
4014.00,4.912869e-03
4015.00,2.630513e-03
4016.00,2.939985e-03
4017.00,4.912869e-03
4018.00,2.269462e-03
4019.00,5.054711e-03
4020.00,2.346830e-03
4021.00,5.351288e-03
4022.00,2.449987e-03
4023.00,2.707881e-03
4024.00,5.273920e-03
4025.00,2.553145e-03
4026.00,4.964448e-03
4027.00,2.772354e-03
4028.00,5.041816e-03
4029.00,2.527355e-03
4030.00,2.682091e-03
4031.00,5.402867e-03
4032.00,2.578934e-03
4033.00,5.389972e-03
4034.00,2.578934e-03
4035.00,5.351288e-03
4036.00,2.875512e-03
4037.00,2.591829e-03
4038.00,5.054711e-03
4039.00,2.720775e-03
4040.00,4.603397e-03
4041.00,2.462882e-03
4042.00,5.596287e-03
4043.00,2.437093e-03
4044.00,2.101831e-03
4045.00,5.093395e-03
4046.00,2.643407e-03
4047.00,4.874185e-03
4048.00,2.566039e-03
4049.00,5.209447e-03
4050.00,2.591829e-03
4051.00,2.566039e-03
4052.00,5.467340e-03
4053.00,2.372619e-03
4054.00,5.699444e-03
4055.00,2.682091e-03
4056.00,4.835501e-03
4057.00,2.411303e-03
4058.00,2.372619e-03
4059.00,5.634971e-03
4060.00,2.166305e-03
4061.00,4.809712e-03
4062.00,2.411303e-03
4063.00,4.874185e-03
4064.00,2.888406e-03
4065.00,4.693660e-03
4066.00,2.578934e-03
4067.00,2.566039e-03
4068.00,5.080500e-03
4069.00,2.578934e-03
4070.00,4.964448e-03
4071.00,2.501566e-03
4072.00,5.054711e-03
4073.00,2.192094e-03
4074.00,2.875512e-03
4075.00,4.796817e-03
4076.00,2.462882e-03
4077.00,5.106289e-03
4078.00,2.488671e-03
4079.00,5.480235e-03
4080.00,2.617618e-03
4081.00,2.398409e-03
4082.00,4.835501e-03
4083.00,2.566039e-03
4084.00,5.467340e-03
4085.00,2.230778e-03
4086.00,5.041816e-03
4087.00,2.862617e-03
4088.00,2.333935e-03
4089.00,5.248131e-03
4090.00,2.501566e-03
4091.00,4.925764e-03
4092.00,2.617618e-03
4093.00,5.144973e-03
4094.00,2.372619e-03
4095.00,2.282357e-03
4096.00,4.887080e-03
4097.00,2.811038e-03
4098.00,5.119184e-03
4099.00,2.733670e-03
4100.00,4.771028e-03
4101.00,2.488671e-03
4102.00,2.540250e-03
4103.00,5.016027e-03
4104.00,2.256567e-03
4105.00,4.796817e-03
4106.00,2.308146e-03
4107.00,4.899974e-03
4108.00,2.217883e-03
4109.00,2.553145e-03
4110.00,5.080500e-03
4111.00,2.308146e-03
4112.00,5.067606e-03
4113.00,2.166305e-03
4114.00,4.848396e-03
4115.00,2.488671e-03
4116.00,2.488671e-03
4117.00,5.144973e-03
4118.00,2.179199e-03
4119.00,4.771028e-03
4120.00,2.385514e-03
4121.00,4.874185e-03
4122.00,2.398409e-03
4123.00,2.243672e-03
4124.00,5.093395e-03
4125.00,2.475777e-03
4126.00,4.990237e-03
4127.00,2.449987e-03
4128.00,4.912869e-03
4129.00,2.578934e-03
4130.00,2.230778e-03
4131.00,4.951553e-03
4132.00,2.643407e-03
4133.00,4.990237e-03
4134.00,2.385514e-03
4135.00,5.544708e-03
4136.00,2.424198e-03
4137.00,2.759459e-03
4138.00,5.093395e-03
4139.00,2.823933e-03
4140.00,5.222342e-03
4141.00,2.578934e-03
4142.00,4.577608e-03
4143.00,2.604723e-03
4144.00,2.179199e-03
4145.00,4.977343e-03
4146.00,2.643407e-03
4147.00,4.938659e-03
4148.00,2.527355e-03
4149.00,5.351288e-03
4150.00,2.437093e-03
4151.00,2.475777e-03
4152.00,4.990237e-03
4153.00,2.540250e-03
4154.00,4.938659e-03
4155.00,2.269462e-03
4156.00,4.809712e-03
4157.00,2.656302e-03
4158.00,2.385514e-03
4159.00,5.273920e-03
4160.00,2.437093e-03
4161.00,5.144973e-03
4162.00,2.798143e-03
4163.00,4.409977e-03
4164.00,2.372619e-03
4165.00,2.346830e-03
4166.00,5.673655e-03
4167.00,2.411303e-03
4168.00,4.951553e-03
4169.00,2.591829e-03
4170.00,4.732344e-03
4171.00,2.449987e-03
4172.00,2.488671e-03
4173.00,5.119184e-03
4174.00,2.656302e-03
4175.00,4.964448e-03
4176.00,2.282357e-03
4177.00,5.093395e-03
4178.00,2.308146e-03
4179.00,5.273920e-03
4180.00,2.282357e-03
4181.00,2.617618e-03
4182.00,4.654976e-03
4183.00,2.475777e-03
4184.00,5.222342e-03
4185.00,2.385514e-03
4186.00,4.706555e-03
4187.00,2.437093e-03
4188.00,2.823933e-03
4189.00,4.603397e-03
4190.00,2.269462e-03
4191.00,5.003132e-03
4192.00,2.063147e-03
4193.00,4.526029e-03
4194.00,2.424198e-03
4195.00,2.346830e-03
4196.00,4.500240e-03
4197.00,2.346830e-03
4198.00,4.783923e-03
4199.00,2.398409e-03
4200.00,5.248131e-03
4201.00,2.411303e-03
4202.00,2.462882e-03
4203.00,4.526029e-03
4204.00,2.359725e-03
4205.00,4.796817e-03
4206.00,2.643407e-03
4207.00,4.474450e-03
4208.00,2.153410e-03
4209.00,2.475777e-03
4210.00,4.771028e-03
4211.00,2.617618e-03
4212.00,4.822607e-03
4213.00,2.256567e-03
4214.00,5.170763e-03
4215.00,3.184984e-03
4216.00,2.746565e-03
4217.00,6.086284e-03
4218.00,3.404193e-03
4219.00,6.369967e-03
4220.00,2.927090e-03
4221.00,5.415761e-03
4222.00,2.411303e-03
4223.00,2.217883e-03
4224.00,4.977343e-03
4225.00,2.243672e-03
4226.00,4.758133e-03
4227.00,2.140515e-03
4228.00,4.435766e-03
4229.00,2.630513e-03
4230.00,2.192094e-03
4231.00,4.616292e-03
4232.00,2.333935e-03
4233.00,4.603397e-03
4234.00,2.462882e-03
4235.00,5.506024e-03
4236.00,2.179199e-03
4237.00,2.669197e-03
4238.00,4.796817e-03
4239.00,2.282357e-03
4240.00,4.783923e-03
4241.00,2.308146e-03
4242.00,4.874185e-03
4243.00,2.269462e-03
4244.00,2.437093e-03
4245.00,4.693660e-03
4246.00,2.617618e-03
4247.00,4.422872e-03
4248.00,2.230778e-03
4249.00,4.409977e-03
4250.00,2.230778e-03
4251.00,2.553145e-03
4252.00,5.003132e-03
4253.00,2.475777e-03
4254.00,4.577608e-03
4255.00,2.346830e-03
4256.00,4.706555e-03
4257.00,2.230778e-03
4258.00,2.333935e-03
4259.00,4.822607e-03
4260.00,2.321041e-03
4261.00,4.306820e-03
4262.00,2.346830e-03
4263.00,4.874185e-03
4264.00,2.437093e-03
4265.00,2.449987e-03
4266.00,4.758133e-03
4267.00,2.475777e-03
4268.00,4.899974e-03
4269.00,1.985779e-03
4270.00,4.693660e-03
4271.00,2.076042e-03
4272.00,2.488671e-03
4273.00,4.745238e-03
4274.00,2.437093e-03
4275.00,5.248131e-03
4276.00,2.385514e-03
4277.00,4.564713e-03
4278.00,2.333935e-03
4279.00,2.179199e-03
4280.00,4.513135e-03
4281.00,2.217883e-03
4282.00,4.616292e-03
4283.00,2.359725e-03
4284.00,4.577608e-03
4285.00,2.192094e-03
4286.00,4.745238e-03
4287.00,1.985779e-03
4288.00,2.462882e-03
4289.00,4.848396e-03
4290.00,2.359725e-03
4291.00,4.822607e-03
4292.00,2.591829e-03
4293.00,5.067606e-03
4294.00,2.230778e-03
4295.00,2.179199e-03
4296.00,4.693660e-03
4297.00,2.411303e-03
4298.00,5.170763e-03
4299.00,2.952880e-03
4300.00,4.616292e-03
4301.00,2.527355e-03
4302.00,2.746565e-03
4303.00,4.526029e-03
4304.00,2.501566e-03
4305.00,4.435766e-03
4306.00,2.346830e-03
4307.00,4.654976e-03
4308.00,2.321041e-03
4309.00,2.063147e-03
4310.00,4.629186e-03
4311.00,2.140515e-03
4312.00,4.190768e-03
4313.00,2.488671e-03
4314.00,3.855506e-03
4315.00,2.127621e-03
4316.00,2.063147e-03
4317.00,4.758133e-03
4318.00,1.895517e-03
4319.00,3.945769e-03
4320.00,2.669197e-03
4321.00,4.693660e-03
4322.00,2.179199e-03
4323.00,2.475777e-03
4324.00,4.758133e-03
4325.00,2.243672e-03
4326.00,5.183657e-03
4327.00,2.411303e-03
4328.00,4.358398e-03
4329.00,2.282357e-03
4330.00,2.295251e-03
4331.00,4.783923e-03
4332.00,2.682091e-03
4333.00,4.448661e-03
4334.00,2.398409e-03
4335.00,4.719449e-03
4336.00,2.566039e-03
4337.00,2.295251e-03
4338.00,4.409977e-03
4339.00,2.359725e-03
4340.00,4.796817e-03
4341.00,2.153410e-03
4342.00,4.358398e-03
4343.00,2.063147e-03
4344.00,2.204989e-03
4345.00,4.938659e-03
4346.00,2.114726e-03
4347.00,4.796817e-03
4348.00,2.204989e-03
4349.00,3.919980e-03
4350.00,2.217883e-03
4351.00,2.424198e-03
4352.00,4.538924e-03
4353.00,2.553145e-03
4354.00,4.667871e-03
4355.00,2.682091e-03
4356.00,5.041816e-03
4357.00,2.011569e-03
4358.00,2.088937e-03
4359.00,4.500240e-03
4360.00,2.411303e-03
4361.00,4.100505e-03
4362.00,2.553145e-03
4363.00,4.409977e-03
4364.00,2.321041e-03
4365.00,2.308146e-03
4366.00,4.538924e-03
4367.00,2.217883e-03
4368.00,4.642081e-03
4369.00,2.179199e-03
4370.00,4.771028e-03
4371.00,2.192094e-03
4372.00,2.449987e-03
4373.00,4.551819e-03
4374.00,2.037358e-03
4375.00,4.616292e-03
4376.00,2.282357e-03
4377.00,4.693660e-03
4378.00,2.282357e-03
4379.00,2.333935e-03
4380.00,4.526029e-03
4381.00,2.114726e-03
4382.00,4.422872e-03
4383.00,2.527355e-03
4384.00,4.371293e-03
4385.00,2.204989e-03
4386.00,2.076042e-03
4387.00,4.422872e-03
4388.00,2.475777e-03
4389.00,4.603397e-03
4390.00,2.140515e-03
4391.00,4.358398e-03
4392.00,2.063147e-03
4393.00,2.269462e-03
4394.00,4.513135e-03
4395.00,2.114726e-03
4396.00,4.345504e-03
4397.00,2.166305e-03
4398.00,4.551819e-03
4399.00,2.372619e-03
4400.00,4.680765e-03
4401.00,2.475777e-03
4402.00,2.308146e-03
4403.00,4.590502e-03
4404.00,2.617618e-03
4405.00,5.325499e-03
4406.00,2.514461e-03
4407.00,5.261025e-03
4408.00,2.591829e-03
4409.00,2.501566e-03
4410.00,4.809712e-03
4411.00,2.088937e-03
4412.00,4.409977e-03
4413.00,2.282357e-03
4414.00,5.119184e-03
4415.00,2.153410e-03
4416.00,2.823933e-03
4417.00,5.016027e-03
4418.00,2.514461e-03
4419.00,5.183657e-03
4420.00,2.437093e-03
4421.00,4.977343e-03
4422.00,2.179199e-03
4423.00,2.398409e-03
4424.00,5.016027e-03
4425.00,2.527355e-03
4426.00,4.500240e-03
4427.00,2.630513e-03
4428.00,4.397083e-03
4429.00,2.114726e-03
4430.00,2.424198e-03
4431.00,5.028921e-03
4432.00,2.398409e-03
4433.00,4.474450e-03
4434.00,2.166305e-03
4435.00,4.036032e-03
4436.00,2.269462e-03
4437.00,2.256567e-03
4438.00,4.732344e-03
4439.00,2.101831e-03
4440.00,4.719449e-03
4441.00,2.114726e-03
4442.00,4.358398e-03
4443.00,2.398409e-03
4444.00,2.153410e-03
4445.00,4.693660e-03
4446.00,2.217883e-03
4447.00,4.281031e-03
4448.00,2.050253e-03
4449.00,4.526029e-03
4450.00,2.475777e-03
4451.00,1.947095e-03
4452.00,3.907085e-03
4453.00,2.243672e-03
4454.00,4.616292e-03
4455.00,2.243672e-03
4456.00,4.255241e-03
4457.00,2.243672e-03
4458.00,2.282357e-03
4459.00,4.590502e-03
4460.00,2.346830e-03
4461.00,4.332609e-03
4462.00,2.385514e-03
4463.00,4.461556e-03
4464.00,2.437093e-03
4465.00,2.359725e-03
4466.00,4.616292e-03
4467.00,2.217883e-03
4468.00,4.203662e-03
4469.00,2.411303e-03
4470.00,4.422872e-03
4471.00,2.037358e-03
4472.00,2.127621e-03
4473.00,4.500240e-03
4474.00,2.076042e-03
4475.00,4.190768e-03
4476.00,2.308146e-03
4477.00,4.474450e-03
4478.00,2.101831e-03
4479.00,2.037358e-03
4480.00,4.409977e-03
4481.00,2.076042e-03
4482.00,4.216557e-03
4483.00,2.230778e-03
4484.00,4.538924e-03
4485.00,2.076042e-03
4486.00,2.153410e-03
4487.00,4.177873e-03
4488.00,2.295251e-03
4489.00,4.358398e-03
4490.00,2.192094e-03
4491.00,4.654976e-03
4492.00,2.127621e-03
4493.00,1.921306e-03
4494.00,4.422872e-03
4495.00,1.972885e-03
4496.00,4.345504e-03
4497.00,2.192094e-03
4498.00,4.332609e-03
4499.00,2.398409e-03
4500.00,2.269462e-03
4501.00,4.745238e-03
4502.00,1.843938e-03
4503.00,4.654976e-03
4504.00,2.063147e-03
4505.00,4.448661e-03
4506.00,2.217883e-03
4507.00,2.166305e-03
4508.00,4.306820e-03
4509.00,1.934201e-03
4510.00,4.461556e-03
4511.00,1.947095e-03
4512.00,4.861291e-03
4513.00,2.449987e-03
4514.00,4.564713e-03
4515.00,2.127621e-03
4516.00,2.127621e-03
4517.00,4.036032e-03
4518.00,2.088937e-03
4519.00,4.384188e-03
4520.00,2.359725e-03
4521.00,3.997348e-03
4522.00,2.282357e-03
4523.00,1.779464e-03
4524.00,4.036032e-03
4525.00,2.179199e-03
4526.00,4.139189e-03
4527.00,2.256567e-03
4528.00,4.203662e-03
4529.00,2.076042e-03
4530.00,2.024463e-03
4531.00,4.255241e-03
4532.00,2.166305e-03
4533.00,4.074716e-03
4534.00,2.024463e-03
4535.00,4.216557e-03
4536.00,2.101831e-03
4537.00,2.321041e-03
4538.00,4.719449e-03
4539.00,2.114726e-03
4540.00,4.139189e-03
4541.00,1.959990e-03
4542.00,4.216557e-03
4543.00,2.127621e-03
4544.00,2.359725e-03
4545.00,4.036032e-03
4546.00,2.424198e-03
4547.00,3.945769e-03
4548.00,2.076042e-03
4549.00,3.816822e-03
4550.00,2.037358e-03
4551.00,2.063147e-03
4552.00,4.061821e-03
4553.00,2.101831e-03
4554.00,4.487345e-03
4555.00,2.243672e-03
4556.00,4.268136e-03
4557.00,2.217883e-03
4558.00,2.256567e-03
4559.00,4.048926e-03
4560.00,2.037358e-03
4561.00,4.422872e-03
4562.00,2.088937e-03
4563.00,4.036032e-03
4564.00,2.359725e-03
4565.00,2.114726e-03
4566.00,4.216557e-03
4567.00,2.243672e-03
4568.00,3.791033e-03
4569.00,1.972885e-03
4570.00,4.242347e-03
4571.00,2.153410e-03
4572.00,2.179199e-03
4573.00,4.087611e-03
4574.00,2.024463e-03
4575.00,4.281031e-03
4576.00,2.037358e-03
4577.00,4.177873e-03
4578.00,2.204989e-03
4579.00,2.088937e-03
4580.00,4.074716e-03
4581.00,2.088937e-03
4582.00,3.894190e-03
4583.00,2.282357e-03
4584.00,4.177873e-03
4585.00,2.256567e-03
4586.00,2.295251e-03
4587.00,4.229452e-03
4588.00,2.011569e-03
4589.00,3.636297e-03
4590.00,2.050253e-03
4591.00,4.113400e-03
4592.00,2.037358e-03
4593.00,2.166305e-03
4594.00,3.868401e-03
4595.00,1.831043e-03
4596.00,4.061821e-03
4597.00,2.127621e-03
4598.00,4.538924e-03
4599.00,1.972885e-03
4600.00,2.011569e-03
4601.00,4.487345e-03
4602.00,1.985779e-03
4603.00,3.984453e-03
4604.00,1.818149e-03
4605.00,4.100505e-03
4606.00,2.024463e-03
4607.00,2.050253e-03
4608.00,4.023137e-03
4609.00,1.947095e-03
4610.00,4.087611e-03
4611.00,2.037358e-03
4612.00,3.984453e-03
4613.00,2.024463e-03
4614.00,1.895517e-03
4615.00,4.023137e-03
4616.00,2.204989e-03
4617.00,4.036032e-03
4618.00,2.308146e-03
4619.00,4.268136e-03
4620.00,2.179199e-03
4621.00,2.011569e-03
4622.00,4.268136e-03
4623.00,2.050253e-03
4624.00,4.216557e-03
4625.00,2.063147e-03
4626.00,4.229452e-03
4627.00,1.869727e-03
4628.00,4.036032e-03
4629.00,2.230778e-03
4630.00,2.372619e-03
4631.00,4.448661e-03
4632.00,2.295251e-03
4633.00,3.765244e-03
4634.00,2.449987e-03
4635.00,4.526029e-03
4636.00,2.114726e-03
4637.00,2.050253e-03
4638.00,4.281031e-03
4639.00,2.050253e-03
4640.00,4.229452e-03
4641.00,2.282357e-03
4642.00,4.036032e-03
4643.00,2.076042e-03
4644.00,2.282357e-03
4645.00,4.577608e-03
4646.00,1.869727e-03
4647.00,4.164978e-03
4648.00,2.192094e-03
4649.00,4.087611e-03
4650.00,2.204989e-03
4651.00,1.714991e-03
4652.00,4.010242e-03
4653.00,1.972885e-03
4654.00,3.597613e-03
4655.00,2.037358e-03
4656.00,4.293925e-03
4657.00,2.063147e-03
4658.00,2.204989e-03
4659.00,4.229452e-03
4660.00,2.050253e-03
4661.00,4.139189e-03
4662.00,2.127621e-03
4663.00,3.997348e-03
4664.00,1.921306e-03
4665.00,1.972885e-03
4666.00,4.023137e-03
4667.00,2.449987e-03
4668.00,4.100505e-03
4669.00,2.140515e-03
4670.00,3.958664e-03
4671.00,2.346830e-03
4672.00,2.101831e-03
4673.00,4.087611e-03
4674.00,2.179199e-03
4675.00,4.422872e-03
4676.00,2.114726e-03
4677.00,4.577608e-03
4678.00,2.166305e-03
4679.00,2.308146e-03
4680.00,4.113400e-03
4681.00,2.037358e-03
4682.00,4.023137e-03
4683.00,1.882622e-03
4684.00,4.293925e-03
4685.00,1.921306e-03
4686.00,2.127621e-03
4687.00,4.126295e-03
4688.00,2.114726e-03
4689.00,4.010242e-03
4690.00,1.714991e-03
4691.00,4.048926e-03
4692.00,1.972885e-03
4693.00,2.166305e-03
4694.00,4.177873e-03
4695.00,1.998674e-03
4696.00,3.868401e-03
4697.00,1.805254e-03
4698.00,3.803928e-03
4699.00,2.204989e-03
4700.00,2.153410e-03
4701.00,4.152084e-03
4702.00,1.856833e-03
4703.00,4.010242e-03
4704.00,1.650518e-03
4705.00,4.229452e-03
4706.00,1.895517e-03
4707.00,1.934201e-03
4708.00,3.907085e-03
4709.00,2.037358e-03
4710.00,4.087611e-03
4711.00,2.101831e-03
4712.00,4.500240e-03
4713.00,2.166305e-03
4714.00,1.895517e-03
4715.00,4.139189e-03
4716.00,1.959990e-03
4717.00,4.100505e-03
4718.00,2.024463e-03
4719.00,4.409977e-03
4720.00,2.063147e-03
4721.00,1.766570e-03
4722.00,4.087611e-03
4723.00,1.740780e-03
4724.00,4.010242e-03
4725.00,1.856833e-03
4726.00,4.229452e-03
4727.00,1.882622e-03
4728.00,2.217883e-03
4729.00,3.997348e-03
4730.00,1.934201e-03
4731.00,4.229452e-03
4732.00,1.934201e-03
4733.00,3.700770e-03
4734.00,2.204989e-03
4735.00,4.203662e-03
4736.00,1.998674e-03
4737.00,1.843938e-03
4738.00,4.048926e-03
4739.00,1.637623e-03
4740.00,4.061821e-03
4741.00,1.753675e-03
4742.00,3.571824e-03
4743.00,1.856833e-03
4744.00,2.256567e-03
4745.00,3.791033e-03
4746.00,1.998674e-03
4747.00,3.546034e-03
4748.00,1.908411e-03
4749.00,4.306820e-03
4750.00,2.256567e-03
4751.00,1.934201e-03
4752.00,4.319714e-03
4753.00,2.153410e-03
4754.00,3.984453e-03
4755.00,1.959990e-03
4756.00,3.894190e-03
4757.00,1.843938e-03
4758.00,2.153410e-03
4759.00,3.468666e-03
4760.00,1.766570e-03
4761.00,4.190768e-03
4762.00,2.037358e-03
4763.00,3.404193e-03
4764.00,2.127621e-03
4765.00,1.972885e-03
4766.00,3.765244e-03
4767.00,1.998674e-03
4768.00,4.281031e-03
4769.00,1.998674e-03
4770.00,3.816822e-03
4771.00,2.024463e-03
4772.00,2.063147e-03
4773.00,3.623402e-03
4774.00,2.166305e-03
4775.00,3.429982e-03
4776.00,1.805254e-03
4777.00,4.100505e-03
4778.00,2.050253e-03
4779.00,2.050253e-03
4780.00,4.384188e-03
4781.00,2.024463e-03
4782.00,3.791033e-03
4783.00,1.998674e-03
4784.00,3.571824e-03
4785.00,1.959990e-03
4786.00,1.831043e-03
4787.00,3.919980e-03
4788.00,2.127621e-03
4789.00,4.061821e-03
4790.00,1.895517e-03
4791.00,4.023137e-03
4792.00,1.805254e-03
4793.00,1.856833e-03
4794.00,3.868401e-03
4795.00,1.972885e-03
4796.00,4.152084e-03
4797.00,1.921306e-03
4798.00,3.958664e-03
4799.00,2.127621e-03
4800.00,2.359725e-03
4801.00,3.932874e-03
4802.00,1.947095e-03
4803.00,3.958664e-03
4804.00,1.895517e-03
4805.00,4.010242e-03
4806.00,1.818149e-03
4807.00,2.230778e-03
4808.00,4.242347e-03
4809.00,2.140515e-03
4810.00,4.861291e-03
4811.00,2.333935e-03
4812.00,4.010242e-03
4813.00,2.153410e-03
4814.00,2.011569e-03
4815.00,3.894190e-03
4816.00,1.714991e-03
4817.00,3.726560e-03
4818.00,1.689202e-03
4819.00,3.649192e-03
4820.00,1.547360e-03
4821.00,1.818149e-03
4822.00,4.177873e-03
4823.00,1.753675e-03
4824.00,3.404193e-03
4825.00,1.831043e-03
4826.00,3.829717e-03
4827.00,1.843938e-03
4828.00,1.547360e-03
4829.00,3.984453e-03
4830.00,1.985779e-03
4831.00,3.765244e-03
4832.00,2.037358e-03
4833.00,4.061821e-03
4834.00,2.037358e-03
4835.00,1.856833e-03
4836.00,3.778138e-03
4837.00,1.843938e-03
4838.00,3.984453e-03
4839.00,2.063147e-03
4840.00,3.855506e-03
4841.00,1.959990e-03
4842.00,2.166305e-03
4843.00,3.894190e-03
4844.00,1.882622e-03
4845.00,4.048926e-03
4846.00,1.959990e-03
4847.00,4.164978e-03
4848.00,2.037358e-03
4849.00,4.229452e-03
4850.00,1.882622e-03
4851.00,1.843938e-03
4852.00,3.894190e-03
4853.00,1.624728e-03
4854.00,3.546034e-03
4855.00,1.689202e-03
4856.00,4.190768e-03
4857.00,1.985779e-03
4858.00,2.243672e-03
4859.00,3.739454e-03
4860.00,1.624728e-03
4861.00,3.352614e-03
4862.00,1.921306e-03
4863.00,3.674981e-03
4864.00,2.076042e-03
4865.00,2.011569e-03
4866.00,3.404193e-03
4867.00,2.076042e-03
4868.00,3.636297e-03
4869.00,2.076042e-03
4870.00,4.422872e-03
4871.00,1.882622e-03
4872.00,1.843938e-03
4873.00,3.855506e-03
4874.00,1.482887e-03
4875.00,3.752349e-03
4876.00,1.547360e-03
4877.00,3.945769e-03
4878.00,2.063147e-03
4879.00,2.037358e-03
4880.00,3.855506e-03
4881.00,1.856833e-03
4882.00,4.113400e-03
4883.00,1.921306e-03
4884.00,3.791033e-03
4885.00,1.921306e-03
4886.00,1.934201e-03
4887.00,3.932874e-03
4888.00,1.831043e-03
4889.00,3.958664e-03
4890.00,1.753675e-03
4891.00,3.597613e-03
4892.00,1.908411e-03
4893.00,1.689202e-03
4894.00,3.739454e-03
4895.00,2.140515e-03
4896.00,4.551819e-03
4897.00,2.785249e-03
4898.00,5.634971e-03
4899.00,2.720775e-03
4900.00,2.475777e-03
4901.00,4.861291e-03
4902.00,2.411303e-03
4903.00,4.139189e-03
4904.00,2.114726e-03
4905.00,4.061821e-03
4906.00,1.869727e-03
4907.00,2.050253e-03
4908.00,3.984453e-03
4909.00,2.088937e-03
4910.00,3.726560e-03
4911.00,1.895517e-03
4912.00,3.997348e-03
4913.00,1.843938e-03
4914.00,1.882622e-03
4915.00,3.262351e-03
4916.00,1.908411e-03
4917.00,4.023137e-03
4918.00,1.779464e-03
4919.00,3.700770e-03
4920.00,1.856833e-03
4921.00,1.934201e-03
4922.00,3.662086e-03
4923.00,2.114726e-03
4924.00,3.687876e-03
4925.00,1.947095e-03
4926.00,3.907085e-03
4927.00,2.050253e-03
4928.00,2.011569e-03
4929.00,3.752349e-03
4930.00,1.869727e-03
4931.00,4.152084e-03
4932.00,1.869727e-03
4933.00,4.332609e-03
4934.00,2.153410e-03
4935.00,2.063147e-03
4936.00,4.293925e-03
4937.00,1.753675e-03
4938.00,3.533140e-03
4939.00,1.792359e-03
4940.00,4.010242e-03
4941.00,1.895517e-03
4942.00,1.753675e-03
4943.00,3.571824e-03
4944.00,1.985779e-03
4945.00,4.164978e-03
4946.00,1.921306e-03
4947.00,3.984453e-03
4948.00,1.972885e-03
4949.00,2.063147e-03
4950.00,4.100505e-03
4951.00,1.921306e-03
4952.00,3.533140e-03
4953.00,1.792359e-03
4954.00,3.791033e-03
4955.00,1.805254e-03
4956.00,2.024463e-03
4957.00,3.623402e-03
4958.00,1.856833e-03
4959.00,3.662086e-03
4960.00,1.985779e-03
4961.00,3.442877e-03
4962.00,2.140515e-03
4963.00,3.726560e-03
4964.00,1.972885e-03
4965.00,1.779464e-03
4966.00,3.997348e-03
4967.00,1.740780e-03
4968.00,3.662086e-03
4969.00,1.959990e-03
4970.00,3.726560e-03
4971.00,1.985779e-03
4972.00,2.050253e-03
4973.00,3.919980e-03
4974.00,1.637623e-03
4975.00,3.868401e-03
4976.00,1.792359e-03
4977.00,4.113400e-03
4978.00,1.779464e-03
4979.00,1.766570e-03
4980.00,3.778138e-03
4981.00,1.637623e-03
4982.00,4.152084e-03
4983.00,2.088937e-03
4984.00,4.048926e-03
4985.00,1.843938e-03
4986.00,1.934201e-03
4987.00,3.649192e-03
4988.00,1.740780e-03
4989.00,3.558929e-03
4990.00,1.959990e-03
4991.00,3.778138e-03
4992.00,2.166305e-03
4993.00,2.088937e-03
4994.00,4.719449e-03
4995.00,2.823933e-03
4996.00,6.150757e-03
4997.00,3.184984e-03
4998.00,5.273920e-03
4999.00,2.527355e-03
5000.00,2.243672e-03
5001.00,4.010242e-03
5002.00,2.011569e-03
5003.00,4.036032e-03
5004.00,1.843938e-03
5005.00,3.713665e-03
5006.00,1.895517e-03
5007.00,1.856833e-03
5008.00,3.829717e-03
5009.00,1.985779e-03
5010.00,3.662086e-03
5011.00,1.843938e-03
5012.00,3.520245e-03
5013.00,1.702096e-03
5014.00,1.676307e-03
5015.00,4.074716e-03
5016.00,2.037358e-03
5017.00,3.765244e-03
5018.00,1.727886e-03
5019.00,3.907085e-03
5020.00,1.650518e-03
5021.00,2.192094e-03
5022.00,3.855506e-03
5023.00,2.076042e-03
5024.00,4.023137e-03
5025.00,2.088937e-03
5026.00,3.894190e-03
5027.00,1.753675e-03
5028.00,1.934201e-03
5029.00,3.494455e-03
5030.00,1.998674e-03
5031.00,3.791033e-03
5032.00,1.702096e-03
5033.00,3.662086e-03
5034.00,1.934201e-03
5035.00,2.037358e-03
5036.00,3.481561e-03
5037.00,2.076042e-03
5038.00,3.752349e-03
5039.00,1.895517e-03
5040.00,3.919980e-03
5041.00,2.011569e-03
5042.00,1.714991e-03
5043.00,4.048926e-03
5044.00,1.985779e-03
5045.00,3.339719e-03
5046.00,1.921306e-03
5047.00,3.803928e-03
5048.00,2.088937e-03
5049.00,1.805254e-03
5050.00,3.791033e-03
5051.00,1.779464e-03
5052.00,4.010242e-03
5053.00,2.127621e-03
5054.00,3.752349e-03
5055.00,1.818149e-03
5056.00,1.972885e-03
5057.00,3.842612e-03
5058.00,1.650518e-03
5059.00,3.765244e-03
5060.00,1.573150e-03
5061.00,3.674981e-03
5062.00,1.766570e-03
5063.00,2.024463e-03
5064.00,3.649192e-03
5065.00,1.831043e-03
5066.00,3.932874e-03
5067.00,1.740780e-03
5068.00,3.829717e-03
5069.00,1.972885e-03
5070.00,1.934201e-03
5071.00,3.597613e-03
5072.00,1.779464e-03
5073.00,3.945769e-03
5074.00,1.895517e-03
5075.00,3.687876e-03
5076.00,1.560255e-03
5077.00,4.010242e-03
5078.00,1.843938e-03
5079.00,2.050253e-03
5080.00,3.842612e-03
5081.00,1.805254e-03
5082.00,3.971559e-03
5083.00,1.740780e-03
5084.00,3.700770e-03
5085.00,2.076042e-03
5086.00,2.295251e-03
5087.00,3.687876e-03
5088.00,2.088937e-03
5089.00,3.417087e-03
5090.00,1.766570e-03
5091.00,3.649192e-03
5092.00,1.792359e-03
5093.00,1.689202e-03
5094.00,3.533140e-03
5095.00,1.921306e-03
5096.00,3.687876e-03
5097.00,1.959990e-03
5098.00,3.739454e-03
5099.00,1.908411e-03
5100.00,1.805254e-03
5101.00,3.829717e-03
5102.00,1.818149e-03
5103.00,3.584718e-03
5104.00,1.766570e-03
5105.00,3.855506e-03
5106.00,1.753675e-03
5107.00,1.779464e-03
5108.00,3.636297e-03
5109.00,1.766570e-03
5110.00,3.520245e-03
5111.00,1.921306e-03
5112.00,3.971559e-03
5113.00,1.689202e-03
5114.00,1.947095e-03
5115.00,3.507350e-03
5116.00,1.805254e-03
5117.00,3.997348e-03
5118.00,1.856833e-03
5119.00,3.249457e-03
5120.00,1.624728e-03
5121.00,1.805254e-03
5122.00,3.365509e-03
5123.00,1.714991e-03
5124.00,3.378404e-03
5125.00,1.766570e-03
5126.00,3.558929e-03
5127.00,1.547360e-03
5128.00,1.818149e-03
5129.00,3.584718e-03
5130.00,1.714991e-03
5131.00,3.481561e-03
5132.00,2.063147e-03
5133.00,3.713665e-03
5134.00,2.011569e-03
5135.00,1.727886e-03
5136.00,3.894190e-03
5137.00,1.856833e-03
5138.00,3.494455e-03
5139.00,2.166305e-03
5140.00,3.636297e-03
5141.00,1.805254e-03
5142.00,1.882622e-03
5143.00,4.048926e-03
5144.00,1.856833e-03
5145.00,3.520245e-03
5146.00,1.457098e-03
5147.00,3.197878e-03
5148.00,1.921306e-03
5149.00,1.779464e-03
5150.00,3.429982e-03
5151.00,1.624728e-03
5152.00,3.468666e-03
5153.00,2.127621e-03
5154.00,3.468666e-03
5155.00,1.856833e-03
5156.00,1.753675e-03
5157.00,3.610508e-03
5158.00,1.831043e-03
5159.00,3.546034e-03
5160.00,2.114726e-03
5161.00,3.197878e-03
5162.00,1.843938e-03
5163.00,1.831043e-03
5164.00,3.107616e-03
5165.00,1.805254e-03
5166.00,3.533140e-03
5167.00,2.101831e-03
5168.00,3.907085e-03
5169.00,1.650518e-03
5170.00,2.204989e-03
5171.00,3.417087e-03
5172.00,1.972885e-03
5173.00,3.184984e-03
5174.00,1.650518e-03
5175.00,3.907085e-03
5176.00,1.547360e-03
5177.00,1.573150e-03
5178.00,3.597613e-03
5179.00,2.256567e-03
5180.00,3.455772e-03
5181.00,1.637623e-03
5182.00,3.507350e-03
5183.00,1.689202e-03
5184.00,3.739454e-03
5185.00,1.650518e-03
5186.00,2.063147e-03
5187.00,3.558929e-03
5188.00,1.805254e-03
5189.00,3.881296e-03
5190.00,1.934201e-03
5191.00,3.868401e-03
5192.00,1.972885e-03
5193.00,1.998674e-03
5194.00,3.365509e-03
5195.00,1.650518e-03
5196.00,3.919980e-03
5197.00,2.088937e-03
5198.00,3.442877e-03
5199.00,1.702096e-03
5200.00,1.934201e-03
5201.00,3.791033e-03
5202.00,1.856833e-03
5203.00,3.120510e-03
5204.00,1.714991e-03
5205.00,3.739454e-03
5206.00,1.972885e-03
5207.00,1.805254e-03
5208.00,3.752349e-03
5209.00,1.882622e-03
5210.00,3.507350e-03
5211.00,1.740780e-03
5212.00,3.868401e-03
5213.00,1.921306e-03
5214.00,2.063147e-03
5215.00,3.391298e-03
5216.00,1.611834e-03
5217.00,3.636297e-03
5218.00,1.869727e-03
5219.00,3.262351e-03
5220.00,1.689202e-03
5221.00,1.766570e-03
5222.00,3.352614e-03
5223.00,1.714991e-03
5224.00,3.313930e-03
5225.00,1.534466e-03
5226.00,3.610508e-03
5227.00,1.818149e-03
5228.00,1.753675e-03
5229.00,3.417087e-03
5230.00,1.779464e-03
5231.00,3.481561e-03
5232.00,1.998674e-03
5233.00,3.275246e-03
5234.00,1.650518e-03
5235.00,1.831043e-03
5236.00,3.687876e-03
5237.00,1.895517e-03
5238.00,3.288141e-03
5239.00,1.689202e-03
5240.00,3.907085e-03
5241.00,1.805254e-03
5242.00,1.779464e-03
5243.00,3.623402e-03
5244.00,1.856833e-03
5245.00,3.662086e-03
5246.00,1.714991e-03
5247.00,3.945769e-03
5248.00,1.624728e-03
5249.00,1.934201e-03
5250.00,3.816822e-03
5251.00,1.714991e-03
5252.00,3.468666e-03
5253.00,1.792359e-03
5254.00,3.855506e-03
5255.00,1.895517e-03
5256.00,1.676307e-03
5257.00,3.610508e-03
5258.00,1.482887e-03
5259.00,3.984453e-03
5260.00,1.831043e-03
5261.00,3.520245e-03
5262.00,1.985779e-03
5263.00,1.495782e-03
5264.00,3.558929e-03
5265.00,1.856833e-03
5266.00,2.991563e-03
5267.00,1.766570e-03
5268.00,3.546034e-03
5269.00,1.663412e-03
5270.00,1.650518e-03
5271.00,3.365509e-03
5272.00,1.895517e-03
5273.00,3.481561e-03
5274.00,1.573150e-03
5275.00,3.700770e-03
5276.00,1.457098e-03
5277.00,2.024463e-03
5278.00,3.210773e-03
5279.00,1.934201e-03
5280.00,3.184984e-03
5281.00,1.650518e-03
5282.00,3.520245e-03
5283.00,1.727886e-03
5284.00,1.843938e-03
5285.00,3.662086e-03
5286.00,1.521571e-03
5287.00,3.326825e-03
5288.00,1.418414e-03
5289.00,3.700770e-03
5290.00,1.843938e-03
5291.00,1.753675e-03
5292.00,3.326825e-03
5293.00,1.598939e-03
5294.00,3.752349e-03
5295.00,1.573150e-03
5296.00,3.223668e-03
5297.00,1.972885e-03
5298.00,3.700770e-03
5299.00,1.714991e-03
5300.00,1.637623e-03
5301.00,3.584718e-03
5302.00,1.289467e-03
5303.00,2.952880e-03
5304.00,1.959990e-03
5305.00,3.404193e-03
5306.00,1.805254e-03
5307.00,1.753675e-03
5308.00,3.391298e-03
5309.00,1.714991e-03
5310.00,3.184984e-03
5311.00,2.114726e-03
5312.00,3.391298e-03
5313.00,1.547360e-03
5314.00,1.766570e-03
5315.00,3.339719e-03
5316.00,1.998674e-03
5317.00,3.855506e-03
5318.00,1.792359e-03
5319.00,3.610508e-03
5320.00,1.818149e-03
5321.00,1.882622e-03
5322.00,3.301036e-03
5323.00,1.740780e-03
5324.00,3.546034e-03
5325.00,1.792359e-03
5326.00,3.417087e-03
5327.00,1.779464e-03
5328.00,1.663412e-03
5329.00,3.468666e-03
5330.00,1.779464e-03
5331.00,3.133405e-03
5332.00,1.586044e-03
5333.00,3.391298e-03
5334.00,1.663412e-03
5335.00,1.560255e-03
5336.00,3.326825e-03
5337.00,1.379730e-03
5338.00,3.623402e-03
5339.00,1.534466e-03
5340.00,3.068931e-03
5341.00,1.689202e-03
5342.00,1.560255e-03
5343.00,3.481561e-03
5344.00,1.457098e-03
5345.00,3.442877e-03
5346.00,1.856833e-03
5347.00,3.919980e-03
5348.00,1.766570e-03
5349.00,1.972885e-03
5350.00,3.533140e-03
5351.00,1.702096e-03
5352.00,3.146299e-03
5353.00,1.740780e-03
5354.00,3.326825e-03
5355.00,1.843938e-03
5356.00,1.908411e-03
5357.00,3.584718e-03
5358.00,1.998674e-03
5359.00,3.803928e-03
5360.00,1.624728e-03
5361.00,3.288141e-03
5362.00,1.779464e-03
5363.00,1.792359e-03
5364.00,3.468666e-03
5365.00,1.663412e-03
5366.00,3.159194e-03
5367.00,1.856833e-03
5368.00,3.352614e-03
5369.00,1.831043e-03
5370.00,1.766570e-03
5371.00,3.791033e-03
5372.00,1.779464e-03
5373.00,3.313930e-03
5374.00,1.611834e-03
5375.00,3.391298e-03
5376.00,1.573150e-03
5377.00,1.637623e-03
5378.00,3.146299e-03
5379.00,1.921306e-03
5380.00,3.649192e-03
5381.00,1.689202e-03
5382.00,3.597613e-03
5383.00,1.573150e-03
5384.00,1.921306e-03
5385.00,3.558929e-03
5386.00,1.714991e-03
5387.00,3.533140e-03
5388.00,1.676307e-03
5389.00,3.855506e-03
5390.00,1.753675e-03
5391.00,1.779464e-03
5392.00,3.223668e-03
5393.00,1.805254e-03
5394.00,3.210773e-03
5395.00,1.843938e-03
5396.00,3.932874e-03
5397.00,2.217883e-03
5398.00,2.256567e-03
5399.00,4.409977e-03
5400.00,1.972885e-03
5401.00,3.455772e-03
5402.00,1.676307e-03
5403.00,3.636297e-03
5404.00,2.024463e-03
5405.00,1.753675e-03
5406.00,4.397083e-03
5407.00,2.643407e-03
5408.00,6.202336e-03
5409.00,3.481561e-03
5410.00,6.640755e-03
5411.00,2.991563e-03
5412.00,4.551819e-03
5413.00,2.204989e-03
5414.00,1.934201e-03
5415.00,3.159194e-03
5416.00,1.934201e-03
5417.00,3.352614e-03
5418.00,1.689202e-03
5419.00,3.352614e-03
5420.00,1.624728e-03
5421.00,1.895517e-03
5422.00,3.546034e-03
5423.00,1.598939e-03
5424.00,3.429982e-03
5425.00,1.676307e-03
5426.00,3.262351e-03
5427.00,1.959990e-03
5428.00,1.702096e-03
5429.00,3.481561e-03
5430.00,1.444203e-03
5431.00,3.172089e-03
5432.00,1.702096e-03
5433.00,3.081826e-03
5434.00,1.727886e-03
5435.00,1.495782e-03
5436.00,3.313930e-03
5437.00,1.831043e-03
5438.00,3.481561e-03
5439.00,1.714991e-03
5440.00,3.494455e-03
5441.00,1.418414e-03
5442.00,1.818149e-03
5443.00,3.417087e-03
5444.00,1.521571e-03
5445.00,3.094721e-03
5446.00,1.663412e-03
5447.00,3.417087e-03
5448.00,1.521571e-03
5449.00,1.805254e-03
5450.00,3.094721e-03
5451.00,1.921306e-03
5452.00,3.056037e-03
5453.00,1.753675e-03
5454.00,3.687876e-03
5455.00,1.573150e-03
5456.00,1.521571e-03
5457.00,3.017353e-03
5458.00,1.508676e-03
5459.00,3.197878e-03
5460.00,1.366835e-03
5461.00,3.172089e-03
5462.00,1.702096e-03
5463.00,1.637623e-03
5464.00,2.939985e-03
5465.00,1.676307e-03
5466.00,3.481561e-03
5467.00,1.727886e-03
5468.00,3.752349e-03
5469.00,1.831043e-03
5470.00,1.573150e-03
5471.00,3.159194e-03
5472.00,1.818149e-03
5473.00,3.081826e-03
5474.00,1.766570e-03
5475.00,3.468666e-03
5476.00,1.779464e-03
5477.00,1.624728e-03
5478.00,3.120510e-03
5479.00,1.637623e-03
5480.00,3.210773e-03
5481.00,1.586044e-03
5482.00,3.326825e-03
5483.00,1.650518e-03
5484.00,1.727886e-03
5485.00,3.442877e-03
5486.00,1.727886e-03
5487.00,3.378404e-03
5488.00,1.663412e-03
5489.00,2.978669e-03
5490.00,1.457098e-03
5491.00,1.676307e-03
5492.00,3.765244e-03
5493.00,1.508676e-03
5494.00,3.249457e-03
5495.00,1.869727e-03
5496.00,3.326825e-03
5497.00,1.843938e-03
5498.00,1.469992e-03
5499.00,3.197878e-03
5500.00,1.740780e-03
5501.00,3.352614e-03
5502.00,1.805254e-03
5503.00,3.984453e-03
5504.00,2.308146e-03
5505.00,2.462882e-03
5506.00,6.408651e-03
5507.00,3.455772e-03
5508.00,6.498914e-03
5509.00,3.043142e-03
5510.00,4.061821e-03
5511.00,1.921306e-03
5512.00,1.882622e-03
5513.00,3.558929e-03
5514.00,1.779464e-03
5515.00,3.636297e-03
5516.00,1.534466e-03
5517.00,3.571824e-03
5518.00,1.482887e-03
5519.00,1.818149e-03
5520.00,3.352614e-03
5521.00,1.702096e-03
5522.00,3.417087e-03
5523.00,1.586044e-03
5524.00,3.584718e-03
5525.00,1.598939e-03
5526.00,3.700770e-03
5527.00,1.534466e-03
5528.00,1.934201e-03
5529.00,3.597613e-03
5530.00,1.702096e-03
5531.00,3.210773e-03
5532.00,1.766570e-03
5533.00,3.391298e-03
5534.00,1.650518e-03
5535.00,1.560255e-03
5536.00,3.210773e-03
5537.00,1.805254e-03
5538.00,3.004458e-03
5539.00,1.624728e-03
5540.00,3.391298e-03
5541.00,1.302362e-03
5542.00,1.805254e-03
5543.00,2.798143e-03
5544.00,1.650518e-03
5545.00,3.017353e-03
5546.00,1.392624e-03
5547.00,3.391298e-03
5548.00,1.495782e-03
5549.00,1.663412e-03
5550.00,3.249457e-03
5551.00,1.573150e-03
5552.00,2.772354e-03
5553.00,1.534466e-03
5554.00,3.584718e-03
5555.00,1.727886e-03
5556.00,1.560255e-03
5557.00,3.184984e-03
5558.00,1.521571e-03
5559.00,3.481561e-03
5560.00,1.586044e-03
5561.00,3.404193e-03
5562.00,1.444203e-03
5563.00,1.650518e-03
5564.00,3.197878e-03
5565.00,1.611834e-03
5566.00,3.313930e-03
5567.00,1.392624e-03
5568.00,3.326825e-03
5569.00,1.650518e-03
5570.00,1.560255e-03
5571.00,3.184984e-03
5572.00,1.818149e-03
5573.00,3.172089e-03
5574.00,1.431308e-03
5575.00,3.262351e-03
5576.00,1.586044e-03
5577.00,1.482887e-03
5578.00,3.520245e-03
5579.00,1.573150e-03
5580.00,3.288141e-03
5581.00,1.676307e-03
5582.00,3.288141e-03
5583.00,1.457098e-03
5584.00,1.573150e-03
5585.00,3.417087e-03
5586.00,1.702096e-03
5587.00,3.326825e-03
5588.00,1.624728e-03
5589.00,3.262351e-03
5590.00,1.598939e-03
5591.00,1.573150e-03
5592.00,2.939985e-03
5593.00,1.586044e-03
5594.00,3.184984e-03
5595.00,1.714991e-03
5596.00,3.442877e-03
5597.00,1.753675e-03
5598.00,1.663412e-03
5599.00,3.868401e-03
5600.00,1.766570e-03
5601.00,3.094721e-03
5602.00,1.495782e-03
5603.00,3.288141e-03
5604.00,1.586044e-03
5605.00,1.895517e-03
5606.00,3.674981e-03
5607.00,2.011569e-03
5608.00,3.326825e-03
5609.00,1.482887e-03
5610.00,3.004458e-03
5611.00,1.598939e-03
5612.00,1.547360e-03
5613.00,2.798143e-03
5614.00,1.457098e-03
5615.00,3.378404e-03
5616.00,1.431308e-03
5617.00,3.223668e-03
5618.00,1.469992e-03
5619.00,1.482887e-03
5620.00,3.507350e-03
5621.00,1.702096e-03
5622.00,3.468666e-03
5623.00,1.766570e-03
5624.00,3.043142e-03
5625.00,1.598939e-03
5626.00,1.985779e-03
5627.00,3.146299e-03
5628.00,1.560255e-03
5629.00,3.313930e-03
5630.00,1.495782e-03
5631.00,2.952880e-03
5632.00,1.366835e-03
5633.00,3.674981e-03
5634.00,1.495782e-03
5635.00,1.482887e-03
5636.00,3.558929e-03
5637.00,1.611834e-03
5638.00,3.223668e-03
5639.00,1.482887e-03
5640.00,3.236562e-03
5641.00,1.624728e-03
5642.00,1.831043e-03
5643.00,3.133405e-03
5644.00,1.560255e-03
5645.00,2.811038e-03
5646.00,1.469992e-03
5647.00,3.146299e-03
5648.00,1.405519e-03
5649.00,1.392624e-03
5650.00,3.120510e-03
5651.00,1.714991e-03
5652.00,3.210773e-03
5653.00,1.818149e-03
5654.00,2.965774e-03
5655.00,1.547360e-03
5656.00,1.495782e-03
5657.00,3.146299e-03
5658.00,1.560255e-03
5659.00,2.939985e-03
5660.00,1.302362e-03
5661.00,3.197878e-03
5662.00,1.366835e-03
5663.00,1.431308e-03
5664.00,3.172089e-03
5665.00,1.573150e-03
5666.00,3.056037e-03
5667.00,1.676307e-03
5668.00,2.836827e-03
5669.00,1.740780e-03
5670.00,1.598939e-03
5671.00,2.901301e-03
5672.00,1.624728e-03
5673.00,3.120510e-03
5674.00,1.831043e-03
5675.00,2.785249e-03
5676.00,1.405519e-03
5677.00,1.663412e-03
5678.00,3.120510e-03
5679.00,1.702096e-03
5680.00,3.068931e-03
5681.00,1.689202e-03
5682.00,3.288141e-03
5683.00,1.586044e-03
5684.00,1.753675e-03
5685.00,3.262351e-03
5686.00,1.598939e-03
5687.00,3.197878e-03
5688.00,1.792359e-03
5689.00,3.507350e-03
5690.00,1.573150e-03
5691.00,1.714991e-03
5692.00,3.546034e-03
5693.00,1.663412e-03
5694.00,3.468666e-03
5695.00,1.547360e-03
5696.00,3.288141e-03
5697.00,1.663412e-03
5698.00,1.560255e-03
5699.00,2.914195e-03
5700.00,1.328151e-03
5701.00,2.914195e-03
5702.00,1.482887e-03
5703.00,2.875512e-03
5704.00,1.457098e-03
5705.00,1.444203e-03
5706.00,2.901301e-03
5707.00,1.521571e-03
5708.00,2.862617e-03
5709.00,1.598939e-03
5710.00,2.952880e-03
5711.00,1.341046e-03
5712.00,1.534466e-03
5713.00,2.939985e-03
5714.00,1.418414e-03
5715.00,2.720775e-03
5716.00,1.495782e-03
5717.00,2.798143e-03
5718.00,1.353940e-03
5719.00,1.469992e-03
5720.00,3.094721e-03
5721.00,1.676307e-03
5722.00,2.914195e-03
5723.00,1.624728e-03
5724.00,3.159194e-03
5725.00,1.431308e-03
5726.00,1.637623e-03
5727.00,2.965774e-03
5728.00,1.418414e-03
5729.00,3.017353e-03
5730.00,1.586044e-03
5731.00,2.965774e-03
5732.00,1.431308e-03
5733.00,1.586044e-03
5734.00,3.056037e-03
5735.00,1.457098e-03
5736.00,3.081826e-03
5737.00,1.534466e-03
5738.00,3.636297e-03
5739.00,1.727886e-03
5740.00,1.573150e-03
5741.00,3.017353e-03
5742.00,1.856833e-03
5743.00,3.417087e-03
5744.00,1.534466e-03
5745.00,3.017353e-03
5746.00,1.598939e-03
5747.00,2.798143e-03
5748.00,1.624728e-03
5749.00,1.676307e-03
5750.00,2.849722e-03
5751.00,1.547360e-03
5752.00,2.875512e-03
5753.00,1.714991e-03
5754.00,3.094721e-03
5755.00,1.353940e-03
5756.00,1.586044e-03
5757.00,3.210773e-03
5758.00,1.418414e-03
5759.00,2.617618e-03
5760.00,1.341046e-03
5761.00,3.184984e-03
5762.00,1.315256e-03
5763.00,1.573150e-03
5764.00,2.733670e-03
5765.00,1.740780e-03
5766.00,3.184984e-03
5767.00,1.276572e-03
5768.00,2.914195e-03
5769.00,1.469992e-03
5770.00,1.418414e-03
5771.00,2.901301e-03
5772.00,1.405519e-03
5773.00,2.785249e-03
5774.00,1.469992e-03
5775.00,2.927090e-03
5776.00,1.328151e-03
5777.00,1.418414e-03
5778.00,2.823933e-03
5779.00,1.341046e-03
5780.00,2.991563e-03
5781.00,1.534466e-03
5782.00,2.914195e-03
5783.00,1.637623e-03
5784.00,1.676307e-03
5785.00,3.004458e-03
5786.00,1.353940e-03
5787.00,3.172089e-03
5788.00,1.676307e-03
5789.00,3.068931e-03
5790.00,1.302362e-03
5791.00,1.482887e-03
5792.00,2.875512e-03
5793.00,1.353940e-03
5794.00,3.249457e-03
5795.00,1.405519e-03
5796.00,2.862617e-03
5797.00,1.534466e-03
5798.00,1.611834e-03
5799.00,2.488671e-03
5800.00,1.405519e-03
5801.00,2.965774e-03
5802.00,1.199204e-03
5803.00,3.210773e-03
5804.00,1.547360e-03
5805.00,1.392624e-03
5806.00,3.004458e-03
5807.00,1.495782e-03
5808.00,2.746565e-03
5809.00,1.702096e-03
5810.00,3.275246e-03
5811.00,1.598939e-03
5812.00,1.431308e-03
5813.00,2.811038e-03
5814.00,1.650518e-03
5815.00,2.952880e-03
5816.00,1.586044e-03
5817.00,2.811038e-03
5818.00,1.689202e-03
5819.00,1.302362e-03
5820.00,2.643407e-03
5821.00,1.289467e-03
5822.00,2.643407e-03
5823.00,1.598939e-03
5824.00,2.785249e-03
5825.00,1.534466e-03
5826.00,1.302362e-03
5827.00,2.694986e-03
5828.00,1.263678e-03
5829.00,2.888406e-03
5830.00,1.637623e-03
5831.00,2.733670e-03
5832.00,1.392624e-03
5833.00,1.392624e-03
5834.00,2.694986e-03
5835.00,1.199204e-03
5836.00,2.591829e-03
5837.00,1.341046e-03
5838.00,2.501566e-03
5839.00,1.431308e-03
5840.00,1.315256e-03
5841.00,3.017353e-03
5842.00,1.457098e-03
5843.00,2.578934e-03
5844.00,1.495782e-03
5845.00,2.952880e-03
5846.00,1.173415e-03
5847.00,1.276572e-03
5848.00,2.488671e-03
5849.00,1.366835e-03
5850.00,2.630513e-03
5851.00,1.573150e-03
5852.00,3.004458e-03
5853.00,1.289467e-03
5854.00,1.263678e-03
5855.00,2.449987e-03
5856.00,1.341046e-03
5857.00,2.694986e-03
5858.00,1.611834e-03
5859.00,2.424198e-03
5860.00,1.353940e-03
5861.00,3.107616e-03
5862.00,1.341046e-03
5863.00,1.469992e-03
5864.00,2.862617e-03
5865.00,1.289467e-03
5866.00,2.772354e-03
5867.00,1.779464e-03
5868.00,3.017353e-03
5869.00,1.586044e-03
5870.00,1.753675e-03
5871.00,3.172089e-03
5872.00,1.611834e-03
5873.00,2.694986e-03
5874.00,1.237888e-03
5875.00,2.540250e-03
5876.00,1.534466e-03
5877.00,1.611834e-03
5878.00,2.798143e-03
5879.00,1.379730e-03
5880.00,2.798143e-03
5881.00,1.366835e-03
5882.00,2.527355e-03
5883.00,1.508676e-03
5884.00,1.702096e-03
5885.00,3.056037e-03
5886.00,1.431308e-03
5887.00,3.081826e-03
5888.00,1.224994e-03
5889.00,2.682091e-03
5890.00,1.366835e-03
5891.00,1.611834e-03
5892.00,2.836827e-03
5893.00,1.276572e-03
5894.00,2.759459e-03
5895.00,1.392624e-03
5896.00,2.643407e-03
5897.00,1.379730e-03
5898.00,1.805254e-03
5899.00,2.914195e-03
5900.00,1.418414e-03
5901.00,2.694986e-03
5902.00,1.624728e-03
5903.00,2.772354e-03
5904.00,1.624728e-03
5905.00,1.624728e-03
5906.00,3.803928e-03
5907.00,2.076042e-03
5908.00,4.177873e-03
5909.00,2.179199e-03
5910.00,3.997348e-03
5911.00,1.843938e-03
5912.00,1.611834e-03
5913.00,3.197878e-03
5914.00,1.676307e-03
5915.00,3.197878e-03
5916.00,1.831043e-03
5917.00,4.319714e-03
5918.00,2.501566e-03
5919.00,2.759459e-03
5920.00,6.640755e-03
5921.00,3.365509e-03
5922.00,5.583392e-03
5923.00,2.050253e-03
5924.00,3.700770e-03
5925.00,1.598939e-03
5926.00,1.302362e-03
5927.00,2.746565e-03
5928.00,1.302362e-03
5929.00,2.566039e-03
5930.00,1.212099e-03
5931.00,2.514461e-03
5932.00,1.237888e-03
5933.00,1.108942e-03
5934.00,2.514461e-03
5935.00,1.237888e-03
5936.00,2.308146e-03
5937.00,1.302362e-03
5938.00,2.707881e-03
5939.00,1.147626e-03
5940.00,1.392624e-03
5941.00,2.540250e-03
5942.00,1.418414e-03
5943.00,2.527355e-03
5944.00,1.276572e-03
5945.00,2.514461e-03
5946.00,1.315256e-03
5947.00,9.284163e-04
5948.00,2.553145e-03
5949.00,1.186310e-03
5950.00,2.462882e-03
5951.00,1.289467e-03
5952.00,2.656302e-03
5953.00,1.237888e-03
5954.00,1.469992e-03
5955.00,2.475777e-03
5956.00,1.121836e-03
5957.00,2.295251e-03
5958.00,1.160520e-03
5959.00,2.707881e-03
5960.00,1.341046e-03
5961.00,1.276572e-03
5962.00,2.424198e-03
5963.00,1.134731e-03
5964.00,2.862617e-03
5965.00,1.160520e-03
5966.00,2.346830e-03
5967.00,1.186310e-03
5968.00,2.707881e-03
5969.00,1.108942e-03
5970.00,1.263678e-03
5971.00,2.527355e-03
5972.00,1.160520e-03
5973.00,2.475777e-03
5974.00,1.457098e-03
5975.00,2.591829e-03
5976.00,1.121836e-03
5977.00,1.250783e-03
5978.00,2.746565e-03
5979.00,1.353940e-03
5980.00,2.411303e-03
5981.00,1.379730e-03
5982.00,2.566039e-03
5983.00,1.341046e-03
5984.00,1.237888e-03
5985.00,2.230778e-03
5986.00,1.121836e-03
5987.00,2.707881e-03
5988.00,1.121836e-03
5989.00,2.604723e-03
5990.00,1.534466e-03
5991.00,1.018679e-03
5992.00,3.068931e-03
5993.00,1.237888e-03
5994.00,3.094721e-03
5995.00,1.457098e-03
5996.00,2.527355e-03
5997.00,1.405519e-03
5998.00,1.366835e-03
5999.00,2.591829e-03
6000.00,1.315256e-03
6001.00,2.333935e-03
6002.00,1.353940e-03
6003.00,2.514461e-03
6004.00,1.289467e-03
6005.00,1.341046e-03
6006.00,2.669197e-03
6007.00,1.469992e-03
6008.00,2.449987e-03
6009.00,1.263678e-03
6010.00,2.965774e-03
6011.00,1.237888e-03
6012.00,1.482887e-03
6013.00,3.391298e-03
6014.00,1.560255e-03
6015.00,3.842612e-03
6016.00,2.707881e-03
6017.00,6.099179e-03
6018.00,3.301036e-03
6019.00,3.081826e-03
6020.00,5.170763e-03
6021.00,2.063147e-03
6022.00,3.571824e-03
6023.00,1.366835e-03
6024.00,2.836827e-03
6025.00,1.263678e-03
6026.00,1.547360e-03
6027.00,2.462882e-03
6028.00,1.121836e-03
6029.00,2.475777e-03
6030.00,1.070258e-03
6031.00,2.707881e-03
6032.00,1.108942e-03
6033.00,1.366835e-03
6034.00,2.733670e-03
6035.00,1.328151e-03
6036.00,3.172089e-03
6037.00,1.186310e-03
6038.00,2.566039e-03
6039.00,9.155216e-04
6040.00,1.276572e-03
6041.00,2.462882e-03
6042.00,1.018679e-03
6043.00,2.514461e-03
6044.00,1.341046e-03
6045.00,2.501566e-03
6046.00,1.328151e-03
6047.00,1.018679e-03
6048.00,2.217883e-03
6049.00,1.147626e-03
6050.00,2.514461e-03
6051.00,1.302362e-03
6052.00,2.514461e-03
6053.00,1.250783e-03
6054.00,1.108942e-03
6055.00,2.527355e-03
6056.00,1.379730e-03
6057.00,2.308146e-03
6058.00,1.070258e-03
6059.00,2.978669e-03
6060.00,1.276572e-03
6061.00,1.224994e-03
6062.00,2.282357e-03
6063.00,1.250783e-03
6064.00,2.501566e-03
6065.00,1.263678e-03
6066.00,2.514461e-03
6067.00,1.186310e-03
6068.00,1.418414e-03
6069.00,2.604723e-03
6070.00,1.250783e-03
6071.00,2.694986e-03
6072.00,1.186310e-03
6073.00,2.501566e-03
6074.00,1.147626e-03
6075.00,9.671003e-04
6076.00,2.553145e-03
6077.00,1.328151e-03
6078.00,2.772354e-03
6079.00,1.224994e-03
6080.00,2.269462e-03
6081.00,1.147626e-03
6082.00,2.566039e-03
6083.00,1.186310e-03
6084.00,1.302362e-03
6085.00,2.643407e-03
6086.00,1.070258e-03
6087.00,2.514461e-03
6088.00,1.212099e-03
6089.00,2.514461e-03
6090.00,1.341046e-03
6091.00,1.224994e-03
6092.00,2.578934e-03
6093.00,1.108942e-03
6094.00,2.411303e-03
6095.00,1.263678e-03
6096.00,2.694986e-03
6097.00,1.186310e-03
6098.00,1.263678e-03
6099.00,2.024463e-03
6100.00,1.289467e-03
6101.00,2.553145e-03
6102.00,1.250783e-03
6103.00,2.617618e-03
6104.00,1.160520e-03
6105.00,1.250783e-03
6106.00,2.785249e-03
6107.00,1.263678e-03
6108.00,2.656302e-03
6109.00,1.057363e-03
6110.00,2.694986e-03
6111.00,1.173415e-03
6112.00,1.353940e-03
6113.00,2.669197e-03
6114.00,1.508676e-03
6115.00,2.682091e-03
6116.00,1.482887e-03
6117.00,2.965774e-03
6118.00,1.289467e-03
6119.00,1.392624e-03
6120.00,2.643407e-03
6121.00,1.173415e-03
6122.00,2.282357e-03
6123.00,1.044468e-03
6124.00,2.269462e-03
6125.00,1.199204e-03
6126.00,1.237888e-03
6127.00,2.308146e-03
6128.00,1.160520e-03
6129.00,2.707881e-03
6130.00,1.147626e-03
6131.00,2.372619e-03
6132.00,1.302362e-03
6133.00,1.328151e-03
6134.00,2.230778e-03
6135.00,1.096047e-03
6136.00,2.501566e-03
6137.00,9.671003e-04
6138.00,2.114726e-03
6139.00,1.173415e-03
6140.00,1.418414e-03
6141.00,2.578934e-03
6142.00,1.379730e-03
6143.00,2.321041e-03
6144.00,1.469992e-03
6145.00,2.230778e-03
6146.00,1.353940e-03
6147.00,1.134731e-03
6148.00,2.243672e-03
6149.00,1.096047e-03
6150.00,2.424198e-03
6151.00,1.302362e-03
6152.00,2.256567e-03
6153.00,1.315256e-03
6154.00,1.444203e-03
6155.00,2.398409e-03
6156.00,1.173415e-03
6157.00,2.204989e-03
6158.00,1.147626e-03
6159.00,1.998674e-03
6160.00,1.121836e-03
6161.00,1.005784e-03
6162.00,2.192094e-03
6163.00,1.173415e-03
6164.00,2.346830e-03
6165.00,1.005784e-03
6166.00,2.475777e-03
6167.00,1.057363e-03
6168.00,1.070258e-03
6169.00,2.217883e-03
6170.00,1.108942e-03
6171.00,2.088937e-03
6172.00,1.302362e-03
6173.00,2.217883e-03
6174.00,1.224994e-03
6175.00,1.096047e-03
6176.00,2.063147e-03
6177.00,1.276572e-03
6178.00,2.269462e-03
6179.00,1.224994e-03
6180.00,2.398409e-03
6181.00,1.083152e-03
6182.00,1.212099e-03
6183.00,2.566039e-03
6184.00,1.263678e-03
6185.00,2.488671e-03
6186.00,1.160520e-03
6187.00,2.243672e-03
6188.00,1.418414e-03
6189.00,1.302362e-03
6190.00,2.179199e-03
6191.00,1.508676e-03
6192.00,2.308146e-03
6193.00,1.353940e-03
6194.00,2.643407e-03
6195.00,1.469992e-03
6196.00,2.204989e-03
6197.00,1.289467e-03
6198.00,1.444203e-03
6199.00,2.514461e-03
6200.00,1.199204e-03
6201.00,2.437093e-03
6202.00,1.199204e-03
6203.00,2.385514e-03
6204.00,1.212099e-03
6205.00,1.341046e-03
6206.00,2.462882e-03
6207.00,1.302362e-03
6208.00,2.591829e-03
6209.00,1.341046e-03
6210.00,2.321041e-03
6211.00,1.147626e-03
6212.00,1.147626e-03
6213.00,2.811038e-03
6214.00,1.263678e-03
6215.00,2.192094e-03
6216.00,1.341046e-03
6217.00,2.295251e-03
6218.00,1.328151e-03
6219.00,1.031574e-03
6220.00,2.475777e-03
6221.00,1.263678e-03
6222.00,2.153410e-03
6223.00,1.263678e-03
6224.00,2.372619e-03
6225.00,1.250783e-03
6226.00,1.083152e-03
6227.00,2.553145e-03
6228.00,1.431308e-03
6229.00,2.591829e-03
6230.00,1.263678e-03
6231.00,2.359725e-03
6232.00,1.237888e-03
6233.00,9.928896e-04
6234.00,1.921306e-03
6235.00,1.083152e-03
6236.00,2.153410e-03
6237.00,1.199204e-03
6238.00,2.230778e-03
6239.00,1.237888e-03
6240.00,1.018679e-03
6241.00,2.437093e-03
6242.00,1.147626e-03
6243.00,2.359725e-03
6244.00,1.224994e-03
6245.00,2.527355e-03
6246.00,1.263678e-03
6247.00,1.096047e-03
6248.00,3.133405e-03
6249.00,1.573150e-03
6250.00,2.914195e-03
6251.00,1.431308e-03
6252.00,2.914195e-03
6253.00,1.237888e-03
6254.00,1.379730e-03
6255.00,3.107616e-03
6256.00,1.547360e-03
6257.00,3.533140e-03
6258.00,1.753675e-03
6259.00,3.068931e-03
6260.00,1.392624e-03
6261.00,1.186310e-03
6262.00,2.424198e-03
6263.00,1.199204e-03
6264.00,2.437093e-03
6265.00,1.199204e-03
6266.00,2.462882e-03
6267.00,1.031574e-03
6268.00,1.405519e-03
6269.00,2.217883e-03
6270.00,1.031574e-03
6271.00,2.694986e-03
6272.00,1.405519e-03
6273.00,2.759459e-03
6274.00,1.444203e-03
6275.00,1.289467e-03
6276.00,2.501566e-03
6277.00,1.212099e-03
6278.00,2.192094e-03
6279.00,1.147626e-03
6280.00,2.308146e-03
6281.00,1.121836e-03
6282.00,1.263678e-03
6283.00,2.385514e-03
6284.00,1.018679e-03
6285.00,2.359725e-03
6286.00,1.134731e-03
6287.00,2.217883e-03
6288.00,1.173415e-03
6289.00,1.147626e-03
6290.00,2.230778e-03
6291.00,1.289467e-03
6292.00,2.256567e-03
6293.00,9.026269e-04
6294.00,2.437093e-03
6295.00,9.542056e-04
6296.00,1.237888e-03
6297.00,2.217883e-03
6298.00,9.671003e-04
6299.00,2.424198e-03
6300.00,1.199204e-03
6301.00,2.578934e-03
6302.00,1.108942e-03
6303.00,1.199204e-03
6304.00,2.398409e-03
6305.00,1.057363e-03
6306.00,1.934201e-03
6307.00,1.186310e-03
6308.00,2.114726e-03
6309.00,9.542056e-04
6310.00,2.127621e-03
6311.00,1.199204e-03
6312.00,1.160520e-03
6313.00,2.050253e-03
6314.00,1.160520e-03
6315.00,2.204989e-03
6316.00,1.366835e-03
6317.00,2.449987e-03
6318.00,8.639429e-04
6319.00,1.302362e-03
6320.00,2.746565e-03
6321.00,1.341046e-03
6322.00,2.256567e-03
6323.00,1.044468e-03
6324.00,2.243672e-03
6325.00,1.224994e-03
6326.00,1.250783e-03
6327.00,2.475777e-03
6328.00,1.341046e-03
6329.00,2.321041e-03
6330.00,1.070258e-03
6331.00,2.230778e-03
6332.00,1.057363e-03
6333.00,1.018679e-03
6334.00,2.166305e-03
6335.00,1.224994e-03
6336.00,1.985779e-03
6337.00,1.173415e-03
6338.00,2.166305e-03
6339.00,1.276572e-03
6340.00,1.121836e-03
6341.00,2.204989e-03
6342.00,1.302362e-03
6343.00,2.656302e-03
6344.00,1.134731e-03
6345.00,2.759459e-03
6346.00,1.405519e-03
6347.00,1.431308e-03
6348.00,2.604723e-03
6349.00,1.224994e-03
6350.00,2.372619e-03
6351.00,1.199204e-03
6352.00,2.669197e-03
6353.00,1.366835e-03
6354.00,1.108942e-03
6355.00,2.707881e-03
6356.00,1.289467e-03
6357.00,2.398409e-03
6358.00,9.413109e-04
6359.00,2.308146e-03
6360.00,1.057363e-03
6361.00,1.212099e-03
6362.00,2.179199e-03
6363.00,1.289467e-03
6364.00,2.501566e-03
6365.00,1.302362e-03
6366.00,2.333935e-03
6367.00,1.083152e-03
6368.00,9.671003e-04
6369.00,2.308146e-03
6370.00,1.328151e-03
6371.00,2.050253e-03
6372.00,1.250783e-03
6373.00,2.604723e-03
6374.00,1.108942e-03
6375.00,1.276572e-03
6376.00,2.424198e-03
6377.00,1.431308e-03
6378.00,2.604723e-03
6379.00,1.328151e-03
6380.00,2.682091e-03
6381.00,1.495782e-03
6382.00,1.328151e-03
6383.00,2.720775e-03
6384.00,1.134731e-03
6385.00,2.359725e-03
6386.00,1.108942e-03
6387.00,2.333935e-03
6388.00,1.315256e-03
6389.00,1.276572e-03
6390.00,2.462882e-03
6391.00,1.121836e-03
6392.00,2.901301e-03
6393.00,1.431308e-03
6394.00,2.720775e-03
6395.00,1.392624e-03
6396.00,1.031574e-03
6397.00,2.798143e-03
6398.00,1.418414e-03
6399.00,2.166305e-03
6400.00,1.315256e-03
6401.00,2.424198e-03
6402.00,9.928896e-04
6403.00,1.263678e-03
6404.00,2.488671e-03
6405.00,1.341046e-03
6406.00,2.604723e-03
6407.00,1.276572e-03
6408.00,2.566039e-03
6409.00,1.224994e-03
6410.00,1.224994e-03
6411.00,2.553145e-03
6412.00,1.031574e-03
6413.00,2.501566e-03
6414.00,1.366835e-03
6415.00,2.927090e-03
6416.00,1.431308e-03
6417.00,3.829717e-03
6418.00,1.818149e-03
6419.00,2.166305e-03
6420.00,3.636297e-03
6421.00,2.011569e-03
6422.00,3.133405e-03
6423.00,1.341046e-03
6424.00,2.282357e-03
6425.00,1.160520e-03
6426.00,1.083152e-03
6427.00,2.604723e-03
6428.00,1.083152e-03
6429.00,2.127621e-03
6430.00,1.147626e-03
6431.00,2.243672e-03
6432.00,1.134731e-03
6433.00,1.134731e-03
6434.00,2.256567e-03
6435.00,1.070258e-03
6436.00,2.346830e-03
6437.00,1.108942e-03
6438.00,2.192094e-03
6439.00,1.276572e-03
6440.00,1.160520e-03
6441.00,1.959990e-03
6442.00,1.353940e-03
6443.00,2.217883e-03
6444.00,1.173415e-03
6445.00,2.514461e-03
6446.00,1.250783e-03
6447.00,1.224994e-03
6448.00,2.488671e-03
6449.00,1.199204e-03
6450.00,2.424198e-03
6451.00,1.083152e-03
6452.00,2.359725e-03
6453.00,9.284163e-04
6454.00,9.542056e-04
6455.00,2.204989e-03
6456.00,1.212099e-03
6457.00,2.385514e-03
6458.00,1.147626e-03
6459.00,2.501566e-03
6460.00,1.096047e-03
6461.00,1.199204e-03
6462.00,2.140515e-03
6463.00,1.224994e-03
6464.00,2.127621e-03
6465.00,1.186310e-03
6466.00,2.462882e-03
6467.00,1.147626e-03
6468.00,1.341046e-03
6469.00,2.346830e-03
6470.00,1.134731e-03
6471.00,2.192094e-03
6472.00,1.108942e-03
6473.00,2.114726e-03
6474.00,1.263678e-03
6475.00,1.212099e-03
6476.00,2.256567e-03
6477.00,1.186310e-03
6478.00,2.256567e-03
6479.00,1.096047e-03
6480.00,2.437093e-03
6481.00,1.392624e-03
6482.00,1.328151e-03
6483.00,2.385514e-03
6484.00,1.173415e-03
6485.00,2.411303e-03
6486.00,1.186310e-03
6487.00,2.011569e-03
6488.00,1.121836e-03
6489.00,8.381535e-04
6490.00,2.308146e-03
6491.00,1.173415e-03
6492.00,2.153410e-03
6493.00,1.224994e-03
6494.00,2.514461e-03
6495.00,1.186310e-03
6496.00,1.031574e-03
6497.00,2.230778e-03
6498.00,1.173415e-03
6499.00,2.333935e-03
6500.00,1.237888e-03
6501.00,2.230778e-03
6502.00,1.379730e-03
6503.00,1.199204e-03
6504.00,2.359725e-03
6505.00,1.457098e-03
6506.00,2.591829e-03
6507.00,1.096047e-03
6508.00,2.359725e-03
6509.00,1.057363e-03
6510.00,1.147626e-03
6511.00,2.269462e-03
6512.00,1.031574e-03
6513.00,2.282357e-03
6514.00,1.031574e-03
6515.00,2.192094e-03
6516.00,1.096047e-03
6517.00,1.096047e-03
6518.00,2.140515e-03
6519.00,1.224994e-03
6520.00,2.140515e-03
6521.00,1.418414e-03
6522.00,2.359725e-03
6523.00,1.005784e-03
6524.00,1.083152e-03
6525.00,2.269462e-03
6526.00,1.237888e-03
6527.00,2.269462e-03
6528.00,9.799949e-04
6529.00,2.501566e-03
6530.00,1.147626e-03
6531.00,2.385514e-03
6532.00,1.108942e-03
6533.00,9.928896e-04
6534.00,2.153410e-03
6535.00,1.315256e-03
6536.00,2.192094e-03
6537.00,1.173415e-03
6538.00,1.972885e-03
6539.00,1.276572e-03
6540.00,8.897322e-04
6541.00,2.076042e-03
6542.00,1.224994e-03
6543.00,2.192094e-03
6544.00,1.212099e-03
6545.00,1.947095e-03
6546.00,1.044468e-03
6547.00,1.121836e-03
6548.00,2.282357e-03
6549.00,1.083152e-03
6550.00,2.346830e-03
6551.00,1.341046e-03
6552.00,2.346830e-03
6553.00,1.302362e-03
6554.00,9.928896e-04
6555.00,2.076042e-03
6556.00,1.160520e-03
6557.00,1.921306e-03
6558.00,1.044468e-03
6559.00,2.230778e-03
6560.00,1.044468e-03
6561.00,9.413109e-04
6562.00,2.630513e-03
6563.00,1.199204e-03
6564.00,2.501566e-03
6565.00,9.799949e-04
6566.00,2.269462e-03
6567.00,1.276572e-03
6568.00,1.083152e-03
6569.00,2.230778e-03
6570.00,1.186310e-03
6571.00,2.101831e-03
6572.00,1.134731e-03
6573.00,2.076042e-03
6574.00,1.044468e-03
6575.00,1.212099e-03
6576.00,2.076042e-03
6577.00,1.044468e-03
6578.00,2.204989e-03
6579.00,9.542056e-04
6580.00,2.308146e-03
6581.00,1.379730e-03
6582.00,1.096047e-03
6583.00,2.024463e-03
6584.00,1.031574e-03
6585.00,2.037358e-03
6586.00,9.413109e-04
6587.00,2.359725e-03
6588.00,1.147626e-03
6589.00,1.057363e-03
6590.00,2.424198e-03
6591.00,1.160520e-03
6592.00,2.217883e-03
6593.00,1.083152e-03
6594.00,2.269462e-03
6595.00,1.096047e-03
6596.00,1.018679e-03
6597.00,2.282357e-03
6598.00,1.070258e-03
6599.00,2.153410e-03
6600.00,1.173415e-03
6601.00,2.269462e-03
6602.00,1.353940e-03
6603.00,1.224994e-03
6604.00,2.849722e-03
6605.00,1.856833e-03
6606.00,4.964448e-03
6607.00,3.146299e-03
6608.00,7.827065e-03
6609.00,4.139189e-03
6610.00,3.726560e-03
6611.00,6.421546e-03
6612.00,2.398409e-03
6613.00,4.281031e-03
6614.00,1.921306e-03
6615.00,3.043142e-03
6616.00,1.418414e-03
6617.00,1.405519e-03
6618.00,2.927090e-03
6619.00,1.482887e-03
6620.00,4.268136e-03
6621.00,2.475777e-03
6622.00,6.086284e-03
6623.00,3.829717e-03
6624.00,4.164978e-03
6625.00,6.679439e-03
6626.00,2.798143e-03
6627.00,4.448661e-03
6628.00,2.024463e-03
6629.00,3.017353e-03
6630.00,1.457098e-03
6631.00,1.457098e-03
6632.00,2.952880e-03
6633.00,1.250783e-03
6634.00,2.295251e-03
6635.00,1.224994e-03
6636.00,2.578934e-03
6637.00,1.341046e-03
6638.00,1.392624e-03
6639.00,2.243672e-03
6640.00,1.134731e-03
6641.00,2.372619e-03
6642.00,1.134731e-03
6643.00,2.707881e-03
6644.00,1.147626e-03
6645.00,2.282357e-03
6646.00,1.315256e-03
6647.00,1.250783e-03
6648.00,2.359725e-03
6649.00,1.263678e-03
6650.00,2.540250e-03
6651.00,1.057363e-03
6652.00,2.424198e-03
6653.00,1.199204e-03
6654.00,1.173415e-03
6655.00,2.411303e-03
6656.00,1.044468e-03
6657.00,2.617618e-03
6658.00,1.173415e-03
6659.00,2.437093e-03
6660.00,1.044468e-03
6661.00,1.328151e-03
6662.00,2.230778e-03
6663.00,1.263678e-03
6664.00,2.643407e-03
6665.00,1.083152e-03
6666.00,2.475777e-03
6667.00,1.108942e-03
6668.00,1.289467e-03
6669.00,2.527355e-03
6670.00,1.315256e-03
6671.00,3.056037e-03
6672.00,1.199204e-03
6673.00,2.153410e-03
6674.00,1.212099e-03
6675.00,1.224994e-03
6676.00,2.282357e-03
6677.00,1.276572e-03
6678.00,2.475777e-03
6679.00,1.379730e-03
6680.00,2.746565e-03
6681.00,1.108942e-03
6682.00,1.224994e-03
6683.00,2.449987e-03
6684.00,1.057363e-03
6685.00,2.256567e-03
6686.00,1.276572e-03
6687.00,2.398409e-03
6688.00,1.096047e-03
6689.00,1.096047e-03
6690.00,2.604723e-03
6691.00,1.444203e-03
6692.00,2.063147e-03
6693.00,1.444203e-03
6694.00,2.333935e-03
6695.00,1.237888e-03
6696.00,1.250783e-03
6697.00,2.411303e-03
6698.00,1.031574e-03
6699.00,2.398409e-03
6700.00,1.237888e-03
6701.00,2.527355e-03
6702.00,1.482887e-03
6703.00,1.096047e-03
6704.00,2.591829e-03
6705.00,1.302362e-03
6706.00,2.862617e-03
6707.00,1.096047e-03
6708.00,2.553145e-03
6709.00,1.341046e-03
6710.00,1.315256e-03
6711.00,2.720775e-03
6712.00,1.353940e-03
6713.00,2.849722e-03
6714.00,1.199204e-03
6715.00,2.669197e-03
6716.00,1.431308e-03
6717.00,1.457098e-03
6718.00,2.553145e-03
6719.00,1.199204e-03
6720.00,2.514461e-03
6721.00,1.134731e-03
6722.00,2.346830e-03
6723.00,1.186310e-03
6724.00,1.431308e-03
6725.00,2.282357e-03
6726.00,1.186310e-03
6727.00,2.527355e-03
6728.00,1.108942e-03
6729.00,2.462882e-03
6730.00,1.431308e-03
6731.00,1.431308e-03
6732.00,2.321041e-03
6733.00,1.160520e-03
6734.00,2.694986e-03
6735.00,1.353940e-03
6736.00,2.398409e-03
6737.00,1.224994e-03
6738.00,1.186310e-03
6739.00,2.346830e-03
6740.00,1.173415e-03
6741.00,2.578934e-03
6742.00,1.341046e-03
6743.00,2.540250e-03
6744.00,1.147626e-03
6745.00,1.263678e-03
6746.00,2.140515e-03
6747.00,1.186310e-03
6748.00,2.449987e-03
6749.00,1.186310e-03
6750.00,2.398409e-03
6751.00,1.057363e-03
6752.00,1.212099e-03
6753.00,2.669197e-03
6754.00,1.173415e-03
6755.00,2.682091e-03
6756.00,1.366835e-03
6757.00,2.720775e-03
6758.00,1.521571e-03
6759.00,3.030248e-03
6760.00,1.444203e-03
6761.00,1.534466e-03
6762.00,2.785249e-03
6763.00,1.637623e-03
6764.00,2.823933e-03
6765.00,1.702096e-03
6766.00,3.971559e-03
6767.00,2.398409e-03
6768.00,2.321041e-03
6769.00,4.255241e-03
6770.00,1.727886e-03
6771.00,3.043142e-03
6772.00,1.444203e-03
6773.00,2.488671e-03
6774.00,1.160520e-03
6775.00,9.799949e-04
6776.00,2.321041e-03
6777.00,1.108942e-03
6778.00,2.114726e-03
6779.00,1.353940e-03
6780.00,2.424198e-03
6781.00,1.392624e-03
6782.00,1.083152e-03
6783.00,2.333935e-03
6784.00,1.328151e-03
6785.00,2.398409e-03
6786.00,1.276572e-03
6787.00,2.772354e-03
6788.00,1.353940e-03
6789.00,1.224994e-03
6790.00,2.411303e-03
6791.00,1.237888e-03
6792.00,2.604723e-03
6793.00,1.147626e-03
6794.00,2.437093e-03
6795.00,1.392624e-03
6796.00,1.199204e-03
6797.00,2.591829e-03
6798.00,1.315256e-03
6799.00,2.140515e-03
6800.00,1.147626e-03
6801.00,1.869727e-03
6802.00,1.276572e-03
6803.00,1.096047e-03
6804.00,2.346830e-03
6805.00,1.121836e-03
6806.00,2.411303e-03
6807.00,1.044468e-03
6808.00,2.333935e-03
6809.00,1.250783e-03
6810.00,1.250783e-03
6811.00,2.604723e-03
6812.00,1.315256e-03
6813.00,2.204989e-03
6814.00,1.250783e-03
6815.00,2.385514e-03
6816.00,1.341046e-03
6817.00,1.186310e-03
6818.00,2.385514e-03
6819.00,1.147626e-03
6820.00,2.462882e-03
6821.00,1.366835e-03
6822.00,2.424198e-03
6823.00,1.134731e-03
6824.00,1.250783e-03
6825.00,2.295251e-03
6826.00,1.147626e-03
6827.00,2.501566e-03
6828.00,1.186310e-03
6829.00,2.411303e-03
6830.00,1.160520e-03
6831.00,1.108942e-03
6832.00,2.346830e-03
6833.00,9.928896e-04
6834.00,2.372619e-03
6835.00,1.353940e-03
6836.00,2.385514e-03
6837.00,1.250783e-03
6838.00,1.173415e-03
6839.00,2.501566e-03
6840.00,1.108942e-03
6841.00,2.204989e-03
6842.00,1.276572e-03
6843.00,2.643407e-03
6844.00,9.799949e-04
6845.00,1.212099e-03
6846.00,2.101831e-03
6847.00,1.160520e-03
6848.00,2.217883e-03
6849.00,1.212099e-03
6850.00,2.166305e-03
6851.00,1.224994e-03
6852.00,1.250783e-03
6853.00,2.811038e-03
6854.00,1.328151e-03
6855.00,2.939985e-03
6856.00,1.624728e-03
6857.00,3.159194e-03
6858.00,1.560255e-03
6859.00,1.560255e-03
6860.00,3.004458e-03
6861.00,1.353940e-03
6862.00,2.694986e-03
6863.00,1.070258e-03
6864.00,2.333935e-03
6865.00,1.379730e-03
6866.00,2.140515e-03
6867.00,1.212099e-03
6868.00,1.057363e-03
6869.00,2.063147e-03
6870.00,1.134731e-03
6871.00,2.540250e-03
6872.00,1.186310e-03
6873.00,2.153410e-03
6874.00,1.121836e-03
6875.00,9.284163e-04
6876.00,2.230778e-03
6877.00,1.083152e-03
6878.00,2.385514e-03
6879.00,1.173415e-03
6880.00,2.462882e-03
6881.00,1.392624e-03
6882.00,1.212099e-03
6883.00,2.720775e-03
6884.00,1.263678e-03
6885.00,2.321041e-03
6886.00,1.147626e-03
6887.00,2.295251e-03
6888.00,1.353940e-03
6889.00,1.160520e-03
6890.00,2.230778e-03
6891.00,1.057363e-03
6892.00,2.501566e-03
6893.00,1.096047e-03
6894.00,2.927090e-03
6895.00,1.224994e-03
6896.00,1.276572e-03
6897.00,2.449987e-03
6898.00,1.315256e-03
6899.00,2.372619e-03
6900.00,1.160520e-03
6901.00,2.308146e-03
6902.00,1.353940e-03
6903.00,1.521571e-03
6904.00,2.914195e-03
6905.00,1.766570e-03
6906.00,2.424198e-03
6907.00,1.418414e-03
6908.00,2.785249e-03
6909.00,1.224994e-03
6910.00,1.444203e-03
6911.00,2.540250e-03
6912.00,1.224994e-03
6913.00,2.372619e-03
6914.00,1.237888e-03
6915.00,2.772354e-03
6916.00,1.431308e-03
6917.00,1.302362e-03
6918.00,2.321041e-03
6919.00,1.328151e-03
6920.00,2.604723e-03
6921.00,1.250783e-03
6922.00,2.527355e-03
6923.00,1.289467e-03
6924.00,1.366835e-03
6925.00,2.682091e-03
6926.00,1.263678e-03
6927.00,2.282357e-03
6928.00,1.160520e-03
6929.00,2.153410e-03
6930.00,1.302362e-03
6931.00,1.057363e-03
6932.00,2.527355e-03
6933.00,1.237888e-03
6934.00,2.192094e-03
6935.00,1.121836e-03
6936.00,2.321041e-03
6937.00,1.405519e-03
6938.00,1.302362e-03
6939.00,2.462882e-03
6940.00,1.212099e-03
6941.00,2.694986e-03
6942.00,1.186310e-03
6943.00,2.630513e-03
6944.00,1.263678e-03
6945.00,1.083152e-03
6946.00,2.475777e-03
6947.00,1.173415e-03
6948.00,2.398409e-03
6949.00,1.212099e-03
6950.00,2.617618e-03
6951.00,1.302362e-03
6952.00,1.083152e-03
6953.00,2.282357e-03
6954.00,1.147626e-03
6955.00,2.114726e-03
6956.00,1.199204e-03
6957.00,2.424198e-03
6958.00,1.263678e-03
6959.00,1.186310e-03
6960.00,2.385514e-03
6961.00,1.250783e-03
6962.00,2.269462e-03
6963.00,1.044468e-03
6964.00,2.127621e-03
6965.00,9.928896e-04
6966.00,1.263678e-03
6967.00,1.972885e-03
6968.00,1.121836e-03
6969.00,2.088937e-03
6970.00,1.199204e-03
6971.00,2.127621e-03
6972.00,1.199204e-03
6973.00,1.263678e-03
6974.00,1.908411e-03
6975.00,1.044468e-03
6976.00,2.011569e-03
6977.00,1.057363e-03
6978.00,1.934201e-03
6979.00,1.315256e-03
6980.00,2.282357e-03
6981.00,1.083152e-03
6982.00,9.799949e-04
6983.00,2.140515e-03
6984.00,1.121836e-03
6985.00,2.140515e-03
6986.00,1.121836e-03
6987.00,2.385514e-03
6988.00,9.026269e-04
6989.00,9.542056e-04
6990.00,2.140515e-03
6991.00,1.379730e-03
6992.00,2.153410e-03
6993.00,1.018679e-03
6994.00,2.179199e-03
6995.00,1.031574e-03
6996.00,9.026269e-04
6997.00,1.998674e-03
6998.00,1.070258e-03
6999.00,2.101831e-03
7000.00,9.542056e-04
7001.00,2.437093e-03
7002.00,9.799949e-04
7003.00,8.897322e-04
7004.00,2.166305e-03
7005.00,1.044468e-03
7006.00,2.114726e-03
7007.00,9.928896e-04
7008.00,2.050253e-03
7009.00,8.639429e-04
7010.00,9.542056e-04
7011.00,2.192094e-03
7012.00,1.031574e-03
7013.00,1.882622e-03
7014.00,1.121836e-03
7015.00,1.714991e-03
7016.00,8.381535e-04
7017.00,9.026269e-04
7018.00,2.088937e-03
7019.00,9.542056e-04
7020.00,2.076042e-03
7021.00,7.994695e-04
7022.00,1.805254e-03
7023.00,7.736802e-04
7024.00,9.284163e-04
7025.00,1.611834e-03
7026.00,6.834175e-04
7027.00,2.050253e-03
7028.00,7.607855e-04
7029.00,2.101831e-03
7030.00,8.252589e-04
7031.00,1.005784e-03
7032.00,1.779464e-03
7033.00,8.897322e-04
7034.00,1.895517e-03
7035.00,8.897322e-04
7036.00,1.740780e-03
7037.00,8.381535e-04
7038.00,8.639429e-04
7039.00,1.856833e-03
7040.00,9.026269e-04
7041.00,1.895517e-03
7042.00,8.123642e-04
7043.00,2.101831e-03
7044.00,7.865748e-04
7045.00,9.928896e-04
7046.00,1.689202e-03
7047.00,7.349962e-04
7048.00,1.611834e-03
7049.00,1.044468e-03
7050.00,1.637623e-03
7051.00,8.897322e-04
7052.00,7.865748e-04
7053.00,1.818149e-03
7054.00,7.349962e-04
7055.00,1.611834e-03
7056.00,9.284163e-04
7057.00,1.985779e-03
7058.00,6.834175e-04
7059.00,9.799949e-04
7060.00,1.856833e-03
7061.00,8.639429e-04
7062.00,1.947095e-03
7063.00,8.768376e-04
7064.00,1.689202e-03
7065.00,7.865748e-04
7066.00,9.155216e-04
7067.00,1.740780e-03
7068.00,7.092069e-04
7069.00,1.573150e-03
7070.00,7.349962e-04
7071.00,1.598939e-03
7072.00,7.994695e-04
7073.00,7.607855e-04
7074.00,1.431308e-03
7075.00,9.155216e-04
7076.00,1.353940e-03
7077.00,8.252589e-04
7078.00,1.869727e-03
7079.00,8.123642e-04
7080.00,1.031574e-03
7081.00,2.088937e-03
7082.00,8.510482e-04
7083.00,1.560255e-03
7084.00,8.123642e-04
7085.00,1.831043e-03
7086.00,7.349962e-04
7087.00,7.994695e-04
7088.00,1.663412e-03
7089.00,8.639429e-04
7090.00,1.831043e-03
7091.00,7.221015e-04
7092.00,1.560255e-03
7093.00,9.026269e-04
7094.00,1.727886e-03
7095.00,7.607855e-04
7096.00,7.221015e-04
7097.00,1.766570e-03
7098.00,1.018679e-03
7099.00,1.676307e-03
7100.00,9.413109e-04
7101.00,1.676307e-03
7102.00,6.834175e-04
7103.00,7.607855e-04
7104.00,1.702096e-03
7105.00,7.736802e-04
7106.00,1.792359e-03
7107.00,8.381535e-04
7108.00,1.637623e-03
7109.00,9.413109e-04
7110.00,9.026269e-04
7111.00,2.127621e-03
7112.00,1.057363e-03
7113.00,2.140515e-03
7114.00,1.444203e-03
7115.00,3.700770e-03
7116.00,2.591829e-03
7117.00,3.352614e-03
7118.00,9.322846e-03
7119.00,5.686549e-03
7120.00,1.224994e-02
7121.00,5.699444e-03
7122.00,9.064953e-03
7123.00,3.404193e-03
7124.00,2.707881e-03
7125.00,4.306820e-03
7126.00,1.702096e-03
7127.00,3.210773e-03
7128.00,1.250783e-03
7129.00,3.391298e-03
7130.00,2.011569e-03
7131.00,2.398409e-03
7132.00,7.427330e-03
7133.00,4.629186e-03
7134.00,1.142468e-02
7135.00,5.106289e-03
7136.00,8.871533e-03
7137.00,3.146299e-03
7138.00,2.785249e-03
7139.00,3.997348e-03
7140.00,1.611834e-03
7141.00,2.720775e-03
7142.00,1.186310e-03
7143.00,1.908411e-03
7144.00,8.381535e-04
7145.00,8.639429e-04
7146.00,1.727886e-03
7147.00,8.381535e-04
7148.00,1.689202e-03
7149.00,8.768376e-04
7150.00,1.624728e-03
7151.00,9.928896e-04
7152.00,8.252589e-04
7153.00,1.573150e-03
7154.00,8.768376e-04
7155.00,1.714991e-03
7156.00,7.736802e-04
7157.00,1.702096e-03
7158.00,7.736802e-04
7159.00,9.671003e-04
7160.00,1.792359e-03
7161.00,9.155216e-04
7162.00,1.792359e-03
7163.00,1.083152e-03
7164.00,1.753675e-03
7165.00,7.994695e-04
7166.00,9.026269e-04
7167.00,1.676307e-03
7168.00,9.413109e-04
7169.00,1.714991e-03
7170.00,9.671003e-04
7171.00,1.405519e-03
7172.00,1.005784e-03
7173.00,8.897322e-04
7174.00,1.766570e-03
7175.00,8.123642e-04
7176.00,1.586044e-03
7177.00,8.252589e-04
7178.00,1.856833e-03
7179.00,1.070258e-03
7180.00,9.155216e-04
7181.00,1.714991e-03
7182.00,7.865748e-04
7183.00,1.766570e-03
7184.00,7.736802e-04
7185.00,1.753675e-03
7186.00,7.994695e-04
7187.00,6.834175e-04
7188.00,1.534466e-03
7189.00,6.834175e-04
7190.00,1.818149e-03
7191.00,8.639429e-04
7192.00,1.611834e-03
7193.00,1.057363e-03
7194.00,8.252589e-04
7195.00,1.650518e-03
7196.00,8.639429e-04
7197.00,1.650518e-03
7198.00,8.897322e-04
7199.00,1.586044e-03
7200.00,7.092069e-04
7201.00,1.650518e-03
7202.00,8.123642e-04
7203.00,1.160520e-03
7204.00,1.714991e-03
7205.00,8.639429e-04
7206.00,1.740780e-03
7207.00,7.994695e-04
7208.00,1.753675e-03
7209.00,1.044468e-03
7210.00,9.284163e-04
7211.00,1.895517e-03
7212.00,1.134731e-03
7213.00,2.076042e-03
7214.00,9.799949e-04
7215.00,1.753675e-03
7216.00,8.510482e-04
7217.00,7.478909e-04
7218.00,1.766570e-03
7219.00,7.736802e-04
7220.00,1.611834e-03
7221.00,7.994695e-04
7222.00,1.637623e-03
7223.00,7.994695e-04
7224.00,9.284163e-04
7225.00,1.766570e-03
7226.00,6.447335e-04
7227.00,1.431308e-03
7228.00,7.994695e-04
7229.00,1.521571e-03
7230.00,6.963122e-04
7231.00,7.865748e-04
7232.00,1.508676e-03
7233.00,8.123642e-04
7234.00,1.650518e-03
7235.00,7.607855e-04
7236.00,1.676307e-03
7237.00,8.252589e-04
7238.00,9.671003e-04
7239.00,1.315256e-03
7240.00,7.092069e-04
7241.00,1.689202e-03
7242.00,7.349962e-04
7243.00,1.534466e-03
7244.00,9.413109e-04
7245.00,1.108942e-03
7246.00,1.573150e-03
7247.00,6.060495e-04
7248.00,1.392624e-03
7249.00,6.834175e-04
7250.00,1.482887e-03
7251.00,6.705229e-04
7252.00,9.284163e-04
7253.00,1.560255e-03
7254.00,6.963122e-04
7255.00,1.405519e-03
7256.00,7.994695e-04
7257.00,1.547360e-03
7258.00,8.252589e-04
7259.00,7.994695e-04
7260.00,1.495782e-03
7261.00,9.026269e-04
7262.00,1.586044e-03
7263.00,8.123642e-04
7264.00,1.521571e-03
7265.00,6.963122e-04
7266.00,5.415761e-04
7267.00,1.495782e-03
7268.00,4.899974e-04
7269.00,1.560255e-03
7270.00,7.994695e-04
7271.00,1.431308e-03
7272.00,7.607855e-04
7273.00,9.542056e-04
7274.00,1.702096e-03
7275.00,1.031574e-03
7276.00,2.475777e-03
7277.00,1.212099e-03
7278.00,3.081826e-03
7279.00,1.482887e-03
7280.00,1.714991e-03
7281.00,2.424198e-03
7282.00,1.070258e-03
7283.00,1.843938e-03
7284.00,6.963122e-04
7285.00,1.573150e-03
7286.00,6.963122e-04
7287.00,7.349962e-04
7288.00,1.457098e-03
7289.00,9.413109e-04
7290.00,1.560255e-03
7291.00,7.736802e-04
7292.00,1.212099e-03
7293.00,7.865748e-04
7294.00,6.447335e-04
7295.00,1.444203e-03
7296.00,7.607855e-04
7297.00,1.328151e-03
7298.00,7.607855e-04
7299.00,1.482887e-03
7300.00,6.060495e-04
7301.00,7.092069e-04
7302.00,1.457098e-03
7303.00,8.381535e-04
7304.00,1.315256e-03
7305.00,7.994695e-04
7306.00,1.495782e-03
7307.00,8.639429e-04
7308.00,9.413109e-04
7309.00,1.586044e-03
7310.00,7.607855e-04
7311.00,1.792359e-03
7312.00,7.221015e-04
7313.00,1.740780e-03
7314.00,8.639429e-04
7315.00,1.611834e-03
7316.00,6.189442e-04
7317.00,6.189442e-04
7318.00,1.508676e-03
7319.00,9.671003e-04
7320.00,1.547360e-03
7321.00,8.123642e-04
7322.00,1.379730e-03
7323.00,7.349962e-04
7324.00,5.931548e-04
7325.00,1.611834e-03
7326.00,6.963122e-04
7327.00,1.482887e-03
7328.00,8.381535e-04
7329.00,1.663412e-03
7330.00,9.284163e-04
7331.00,6.705229e-04
7332.00,1.560255e-03
7333.00,6.576282e-04
7334.00,1.469992e-03
7335.00,6.963122e-04
7336.00,1.637623e-03
7337.00,5.673655e-04
7338.00,6.576282e-04
7339.00,1.482887e-03
7340.00,7.349962e-04
7341.00,1.366835e-03
7342.00,7.349962e-04
7343.00,1.650518e-03
7344.00,7.092069e-04
7345.00,6.447335e-04
7346.00,1.521571e-03
7347.00,6.834175e-04
7348.00,1.508676e-03
7349.00,7.607855e-04
7350.00,1.611834e-03
7351.00,8.381535e-04
7352.00,8.123642e-04
7353.00,1.714991e-03
7354.00,6.705229e-04
7355.00,1.379730e-03
7356.00,6.060495e-04
7357.00,1.431308e-03
7358.00,1.005784e-03
7359.00,6.576282e-04
7360.00,1.276572e-03
7361.00,7.865748e-04
7362.00,1.534466e-03
7363.00,8.381535e-04
7364.00,1.611834e-03
7365.00,9.928896e-04
7366.00,8.897322e-04
7367.00,2.372619e-03
7368.00,1.147626e-03
7369.00,2.050253e-03
7370.00,9.413109e-04
7371.00,1.753675e-03
7372.00,8.510482e-04
7373.00,6.060495e-04
7374.00,1.663412e-03
7375.00,6.447335e-04
7376.00,1.379730e-03
7377.00,5.157868e-04
7378.00,1.431308e-03
7379.00,6.189442e-04
7380.00,6.189442e-04
7381.00,1.341046e-03
7382.00,6.060495e-04
7383.00,1.366835e-03
7384.00,6.060495e-04
7385.00,1.418414e-03
7386.00,7.736802e-04
7387.00,5.157868e-04
7388.00,1.134731e-03
7389.00,8.639429e-04
7390.00,1.534466e-03
7391.00,5.157868e-04
7392.00,1.457098e-03
7393.00,7.994695e-04
7394.00,6.963122e-04
7395.00,1.315256e-03
7396.00,6.189442e-04
7397.00,1.392624e-03
7398.00,5.802602e-04
7399.00,1.250783e-03
7400.00,5.673655e-04
7401.00,6.318389e-04
7402.00,1.276572e-03
7403.00,6.189442e-04
7404.00,1.714991e-03
7405.00,7.092069e-04
7406.00,1.379730e-03
7407.00,6.447335e-04
7408.00,6.318389e-04
7409.00,1.560255e-03
7410.00,5.544708e-04
7411.00,1.624728e-03
7412.00,9.284163e-04
7413.00,1.586044e-03
7414.00,1.044468e-03
7415.00,7.221015e-04
7416.00,1.702096e-03
7417.00,8.123642e-04
7418.00,1.431308e-03
7419.00,5.286815e-04
7420.00,1.160520e-03
7421.00,5.673655e-04
7422.00,6.447335e-04
7423.00,1.418414e-03
7424.00,6.834175e-04
7425.00,1.341046e-03
7426.00,5.802602e-04
7427.00,1.147626e-03
7428.00,5.802602e-04
7429.00,1.315256e-03
7430.00,4.642081e-04
7431.00,5.673655e-04
7432.00,1.173415e-03
7433.00,5.802602e-04
7434.00,9.799949e-04
7435.00,5.415761e-04
7436.00,1.224994e-03
7437.00,4.771028e-04
7438.00,6.447335e-04
7439.00,1.173415e-03
7440.00,7.994695e-04
7441.00,1.199204e-03
7442.00,6.318389e-04
7443.00,1.186310e-03
7444.00,6.963122e-04
7445.00,6.834175e-04
7446.00,1.031574e-03
7447.00,5.415761e-04
7448.00,1.096047e-03
7449.00,6.447335e-04
7450.00,1.108942e-03
7451.00,4.899974e-04
7452.00,6.963122e-04
7453.00,1.173415e-03
7454.00,4.384188e-04
7455.00,1.070258e-03
7456.00,5.931548e-04
7457.00,1.134731e-03
7458.00,4.771028e-04
7459.00,7.994695e-04
7460.00,1.121836e-03
7461.00,5.673655e-04
7462.00,9.799949e-04
7463.00,5.286815e-04
7464.00,1.263678e-03
7465.00,5.415761e-04
7466.00,4.642081e-04
7467.00,1.147626e-03
7468.00,4.255241e-04
7469.00,1.031574e-03
7470.00,5.286815e-04
7471.00,1.096047e-03
7472.00,3.868401e-04
7473.00,5.544708e-04
7474.00,9.928896e-04
7475.00,4.899974e-04
7476.00,9.671003e-04
7477.00,5.157868e-04
7478.00,1.044468e-03
7479.00,6.834175e-04
7480.00,3.610508e-04
7481.00,1.096047e-03
7482.00,6.576282e-04
7483.00,8.897322e-04
7484.00,3.997348e-04
7485.00,9.026269e-04
7486.00,3.739454e-04
7487.00,4.126295e-04
7488.00,9.155216e-04
7489.00,5.286815e-04
7490.00,8.768376e-04
7491.00,3.352614e-04
7492.00,8.510482e-04
7493.00,3.997348e-04
7494.00,3.739454e-04
7495.00,9.799949e-04
7496.00,3.481561e-04
7497.00,8.123642e-04
7498.00,3.610508e-04
7499.00,6.963122e-04
7500.00,4.642081e-04
7501.00,3.739454e-04
7502.00,7.478909e-04
7503.00,3.481561e-04
7504.00,6.834175e-04
7505.00,4.255241e-04
7506.00,8.123642e-04
7507.00,4.642081e-04
7508.00,5.286815e-04
7509.00,9.671003e-04
7510.00,4.384188e-04
7511.00,8.123642e-04
7512.00,4.384188e-04
7513.00,6.189442e-04
7514.00,3.868401e-04
7515.00,4.513134e-04
7516.00,6.189442e-04
7517.00,3.739454e-04
7518.00,8.123642e-04
7519.00,2.321041e-04
7520.00,6.447335e-04
7521.00,3.352614e-04
7522.00,2.836827e-04
7523.00,6.834175e-04
7524.00,3.094721e-04
7525.00,7.349962e-04
7526.00,3.094721e-04
7527.00,6.060495e-04
7528.00,3.094721e-04
7529.00,3.868401e-04
7530.00,5.931548e-04
7531.00,4.126295e-04
7532.00,7.221015e-04
7533.00,3.610508e-04
7534.00,5.544708e-04
7535.00,3.352614e-04
7536.00,2.707881e-04
7537.00,4.255241e-04
7538.00,1.934201e-04
7539.00,6.963122e-04
7540.00,4.899974e-04
7541.00,6.060495e-04
7542.00,3.481561e-04
7543.00,5.286815e-04
7544.00,3.739454e-04
7545.00,2.449987e-04
7546.00,5.415761e-04
7547.00,3.481561e-04
7548.00,7.092069e-04
7549.00,3.610508e-04
7550.00,6.189442e-04
7551.00,2.707881e-04
7552.00,3.352614e-04
7553.00,6.705229e-04
7554.00,2.321041e-04
7555.00,4.384188e-04
7556.00,3.094721e-04
7557.00,6.963122e-04
7558.00,1.805254e-04
7559.00,2.192094e-04
7560.00,5.544708e-04
7561.00,2.578934e-04
7562.00,4.384188e-04
7563.00,3.610508e-04
7564.00,5.544708e-04
7565.00,2.836827e-04
7566.00,3.094721e-04
7567.00,5.544708e-04
7568.00,3.481561e-04
7569.00,5.415761e-04
7570.00,3.610508e-04
7571.00,6.060495e-04
7572.00,2.965774e-04
7573.00,2.707881e-04
7574.00,4.384188e-04
7575.00,3.481561e-04
7576.00,4.899974e-04
7577.00,3.610508e-04
7578.00,4.513134e-04
7579.00,2.965774e-04
7580.00,2.063147e-04
7581.00,5.157868e-04
7582.00,2.836827e-04
7583.00,4.899974e-04
7584.00,2.449987e-04
7585.00,5.544708e-04
7586.00,2.836827e-04
7587.00,2.578934e-04
7588.00,6.576282e-04
7589.00,2.578934e-04
7590.00,4.513134e-04
7591.00,2.578934e-04
7592.00,5.544708e-04
7593.00,3.352614e-04
7594.00,2.449987e-04
7595.00,6.189442e-04
7596.00,2.192094e-04
7597.00,5.544708e-04
7598.00,2.836827e-04
7599.00,4.384188e-04
7600.00,2.321041e-04
7601.00,3.223667e-04
7602.00,6.189442e-04
7603.00,1.418414e-04
7604.00,5.673655e-04
7605.00,1.547360e-04
7606.00,5.673655e-04
7607.00,2.321041e-04
7608.00,2.707881e-04
7609.00,6.060495e-04
7610.00,3.094721e-04
7611.00,6.189442e-04
7612.00,3.094721e-04
7613.00,4.384188e-04
7614.00,3.739454e-04
7615.00,2.965774e-04
7616.00,6.318389e-04
7617.00,2.836827e-04
7618.00,5.415761e-04
7619.00,3.352614e-04
7620.00,7.092069e-04
7621.00,4.126295e-04
7622.00,5.157868e-04
7623.00,1.263678e-03
7624.00,7.221015e-04
7625.00,1.998674e-03
7626.00,1.160520e-03
7627.00,3.765244e-03
7628.00,2.449987e-03
7629.00,3.674981e-03
7630.00,8.368641e-03
7631.00,4.745238e-03
7632.00,8.304168e-03
7633.00,3.081826e-03
7634.00,4.616292e-03
7635.00,1.366835e-03
7636.00,1.160520e-03
7637.00,1.727886e-03
7638.00,7.092069e-04
7639.00,1.573150e-03
7640.00,1.096047e-03
7641.00,2.875512e-03
7642.00,1.972885e-03
7643.00,2.669197e-03
7644.00,7.092068e-03
7645.00,4.229452e-03
7646.00,7.337067e-03
7647.00,3.301036e-03
7648.00,4.242347e-03
7649.00,1.521571e-03
7650.00,1.959990e-03
7651.00,4.255241e-04
7652.00,3.868401e-04
7653.00,4.384188e-04
7654.00,1.676307e-04
7655.00,4.513134e-04
7656.00,2.321041e-04
7657.00,4.255241e-04
7658.00,1.418414e-04
7659.00,1.418414e-04
7660.00,3.610508e-04
7661.00,2.449987e-04
7662.00,4.384188e-04
7663.00,1.934201e-04
7664.00,3.223667e-04
7665.00,1.547360e-04
7666.00,2.192094e-04
7667.00,4.126295e-04
7668.00,1.805254e-04
7669.00,3.997348e-04
7670.00,3.352614e-04
7671.00,4.513134e-04
7672.00,1.418414e-04
7673.00,1.805254e-04
7674.00,3.223667e-04
7675.00,1.418414e-04
7676.00,3.352614e-04
7677.00,1.805254e-04
7678.00,3.610508e-04
7679.00,1.934201e-04
7680.00,2.321041e-04
7681.00,5.931548e-04
7682.00,9.026269e-05
7683.00,3.094721e-04
7684.00,1.676307e-04
7685.00,3.094721e-04
7686.00,2.965774e-04
7687.00,1.160520e-04
7688.00,3.868401e-04
7689.00,1.418414e-04
7690.00,3.352614e-04
7691.00,1.160520e-04
7692.00,3.997348e-04
7693.00,1.418414e-04
7694.00,1.418414e-04
7695.00,4.642081e-04
7696.00,1.676307e-04
7697.00,3.094721e-04
7698.00,2.192094e-04
7699.00,3.352614e-04
7700.00,1.418414e-04
7701.00,1.289467e-04
7702.00,3.868401e-04
7703.00,1.805254e-04
7704.00,2.965774e-04
7705.00,1.160520e-04
7706.00,3.481561e-04
7707.00,2.192094e-04
7708.00,1.676307e-04
7709.00,4.384188e-04
7710.00,3.094721e-04
7711.00,4.384188e-04
7712.00,1.805254e-04
7713.00,3.610508e-04
7714.00,2.192094e-04
7715.00,1.805254e-04
7716.00,2.836827e-04
7717.00,2.192094e-04
7718.00,4.255241e-04
7719.00,1.934201e-04
7720.00,5.028921e-04
7721.00,3.352614e-04
7722.00,2.707881e-04
7723.00,6.060495e-04
7724.00,2.449987e-04
7725.00,6.447335e-04
7726.00,2.449987e-04
7727.00,4.384188e-04
7728.00,1.934201e-04
7729.00,1.676307e-04
7730.00,2.449987e-04
7731.00,2.321041e-04
7732.00,3.223667e-04
7733.00,1.934201e-04
7734.00,3.223667e-04
7735.00,1.805254e-04
7736.00,1.289467e-04
7737.00,5.802602e-04
7738.00,2.192094e-04
7739.00,3.739454e-04
7740.00,2.063147e-04
7741.00,3.352614e-04
7742.00,1.418414e-04
7743.00,1.805254e-04
7744.00,3.739454e-04
7745.00,1.547360e-04
7746.00,3.481561e-04
7747.00,1.676307e-04
7748.00,2.578934e-04
7749.00,2.578934e-04
7750.00,1.031574e-04
7751.00,3.610508e-04
7752.00,1.160520e-04
7753.00,3.997348e-04
7754.00,1.934201e-04
7755.00,3.094721e-04
7756.00,1.547360e-04
7757.00,1.805254e-04
7758.00,3.610508e-04
7759.00,1.418414e-04
7760.00,4.126295e-04
7761.00,1.934201e-04
7762.00,3.610508e-04
7763.00,2.063147e-04
7764.00,2.836827e-04
7765.00,1.418414e-04
7766.00,1.547360e-04
7767.00,3.223667e-04
7768.00,2.836827e-04
7769.00,3.739454e-04
7770.00,1.031574e-04
7771.00,2.578934e-04
7772.00,1.547360e-04
7773.00,1.547360e-04
7774.00,2.707881e-04
7775.00,1.676307e-04
7776.00,2.965774e-04
7777.00,1.676307e-04
7778.00,3.223667e-04
7779.00,3.094721e-04
7780.00,2.192094e-04
7781.00,3.739454e-04
7782.00,1.934201e-04
7783.00,5.157868e-04
7784.00,1.547360e-04
7785.00,2.965774e-04
7786.00,1.934201e-04
7787.00,2.192094e-04
7788.00,4.126295e-04
7789.00,2.449987e-04
7790.00,2.321041e-04
7791.00,2.192094e-04
7792.00,4.126295e-04
7793.00,2.192094e-04
7794.00,2.321041e-04
7795.00,2.578934e-04
7796.00,2.449987e-04
7797.00,2.965774e-04
7798.00,1.676307e-04
7799.00,5.286815e-04
7800.00,1.160520e-04
7801.00,1.805254e-04
7802.00,4.255241e-04
7803.00,1.547360e-04
7804.00,2.965774e-04
7805.00,1.031574e-04
7806.00,4.642081e-04
7807.00,1.805254e-04
7808.00,1.547360e-04
7809.00,4.513134e-04
7810.00,1.805254e-04
7811.00,3.739454e-04
7812.00,1.160520e-04
7813.00,4.899974e-04
7814.00,2.321041e-04
7815.00,1.160520e-04
7816.00,4.642081e-04
7817.00,2.192094e-04
7818.00,4.384188e-04
7819.00,1.676307e-04
7820.00,3.868401e-04
7821.00,1.418414e-04
7822.00,1.934201e-04
7823.00,3.481561e-04
7824.00,1.418414e-04
7825.00,3.352614e-04
7826.00,1.547360e-04
7827.00,3.610508e-04
7828.00,2.836827e-04
7829.00,1.676307e-04
7830.00,3.223667e-04
7831.00,1.547360e-04
7832.00,3.094721e-04
7833.00,2.321041e-04
7834.00,2.063147e-04
7835.00,1.289467e-04
7836.00,1.676307e-04
7837.00,2.836827e-04
7838.00,1.805254e-04
7839.00,4.642081e-04
7840.00,1.289467e-04
7841.00,5.028921e-04
7842.00,2.321041e-04
7843.00,1.676307e-04
7844.00,3.481561e-04
7845.00,9.026269e-05
7846.00,3.352614e-04
7847.00,1.418414e-04
7848.00,3.094721e-04
7849.00,2.192094e-04
7850.00,1.418414e-04
7851.00,3.094721e-04
7852.00,2.192094e-04
7853.00,2.836827e-04
7854.00,1.934201e-04
7855.00,4.642081e-04
7856.00,1.289467e-04
7857.00,1.934201e-04
7858.00,3.223667e-04
7859.00,2.707881e-04
7860.00,3.997348e-04
7861.00,2.063147e-04
7862.00,5.157868e-04
7863.00,2.063147e-04
7864.00,1.934201e-04
7865.00,3.739454e-04
7866.00,2.449987e-04
7867.00,3.610508e-04
7868.00,1.418414e-04
7869.00,4.384188e-04
7870.00,2.063147e-04
7871.00,1.418414e-04
7872.00,2.836827e-04
7873.00,1.805254e-04
7874.00,4.255241e-04
7875.00,1.547360e-04
7876.00,3.997348e-04
7877.00,1.805254e-04
7878.00,3.352614e-04
7879.00,1.031574e-04
7880.00,1.805254e-04
7881.00,2.578934e-04
7882.00,2.192094e-04
7883.00,5.415761e-04
7884.00,1.418414e-04
7885.00,2.063147e-04
7886.00,1.547360e-04
7887.00,1.289467e-04
7888.00,4.126295e-04
7889.00,2.192094e-04
7890.00,3.868401e-04
7891.00,2.707881e-04
7892.00,3.868401e-04
7893.00,1.418414e-04
7894.00,1.676307e-04
7895.00,3.094721e-04
7896.00,2.063147e-04
7897.00,3.223667e-04
7898.00,1.676307e-04
7899.00,2.192094e-04
7900.00,1.676307e-04
7901.00,1.418414e-04
7902.00,3.352614e-04
7903.00,2.578934e-04
7904.00,2.707881e-04
7905.00,1.289467e-04
7906.00,3.997348e-04
7907.00,1.805254e-04
7908.00,2.063147e-04
7909.00,3.610508e-04
7910.00,1.934201e-04
7911.00,4.126295e-04
7912.00,2.449987e-04
7913.00,6.318389e-04
7914.00,3.481561e-04
7915.00,3.739454e-04
7916.00,5.415761e-04
7917.00,2.578934e-04
7918.00,4.126295e-04
7919.00,1.805254e-04
7920.00,3.739454e-04
7921.00,1.547360e-04
7922.00,1.418414e-04
7923.00,3.094721e-04
7924.00,1.805254e-04
7925.00,3.223667e-04
7926.00,1.160520e-04
7927.00,2.965774e-04
7928.00,1.289467e-04
7929.00,1.031574e-04
7930.00,3.868401e-04
7931.00,1.805254e-04
7932.00,3.094721e-04
7933.00,2.321041e-04
7934.00,3.352614e-04
7935.00,1.676307e-04
7936.00,1.289467e-04
7937.00,3.481561e-04
7938.00,1.676307e-04
7939.00,2.836827e-04
7940.00,1.676307e-04
7941.00,2.965774e-04
7942.00,1.418414e-04
7943.00,1.676307e-04
7944.00,2.707881e-04
7945.00,1.934201e-04
7946.00,3.481561e-04
7947.00,2.321041e-04
7948.00,2.192094e-04
7949.00,2.063147e-04
7950.00,1.805254e-04
7951.00,3.223667e-04
7952.00,1.676307e-04
7953.00,2.965774e-04
7954.00,9.026269e-05
7955.00,3.610508e-04
7956.00,2.192094e-04
7957.00,2.836827e-04
7958.00,3.094721e-04
7959.00,1.805254e-04
7960.00,3.352614e-04
7961.00,2.836827e-04
7962.00,2.707881e-04
7963.00,1.418414e-04
7964.00,1.934201e-04
7965.00,3.997348e-04
7966.00,1.805254e-04
7967.00,3.094721e-04
7968.00,1.418414e-04
7969.00,4.126295e-04
7970.00,1.289467e-04
7971.00,1.934201e-04
7972.00,4.642081e-04
7973.00,2.321041e-04
7974.00,5.028921e-04
7975.00,2.192094e-04
7976.00,5.028921e-04
7977.00,3.223667e-04
7978.00,3.094721e-04
7979.00,4.899974e-04
7980.00,2.707881e-04
7981.00,3.739454e-04
7982.00,1.289467e-04
7983.00,2.578934e-04
7984.00,1.031574e-04
7985.00,1.676307e-04
7986.00,2.063147e-04
7987.00,1.934201e-04
7988.00,2.578934e-04
7989.00,2.321041e-04
7990.00,2.965774e-04
7991.00,1.289467e-04
7992.00,2.965774e-04
7993.00,2.063147e-04
7994.00,2.192094e-04
7995.00,2.836827e-04
7996.00,2.192094e-04
7997.00,4.126295e-04
7998.00,9.026269e-05
7999.00,2.578934e-04
8000.00,2.321041e-04
8001.00,1.805254e-04
8002.00,2.965774e-04
8003.00,1.676307e-04
8004.00,3.997348e-04
8005.00,2.321041e-04
8006.00,3.739454e-04
8007.00,1.418414e-04
8008.00,1.418414e-04
8009.00,4.126295e-04
8010.00,9.026269e-05
8011.00,3.997348e-04
8012.00,1.805254e-04
8013.00,3.094721e-04
8014.00,1.418414e-04
8015.00,1.547360e-04
8016.00,3.223667e-04
8017.00,2.063147e-04
8018.00,4.126295e-04
8019.00,2.578934e-04
8020.00,4.771028e-04
8021.00,2.321041e-04
8022.00,1.676307e-04
8023.00,5.157868e-04
8024.00,3.094721e-04
8025.00,3.868401e-04
8026.00,1.547360e-04
8027.00,4.384188e-04
8028.00,1.805254e-04
8029.00,2.707881e-04
8030.00,2.836827e-04
8031.00,2.192094e-04
8032.00,2.578934e-04
8033.00,1.676307e-04
8034.00,2.836827e-04
8035.00,1.934201e-04
8036.00,1.289467e-04
8037.00,3.481561e-04
8038.00,1.418414e-04
8039.00,3.997348e-04
8040.00,1.547360e-04
8041.00,3.610508e-04
8042.00,2.063147e-04
8043.00,1.418414e-04
8044.00,3.868401e-04
8045.00,1.547360e-04
8046.00,3.352614e-04
8047.00,2.063147e-04
8048.00,2.192094e-04
8049.00,1.160520e-04
8050.00,2.707881e-04
8051.00,3.094721e-04
8052.00,1.547360e-04
8053.00,2.192094e-04
8054.00,1.289467e-04
8055.00,2.836827e-04
8056.00,1.805254e-04
8057.00,1.031574e-04
8058.00,3.739454e-04
8059.00,2.707881e-04
8060.00,3.997348e-04
8061.00,1.934201e-04
8062.00,2.965774e-04
8063.00,1.547360e-04
8064.00,1.031574e-04
8065.00,2.965774e-04
8066.00,1.418414e-04
8067.00,2.707881e-04
8068.00,1.418414e-04
8069.00,3.868401e-04
8070.00,7.736802e-05
8071.00,1.289467e-04
8072.00,3.094721e-04
8073.00,2.063147e-04
8074.00,2.836827e-04
8075.00,9.026269e-05
8076.00,3.352614e-04
8077.00,1.676307e-04
8078.00,2.192094e-04
8079.00,2.578934e-04
8080.00,1.160520e-04
8081.00,3.223667e-04
8082.00,1.547360e-04
8083.00,2.578934e-04
8084.00,9.026269e-05
8085.00,2.063147e-04
8086.00,2.836827e-04
8087.00,1.418414e-04
8088.00,3.352614e-04
8089.00,1.676307e-04
8090.00,3.223667e-04
8091.00,1.547360e-04
8092.00,1.418414e-04
8093.00,2.707881e-04
8094.00,2.321041e-04
8095.00,3.481561e-04
8096.00,1.418414e-04
8097.00,1.934201e-04
8098.00,1.934201e-04
8099.00,3.223667e-04
8100.00,1.547360e-04
8101.00,9.026269e-05
8102.00,3.352614e-04
8103.00,1.547360e-04
8104.00,2.836827e-04
8105.00,1.934201e-04
8106.00,2.965774e-04
8107.00,1.418414e-04
8108.00,1.160520e-04
8109.00,3.094721e-04
8110.00,1.805254e-04
8111.00,3.352614e-04
8112.00,1.031574e-04
8113.00,2.449987e-04
8114.00,1.289467e-04
8115.00,1.934201e-04
8116.00,2.965774e-04
8117.00,1.547360e-04
8118.00,2.578934e-04
8119.00,1.547360e-04
8120.00,1.805254e-04
8121.00,2.063147e-04
8122.00,2.836827e-04
8123.00,3.223667e-04
8124.00,7.736802e-05
8125.00,4.384188e-04
8126.00,1.031574e-04
8127.00,2.707881e-04
8128.00,1.547360e-04
8129.00,1.289467e-04
8130.00,4.513134e-04
8131.00,1.031574e-04
8132.00,3.352614e-04
8133.00,1.547360e-04
8134.00,3.094721e-04
8135.00,9.026269e-05
8136.00,1.289467e-04
8137.00,3.352614e-04
8138.00,1.418414e-04
8139.00,3.481561e-04
8140.00,1.805254e-04
8141.00,3.610508e-04
8142.00,1.805254e-04
8143.00,1.160520e-04
8144.00,2.836827e-04
8145.00,1.160520e-04
8146.00,2.321041e-04
8147.00,2.578934e-04
8148.00,3.481561e-04
8149.00,2.063147e-04
8150.00,1.160520e-04
8151.00,3.352614e-04
8152.00,2.192094e-04
8153.00,3.223667e-04
8154.00,1.934201e-04
8155.00,2.578934e-04
8156.00,1.547360e-04
8157.00,1.418414e-04
8158.00,3.997348e-04
8159.00,1.031574e-04
8160.00,2.321041e-04
8161.00,1.289467e-04
8162.00,2.707881e-04
8163.00,9.026269e-05
8164.00,1.160520e-04
8165.00,2.321041e-04
8166.00,1.289467e-04
8167.00,2.965774e-04
8168.00,2.063147e-04
8169.00,2.578934e-04
8170.00,1.934201e-04
8171.00,1.031574e-04
8172.00,3.352614e-04
8173.00,2.321041e-04
8174.00,4.255241e-04
8175.00,1.289467e-04
8176.00,2.449987e-04
8177.00,1.289467e-04
8178.00,1.805254e-04
8179.00,2.321041e-04
8180.00,1.031574e-04
8181.00,2.578934e-04
8182.00,2.192094e-04
8183.00,1.805254e-04
8184.00,1.031574e-04
8185.00,1.934201e-04
8186.00,3.481561e-04
8187.00,1.160520e-04
8188.00,3.094721e-04
8189.00,1.934201e-04
8190.00,2.578934e-04
8191.00,1.289467e-04
8192.00,2.192094e-04
8193.00,4.384188e-04
8194.00,1.160520e-04
8195.00,3.481561e-04
8196.00,2.063147e-04
8197.00,4.126295e-04
8198.00,1.547360e-04
8199.00,2.578934e-04
8200.00,2.578934e-04
8201.00,1.805254e-04
8202.00,2.836827e-04
8203.00,1.289467e-04
8204.00,3.481561e-04
8205.00,1.547360e-04
8206.00,1.160520e-04
8207.00,2.707881e-04
8208.00,1.547360e-04
8209.00,2.965774e-04
8210.00,1.547360e-04
8211.00,3.223667e-04
8212.00,1.805254e-04
8213.00,4.384188e-04
8214.00,2.063147e-04
8215.00,2.063147e-04
8216.00,3.352614e-04
8217.00,1.805254e-04
8218.00,2.578934e-04
8219.00,1.805254e-04
8220.00,2.578934e-04
8221.00,2.063147e-04
8222.00,1.547360e-04
8223.00,3.610508e-04
8224.00,1.805254e-04
8225.00,3.997348e-04
8226.00,1.289467e-04
8227.00,2.707881e-04
8228.00,1.934201e-04
8229.00,9.026269e-05
8230.00,3.094721e-04
8231.00,1.547360e-04
8232.00,2.965774e-04
8233.00,1.289467e-04
8234.00,2.836827e-04
8235.00,1.289467e-04
8236.00,2.321041e-04
8237.00,2.578934e-04
8238.00,1.289467e-04
8239.00,2.192094e-04
8240.00,1.031574e-04
8241.00,3.352614e-04
8242.00,1.289467e-04
8243.00,1.418414e-04
8244.00,3.223667e-04
8245.00,1.676307e-04
8246.00,2.449987e-04
8247.00,1.289467e-04
8248.00,3.223667e-04
8249.00,1.289467e-04
8250.00,1.418414e-04
8251.00,3.223667e-04
8252.00,2.063147e-04
8253.00,3.481561e-04
8254.00,1.547360e-04
8255.00,2.321041e-04
8256.00,1.031574e-04
8257.00,1.547360e-04
8258.00,3.223667e-04
8259.00,1.160520e-04
8260.00,2.192094e-04
8261.00,1.805254e-04
8262.00,4.126295e-04
8263.00,9.026269e-05
8264.00,1.160520e-04
8265.00,2.192094e-04
8266.00,1.418414e-04
8267.00,3.094721e-04
8268.00,1.289467e-04
8269.00,2.965774e-04
8270.00,2.321041e-04
8271.00,2.578934e-04
8272.00,3.481561e-04
8273.00,3.094721e-04
8274.00,1.018679e-03
8275.00,5.415761e-04
8276.00,7.092069e-04
8277.00,3.610508e-04
8278.00,2.965774e-04
8279.00,5.544708e-04
8280.00,3.094721e-04
8281.00,3.610508e-04
8282.00,1.418414e-04
8283.00,3.610508e-04
8284.00,1.934201e-04
8285.00,1.031574e-04
8286.00,2.578934e-04
8287.00,1.289467e-04
8288.00,2.449987e-04
8289.00,1.289467e-04
8290.00,3.739454e-04
8291.00,2.707881e-04
8292.00,1.676307e-04
8293.00,3.352614e-04
8294.00,1.289467e-04
8295.00,2.063147e-04
8296.00,1.934201e-04
8297.00,2.965774e-04
8298.00,1.289467e-04
8299.00,1.547360e-04
8300.00,2.449987e-04
8301.00,1.934201e-04
8302.00,2.965774e-04
8303.00,1.676307e-04
8304.00,3.610508e-04
8305.00,1.289467e-04
8306.00,1.547360e-04
8307.00,2.578934e-04
8308.00,1.547360e-04
8309.00,3.481561e-04
8310.00,1.289467e-04
8311.00,2.192094e-04
8312.00,1.547360e-04
8313.00,1.805254e-04
8314.00,3.223667e-04
8315.00,2.192094e-04
8316.00,3.352614e-04
8317.00,1.160520e-04
8318.00,1.934201e-04
8319.00,2.063147e-04
8320.00,9.026269e-05
8321.00,2.707881e-04
8322.00,1.547360e-04
8323.00,2.192094e-04
8324.00,1.547360e-04
8325.00,3.094721e-04
8326.00,7.736802e-05
8327.00,2.449987e-04
8328.00,2.192094e-04
8329.00,1.418414e-04
8330.00,2.192094e-04
8331.00,1.160520e-04
8332.00,2.707881e-04
8333.00,2.321041e-04
8334.00,2.192094e-04
8335.00,1.418414e-04
8336.00,9.026269e-05
8337.00,3.610508e-04
8338.00,1.676307e-04
8339.00,3.352614e-04
8340.00,1.289467e-04
8341.00,2.192094e-04
8342.00,1.934201e-04
8343.00,1.160520e-04
8344.00,2.707881e-04
8345.00,1.289467e-04
8346.00,2.707881e-04
8347.00,1.160520e-04
8348.00,2.449987e-04
8349.00,1.289467e-04
8350.00,1.676307e-04
8351.00,3.352614e-04
8352.00,1.547360e-04
8353.00,2.578934e-04
8354.00,1.160520e-04
8355.00,2.707881e-04
8356.00,2.321041e-04
8357.00,7.736802e-05
8358.00,2.707881e-04
8359.00,2.578934e-04
8360.00,2.707881e-04
8361.00,1.676307e-04
8362.00,2.321041e-04
8363.00,1.676307e-04
8364.00,1.676307e-04
8365.00,2.321041e-04
8366.00,1.547360e-04
8367.00,2.449987e-04
8368.00,1.676307e-04
8369.00,2.707881e-04
8370.00,2.836827e-04
8371.00,2.836827e-04
8372.00,5.415761e-04
8373.00,3.868401e-04
8374.00,5.544708e-04
8375.00,2.321041e-04
8376.00,5.544708e-04
8377.00,1.805254e-04
8378.00,2.192094e-04
8379.00,3.997348e-04
8380.00,1.031574e-04
8381.00,4.255241e-04
8382.00,1.934201e-04
8383.00,2.578934e-04
8384.00,1.160520e-04
8385.00,1.418414e-04
8386.00,2.321041e-04
8387.00,2.578934e-04
8388.00,3.094721e-04
8389.00,2.192094e-04
8390.00,2.965774e-04
8391.00,1.418414e-04
8392.00,1.289467e-04
8393.00,3.352614e-04
8394.00,9.026269e-05
8395.00,2.707881e-04
8396.00,7.736802e-05
8397.00,2.063147e-04
8398.00,7.736802e-05
8399.00,1.031574e-04
8400.00,2.836827e-04
8401.00,1.418414e-04
8402.00,2.192094e-04
8403.00,1.547360e-04
8404.00,2.836827e-04
8405.00,1.031574e-04
8406.00,1.547360e-04
8407.00,2.449987e-04
8408.00,9.026269e-05
8409.00,3.481561e-04
8410.00,1.160520e-04
8411.00,1.934201e-04
8412.00,2.578934e-04
8413.00,1.031574e-04
8414.00,2.063147e-04
8415.00,1.547360e-04
8416.00,1.934201e-04
8417.00,9.026269e-05
8418.00,3.094721e-04
8419.00,1.031574e-04
8420.00,1.547360e-04
8421.00,2.578934e-04
8422.00,1.289467e-04
8423.00,2.063147e-04
8424.00,1.418414e-04
8425.00,2.449987e-04
8426.00,1.676307e-04
8427.00,1.547360e-04
8428.00,2.578934e-04
8429.00,9.026269e-05
8430.00,2.321041e-04
8431.00,1.418414e-04
8432.00,2.321041e-04
8433.00,7.736802e-05
8434.00,1.160520e-04
8435.00,2.965774e-04
8436.00,1.160520e-04
8437.00,2.321041e-04
8438.00,1.547360e-04
8439.00,2.578934e-04
8440.00,1.418414e-04
8441.00,2.192094e-04
8442.00,1.418414e-04
8443.00,1.031574e-04
8444.00,2.192094e-04
8445.00,2.321041e-04
8446.00,2.836827e-04
8447.00,1.160520e-04
8448.00,3.223667e-04
8449.00,1.289467e-04
8450.00,1.160520e-04
8451.00,2.836827e-04
8452.00,1.676307e-04
8453.00,2.836827e-04
8454.00,1.418414e-04
8455.00,2.965774e-04
8456.00,1.805254e-04
8457.00,1.031574e-04
8458.00,3.094721e-04
8459.00,1.160520e-04
8460.00,2.321041e-04
8461.00,1.160520e-04
8462.00,2.965774e-04
8463.00,1.031574e-04
8464.00,1.160520e-04
8465.00,3.481561e-04
8466.00,1.934201e-04
8467.00,3.739454e-04
8468.00,1.676307e-04
8469.00,2.578934e-04
8470.00,1.289467e-04
8471.00,7.736802e-05
8472.00,2.836827e-04
8473.00,2.192094e-04
8474.00,3.481561e-04
8475.00,7.736802e-05
8476.00,2.965774e-04
8477.00,9.026269e-05
8478.00,1.676307e-04
8479.00,2.578934e-04
8480.00,1.547360e-04
8481.00,2.965774e-04
8482.00,1.805254e-04
8483.00,3.997348e-04
8484.00,2.449987e-04
8485.00,2.449987e-04
8486.00,4.513134e-04
8487.00,2.965774e-04
8488.00,4.255241e-04
8489.00,2.836827e-04
8490.00,4.384188e-04
8491.00,1.676307e-04
8492.00,1.418414e-04
8493.00,3.481561e-04
8494.00,1.547360e-04
8495.00,2.836827e-04
8496.00,1.805254e-04
8497.00,2.836827e-04
8498.00,1.418414e-04
8499.00,9.026269e-05
8500.00,2.965774e-04
8501.00,1.289467e-04
8502.00,2.449987e-04
8503.00,5.157868e-05
8504.00,1.547360e-04
8505.00,1.160520e-04
8506.00,1.031574e-04
8507.00,2.321041e-04
8508.00,1.289467e-04
8509.00,3.094721e-04
8510.00,1.676307e-04
8511.00,2.063147e-04
8512.00,1.418414e-04
8513.00,1.289467e-04
8514.00,2.192094e-04
8515.00,1.676307e-04
8516.00,2.965774e-04
8517.00,1.289467e-04
8518.00,2.965774e-04
8519.00,1.289467e-04
8520.00,7.736802e-05
8521.00,2.063147e-04
8522.00,1.289467e-04
8523.00,2.578934e-04
8524.00,1.289467e-04
8525.00,4.126295e-04
8526.00,1.031574e-04
8527.00,1.289467e-04
8528.00,3.352614e-04
8529.00,1.676307e-04
8530.00,2.063147e-04
8531.00,1.676307e-04
8532.00,3.868401e-04
8533.00,1.418414e-04
8534.00,9.026269e-05
8535.00,4.771028e-04
8536.00,2.449987e-04
8537.00,3.610508e-04
8538.00,1.289467e-04
8539.00,3.223667e-04
8540.00,1.547360e-04
8541.00,1.031574e-04
8542.00,2.965774e-04
8543.00,1.547360e-04
8544.00,3.094721e-04
8545.00,1.805254e-04
8546.00,2.707881e-04
8547.00,1.676307e-04
8548.00,1.805254e-04
8549.00,6.447335e-05
8550.00,1.160520e-04
8551.00,2.192094e-04
8552.00,7.736802e-05
8553.00,1.805254e-04
8554.00,1.031574e-04
8555.00,2.578934e-04
8556.00,1.160520e-04
8557.00,7.736802e-05
8558.00,2.836827e-04
8559.00,7.736802e-05
8560.00,2.063147e-04
8561.00,2.063147e-04
8562.00,1.418414e-04
8563.00,1.289467e-04
8564.00,9.026269e-05
8565.00,3.352614e-04
8566.00,9.026269e-05
8567.00,2.836827e-04
8568.00,1.160520e-04
8569.00,3.481561e-04
8570.00,1.418414e-04
8571.00,1.805254e-04
8572.00,2.192094e-04
8573.00,9.026269e-05
8574.00,3.352614e-04
8575.00,2.192094e-04
8576.00,3.352614e-04
8577.00,1.547360e-04
8578.00,2.578934e-05
8579.00,2.192094e-04
8580.00,1.676307e-04
8581.00,2.063147e-04
8582.00,1.805254e-04
8583.00,3.739454e-04
8584.00,1.676307e-04
8585.00,1.805254e-04
8586.00,1.676307e-04
8587.00,1.031574e-04
8588.00,2.707881e-04
8589.00,1.289467e-04
8590.00,3.223667e-04
8591.00,1.289467e-04
8592.00,1.289467e-04
8593.00,2.063147e-04
8594.00,1.418414e-04
8595.00,3.997348e-04
8596.00,1.418414e-04
8597.00,2.965774e-04
8598.00,1.031574e-04
8599.00,5.157868e-05
8600.00,2.321041e-04
8601.00,1.031574e-04
8602.00,2.707881e-04
8603.00,1.805254e-04
8604.00,2.965774e-04
8605.00,1.805254e-04
8606.00,9.026269e-05
8607.00,3.094721e-04
8608.00,7.736802e-05
8609.00,2.965774e-04
8610.00,1.418414e-04
8611.00,2.836827e-04
8612.00,1.418414e-04
8613.00,1.289467e-04
8614.00,1.934201e-04
8615.00,1.418414e-04
8616.00,2.449987e-04
8617.00,7.736802e-05
8618.00,2.321041e-04
8619.00,1.289467e-04
8620.00,1.160520e-04
8621.00,1.934201e-04
8622.00,1.805254e-04
8623.00,2.321041e-04
8624.00,1.289467e-04
8625.00,1.031574e-04
8626.00,9.026269e-05
8627.00,7.736802e-05
8628.00,1.934201e-04
8629.00,1.289467e-04
8630.00,2.578934e-04
8631.00,1.676307e-04
8632.00,3.223667e-04
8633.00,9.026269e-05
8634.00,7.736802e-05
8635.00,1.418414e-04
8636.00,6.447335e-05
8637.00,2.578934e-04
8638.00,9.026269e-05
8639.00,1.676307e-04
8640.00,1.547360e-04
8641.00,7.736802e-05
8642.00,1.934201e-04
8643.00,9.026269e-05
8644.00,2.192094e-04
8645.00,1.676307e-04
8646.00,2.321041e-04
8647.00,1.676307e-04
8648.00,1.031574e-04
8649.00,2.063147e-04
8650.00,1.289467e-04
8651.00,1.547360e-04
8652.00,1.289467e-04
8653.00,2.192094e-04
8654.00,1.418414e-04
8655.00,1.547360e-04
8656.00,1.547360e-04
8657.00,1.160520e-04
8658.00,2.192094e-04
8659.00,1.031574e-04
8660.00,1.934201e-04
8661.00,1.031574e-04
8662.00,1.805254e-04
8663.00,1.160520e-04
8664.00,2.063147e-04
8665.00,3.352614e-04
8666.00,1.160520e-04
8667.00,1.676307e-04
8668.00,7.736802e-05
8669.00,1.289467e-04
8670.00,1.805254e-04
8671.00,1.547360e-04
8672.00,1.805254e-04
8673.00,1.031574e-04
8674.00,3.352614e-04
8675.00,1.676307e-04
8676.00,1.160520e-04
8677.00,1.031574e-04
8678.00,9.026269e-05
8679.00,2.449987e-04
8680.00,1.676307e-04
8681.00,2.321041e-04
8682.00,1.031574e-04
8683.00,1.547360e-04
8684.00,5.157868e-05
8685.00,1.289467e-04
8686.00,1.934201e-04
8687.00,1.031574e-04
8688.00,1.547360e-04
8689.00,7.736802e-05
8690.00,1.934201e-04
8691.00,1.418414e-04
8692.00,7.736802e-05
8693.00,1.547360e-04
8694.00,9.026269e-05
8695.00,2.063147e-04
8696.00,9.026269e-05
8697.00,1.418414e-04
8698.00,1.160520e-04
8699.00,1.805254e-04
8700.00,2.192094e-04
8701.00,9.026269e-05
8702.00,2.063147e-04
8703.00,1.160520e-04
8704.00,2.192094e-04
8705.00,1.547360e-04
8706.00,1.160520e-04
8707.00,1.934201e-04
8708.00,1.289467e-04
8709.00,1.676307e-04
8710.00,7.736802e-05
8711.00,1.289467e-04
8712.00,9.026269e-05
8713.00,3.868401e-05
8714.00,1.934201e-04
8715.00,3.868401e-05
8716.00,2.321041e-04
8717.00,1.031574e-04
8718.00,1.676307e-04
8719.00,1.676307e-04
8720.00,7.736802e-05
8721.00,2.578934e-04
8722.00,1.031574e-04
8723.00,2.192094e-04
8724.00,7.736802e-05
8725.00,1.934201e-04
8726.00,1.805254e-04
8727.00,1.289467e-04
8728.00,2.449987e-04
8729.00,1.160520e-04
8730.00,3.094721e-04
8731.00,7.736802e-05
8732.00,1.934201e-04
8733.00,1.805254e-04
8734.00,9.026269e-05
8735.00,1.418414e-04
8736.00,7.736802e-05
8737.00,1.289467e-04
8738.00,1.160520e-04
8739.00,1.547360e-04
8740.00,9.026269e-05
8741.00,1.547360e-04
8742.00,2.321041e-04
8743.00,9.026269e-05
8744.00,1.547360e-04
8745.00,1.289467e-04
8746.00,1.676307e-04
8747.00,6.447335e-05
8748.00,1.418414e-04
8749.00,2.192094e-04
8750.00,1.418414e-04
8751.00,2.063147e-04
8752.00,6.447335e-05
8753.00,1.031574e-04
8754.00,1.031574e-04
8755.00,7.736802e-05
8756.00,2.192094e-04
8757.00,1.031574e-04
8758.00,1.676307e-04
8759.00,1.289467e-05
8760.00,1.547360e-04
8761.00,7.736802e-05
8762.00,5.157868e-05
8763.00,1.289467e-04
8764.00,7.736802e-05
8765.00,2.192094e-04
8766.00,1.547360e-04
8767.00,3.094721e-04
8768.00,7.736802e-05
8769.00,1.418414e-04
8770.00,2.578934e-04
8771.00,3.868401e-05
8772.00,1.289467e-04
8773.00,6.447335e-05
8774.00,1.418414e-04
8775.00,1.031574e-04
8776.00,2.578934e-04
8777.00,1.418414e-04
8778.00,9.026269e-05
8779.00,2.965774e-04
8780.00,1.934201e-04
8781.00,4.513134e-04
8782.00,2.449987e-04
8783.00,9.026269e-04
8784.00,4.255241e-04
8785.00,6.447335e-04
8786.00,1.598939e-03
8787.00,7.994695e-04
8788.00,1.005784e-03
8789.00,4.384188e-04
8790.00,5.802602e-04
8791.00,2.321041e-04
8792.00,1.547360e-04
8793.00,3.997348e-04
8794.00,1.418414e-04
8795.00,1.934201e-04
8796.00,1.031574e-04
8797.00,1.547360e-04
8798.00,6.447335e-05
8799.00,3.868401e-05
8800.00,2.192094e-04
8801.00,5.157868e-05
8802.00,2.578934e-04
8803.00,1.160520e-04
8804.00,1.418414e-04
8805.00,9.026269e-05
8806.00,5.157868e-05
8807.00,1.418414e-04
8808.00,1.289467e-04
8809.00,1.418414e-04
8810.00,3.868401e-05
8811.00,2.321041e-04
8812.00,9.026269e-05
8813.00,1.031574e-04
8814.00,2.063147e-04
8815.00,9.026269e-05
8816.00,2.836827e-04
8817.00,9.026269e-05
8818.00,2.578934e-04
8819.00,1.289467e-04
8820.00,1.289467e-04
8821.00,2.192094e-04
8822.00,5.157868e-05
8823.00,1.805254e-04
8824.00,7.736802e-05
8825.00,1.547360e-04
8826.00,1.418414e-04
8827.00,3.868401e-05
8828.00,2.321041e-04
8829.00,2.578934e-05
8830.00,2.063147e-04
8831.00,1.031574e-04
8832.00,1.289467e-04
8833.00,7.736802e-05
8834.00,1.160520e-04
8835.00,1.547360e-04
8836.00,1.289467e-05
8837.00,1.934201e-04
8838.00,7.736802e-05
8839.00,1.547360e-04
8840.00,6.447335e-05
8841.00,7.736802e-05
8842.00,1.418414e-04
8843.00,7.736802e-05
8844.00,9.026269e-05
8845.00,1.031574e-04
8846.00,1.805254e-04
8847.00,6.447335e-05
8848.00,1.289467e-04
8849.00,1.418414e-04
8850.00,1.289467e-04
8851.00,1.289467e-04
8852.00,3.868401e-05
8853.00,1.289467e-04
8854.00,7.736802e-05
8855.00,1.289467e-05
8856.00,1.289467e-04
8857.00,1.418414e-04
8858.00,1.160520e-04
8859.00,1.031574e-04
8860.00,1.031574e-04
8861.00,3.868401e-05
8862.00,5.157868e-05
8863.00,1.289467e-04
8864.00,1.160520e-04
8865.00,1.160520e-04
8866.00,5.157868e-05
8867.00,1.547360e-04
8868.00,6.447335e-05
8869.00,1.418414e-04
8870.00,1.418414e-04
8871.00,5.157868e-05
8872.00,1.547360e-04
8873.00,9.026269e-05
8874.00,1.934201e-04
8875.00,1.031574e-04
8876.00,7.736802e-05
8877.00,1.805254e-04
8878.00,5.157868e-05
8879.00,1.031574e-04
8880.00,1.289467e-04
8881.00,3.094721e-04
8882.00,1.418414e-04
8883.00,2.707881e-04
8884.00,1.805254e-04
8885.00,1.289467e-04
8886.00,4.642081e-04
8887.00,1.805254e-04
8888.00,1.418414e-04
8889.00,1.547360e-04
8890.00,1.031574e-04
8891.00,1.160520e-04
8892.00,2.578934e-05
8893.00,1.676307e-04
8894.00,6.447335e-05
8895.00,1.418414e-04
8896.00,6.447335e-05
8897.00,1.547360e-04
8898.00,5.157868e-05
8899.00,7.736802e-05
8900.00,6.447335e-05
8901.00,9.026269e-05
8902.00,1.160520e-04
8903.00,5.157868e-05
8904.00,1.547360e-04
8905.00,3.868401e-05
8906.00,9.026269e-05
8907.00,1.031574e-04
8908.00,5.157868e-05
8909.00,1.289467e-04
8910.00,3.868401e-05
8911.00,1.547360e-04
8912.00,5.157868e-05
8913.00,6.447335e-05
8914.00,1.031574e-04
8915.00,6.447335e-05
8916.00,7.736802e-05
8917.00,7.736802e-05
8918.00,1.934201e-04
8919.00,6.447335e-05
8920.00,5.157868e-05
8921.00,1.934201e-04
8922.00,1.160520e-04
8923.00,1.160520e-04
8924.00,6.447335e-05
8925.00,1.547360e-04
8926.00,1.289467e-04
8927.00,9.026269e-05
8928.00,1.418414e-04
8929.00,6.447335e-05
8930.00,1.547360e-04
8931.00,1.160520e-04
8932.00,1.418414e-04
8933.00,1.289467e-04
8934.00,1.031574e-04
8935.00,1.676307e-04
8936.00,9.026269e-05
8937.00,1.418414e-04
8938.00,5.157868e-05
8939.00,1.547360e-04
8940.00,2.578934e-05
8941.00,7.736802e-05
8942.00,9.026269e-05
8943.00,3.868401e-05
8944.00,1.289467e-04
8945.00,3.868401e-05
8946.00,1.418414e-04
8947.00,9.026269e-05
8948.00,5.157868e-05
8949.00,1.160520e-04
8950.00,7.736802e-05
8951.00,1.289467e-04
8952.00,7.736802e-05
8953.00,1.805254e-04
8954.00,9.026269e-05
8955.00,6.447335e-05
8956.00,9.026269e-05
8957.00,6.447335e-05
8958.00,1.805254e-04
8959.00,9.026269e-05
8960.00,1.418414e-04
8961.00,6.447335e-05
8962.00,6.447335e-05
8963.00,1.676307e-04
8964.00,5.157868e-05
8965.00,1.547360e-04
8966.00,7.736802e-05
8967.00,1.676307e-04
8968.00,1.160520e-04
8969.00,7.736802e-05
8970.00,1.418414e-04
8971.00,5.157868e-05
8972.00,2.192094e-04
8973.00,9.026269e-05
8974.00,1.418414e-04
8975.00,5.157868e-05
8976.00,3.868401e-05
8977.00,6.447335e-05
8978.00,7.736802e-05
8979.00,1.934201e-04
8980.00,6.447335e-05
8981.00,1.934201e-04
8982.00,6.447335e-05
8983.00,1.031574e-04
8984.00,1.805254e-04
8985.00,3.868401e-05
8986.00,1.160520e-04
8987.00,1.031574e-04
8988.00,1.160520e-04
8989.00,5.157868e-05
8990.00,9.026269e-05
8991.00,1.031574e-04
8992.00,3.868401e-05
8993.00,1.934201e-04
8994.00,9.026269e-05
8995.00,1.934201e-04
8996.00,1.160520e-04
8997.00,3.223667e-04
8998.00,1.289467e-04
8999.00,1.160520e-04
9000.00,3.997348e-04
9001.00,1.289467e-04
9002.00,2.192094e-04
9003.00,1.289467e-04
9004.00,1.418414e-04
9005.00,5.157868e-05
9006.00,3.868401e-05
9007.00,3.868401e-05
9008.00,3.868401e-05
9009.00,1.160520e-04
9010.00,7.736802e-05
9011.00,1.805254e-04
9012.00,3.868401e-05
9013.00,2.578934e-05
9014.00,9.026269e-05
9015.00,2.578934e-05
9016.00,9.026269e-05
9017.00,6.447335e-05
9018.00,1.160520e-04
9019.00,0.000000e+00
9020.00,3.868401e-05
9021.00,1.805254e-04
9022.00,3.868401e-05
9023.00,1.289467e-04
9024.00,1.289467e-04
9025.00,1.805254e-04
9026.00,5.157868e-05
9027.00,9.026269e-05
9028.00,1.031574e-04
9029.00,3.868401e-05
9030.00,1.418414e-04
9031.00,1.160520e-04
9032.00,1.418414e-04
9033.00,1.289467e-04
9034.00,9.026269e-05
9035.00,2.192094e-04
9036.00,5.157868e-05
9037.00,1.805254e-04
9038.00,5.157868e-05
9039.00,1.418414e-04
9040.00,2.578934e-05
9041.00,5.157868e-05
9042.00,1.418414e-04
9043.00,6.447335e-05
9044.00,1.160520e-04
9045.00,7.736802e-05
9046.00,1.547360e-04
9047.00,6.447335e-05
9048.00,5.157868e-05
9049.00,1.547360e-04
9050.00,1.160520e-04
9051.00,1.418414e-04
9052.00,7.736802e-05
9053.00,1.418414e-04
9054.00,5.157868e-05
9055.00,3.868401e-05
9056.00,7.736802e-05
9057.00,1.289467e-04
9058.00,1.289467e-04
9059.00,9.026269e-05
9060.00,1.031574e-04
9061.00,5.157868e-05
9062.00,2.578934e-05
9063.00,1.031574e-04
9064.00,6.447335e-05
9065.00,1.289467e-04
9066.00,1.289467e-05
9067.00,1.418414e-04
9068.00,2.578934e-05
9069.00,7.736802e-05
9070.00,1.289467e-04
9071.00,1.031574e-04
9072.00,1.418414e-04
9073.00,1.160520e-04
9074.00,1.418414e-04
9075.00,3.868401e-05
9076.00,7.736802e-05
9077.00,6.447335e-05
9078.00,7.736802e-05
9079.00,1.676307e-04
9080.00,2.578934e-05
9081.00,1.418414e-04
9082.00,3.868401e-05
9083.00,1.418414e-04
9084.00,1.676307e-04
9085.00,7.736802e-05
9086.00,1.289467e-04
9087.00,1.031574e-04
9088.00,1.418414e-04
9089.00,7.736802e-05
9090.00,1.031574e-04
9091.00,1.289467e-04
9092.00,5.157868e-05
9093.00,1.418414e-04
9094.00,3.868401e-05
9095.00,5.157868e-05
9096.00,3.868401e-05
9097.00,5.157868e-05
9098.00,1.289467e-04
9099.00,7.736802e-05
9100.00,1.289467e-04
9101.00,5.157868e-05
9102.00,1.805254e-04
9103.00,2.578934e-05
9104.00,7.736802e-05
9105.00,9.026269e-05
9106.00,5.157868e-05
9107.00,7.736802e-05
9108.00,7.736802e-05
9109.00,1.289467e-04
9110.00,3.868401e-05
9111.00,1.031574e-04
9112.00,5.157868e-05
9113.00,9.026269e-05
9114.00,7.736802e-05
9115.00,7.736802e-05
9116.00,9.026269e-05
9117.00,9.026269e-05
9118.00,9.026269e-05
9119.00,3.868401e-05
9120.00,3.868401e-05
9121.00,5.157868e-05
9122.00,1.289467e-05
9123.00,6.447335e-05
9124.00,1.031574e-04
9125.00,1.160520e-04
9126.00,3.868401e-05
9127.00,3.868401e-05
9128.00,5.157868e-05
9129.00,3.868401e-05
9130.00,1.031574e-04
9131.00,5.157868e-05
9132.00,1.289467e-04
9133.00,7.736802e-05
9134.00,3.868401e-05
9135.00,3.868401e-05
9136.00,3.868401e-05
9137.00,1.418414e-04
9138.00,9.026269e-05
9139.00,9.026269e-05
9140.00,5.157868e-05
9141.00,3.868401e-05
9142.00,2.578934e-05
9143.00,2.578934e-05
9144.00,1.160520e-04
9145.00,1.289467e-05
9146.00,5.157868e-05
9147.00,9.026269e-05
9148.00,3.868401e-05
9149.00,1.547360e-04
9150.00,0.000000e+00
9151.00,1.031574e-04
9152.00,2.578934e-05
9153.00,2.578934e-05
9154.00,5.157868e-05
9155.00,3.868401e-05
9156.00,7.736802e-05
9157.00,2.578934e-05
9158.00,5.157868e-05
9159.00,2.578934e-05
9160.00,7.736802e-05
9161.00,2.578934e-05
9162.00,5.157868e-05
9163.00,5.157868e-05
9164.00,3.868401e-05
9165.00,9.026269e-05
9166.00,2.578934e-05
9167.00,6.447335e-05
9168.00,9.026269e-05
9169.00,1.289467e-05
9170.00,3.868401e-05
9171.00,3.868401e-05
9172.00,5.157868e-05
9173.00,6.447335e-05
9174.00,1.418414e-04
9175.00,2.578934e-05
9176.00,3.868401e-05
9177.00,1.547360e-04
9178.00,2.578934e-05
9179.00,5.157868e-05
9180.00,1.289467e-05
9181.00,3.868401e-05
9182.00,1.289467e-05
9183.00,2.578934e-05
9184.00,1.418414e-04
9185.00,2.578934e-05
9186.00,3.868401e-05
9187.00,5.157868e-05
9188.00,1.031574e-04
9189.00,6.447335e-05
9190.00,2.578934e-05
9191.00,5.157868e-05
9192.00,5.157868e-05
9193.00,5.157868e-05
9194.00,7.736802e-05
9195.00,6.447335e-05
9196.00,1.289467e-05
9197.00,3.868401e-05
9198.00,2.578934e-05
9199.00,1.289467e-05
9200.00,3.868401e-05
9201.00,5.157868e-05
9202.00,7.736802e-05
9203.00,1.289467e-05
9204.00,2.578934e-05
9205.00,5.157868e-05
9206.00,2.578934e-05
9207.00,1.289467e-04
9208.00,6.447335e-05
9209.00,3.868401e-05
9210.00,1.289467e-05
9211.00,3.868401e-05
9212.00,5.157868e-05
9213.00,3.868401e-05
9214.00,6.447335e-05
9215.00,1.289467e-05
9216.00,9.026269e-05
9217.00,1.289467e-05
9218.00,9.026269e-05
9219.00,2.578934e-05
9220.00,0.000000e+00
9221.00,6.447335e-05
9222.00,3.868401e-05
9223.00,7.736802e-05
9224.00,1.289467e-05
9225.00,3.868401e-05
9226.00,5.157868e-05
9227.00,1.289467e-05
9228.00,7.736802e-05
9229.00,3.868401e-05
9230.00,3.868401e-05
9231.00,5.157868e-05
9232.00,9.026269e-05
9233.00,1.289467e-05
9234.00,2.578934e-05
9235.00,5.157868e-05
9236.00,3.868401e-05
9237.00,7.736802e-05
9238.00,3.868401e-05
9239.00,2.578934e-05
9240.00,2.578934e-05
9241.00,2.578934e-05
9242.00,6.447335e-05
9243.00,5.157868e-05
9244.00,6.447335e-05
9245.00,6.447335e-05
9246.00,1.031574e-04
9247.00,2.578934e-05
9248.00,0.000000e+00
9249.00,7.736802e-05
9250.00,0.000000e+00
9251.00,5.157868e-05
9252.00,1.289467e-05
9253.00,6.447335e-05
9254.00,5.157868e-05
9255.00,3.868401e-05
9256.00,6.447335e-05
9257.00,2.578934e-05
9258.00,1.031574e-04
9259.00,5.157868e-05
9260.00,6.447335e-05
9261.00,1.289467e-05
9262.00,3.868401e-05
9263.00,7.736802e-05
9264.00,2.578934e-05
9265.00,1.031574e-04
9266.00,2.578934e-05
9267.00,1.289467e-04
9268.00,1.289467e-05
9269.00,1.289467e-05
9270.00,5.157868e-05
9271.00,3.868401e-05
9272.00,7.736802e-05
9273.00,1.289467e-05
9274.00,1.031574e-04
9275.00,2.578934e-05
9276.00,1.289467e-05
9277.00,5.157868e-05
9278.00,1.289467e-05
9279.00,7.736802e-05
9280.00,1.289467e-05
9281.00,7.736802e-05
9282.00,2.578934e-05
9283.00,1.289467e-05
9284.00,3.868401e-05
9285.00,6.447335e-05
9286.00,9.026269e-05
9287.00,7.736802e-05
9288.00,1.031574e-04
9289.00,9.026269e-05
9290.00,2.578934e-05
9291.00,1.805254e-04
9292.00,1.289467e-04
9293.00,3.352614e-04
9294.00,2.578934e-04
9295.00,7.221015e-04
9296.00,5.028921e-04
9297.00,4.384188e-04
9298.00,8.639429e-04
9299.00,4.642081e-04
9300.00,4.384188e-04
9301.00,2.063147e-04
9302.00,2.836827e-04
9303.00,9.026269e-05
9304.00,2.578934e-05
9305.00,1.289467e-04
9306.00,1.289467e-05
9307.00,7.736802e-05
9308.00,2.578934e-05
9309.00,7.736802e-05
9310.00,1.289467e-05
9311.00,2.578934e-05
9312.00,3.868401e-05
9313.00,0.000000e+00
9314.00,3.868401e-05
9315.00,5.157868e-05
9316.00,3.868401e-05
9317.00,0.000000e+00
9318.00,1.289467e-05
9319.00,7.736802e-05
9320.00,1.289467e-05
9321.00,1.289467e-05
9322.00,3.868401e-05
9323.00,2.578934e-05
9324.00,6.447335e-05
9325.00,0.000000e+00
9326.00,5.157868e-05
9327.00,1.289467e-05
9328.00,6.447335e-05
9329.00,1.289467e-05
9330.00,5.157868e-05
9331.00,2.578934e-05
9332.00,5.157868e-05
9333.00,1.289467e-05
9334.00,1.289467e-05
9335.00,3.868401e-05
9336.00,3.868401e-05
9337.00,7.736802e-05
9338.00,1.289467e-05
9339.00,9.026269e-05
9340.00,1.289467e-05
9341.00,0.000000e+00
9342.00,1.289467e-05
9343.00,1.289467e-05
9344.00,5.157868e-05
9345.00,3.868401e-05
9346.00,2.578934e-05
9347.00,1.289467e-05
9348.00,1.289467e-05
9349.00,3.868401e-05
9350.00,0.000000e+00
9351.00,6.447335e-05
9352.00,1.289467e-05
9353.00,6.447335e-05
9354.00,2.578934e-05
9355.00,0.000000e+00
9356.00,1.289467e-05
9357.00,2.578934e-05
9358.00,2.578934e-05
9359.00,1.289467e-05
9360.00,2.578934e-05
9361.00,0.000000e+00
9362.00,0.000000e+00
9363.00,3.868401e-05
9364.00,3.868401e-05
9365.00,2.578934e-05
9366.00,1.289467e-05
9367.00,5.157868e-05
9368.00,0.000000e+00
9369.00,2.578934e-05
9370.00,3.868401e-05
9371.00,2.578934e-05
9372.00,3.868401e-05
9373.00,0.000000e+00
9374.00,1.289467e-05
9375.00,1.289467e-05
9376.00,1.289467e-05
9377.00,6.447335e-05
9378.00,1.289467e-05
9379.00,6.447335e-05
9380.00,2.578934e-05
9381.00,0.000000e+00
9382.00,1.289467e-05
9383.00,2.578934e-05
9384.00,3.868401e-05
9385.00,0.000000e+00
9386.00,5.157868e-05
9387.00,0.000000e+00
9388.00,7.736802e-05
9389.00,1.289467e-05
9390.00,2.578934e-05
9391.00,3.868401e-05
9392.00,2.578934e-05
9393.00,6.447335e-05
9394.00,3.868401e-05
9395.00,5.157868e-05
9396.00,1.289467e-05
9397.00,0.000000e+00
9398.00,2.578934e-05
9399.00,1.289467e-05
9400.00,1.289467e-05
9401.00,0.000000e+00
9402.00,3.868401e-05
9403.00,1.289467e-05
9404.00,6.447335e-05
9405.00,1.289467e-05
9406.00,2.578934e-05
9407.00,2.578934e-05
9408.00,1.289467e-05
9409.00,5.157868e-05
9410.00,3.868401e-05
9411.00,0.000000e+00
9412.00,1.289467e-05
9413.00,2.578934e-05
9414.00,7.736802e-05
9415.00,2.578934e-05
9416.00,7.736802e-05
9417.00,2.578934e-05
9418.00,1.289467e-05
9419.00,6.447335e-05
9420.00,2.578934e-05
9421.00,3.868401e-05
9422.00,2.578934e-05
9423.00,2.578934e-05
9424.00,3.868401e-05
9425.00,2.578934e-05
9426.00,1.289467e-05
9427.00,1.289467e-05
9428.00,6.447335e-05
9429.00,3.868401e-05
9430.00,3.868401e-05
9431.00,0.000000e+00
9432.00,0.000000e+00
9433.00,1.289467e-05
9434.00,2.578934e-05
9435.00,2.578934e-05
9436.00,2.578934e-05
9437.00,1.289467e-05
9438.00,6.447335e-05
9439.00,1.289467e-05
9440.00,3.868401e-05
9441.00,1.289467e-05
9442.00,5.157868e-05
9443.00,1.289467e-05
9444.00,3.868401e-05
9445.00,1.289467e-05
9446.00,2.578934e-05
9447.00,3.868401e-05
9448.00,1.289467e-05
9449.00,6.447335e-05
9450.00,0.000000e+00
9451.00,3.868401e-05
9452.00,2.578934e-05
9453.00,0.000000e+00
9454.00,3.868401e-05
9455.00,1.289467e-05
9456.00,3.868401e-05
9457.00,1.289467e-05
9458.00,1.289467e-05
9459.00,0.000000e+00
9460.00,3.868401e-05
9461.00,2.578934e-05
9462.00,1.289467e-05
9463.00,2.578934e-05
9464.00,1.289467e-05
9465.00,3.868401e-05
9466.00,0.000000e+00
9467.00,3.868401e-05
9468.00,1.289467e-05
9469.00,2.578934e-05
9470.00,6.447335e-05
9471.00,0.000000e+00
9472.00,6.447335e-05
9473.00,0.000000e+00
9474.00,1.289467e-05
9475.00,5.157868e-05
9476.00,3.868401e-05
9477.00,6.447335e-05
9478.00,0.000000e+00
9479.00,0.000000e+00
9480.00,2.578934e-05
9481.00,3.868401e-05
9482.00,2.578934e-05
9483.00,2.578934e-05
9484.00,3.868401e-05
9485.00,1.289467e-05
9486.00,1.289467e-05
9487.00,2.578934e-05
9488.00,1.289467e-05
9489.00,1.289467e-05
9490.00,0.000000e+00
9491.00,2.578934e-05
9492.00,3.868401e-05
9493.00,5.157868e-05
9494.00,1.289467e-05
9495.00,5.157868e-05
9496.00,0.000000e+00
9497.00,1.289467e-05
9498.00,6.447335e-05
9499.00,0.000000e+00
9500.00,3.868401e-05
9501.00,0.000000e+00
9502.00,1.289467e-05
9503.00,1.289467e-05
9504.00,2.578934e-05
9505.00,3.868401e-05
9506.00,0.000000e+00
9507.00,1.289467e-05
9508.00,0.000000e+00
9509.00,3.868401e-05
9510.00,1.289467e-05
9511.00,1.289467e-05
9512.00,2.578934e-05
9513.00,3.868401e-05
9514.00,1.289467e-05
9515.00,1.289467e-05
9516.00,1.289467e-05
9517.00,3.868401e-05
9518.00,0.000000e+00
9519.00,2.578934e-05
9520.00,2.578934e-05
9521.00,6.447335e-05
9522.00,2.578934e-05
9523.00,2.578934e-05
9524.00,1.289467e-05
9525.00,1.289467e-05
9526.00,1.289467e-05
9527.00,1.289467e-05
9528.00,1.289467e-05
9529.00,0.000000e+00
9530.00,0.000000e+00
9531.00,2.578934e-05
9532.00,2.578934e-05
9533.00,6.447335e-05
9534.00,1.289467e-05
9535.00,6.447335e-05
9536.00,2.578934e-05
9537.00,3.868401e-05
9538.00,1.289467e-05
9539.00,2.578934e-05
9540.00,5.157868e-05
9541.00,0.000000e+00
9542.00,5.157868e-05
9543.00,3.868401e-05
9544.00,3.868401e-05
9545.00,2.578934e-05
9546.00,0.000000e+00
9547.00,6.447335e-05
9548.00,2.578934e-05
9549.00,1.289467e-05
9550.00,5.157868e-05
9551.00,5.157868e-05
9552.00,3.868401e-05
9553.00,2.578934e-05
9554.00,2.578934e-05
9555.00,1.289467e-05
9556.00,0.000000e+00
9557.00,0.000000e+00
9558.00,1.289467e-05
9559.00,1.289467e-05
9560.00,0.000000e+00
9561.00,0.000000e+00
9562.00,0.000000e+00
9563.00,3.868401e-05
9564.00,0.000000e+00
9565.00,1.289467e-05
9566.00,3.868401e-05
9567.00,2.578934e-05
9568.00,2.578934e-05
9569.00,1.289467e-05
9570.00,5.157868e-05
9571.00,2.578934e-05
9572.00,2.578934e-05
9573.00,2.578934e-05
9574.00,3.868401e-05
9575.00,0.000000e+00
9576.00,2.578934e-05
9577.00,5.157868e-05
9578.00,1.289467e-05
9579.00,2.578934e-05
9580.00,2.578934e-05
9581.00,3.868401e-05
9582.00,0.000000e+00
9583.00,0.000000e+00
9584.00,0.000000e+00
9585.00,0.000000e+00
9586.00,3.868401e-05
9587.00,3.868401e-05
9588.00,6.447335e-05
9589.00,0.000000e+00
9590.00,1.289467e-05
9591.00,1.289467e-05
9592.00,2.578934e-05
9593.00,5.157868e-05
9594.00,1.289467e-05
9595.00,3.868401e-05
9596.00,3.868401e-05
9597.00,2.578934e-05
9598.00,5.157868e-05
9599.00,3.868401e-05
9600.00,7.736802e-05
9601.00,3.868401e-05
9602.00,7.736802e-05
9603.00,5.157868e-05
9604.00,2.578934e-05
9605.00,2.578934e-05
9606.00,2.578934e-05
9607.00,3.868401e-05
9608.00,2.578934e-05
9609.00,3.868401e-05
9610.00,0.000000e+00
9611.00,0.000000e+00
9612.00,2.578934e-05
9613.00,1.289467e-05
9614.00,6.447335e-05
9615.00,1.289467e-05
9616.00,0.000000e+00
9617.00,0.000000e+00
9618.00,1.289467e-05
9619.00,1.289467e-05
9620.00,0.000000e+00
9621.00,3.868401e-05
9622.00,2.578934e-05
9623.00,2.578934e-05
9624.00,1.289467e-05
9625.00,0.000000e+00
9626.00,1.289467e-05
9627.00,1.289467e-05
9628.00,2.578934e-05
9629.00,0.000000e+00
9630.00,2.578934e-05
9631.00,1.289467e-05
9632.00,1.289467e-05
9633.00,2.578934e-05
9634.00,3.868401e-05
9635.00,2.578934e-05
9636.00,2.578934e-05
9637.00,1.289467e-05
9638.00,1.289467e-05
9639.00,1.289467e-05
9640.00,1.289467e-05
9641.00,2.578934e-05
9642.00,1.289467e-05
9643.00,1.289467e-05
9644.00,5.157868e-05
9645.00,3.868401e-05
9646.00,0.000000e+00
9647.00,3.868401e-05
9648.00,2.578934e-05
9649.00,3.868401e-05
9650.00,0.000000e+00
9651.00,1.289467e-05
9652.00,1.289467e-05
9653.00,0.000000e+00
9654.00,3.868401e-05
9655.00,1.289467e-05
9656.00,5.157868e-05
9657.00,1.289467e-05
9658.00,2.578934e-05
9659.00,0.000000e+00
9660.00,0.000000e+00
9661.00,2.578934e-05
9662.00,2.578934e-05
9663.00,2.578934e-05
9664.00,0.000000e+00
9665.00,2.578934e-05
9666.00,0.000000e+00
9667.00,1.289467e-05
9668.00,1.289467e-05
9669.00,0.000000e+00
9670.00,2.578934e-05
9671.00,0.000000e+00
9672.00,1.289467e-05
9673.00,1.289467e-05
9674.00,2.578934e-05
9675.00,3.868401e-05
9676.00,1.289467e-05
9677.00,3.868401e-05
9678.00,1.289467e-05
9679.00,2.578934e-05
9680.00,0.000000e+00
9681.00,3.868401e-05
9682.00,1.289467e-05
9683.00,2.578934e-05
9684.00,3.868401e-05
9685.00,2.578934e-05
9686.00,3.868401e-05
9687.00,2.578934e-05
9688.00,1.289467e-05
9689.00,1.289467e-05
9690.00,1.289467e-05
9691.00,1.289467e-05
9692.00,2.578934e-05
9693.00,2.578934e-05
9694.00,0.000000e+00
9695.00,1.289467e-05
9696.00,2.578934e-05
9697.00,1.289467e-05
9698.00,1.289467e-05
9699.00,0.000000e+00
9700.00,2.578934e-05
9701.00,2.578934e-05
9702.00,6.447335e-05
9703.00,1.289467e-05
9704.00,1.289467e-05
9705.00,1.289467e-05
9706.00,1.289467e-05
9707.00,2.578934e-05
9708.00,0.000000e+00
9709.00,1.289467e-05
9710.00,0.000000e+00
9711.00,1.289467e-05
9712.00,1.289467e-05
9713.00,2.578934e-05
9714.00,2.578934e-05
9715.00,3.868401e-05
9716.00,3.868401e-05
9717.00,1.289467e-05
9718.00,2.578934e-05
9719.00,7.736802e-05
9720.00,3.868401e-05
9721.00,1.289467e-05
9722.00,0.000000e+00
9723.00,0.000000e+00
9724.00,2.578934e-05
9725.00,1.289467e-05
9726.00,1.289467e-05
9727.00,0.000000e+00
9728.00,2.578934e-05
9729.00,0.000000e+00
9730.00,1.289467e-05
9731.00,0.000000e+00
9732.00,1.289467e-05
9733.00,0.000000e+00
9734.00,1.289467e-05
9735.00,2.578934e-05
9736.00,0.000000e+00
9737.00,0.000000e+00
9738.00,1.289467e-05
9739.00,0.000000e+00
9740.00,1.289467e-05
9741.00,1.289467e-05
9742.00,1.289467e-05
9743.00,0.000000e+00
9744.00,2.578934e-05
9745.00,1.289467e-05
9746.00,0.000000e+00
9747.00,2.578934e-05
9748.00,3.868401e-05
9749.00,3.868401e-05
9750.00,1.289467e-05
9751.00,0.000000e+00
9752.00,1.289467e-05
9753.00,0.000000e+00
9754.00,3.868401e-05
9755.00,1.289467e-05
9756.00,2.578934e-05
9757.00,5.157868e-05
9758.00,2.578934e-05
9759.00,0.000000e+00
9760.00,0.000000e+00
9761.00,1.289467e-05
9762.00,1.289467e-05
9763.00,0.000000e+00
9764.00,2.578934e-05
9765.00,1.289467e-05
9766.00,0.000000e+00
9767.00,0.000000e+00
9768.00,1.289467e-05
9769.00,2.578934e-05
9770.00,1.289467e-05
9771.00,1.289467e-05
9772.00,1.289467e-05
9773.00,2.578934e-05
9774.00,0.000000e+00
9775.00,2.578934e-05
9776.00,0.000000e+00
9777.00,2.578934e-05
9778.00,1.289467e-05
9779.00,6.447335e-05
9780.00,0.000000e+00
9781.00,0.000000e+00
9782.00,1.289467e-05
9783.00,1.289467e-05
9784.00,1.289467e-05
9785.00,0.000000e+00
9786.00,2.578934e-05
9787.00,3.868401e-05
9788.00,5.157868e-05
9789.00,1.289467e-05
9790.00,0.000000e+00
9791.00,1.289467e-05
9792.00,0.000000e+00
9793.00,5.157868e-05
9794.00,0.000000e+00
9795.00,0.000000e+00
9796.00,0.000000e+00
9797.00,2.578934e-05
9798.00,0.000000e+00
9799.00,2.578934e-05
9800.00,1.289467e-05
9801.00,1.289467e-05
9802.00,3.868401e-05
9803.00,1.289467e-05
9804.00,1.289467e-05
9805.00,2.578934e-05
9806.00,0.000000e+00
9807.00,2.578934e-05
9808.00,0.000000e+00
9809.00,2.578934e-05
9810.00,0.000000e+00
9811.00,2.578934e-05
9812.00,5.157868e-05
9813.00,0.000000e+00
9814.00,0.000000e+00
9815.00,1.289467e-05
9816.00,3.868401e-05
9817.00,1.289467e-05
9818.00,0.000000e+00
9819.00,1.289467e-05
9820.00,1.289467e-05
9821.00,1.289467e-05
9822.00,2.578934e-05
9823.00,3.868401e-05
9824.00,1.289467e-05
9825.00,0.000000e+00
9826.00,3.868401e-05
9827.00,0.000000e+00
9828.00,1.289467e-05
9829.00,0.000000e+00
9830.00,2.578934e-05
9831.00,1.289467e-05
9832.00,0.000000e+00
9833.00,0.000000e+00
9834.00,1.289467e-05
9835.00,0.000000e+00
9836.00,1.289467e-05
9837.00,5.157868e-05
9838.00,0.000000e+00
9839.00,0.000000e+00
9840.00,2.578934e-05
9841.00,1.289467e-05
9842.00,2.578934e-05
9843.00,0.000000e+00
9844.00,2.578934e-05
9845.00,1.289467e-05
9846.00,2.578934e-05
9847.00,1.289467e-05
9848.00,0.000000e+00
9849.00,3.868401e-05
9850.00,2.578934e-05
9851.00,3.868401e-05
9852.00,0.000000e+00
9853.00,0.000000e+00
9854.00,0.000000e+00
9855.00,0.000000e+00
9856.00,0.000000e+00
9857.00,0.000000e+00
9858.00,2.578934e-05
9859.00,2.578934e-05
9860.00,0.000000e+00
9861.00,5.157868e-05
9862.00,3.868401e-05
9863.00,1.289467e-05
9864.00,0.000000e+00
9865.00,0.000000e+00
9866.00,3.868401e-05
9867.00,0.000000e+00
9868.00,2.578934e-05
9869.00,0.000000e+00
9870.00,2.578934e-05
9871.00,1.289467e-05
9872.00,2.578934e-05
9873.00,1.289467e-05
9874.00,3.868401e-05
9875.00,2.578934e-05
9876.00,3.868401e-05
9877.00,1.289467e-05
9878.00,0.000000e+00
9879.00,1.289467e-05
9880.00,0.000000e+00
9881.00,0.000000e+00
9882.00,1.289467e-05
9883.00,0.000000e+00
9884.00,1.289467e-05
9885.00,1.289467e-05
9886.00,1.289467e-05
9887.00,2.578934e-05
9888.00,1.289467e-05
9889.00,2.578934e-05
9890.00,0.000000e+00
9891.00,1.289467e-05
9892.00,1.289467e-05
9893.00,1.289467e-05
9894.00,0.000000e+00
9895.00,0.000000e+00
9896.00,0.000000e+00
9897.00,0.000000e+00
9898.00,1.289467e-05
9899.00,1.289467e-05
9900.00,1.289467e-05
9901.00,0.000000e+00
9902.00,2.578934e-05
9903.00,0.000000e+00
9904.00,1.289467e-05
9905.00,2.578934e-05
9906.00,1.289467e-05
9907.00,6.447335e-05
9908.00,0.000000e+00
9909.00,0.000000e+00
9910.00,1.289467e-05
9911.00,0.000000e+00
9912.00,1.289467e-05
9913.00,1.289467e-05
9914.00,3.868401e-05
9915.00,0.000000e+00
9916.00,2.578934e-05
9917.00,0.000000e+00
9918.00,2.578934e-05
9919.00,0.000000e+00
9920.00,1.289467e-05
9921.00,0.000000e+00
9922.00,0.000000e+00
9923.00,1.289467e-05
9924.00,3.868401e-05
9925.00,0.000000e+00
9926.00,1.289467e-05
9927.00,0.000000e+00
9928.00,2.578934e-05
9929.00,0.000000e+00
9930.00,0.000000e+00
9931.00,0.000000e+00
9932.00,1.289467e-05
9933.00,3.868401e-05
9934.00,0.000000e+00
9935.00,3.868401e-05
9936.00,2.578934e-05
9937.00,1.289467e-05
9938.00,2.578934e-05
9939.00,2.578934e-05
9940.00,1.289467e-05
9941.00,0.000000e+00
9942.00,2.578934e-05
9943.00,1.289467e-05
9944.00,1.289467e-05
9945.00,0.000000e+00
9946.00,0.000000e+00
9947.00,3.868401e-05
9948.00,1.289467e-05
9949.00,0.000000e+00
9950.00,0.000000e+00
9951.00,1.289467e-05
9952.00,0.000000e+00
9953.00,1.289467e-05
9954.00,3.868401e-05
9955.00,0.000000e+00
9956.00,0.000000e+00
9957.00,0.000000e+00
9958.00,2.578934e-05
9959.00,0.000000e+00
9960.00,1.289467e-05
9961.00,2.578934e-05
9962.00,0.000000e+00
9963.00,1.289467e-05
9964.00,1.289467e-05
9965.00,0.000000e+00
9966.00,1.289467e-05
9967.00,1.289467e-05
9968.00,2.578934e-05
9969.00,1.289467e-05
9970.00,0.000000e+00
9971.00,0.000000e+00
9972.00,0.000000e+00
9973.00,0.000000e+00
9974.00,1.289467e-05
9975.00,0.000000e+00
9976.00,0.000000e+00
9977.00,0.000000e+00
9978.00,0.000000e+00
9979.00,2.578934e-05
9980.00,3.868401e-05
9981.00,1.289467e-05
9982.00,0.000000e+00
9983.00,0.000000e+00
9984.00,3.868401e-05
9985.00,0.000000e+00
9986.00,3.868401e-05
9987.00,3.868401e-05
9988.00,1.289467e-05
9989.00,1.289467e-05
9990.00,2.578934e-05
9991.00,1.289467e-05
9992.00,0.000000e+00
9993.00,1.289467e-05
9994.00,1.289467e-05
9995.00,0.000000e+00
9996.00,0.000000e+00
9997.00,0.000000e+00
9998.00,2.578934e-05
9999.00,1.289467e-05
10000.00,3.868401e-05
10001.00,2.578934e-05
10002.00,0.000000e+00
10003.00,2.578934e-05
10004.00,0.000000e+00
10005.00,1.289467e-05
10006.00,0.000000e+00
10007.00,2.578934e-05
10008.00,0.000000e+00
10009.00,1.289467e-05
10010.00,0.000000e+00
10011.00,0.000000e+00
10012.00,1.289467e-05
10013.00,1.289467e-05
10014.00,1.289467e-05
10015.00,0.000000e+00
10016.00,0.000000e+00
10017.00,2.578934e-05
10018.00,0.000000e+00
10019.00,1.289467e-05
10020.00,2.578934e-05
10021.00,2.578934e-05
10022.00,0.000000e+00
10023.00,1.289467e-05
10024.00,1.289467e-05
10025.00,0.000000e+00
10026.00,1.289467e-05
10027.00,0.000000e+00
10028.00,0.000000e+00
10029.00,1.289467e-05
10030.00,2.578934e-05
10031.00,0.000000e+00
10032.00,0.000000e+00
10033.00,2.578934e-05
10034.00,0.000000e+00
10035.00,0.000000e+00
10036.00,0.000000e+00
10037.00,1.289467e-05
10038.00,0.000000e+00
10039.00,0.000000e+00
10040.00,1.289467e-05
10041.00,1.289467e-05
10042.00,1.289467e-05
10043.00,1.289467e-05
10044.00,0.000000e+00
10045.00,1.289467e-05
10046.00,1.289467e-05
10047.00,1.289467e-05
10048.00,0.000000e+00
10049.00,1.289467e-05
10050.00,1.289467e-05
10051.00,2.578934e-05
10052.00,1.289467e-05
10053.00,0.000000e+00
10054.00,1.289467e-05
10055.00,0.000000e+00
10056.00,2.578934e-05
10057.00,0.000000e+00
10058.00,1.289467e-05
10059.00,1.289467e-05
10060.00,2.578934e-05
10061.00,0.000000e+00
10062.00,0.000000e+00
10063.00,0.000000e+00
10064.00,1.289467e-05
10065.00,1.289467e-05
10066.00,1.289467e-05
10067.00,1.289467e-05
10068.00,0.000000e+00
10069.00,0.000000e+00
10070.00,2.578934e-05
10071.00,1.289467e-05
10072.00,2.578934e-05
10073.00,1.289467e-05
10074.00,1.289467e-05
10075.00,2.578934e-05
10076.00,0.000000e+00
10077.00,1.289467e-05
10078.00,0.000000e+00
10079.00,0.000000e+00
10080.00,1.289467e-05
10081.00,0.000000e+00
10082.00,2.578934e-05
10083.00,0.000000e+00
10084.00,1.289467e-05
10085.00,1.289467e-05
10086.00,3.868401e-05
10087.00,1.289467e-05
10088.00,1.289467e-05
10089.00,0.000000e+00
10090.00,0.000000e+00
10091.00,1.289467e-05
10092.00,0.000000e+00
10093.00,0.000000e+00
10094.00,1.289467e-05
10095.00,0.000000e+00
10096.00,1.289467e-05
10097.00,0.000000e+00
10098.00,1.289467e-05
10099.00,2.578934e-05
10100.00,1.289467e-05
10101.00,0.000000e+00
10102.00,1.289467e-05
10103.00,2.578934e-05
10104.00,0.000000e+00
10105.00,0.000000e+00
10106.00,1.289467e-05
10107.00,2.578934e-05
10108.00,1.289467e-05
10109.00,0.000000e+00
10110.00,1.289467e-05
10111.00,0.000000e+00
10112.00,0.000000e+00
10113.00,2.578934e-05
10114.00,2.578934e-05
10115.00,0.000000e+00
10116.00,0.000000e+00
10117.00,0.000000e+00
10118.00,1.289467e-05
10119.00,1.289467e-05
10120.00,0.000000e+00
10121.00,1.289467e-05
10122.00,0.000000e+00
10123.00,1.289467e-05
10124.00,0.000000e+00
10125.00,0.000000e+00
10126.00,1.289467e-05
10127.00,1.289467e-05
10128.00,1.289467e-05
10129.00,0.000000e+00
10130.00,1.289467e-05
10131.00,0.000000e+00
10132.00,0.000000e+00
10133.00,1.289467e-05
10134.00,0.000000e+00
10135.00,0.000000e+00
10136.00,0.000000e+00
10137.00,2.578934e-05
10138.00,1.289467e-05
10139.00,1.289467e-05
10140.00,1.289467e-05
10141.00,0.000000e+00
10142.00,1.289467e-05
10143.00,2.578934e-05
10144.00,3.868401e-05
10145.00,1.289467e-05
10146.00,0.000000e+00
10147.00,1.289467e-05
10148.00,1.289467e-05
10149.00,0.000000e+00
10150.00,0.000000e+00
10151.00,0.000000e+00
10152.00,1.289467e-05
10153.00,0.000000e+00
10154.00,2.578934e-05
10155.00,1.289467e-05
10156.00,2.578934e-05
10157.00,0.000000e+00
10158.00,1.289467e-05
10159.00,1.289467e-05
10160.00,0.000000e+00
10161.00,1.289467e-05
10162.00,0.000000e+00
10163.00,1.289467e-05
10164.00,0.000000e+00
10165.00,2.578934e-05
10166.00,0.000000e+00
10167.00,0.000000e+00
10168.00,1.289467e-05
10169.00,0.000000e+00
10170.00,2.578934e-05
10171.00,0.000000e+00
10172.00,1.289467e-05
10173.00,2.578934e-05
10174.00,0.000000e+00
10175.00,1.289467e-05
10176.00,0.000000e+00
10177.00,0.000000e+00
10178.00,1.289467e-05
10179.00,1.289467e-05
10180.00,2.578934e-05
10181.00,0.000000e+00
10182.00,1.289467e-05
10183.00,0.000000e+00
10184.00,3.868401e-05
10185.00,0.000000e+00
10186.00,0.000000e+00
10187.00,0.000000e+00
10188.00,1.289467e-05
10189.00,1.289467e-05
10190.00,2.578934e-05
10191.00,1.289467e-05
10192.00,2.578934e-05
10193.00,5.157868e-05
10194.00,3.868401e-05
10195.00,3.868401e-05
10196.00,1.289467e-05
10197.00,1.289467e-05
10198.00,1.289467e-05
10199.00,1.289467e-05
10200.00,1.289467e-05
10201.00,0.000000e+00
10202.00,1.289467e-05
10203.00,2.578934e-05
10204.00,0.000000e+00
10205.00,0.000000e+00
10206.00,1.289467e-05
10207.00,2.578934e-05
10208.00,0.000000e+00
10209.00,0.000000e+00
10210.00,0.000000e+00
10211.00,0.000000e+00
10212.00,0.000000e+00
10213.00,0.000000e+00
10214.00,2.578934e-05
10215.00,0.000000e+00
10216.00,0.000000e+00
10217.00,1.289467e-05
10218.00,1.289467e-05
10219.00,2.578934e-05
10220.00,1.289467e-05
10221.00,2.578934e-05
10222.00,1.289467e-05
10223.00,1.289467e-05
10224.00,1.289467e-05
10225.00,0.000000e+00
10226.00,1.289467e-05
10227.00,1.289467e-05
10228.00,1.289467e-05
10229.00,0.000000e+00
10230.00,3.868401e-05
10231.00,0.000000e+00
10232.00,2.578934e-05
10233.00,0.000000e+00
10234.00,1.289467e-05
10235.00,5.157868e-05
10236.00,0.000000e+00
10237.00,5.157868e-05
10238.00,1.289467e-05
10239.00,0.000000e+00
10240.00,1.289467e-05
10241.00,0.000000e+00
10242.00,2.578934e-05
10243.00,0.000000e+00
10244.00,2.578934e-05
10245.00,1.289467e-05
10246.00,1.289467e-05
10247.00,0.000000e+00
10248.00,1.289467e-05
10249.00,1.289467e-05
10250.00,1.289467e-05
10251.00,0.000000e+00
10252.00,1.289467e-05
10253.00,3.868401e-05
10254.00,1.289467e-05
10255.00,0.000000e+00
10256.00,0.000000e+00
10257.00,1.289467e-05
10258.00,0.000000e+00
10259.00,1.289467e-05
10260.00,1.289467e-05
10261.00,1.289467e-05
10262.00,0.000000e+00
10263.00,2.578934e-05
10264.00,0.000000e+00
10265.00,2.578934e-05
10266.00,0.000000e+00
10267.00,2.578934e-05
10268.00,1.289467e-05
10269.00,1.289467e-05
10270.00,0.000000e+00
10271.00,0.000000e+00
10272.00,0.000000e+00
10273.00,1.289467e-05
10274.00,0.000000e+00
10275.00,0.000000e+00
10276.00,2.578934e-05
10277.00,1.289467e-05
10278.00,1.289467e-05
10279.00,0.000000e+00
10280.00,0.000000e+00
10281.00,0.000000e+00
10282.00,0.000000e+00
10283.00,1.289467e-05
10284.00,1.289467e-05
10285.00,1.289467e-05
10286.00,0.000000e+00
10287.00,0.000000e+00
10288.00,0.000000e+00
10289.00,1.289467e-05
10290.00,0.000000e+00
10291.00,2.578934e-05
10292.00,0.000000e+00
10293.00,0.000000e+00
10294.00,1.289467e-05
10295.00,2.578934e-05
10296.00,1.289467e-05
10297.00,1.289467e-05
10298.00,0.000000e+00
10299.00,1.289467e-05
10300.00,0.000000e+00
10301.00,0.000000e+00
10302.00,1.289467e-05
10303.00,0.000000e+00
10304.00,1.289467e-05
10305.00,2.578934e-05
10306.00,0.000000e+00
10307.00,0.000000e+00
10308.00,0.000000e+00
10309.00,0.000000e+00
10310.00,1.289467e-05
10311.00,1.289467e-05
10312.00,1.289467e-05
10313.00,0.000000e+00
10314.00,0.000000e+00
10315.00,1.289467e-05
10316.00,0.000000e+00
10317.00,2.578934e-05
10318.00,1.289467e-05
10319.00,1.289467e-05
10320.00,0.000000e+00
10321.00,0.000000e+00
10322.00,0.000000e+00
10323.00,0.000000e+00
10324.00,0.000000e+00
10325.00,1.289467e-05
10326.00,0.000000e+00
10327.00,0.000000e+00
10328.00,0.000000e+00
10329.00,0.000000e+00
10330.00,0.000000e+00
10331.00,1.289467e-05
10332.00,0.000000e+00
10333.00,1.289467e-05
10334.00,1.289467e-05
10335.00,1.289467e-05
10336.00,0.000000e+00
10337.00,0.000000e+00
10338.00,2.578934e-05
10339.00,0.000000e+00
10340.00,0.000000e+00
10341.00,1.289467e-05
10342.00,0.000000e+00
10343.00,0.000000e+00
10344.00,0.000000e+00
10345.00,1.289467e-05
10346.00,0.000000e+00
10347.00,1.289467e-05
10348.00,1.289467e-05
10349.00,1.289467e-05
10350.00,0.000000e+00
10351.00,2.578934e-05
10352.00,1.289467e-05
10353.00,0.000000e+00
10354.00,2.578934e-05
10355.00,2.578934e-05
10356.00,1.289467e-05
10357.00,0.000000e+00
10358.00,0.000000e+00
10359.00,0.000000e+00
10360.00,0.000000e+00
10361.00,2.578934e-05
10362.00,1.289467e-05
10363.00,2.578934e-05
10364.00,0.000000e+00
10365.00,1.289467e-05
10366.00,1.289467e-05
10367.00,1.289467e-05
10368.00,2.578934e-05
10369.00,0.000000e+00
10370.00,0.000000e+00
10371.00,1.289467e-05
10372.00,1.289467e-05
10373.00,1.289467e-05
10374.00,0.000000e+00
10375.00,1.289467e-05
10376.00,1.289467e-05
10377.00,1.289467e-05
10378.00,1.289467e-05
10379.00,1.289467e-05
10380.00,0.000000e+00
10381.00,1.289467e-05
10382.00,1.289467e-05
10383.00,0.000000e+00
10384.00,1.289467e-05
10385.00,1.289467e-05
10386.00,0.000000e+00
10387.00,1.289467e-05
10388.00,0.000000e+00
10389.00,1.289467e-05
10390.00,0.000000e+00
10391.00,1.289467e-05
10392.00,0.000000e+00
10393.00,1.289467e-05
10394.00,1.289467e-05
10395.00,0.000000e+00
10396.00,0.000000e+00
10397.00,1.289467e-05
10398.00,0.000000e+00
10399.00,0.000000e+00
10400.00,0.000000e+00
10401.00,1.289467e-05
10402.00,0.000000e+00
10403.00,0.000000e+00
10404.00,2.578934e-05
10405.00,2.578934e-05
10406.00,0.000000e+00
10407.00,0.000000e+00
10408.00,0.000000e+00
10409.00,0.000000e+00
10410.00,1.289467e-05
10411.00,0.000000e+00
10412.00,1.289467e-05
10413.00,1.289467e-05
10414.00,2.578934e-05
10415.00,0.000000e+00
10416.00,1.289467e-05
10417.00,1.289467e-05
10418.00,0.000000e+00
10419.00,1.289467e-05
10420.00,0.000000e+00
10421.00,0.000000e+00
10422.00,1.289467e-05
10423.00,0.000000e+00
10424.00,0.000000e+00
10425.00,0.000000e+00
10426.00,0.000000e+00
10427.00,0.000000e+00
10428.00,1.289467e-05
10429.00,1.289467e-05
10430.00,0.000000e+00
10431.00,2.578934e-05
10432.00,0.000000e+00
10433.00,1.289467e-05
10434.00,0.000000e+00
10435.00,0.000000e+00
10436.00,0.000000e+00
10437.00,1.289467e-05
10438.00,0.000000e+00
10439.00,0.000000e+00
10440.00,1.289467e-05
10441.00,0.000000e+00
10442.00,0.000000e+00
10443.00,0.000000e+00
10444.00,0.000000e+00
10445.00,0.000000e+00
10446.00,0.000000e+00
10447.00,0.000000e+00
10448.00,1.289467e-05
10449.00,0.000000e+00
10450.00,0.000000e+00
10451.00,0.000000e+00
10452.00,1.289467e-05
10453.00,1.289467e-05
10454.00,1.289467e-05
10455.00,0.000000e+00
10456.00,1.289467e-05
10457.00,0.000000e+00
10458.00,0.000000e+00
10459.00,0.000000e+00
10460.00,1.289467e-05
10461.00,1.289467e-05
10462.00,1.289467e-05
10463.00,3.868401e-05
10464.00,1.289467e-05
10465.00,1.289467e-05
10466.00,0.000000e+00
10467.00,0.000000e+00
10468.00,1.289467e-05
10469.00,1.289467e-05
10470.00,0.000000e+00
10471.00,0.000000e+00
10472.00,1.289467e-05
10473.00,0.000000e+00
10474.00,1.289467e-05
10475.00,0.000000e+00
10476.00,1.289467e-05
10477.00,0.000000e+00
10478.00,1.289467e-05
10479.00,1.289467e-05
10480.00,0.000000e+00
10481.00,0.000000e+00
10482.00,0.000000e+00
10483.00,1.289467e-05
10484.00,0.000000e+00
10485.00,2.578934e-05
10486.00,1.289467e-05
10487.00,0.000000e+00
10488.00,1.289467e-05
10489.00,1.289467e-05
10490.00,1.289467e-05
10491.00,2.578934e-05
10492.00,0.000000e+00
10493.00,2.578934e-05
10494.00,1.289467e-05
10495.00,0.000000e+00
10496.00,1.289467e-05
10497.00,0.000000e+00
10498.00,0.000000e+00
10499.00,2.578934e-05
10500.00,1.289467e-05
10501.00,0.000000e+00
10502.00,0.000000e+00
10503.00,1.289467e-05
10504.00,1.289467e-05
10505.00,3.868401e-05
10506.00,0.000000e+00
10507.00,1.289467e-05
10508.00,0.000000e+00
10509.00,0.000000e+00
10510.00,2.578934e-05
10511.00,0.000000e+00
10512.00,3.868401e-05
10513.00,0.000000e+00
10514.00,1.289467e-05
10515.00,0.000000e+00
10516.00,1.289467e-05
10517.00,2.578934e-05
10518.00,2.578934e-05
10519.00,2.578934e-05
10520.00,0.000000e+00
10521.00,5.157868e-05
10522.00,1.289467e-05
10523.00,0.000000e+00
10524.00,0.000000e+00
10525.00,0.000000e+00
10526.00,1.289467e-05
10527.00,0.000000e+00
10528.00,2.578934e-05
10529.00,1.289467e-05
10530.00,0.000000e+00
10531.00,0.000000e+00
10532.00,1.289467e-05
10533.00,0.000000e+00
10534.00,0.000000e+00
10535.00,0.000000e+00
10536.00,1.289467e-05
10537.00,0.000000e+00
10538.00,1.289467e-05
10539.00,1.289467e-05
10540.00,2.578934e-05
10541.00,0.000000e+00
10542.00,0.000000e+00
10543.00,0.000000e+00
10544.00,1.289467e-05
10545.00,2.578934e-05
10546.00,1.289467e-05
10547.00,3.868401e-05
10548.00,0.000000e+00
10549.00,0.000000e+00
10550.00,0.000000e+00
10551.00,1.289467e-05
10552.00,1.289467e-05
10553.00,0.000000e+00
10554.00,1.289467e-05
10555.00,0.000000e+00
10556.00,2.578934e-05
10557.00,0.000000e+00
10558.00,1.289467e-05
10559.00,1.289467e-05
10560.00,0.000000e+00
10561.00,0.000000e+00
10562.00,2.578934e-05
10563.00,1.289467e-05
10564.00,0.000000e+00
10565.00,2.578934e-05
10566.00,0.000000e+00
10567.00,0.000000e+00
10568.00,2.578934e-05
10569.00,0.000000e+00
10570.00,0.000000e+00
10571.00,0.000000e+00
10572.00,0.000000e+00
10573.00,0.000000e+00
10574.00,0.000000e+00
10575.00,0.000000e+00
10576.00,0.000000e+00
10577.00,0.000000e+00
10578.00,1.289467e-05
10579.00,1.289467e-05
10580.00,1.289467e-05
10581.00,0.000000e+00
10582.00,1.289467e-05
10583.00,0.000000e+00
10584.00,1.289467e-05
10585.00,0.000000e+00
10586.00,2.578934e-05
10587.00,0.000000e+00
10588.00,1.289467e-05
10589.00,1.289467e-05
10590.00,1.289467e-05
10591.00,1.289467e-05
10592.00,0.000000e+00
10593.00,2.578934e-05
10594.00,0.000000e+00
10595.00,0.000000e+00
10596.00,1.289467e-05
10597.00,1.289467e-05
10598.00,1.289467e-05
10599.00,1.289467e-05
10600.00,3.868401e-05
10601.00,1.289467e-05
10602.00,1.289467e-05
10603.00,1.289467e-05
10604.00,0.000000e+00
10605.00,0.000000e+00
10606.00,0.000000e+00
10607.00,1.289467e-05
10608.00,0.000000e+00
10609.00,1.289467e-05
10610.00,2.578934e-05
10611.00,1.289467e-05
10612.00,1.289467e-05
10613.00,1.289467e-05
10614.00,0.000000e+00
10615.00,0.000000e+00
10616.00,0.000000e+00
10617.00,0.000000e+00
10618.00,0.000000e+00
10619.00,0.000000e+00
10620.00,0.000000e+00
10621.00,0.000000e+00
10622.00,0.000000e+00
10623.00,0.000000e+00
10624.00,0.000000e+00
10625.00,1.289467e-05
10626.00,3.868401e-05
10627.00,1.289467e-05
10628.00,2.578934e-05
10629.00,1.289467e-05
10630.00,2.578934e-05
10631.00,1.289467e-05
10632.00,0.000000e+00
10633.00,0.000000e+00
10634.00,0.000000e+00
10635.00,1.289467e-05
10636.00,1.289467e-05
10637.00,0.000000e+00
10638.00,1.289467e-05
10639.00,0.000000e+00
10640.00,0.000000e+00
10641.00,3.868401e-05
10642.00,1.289467e-05
10643.00,1.289467e-05
10644.00,1.289467e-05
10645.00,2.578934e-05
10646.00,0.000000e+00
10647.00,1.289467e-05
10648.00,0.000000e+00
10649.00,1.289467e-05
10650.00,0.000000e+00
10651.00,1.289467e-05
10652.00,2.578934e-05
10653.00,2.578934e-05
10654.00,0.000000e+00
10655.00,0.000000e+00
10656.00,1.289467e-05
10657.00,0.000000e+00
10658.00,0.000000e+00
10659.00,2.578934e-05
10660.00,3.868401e-05
10661.00,0.000000e+00
10662.00,0.000000e+00
10663.00,3.868401e-05
10664.00,1.289467e-05
10665.00,1.289467e-05
10666.00,2.578934e-05
10667.00,0.000000e+00
10668.00,0.000000e+00
10669.00,1.289467e-05
10670.00,1.289467e-05
10671.00,0.000000e+00
10672.00,1.289467e-05
10673.00,1.289467e-05
10674.00,1.289467e-05
10675.00,1.289467e-05
10676.00,0.000000e+00
10677.00,0.000000e+00
10678.00,0.000000e+00
10679.00,6.447335e-05
10680.00,0.000000e+00
10681.00,0.000000e+00
10682.00,3.868401e-05
10683.00,2.578934e-05
10684.00,0.000000e+00
10685.00,0.000000e+00
10686.00,0.000000e+00
10687.00,0.000000e+00
10688.00,0.000000e+00
10689.00,1.289467e-05
10690.00,1.289467e-05
10691.00,0.000000e+00
10692.00,0.000000e+00
10693.00,2.578934e-05
10694.00,1.289467e-05
10695.00,0.000000e+00
10696.00,0.000000e+00
10697.00,1.289467e-05
10698.00,1.289467e-05
10699.00,0.000000e+00
10700.00,3.868401e-05
10701.00,0.000000e+00
10702.00,2.578934e-05
10703.00,1.289467e-05
10704.00,0.000000e+00
10705.00,0.000000e+00
10706.00,0.000000e+00
10707.00,1.289467e-05
10708.00,2.578934e-05
10709.00,0.000000e+00
10710.00,0.000000e+00
10711.00,0.000000e+00
10712.00,2.578934e-05
10713.00,0.000000e+00
10714.00,1.289467e-05
10715.00,1.289467e-05
10716.00,1.289467e-05
10717.00,2.578934e-05
10718.00,0.000000e+00
10719.00,1.289467e-05
10720.00,0.000000e+00
10721.00,1.289467e-05
10722.00,2.578934e-05
10723.00,0.000000e+00
10724.00,2.578934e-05
10725.00,1.289467e-05
10726.00,2.578934e-05
10727.00,1.289467e-05
10728.00,1.289467e-05
10729.00,0.000000e+00
10730.00,1.289467e-05
10731.00,0.000000e+00
10732.00,0.000000e+00
10733.00,1.289467e-05
10734.00,0.000000e+00
10735.00,2.578934e-05
10736.00,1.289467e-05
10737.00,0.000000e+00
10738.00,0.000000e+00
10739.00,1.289467e-05
10740.00,0.000000e+00
10741.00,0.000000e+00
10742.00,1.289467e-05
10743.00,2.578934e-05
10744.00,1.289467e-05
10745.00,2.578934e-05
10746.00,1.289467e-05
10747.00,1.289467e-05
10748.00,0.000000e+00
10749.00,0.000000e+00
10750.00,0.000000e+00
10751.00,0.000000e+00
10752.00,1.289467e-05
10753.00,0.000000e+00
10754.00,2.578934e-05
10755.00,0.000000e+00
10756.00,2.578934e-05
10757.00,0.000000e+00
10758.00,0.000000e+00
10759.00,3.868401e-05
10760.00,0.000000e+00
10761.00,0.000000e+00
10762.00,1.289467e-05
10763.00,1.289467e-05
10764.00,0.000000e+00
10765.00,0.000000e+00
10766.00,2.578934e-05
10767.00,0.000000e+00
10768.00,1.289467e-05
10769.00,1.289467e-05
10770.00,0.000000e+00
10771.00,0.000000e+00
10772.00,0.000000e+00
10773.00,0.000000e+00
10774.00,1.289467e-05
10775.00,2.578934e-05
10776.00,1.289467e-05
10777.00,0.000000e+00
10778.00,0.000000e+00
10779.00,1.289467e-05
10780.00,1.289467e-05
10781.00,0.000000e+00
10782.00,0.000000e+00
10783.00,0.000000e+00
10784.00,0.000000e+00
10785.00,0.000000e+00
10786.00,0.000000e+00
10787.00,1.289467e-05
10788.00,1.289467e-05
10789.00,6.447335e-05
10790.00,1.289467e-05
10791.00,0.000000e+00
10792.00,0.000000e+00
10793.00,1.289467e-05
10794.00,0.000000e+00
10795.00,0.000000e+00
10796.00,1.289467e-05
10797.00,0.000000e+00
10798.00,0.000000e+00
10799.00,1.289467e-05
10800.00,1.289467e-05
10801.00,0.000000e+00
10802.00,0.000000e+00
10803.00,2.578934e-05
10804.00,2.578934e-05
10805.00,1.289467e-05
10806.00,1.289467e-05
10807.00,0.000000e+00
10808.00,0.000000e+00
10809.00,1.289467e-05
10810.00,1.289467e-05
10811.00,3.868401e-05
10812.00,2.578934e-05
10813.00,1.289467e-05
10814.00,1.289467e-05
10815.00,0.000000e+00
10816.00,0.000000e+00
10817.00,1.289467e-05
10818.00,0.000000e+00
10819.00,2.578934e-05
10820.00,0.000000e+00
10821.00,0.000000e+00
10822.00,1.289467e-05
10823.00,1.289467e-05
10824.00,2.578934e-05
10825.00,1.289467e-05
10826.00,1.289467e-05
10827.00,0.000000e+00
10828.00,0.000000e+00
10829.00,0.000000e+00
10830.00,0.000000e+00
10831.00,1.289467e-05
10832.00,0.000000e+00
10833.00,0.000000e+00
10834.00,1.289467e-05
10835.00,1.289467e-05
10836.00,0.000000e+00
10837.00,0.000000e+00
10838.00,2.578934e-05
10839.00,0.000000e+00
10840.00,0.000000e+00
10841.00,0.000000e+00
10842.00,3.868401e-05
10843.00,0.000000e+00
10844.00,0.000000e+00
10845.00,2.578934e-05
10846.00,0.000000e+00
10847.00,2.578934e-05
10848.00,1.289467e-05
10849.00,2.578934e-05
10850.00,0.000000e+00
10851.00,0.000000e+00
10852.00,2.578934e-05
10853.00,0.000000e+00
10854.00,1.289467e-05
10855.00,0.000000e+00
10856.00,0.000000e+00
10857.00,1.289467e-05
10858.00,2.578934e-05
10859.00,0.000000e+00
10860.00,0.000000e+00
10861.00,2.578934e-05
10862.00,1.289467e-05
10863.00,0.000000e+00
10864.00,1.289467e-05
10865.00,0.000000e+00
10866.00,1.289467e-05
10867.00,0.000000e+00
10868.00,1.289467e-05
10869.00,0.000000e+00
10870.00,2.578934e-05
10871.00,0.000000e+00
10872.00,0.000000e+00
10873.00,0.000000e+00
10874.00,0.000000e+00
10875.00,2.578934e-05
10876.00,0.000000e+00
10877.00,0.000000e+00
10878.00,0.000000e+00
10879.00,1.289467e-05
10880.00,5.157868e-05
10881.00,0.000000e+00
10882.00,0.000000e+00
10883.00,0.000000e+00
10884.00,2.578934e-05
10885.00,0.000000e+00
10886.00,0.000000e+00
10887.00,0.000000e+00
10888.00,0.000000e+00
10889.00,1.289467e-05
10890.00,0.000000e+00
10891.00,1.289467e-05
10892.00,0.000000e+00
10893.00,1.289467e-05
10894.00,0.000000e+00
10895.00,0.000000e+00
10896.00,1.289467e-05
10897.00,1.289467e-05
10898.00,0.000000e+00
10899.00,1.289467e-05
10900.00,1.289467e-05
10901.00,1.289467e-05
10902.00,1.289467e-05
10903.00,2.578934e-05
10904.00,1.289467e-05
10905.00,1.289467e-05
10906.00,1.289467e-05
10907.00,0.000000e+00
10908.00,0.000000e+00
10909.00,2.578934e-05
10910.00,2.578934e-05
10911.00,0.000000e+00
10912.00,0.000000e+00
10913.00,0.000000e+00
10914.00,0.000000e+00
10915.00,0.000000e+00
10916.00,0.000000e+00
10917.00,1.289467e-05
10918.00,0.000000e+00
10919.00,0.000000e+00
10920.00,0.000000e+00
10921.00,1.289467e-05
10922.00,1.289467e-05
10923.00,0.000000e+00
10924.00,2.578934e-05
10925.00,1.289467e-05
10926.00,0.000000e+00
10927.00,1.289467e-05
10928.00,1.289467e-05
10929.00,0.000000e+00
10930.00,0.000000e+00
10931.00,0.000000e+00
10932.00,0.000000e+00
10933.00,0.000000e+00
10934.00,0.000000e+00
10935.00,1.289467e-05
10936.00,0.000000e+00
10937.00,2.578934e-05
10938.00,2.578934e-05
10939.00,0.000000e+00
10940.00,0.000000e+00
10941.00,0.000000e+00
10942.00,1.289467e-05
10943.00,1.289467e-05
10944.00,1.289467e-05
10945.00,0.000000e+00
10946.00,0.000000e+00
10947.00,0.000000e+00
10948.00,1.289467e-05
10949.00,2.578934e-05
10950.00,1.289467e-05
10951.00,1.289467e-05
10952.00,1.289467e-05
10953.00,0.000000e+00
10954.00,0.000000e+00
10955.00,0.000000e+00
10956.00,0.000000e+00
10957.00,0.000000e+00
10958.00,0.000000e+00
10959.00,2.578934e-05
10960.00,0.000000e+00
10961.00,0.000000e+00
10962.00,0.000000e+00
10963.00,1.289467e-05
10964.00,0.000000e+00
10965.00,0.000000e+00
10966.00,0.000000e+00
10967.00,0.000000e+00
10968.00,1.289467e-05
10969.00,0.000000e+00
10970.00,0.000000e+00
10971.00,1.289467e-05
10972.00,0.000000e+00
10973.00,1.289467e-05
10974.00,1.289467e-05
10975.00,0.000000e+00
10976.00,0.000000e+00
10977.00,0.000000e+00
10978.00,0.000000e+00
10979.00,0.000000e+00
10980.00,1.289467e-05
10981.00,0.000000e+00
10982.00,0.000000e+00
10983.00,0.000000e+00
10984.00,0.000000e+00
10985.00,0.000000e+00
10986.00,0.000000e+00
10987.00,2.578934e-05
10988.00,1.289467e-05
10989.00,0.000000e+00
10990.00,0.000000e+00
10991.00,0.000000e+00
10992.00,1.289467e-05
10993.00,0.000000e+00
10994.00,0.000000e+00
10995.00,1.289467e-05
10996.00,1.289467e-05
10997.00,0.000000e+00
10998.00,2.578934e-05
10999.00,1.289467e-05
11000.00,0.000000e+00
11001.00,0.000000e+00
11002.00,1.289467e-05
11003.00,0.000000e+00
11004.00,0.000000e+00
11005.00,0.000000e+00
11006.00,2.578934e-05
11007.00,0.000000e+00
11008.00,0.000000e+00
11009.00,0.000000e+00
11010.00,0.000000e+00
11011.00,0.000000e+00
11012.00,0.000000e+00
11013.00,0.000000e+00
11014.00,0.000000e+00
11015.00,0.000000e+00
11016.00,2.578934e-05
11017.00,1.289467e-05
11018.00,0.000000e+00
11019.00,0.000000e+00
11020.00,0.000000e+00
11021.00,0.000000e+00
11022.00,0.000000e+00
11023.00,0.000000e+00
11024.00,0.000000e+00
11025.00,1.289467e-05
11026.00,1.289467e-05
11027.00,1.289467e-05
11028.00,0.000000e+00
11029.00,0.000000e+00
11030.00,0.000000e+00
11031.00,1.289467e-05
11032.00,1.289467e-05
11033.00,1.289467e-05
11034.00,0.000000e+00
11035.00,0.000000e+00
11036.00,0.000000e+00
11037.00,1.289467e-05
11038.00,1.289467e-05
11039.00,0.000000e+00
11040.00,1.289467e-05
11041.00,1.289467e-05
11042.00,0.000000e+00
11043.00,0.000000e+00
11044.00,1.289467e-05
11045.00,1.289467e-05
11046.00,0.000000e+00
11047.00,2.578934e-05
11048.00,1.289467e-05
11049.00,0.000000e+00
11050.00,1.289467e-05
11051.00,0.000000e+00
11052.00,0.000000e+00
11053.00,0.000000e+00
11054.00,1.289467e-05
11055.00,1.289467e-05
11056.00,1.289467e-05
11057.00,3.868401e-05
11058.00,1.289467e-05
11059.00,0.000000e+00
11060.00,1.289467e-05
11061.00,1.289467e-05
11062.00,2.578934e-05
11063.00,3.868401e-05
11064.00,0.000000e+00
11065.00,1.289467e-05
11066.00,0.000000e+00
11067.00,0.000000e+00
11068.00,1.289467e-05
11069.00,1.289467e-05
11070.00,2.578934e-05
11071.00,0.000000e+00
11072.00,0.000000e+00
11073.00,1.289467e-05
11074.00,0.000000e+00
11075.00,0.000000e+00
11076.00,0.000000e+00
11077.00,1.289467e-05
11078.00,0.000000e+00
11079.00,0.000000e+00
11080.00,1.289467e-05
11081.00,0.000000e+00
11082.00,1.289467e-05
11083.00,0.000000e+00
11084.00,3.868401e-05
11085.00,0.000000e+00
11086.00,0.000000e+00
11087.00,0.000000e+00
11088.00,2.578934e-05
11089.00,0.000000e+00
11090.00,0.000000e+00
11091.00,0.000000e+00
11092.00,1.289467e-05
11093.00,0.000000e+00
11094.00,3.868401e-05
11095.00,0.000000e+00
11096.00,5.157868e-05
11097.00,2.578934e-05
11098.00,3.868401e-05
11099.00,0.000000e+00
11100.00,1.289467e-05
11101.00,0.000000e+00
11102.00,1.289467e-05
11103.00,1.289467e-05
11104.00,2.578934e-05
11105.00,1.289467e-05
11106.00,0.000000e+00
11107.00,1.289467e-05
11108.00,2.578934e-05
11109.00,0.000000e+00
11110.00,6.447335e-05
11111.00,1.289467e-05
11112.00,2.578934e-05
11113.00,0.000000e+00
11114.00,0.000000e+00
11115.00,1.289467e-05
11116.00,0.000000e+00
11117.00,0.000000e+00
11118.00,0.000000e+00
11119.00,0.000000e+00
11120.00,2.578934e-05
11121.00,0.000000e+00
11122.00,0.000000e+00
11123.00,0.000000e+00
11124.00,2.578934e-05
11125.00,0.000000e+00
11126.00,0.000000e+00
11127.00,1.289467e-05
11128.00,1.289467e-05
11129.00,0.000000e+00
11130.00,0.000000e+00
11131.00,0.000000e+00
11132.00,1.289467e-05
11133.00,1.289467e-05
11134.00,0.000000e+00
11135.00,0.000000e+00
11136.00,0.000000e+00
11137.00,3.868401e-05
11138.00,3.868401e-05
11139.00,0.000000e+00
11140.00,1.289467e-05
11141.00,0.000000e+00
11142.00,1.289467e-05
11143.00,2.578934e-05
11144.00,0.000000e+00
11145.00,3.868401e-05
11146.00,0.000000e+00
11147.00,2.578934e-05
11148.00,0.000000e+00
11149.00,0.000000e+00
11150.00,0.000000e+00
11151.00,0.000000e+00
11152.00,0.000000e+00
11153.00,0.000000e+00
11154.00,1.289467e-05
11155.00,0.000000e+00
11156.00,1.289467e-05
11157.00,0.000000e+00
11158.00,0.000000e+00
11159.00,1.289467e-05
11160.00,0.000000e+00
11161.00,1.289467e-05
11162.00,0.000000e+00
11163.00,0.000000e+00
11164.00,0.000000e+00
11165.00,0.000000e+00
11166.00,1.289467e-05
11167.00,0.000000e+00
11168.00,1.289467e-05
11169.00,1.289467e-05
11170.00,0.000000e+00
11171.00,1.289467e-05
11172.00,2.578934e-05
11173.00,1.289467e-05
11174.00,1.289467e-05
11175.00,1.289467e-05
11176.00,0.000000e+00
11177.00,1.289467e-05
11178.00,0.000000e+00
11179.00,0.000000e+00
11180.00,3.868401e-05
11181.00,2.578934e-05
11182.00,1.289467e-05
11183.00,0.000000e+00
11184.00,0.000000e+00
11185.00,1.289467e-05
11186.00,1.289467e-05
11187.00,0.000000e+00
11188.00,1.289467e-05
11189.00,1.289467e-05
11190.00,2.578934e-05
11191.00,0.000000e+00
11192.00,0.000000e+00
11193.00,0.000000e+00
11194.00,2.578934e-05
11195.00,0.000000e+00
11196.00,1.289467e-05
11197.00,0.000000e+00
11198.00,0.000000e+00
11199.00,1.289467e-05
11200.00,0.000000e+00
11201.00,0.000000e+00
11202.00,2.578934e-05
11203.00,1.289467e-05
11204.00,0.000000e+00
11205.00,0.000000e+00
11206.00,0.000000e+00
11207.00,0.000000e+00
11208.00,2.578934e-05
11209.00,1.289467e-05
11210.00,1.289467e-05
11211.00,1.289467e-05
11212.00,0.000000e+00
11213.00,0.000000e+00
11214.00,0.000000e+00
11215.00,1.289467e-05
11216.00,0.000000e+00
11217.00,2.578934e-05
11218.00,1.289467e-05
11219.00,2.578934e-05
11220.00,0.000000e+00
11221.00,0.000000e+00
11222.00,1.289467e-05
11223.00,0.000000e+00
11224.00,5.157868e-05
11225.00,0.000000e+00
11226.00,0.000000e+00
11227.00,0.000000e+00
11228.00,0.000000e+00
11229.00,0.000000e+00
11230.00,1.289467e-05
11231.00,0.000000e+00
11232.00,0.000000e+00
11233.00,3.868401e-05
11234.00,0.000000e+00
11235.00,0.000000e+00
11236.00,0.000000e+00
11237.00,0.000000e+00
11238.00,1.289467e-05
11239.00,0.000000e+00
11240.00,1.289467e-05
11241.00,0.000000e+00
11242.00,1.289467e-05
11243.00,0.000000e+00
11244.00,3.868401e-05
11245.00,1.289467e-05
11246.00,0.000000e+00
11247.00,0.000000e+00
11248.00,0.000000e+00
11249.00,1.289467e-05
11250.00,0.000000e+00
11251.00,0.000000e+00
11252.00,0.000000e+00
11253.00,0.000000e+00
11254.00,1.289467e-05
11255.00,1.289467e-05
11256.00,0.000000e+00
11257.00,2.578934e-05
11258.00,1.289467e-05
11259.00,0.000000e+00
11260.00,1.289467e-05
11261.00,0.000000e+00
11262.00,1.289467e-05
11263.00,0.000000e+00
11264.00,1.289467e-05
11265.00,1.289467e-05
11266.00,1.289467e-05
11267.00,1.289467e-05
11268.00,3.868401e-05
11269.00,0.000000e+00
11270.00,0.000000e+00
11271.00,1.289467e-05
11272.00,0.000000e+00
11273.00,1.289467e-05
11274.00,0.000000e+00
11275.00,1.289467e-05
11276.00,1.289467e-05
11277.00,2.578934e-05
11278.00,2.578934e-05
11279.00,0.000000e+00
11280.00,1.289467e-05
11281.00,0.000000e+00
11282.00,0.000000e+00
11283.00,1.289467e-05
11284.00,0.000000e+00
11285.00,3.868401e-05
11286.00,0.000000e+00
11287.00,1.289467e-05
11288.00,0.000000e+00
11289.00,1.289467e-05
11290.00,0.000000e+00
11291.00,1.289467e-05
11292.00,0.000000e+00
11293.00,3.868401e-05
11294.00,1.289467e-05
11295.00,1.289467e-05
11296.00,0.000000e+00
11297.00,0.000000e+00
11298.00,1.289467e-05
11299.00,0.000000e+00
11300.00,0.000000e+00
11301.00,1.289467e-05
11302.00,0.000000e+00
11303.00,1.289467e-05
11304.00,1.289467e-05
11305.00,1.289467e-05
11306.00,0.000000e+00
11307.00,1.289467e-05
11308.00,0.000000e+00
11309.00,0.000000e+00
11310.00,0.000000e+00
11311.00,0.000000e+00
11312.00,0.000000e+00
11313.00,1.289467e-05
11314.00,0.000000e+00
11315.00,1.289467e-05
11316.00,0.000000e+00
11317.00,1.289467e-05
11318.00,1.289467e-05
11319.00,1.289467e-05
11320.00,0.000000e+00
11321.00,0.000000e+00
11322.00,0.000000e+00
11323.00,0.000000e+00
11324.00,0.000000e+00
11325.00,0.000000e+00
11326.00,1.289467e-05
11327.00,2.578934e-05
11328.00,1.289467e-05
11329.00,1.289467e-05
11330.00,0.000000e+00
11331.00,2.578934e-05
11332.00,1.289467e-05
11333.00,0.000000e+00
11334.00,0.000000e+00
11335.00,0.000000e+00
11336.00,2.578934e-05
11337.00,0.000000e+00
11338.00,0.000000e+00
11339.00,0.000000e+00
11340.00,0.000000e+00
11341.00,1.289467e-05
11342.00,0.000000e+00
11343.00,0.000000e+00
11344.00,2.578934e-05
11345.00,2.578934e-05
11346.00,1.289467e-05
11347.00,0.000000e+00
11348.00,2.578934e-05
11349.00,0.000000e+00
11350.00,3.868401e-05
11351.00,0.000000e+00
11352.00,0.000000e+00
11353.00,1.289467e-05
11354.00,3.868401e-05
11355.00,1.289467e-05
11356.00,1.289467e-05
11357.00,0.000000e+00
11358.00,0.000000e+00
11359.00,0.000000e+00
11360.00,0.000000e+00
11361.00,0.000000e+00
11362.00,0.000000e+00
11363.00,0.000000e+00
11364.00,0.000000e+00
11365.00,0.000000e+00
11366.00,1.289467e-05
11367.00,0.000000e+00
11368.00,2.578934e-05
11369.00,1.289467e-05
11370.00,0.000000e+00
11371.00,0.000000e+00
11372.00,0.000000e+00
11373.00,3.868401e-05
11374.00,1.289467e-05
11375.00,1.289467e-05
11376.00,1.289467e-05
11377.00,2.578934e-05
11378.00,0.000000e+00
11379.00,0.000000e+00
11380.00,0.000000e+00
11381.00,2.578934e-05
11382.00,5.157868e-05
11383.00,0.000000e+00
11384.00,1.289467e-05
11385.00,0.000000e+00
11386.00,1.289467e-05
11387.00,1.289467e-05
11388.00,0.000000e+00
11389.00,0.000000e+00
11390.00,1.289467e-05
11391.00,0.000000e+00
11392.00,0.000000e+00
11393.00,0.000000e+00
11394.00,1.289467e-05
11395.00,0.000000e+00
11396.00,2.578934e-05
11397.00,0.000000e+00
11398.00,1.289467e-05
11399.00,0.000000e+00
11400.00,0.000000e+00
11401.00,1.289467e-05
11402.00,0.000000e+00
11403.00,2.578934e-05
11404.00,0.000000e+00
11405.00,0.000000e+00
11406.00,0.000000e+00
11407.00,0.000000e+00
11408.00,3.868401e-05
11409.00,1.289467e-05
11410.00,1.289467e-05
11411.00,0.000000e+00
11412.00,0.000000e+00
11413.00,0.000000e+00
11414.00,2.578934e-05
11415.00,0.000000e+00
11416.00,1.289467e-05
11417.00,1.289467e-05
11418.00,0.000000e+00
11419.00,0.000000e+00
11420.00,0.000000e+00
11421.00,0.000000e+00
11422.00,1.289467e-05
11423.00,1.289467e-05
11424.00,3.868401e-05
11425.00,0.000000e+00
11426.00,1.289467e-05
11427.00,0.000000e+00
11428.00,1.289467e-05
11429.00,1.289467e-05
11430.00,0.000000e+00
11431.00,2.578934e-05
11432.00,1.289467e-05
11433.00,2.578934e-05
11434.00,0.000000e+00
11435.00,0.000000e+00
11436.00,1.289467e-05
11437.00,1.289467e-05
11438.00,2.578934e-05
11439.00,0.000000e+00
11440.00,0.000000e+00
11441.00,0.000000e+00
11442.00,3.868401e-05
11443.00,0.000000e+00
11444.00,1.289467e-05
11445.00,0.000000e+00
11446.00,0.000000e+00
11447.00,0.000000e+00
11448.00,1.289467e-05
11449.00,0.000000e+00
11450.00,0.000000e+00
11451.00,0.000000e+00
11452.00,1.289467e-05
11453.00,0.000000e+00
11454.00,0.000000e+00
11455.00,0.000000e+00
11456.00,0.000000e+00
11457.00,0.000000e+00
11458.00,0.000000e+00
11459.00,1.289467e-05
11460.00,0.000000e+00
11461.00,0.000000e+00
11462.00,0.000000e+00
11463.00,0.000000e+00
11464.00,0.000000e+00
11465.00,0.000000e+00
11466.00,0.000000e+00
11467.00,0.000000e+00
11468.00,0.000000e+00
11469.00,0.000000e+00
11470.00,0.000000e+00
11471.00,0.000000e+00
11472.00,0.000000e+00
11473.00,0.000000e+00
11474.00,0.000000e+00
11475.00,0.000000e+00
11476.00,0.000000e+00
11477.00,0.000000e+00
11478.00,0.000000e+00
11479.00,0.000000e+00
11480.00,0.000000e+00
11481.00,0.000000e+00
11482.00,0.000000e+00
11483.00,0.000000e+00
11484.00,0.000000e+00
11485.00,0.000000e+00
11486.00,0.000000e+00
11487.00,0.000000e+00
11488.00,0.000000e+00
11489.00,0.000000e+00
11490.00,0.000000e+00
11491.00,0.000000e+00
11492.00,0.000000e+00
11493.00,0.000000e+00
11494.00,0.000000e+00
11495.00,0.000000e+00
11496.00,0.000000e+00
11497.00,0.000000e+00
11498.00,0.000000e+00
11499.00,0.000000e+00
11500.00,0.000000e+00
11501.00,0.000000e+00
11502.00,0.000000e+00
11503.00,0.000000e+00
11504.00,0.000000e+00
11505.00,0.000000e+00
11506.00,0.000000e+00
11507.00,0.000000e+00
11508.00,0.000000e+00
11509.00,0.000000e+00
11510.00,0.000000e+00
11511.00,0.000000e+00
11512.00,0.000000e+00
11513.00,0.000000e+00
11514.00,0.000000e+00
11515.00,0.000000e+00
11516.00,0.000000e+00
11517.00,0.000000e+00
11518.00,0.000000e+00
11519.00,0.000000e+00
11520.00,0.000000e+00
11521.00,0.000000e+00
11522.00,0.000000e+00
11523.00,0.000000e+00
11524.00,0.000000e+00
11525.00,0.000000e+00
11526.00,0.000000e+00
11527.00,0.000000e+00
11528.00,0.000000e+00
11529.00,0.000000e+00
11530.00,0.000000e+00
11531.00,0.000000e+00
11532.00,0.000000e+00
11533.00,0.000000e+00
11534.00,0.000000e+00
11535.00,0.000000e+00
11536.00,0.000000e+00
11537.00,0.000000e+00
11538.00,0.000000e+00
11539.00,0.000000e+00
11540.00,0.000000e+00
11541.00,0.000000e+00
11542.00,0.000000e+00
11543.00,0.000000e+00
11544.00,0.000000e+00
11545.00,0.000000e+00
11546.00,0.000000e+00
11547.00,0.000000e+00
11548.00,0.000000e+00
11549.00,0.000000e+00
11550.00,0.000000e+00
11551.00,0.000000e+00
11552.00,0.000000e+00
11553.00,0.000000e+00
11554.00,0.000000e+00
11555.00,0.000000e+00
11556.00,0.000000e+00
11557.00,0.000000e+00
11558.00,0.000000e+00
11559.00,0.000000e+00
11560.00,0.000000e+00
11561.00,0.000000e+00
11562.00,0.000000e+00
11563.00,0.000000e+00
11564.00,0.000000e+00
11565.00,0.000000e+00
11566.00,0.000000e+00
11567.00,0.000000e+00
11568.00,0.000000e+00
11569.00,0.000000e+00
11570.00,0.000000e+00
11571.00,0.000000e+00
11572.00,0.000000e+00
11573.00,0.000000e+00
11574.00,0.000000e+00
11575.00,0.000000e+00
11576.00,0.000000e+00
11577.00,0.000000e+00
11578.00,0.000000e+00
11579.00,0.000000e+00
11580.00,0.000000e+00
11581.00,0.000000e+00
11582.00,0.000000e+00
11583.00,0.000000e+00
11584.00,0.000000e+00
11585.00,0.000000e+00
11586.00,0.000000e+00
11587.00,0.000000e+00
11588.00,0.000000e+00
11589.00,0.000000e+00
11590.00,0.000000e+00
11591.00,0.000000e+00
11592.00,0.000000e+00
11593.00,0.000000e+00
11594.00,0.000000e+00
11595.00,0.000000e+00
11596.00,0.000000e+00
11597.00,0.000000e+00
11598.00,0.000000e+00
11599.00,0.000000e+00
11600.00,0.000000e+00
11601.00,0.000000e+00
11602.00,0.000000e+00
11603.00,0.000000e+00
11604.00,0.000000e+00
11605.00,0.000000e+00
11606.00,0.000000e+00
11607.00,0.000000e+00
11608.00,0.000000e+00
11609.00,0.000000e+00
11610.00,0.000000e+00
11611.00,0.000000e+00
11612.00,0.000000e+00
11613.00,0.000000e+00
11614.00,0.000000e+00
11615.00,0.000000e+00
11616.00,0.000000e+00
11617.00,0.000000e+00
11618.00,0.000000e+00
11619.00,0.000000e+00
11620.00,0.000000e+00
11621.00,0.000000e+00
11622.00,0.000000e+00
11623.00,0.000000e+00
11624.00,0.000000e+00
11625.00,0.000000e+00
11626.00,0.000000e+00
11627.00,0.000000e+00
11628.00,0.000000e+00
11629.00,0.000000e+00
11630.00,0.000000e+00
11631.00,0.000000e+00
11632.00,0.000000e+00
11633.00,0.000000e+00
11634.00,0.000000e+00
11635.00,0.000000e+00
11636.00,0.000000e+00
11637.00,0.000000e+00
11638.00,0.000000e+00
11639.00,0.000000e+00
11640.00,0.000000e+00
11641.00,0.000000e+00
11642.00,0.000000e+00
11643.00,0.000000e+00
11644.00,0.000000e+00
11645.00,0.000000e+00
11646.00,0.000000e+00
11647.00,0.000000e+00
11648.00,0.000000e+00
11649.00,0.000000e+00
11650.00,0.000000e+00
11651.00,0.000000e+00
11652.00,0.000000e+00
11653.00,0.000000e+00
11654.00,0.000000e+00
11655.00,0.000000e+00
11656.00,0.000000e+00
11657.00,0.000000e+00
11658.00,0.000000e+00
11659.00,0.000000e+00
11660.00,0.000000e+00
11661.00,0.000000e+00
11662.00,0.000000e+00
11663.00,0.000000e+00
11664.00,0.000000e+00
11665.00,0.000000e+00
11666.00,0.000000e+00
11667.00,0.000000e+00
11668.00,0.000000e+00
11669.00,0.000000e+00
11670.00,0.000000e+00
11671.00,0.000000e+00
11672.00,0.000000e+00
11673.00,0.000000e+00
11674.00,0.000000e+00
11675.00,0.000000e+00
11676.00,0.000000e+00
11677.00,0.000000e+00
11678.00,0.000000e+00
11679.00,0.000000e+00
11680.00,0.000000e+00
11681.00,0.000000e+00
11682.00,0.000000e+00
11683.00,0.000000e+00
11684.00,0.000000e+00
11685.00,0.000000e+00
11686.00,0.000000e+00
11687.00,0.000000e+00
11688.00,0.000000e+00
11689.00,0.000000e+00
11690.00,0.000000e+00
11691.00,0.000000e+00
11692.00,0.000000e+00
11693.00,0.000000e+00
11694.00,0.000000e+00
11695.00,0.000000e+00
11696.00,0.000000e+00
11697.00,0.000000e+00
11698.00,0.000000e+00
11699.00,0.000000e+00
11700.00,0.000000e+00
11701.00,0.000000e+00
11702.00,0.000000e+00
11703.00,0.000000e+00
11704.00,0.000000e+00
11705.00,0.000000e+00
11706.00,0.000000e+00
11707.00,0.000000e+00
11708.00,0.000000e+00
11709.00,0.000000e+00
11710.00,0.000000e+00
11711.00,0.000000e+00
11712.00,0.000000e+00
11713.00,0.000000e+00
11714.00,0.000000e+00
11715.00,0.000000e+00
11716.00,0.000000e+00
11717.00,0.000000e+00
11718.00,0.000000e+00
11719.00,0.000000e+00
11720.00,0.000000e+00
11721.00,0.000000e+00
11722.00,0.000000e+00
11723.00,0.000000e+00
11724.00,0.000000e+00
11725.00,0.000000e+00
11726.00,0.000000e+00
11727.00,0.000000e+00
11728.00,0.000000e+00
11729.00,0.000000e+00
11730.00,0.000000e+00
11731.00,0.000000e+00
11732.00,0.000000e+00
11733.00,0.000000e+00
11734.00,0.000000e+00
11735.00,0.000000e+00
11736.00,0.000000e+00
11737.00,0.000000e+00
11738.00,0.000000e+00
11739.00,0.000000e+00
11740.00,0.000000e+00
11741.00,0.000000e+00
11742.00,0.000000e+00
11743.00,0.000000e+00
11744.00,0.000000e+00
11745.00,0.000000e+00
11746.00,0.000000e+00
11747.00,0.000000e+00
11748.00,0.000000e+00
11749.00,0.000000e+00
11750.00,0.000000e+00
11751.00,0.000000e+00
11752.00,0.000000e+00
11753.00,0.000000e+00
11754.00,0.000000e+00
11755.00,0.000000e+00
11756.00,0.000000e+00
11757.00,0.000000e+00
11758.00,0.000000e+00
11759.00,0.000000e+00
11760.00,0.000000e+00
11761.00,0.000000e+00
11762.00,0.000000e+00
11763.00,0.000000e+00
11764.00,0.000000e+00
11765.00,0.000000e+00
11766.00,0.000000e+00
11767.00,0.000000e+00
11768.00,0.000000e+00
11769.00,0.000000e+00
11770.00,0.000000e+00
11771.00,0.000000e+00
11772.00,0.000000e+00
11773.00,0.000000e+00
11774.00,0.000000e+00
11775.00,0.000000e+00
11776.00,0.000000e+00
11777.00,0.000000e+00
11778.00,0.000000e+00
11779.00,0.000000e+00
11780.00,0.000000e+00
11781.00,0.000000e+00
11782.00,0.000000e+00
11783.00,0.000000e+00
11784.00,0.000000e+00
11785.00,0.000000e+00
11786.00,0.000000e+00
11787.00,0.000000e+00
11788.00,0.000000e+00
11789.00,0.000000e+00
11790.00,0.000000e+00
11791.00,0.000000e+00
11792.00,0.000000e+00
11793.00,0.000000e+00
11794.00,0.000000e+00
11795.00,0.000000e+00
11796.00,0.000000e+00
11797.00,0.000000e+00
11798.00,0.000000e+00
11799.00,0.000000e+00
11800.00,0.000000e+00
11801.00,0.000000e+00
11802.00,0.000000e+00
11803.00,0.000000e+00
11804.00,0.000000e+00
11805.00,0.000000e+00
11806.00,0.000000e+00
11807.00,0.000000e+00
11808.00,0.000000e+00
11809.00,0.000000e+00
11810.00,0.000000e+00
11811.00,0.000000e+00
11812.00,0.000000e+00
11813.00,0.000000e+00
11814.00,0.000000e+00
11815.00,0.000000e+00
11816.00,0.000000e+00
11817.00,0.000000e+00
11818.00,0.000000e+00
11819.00,0.000000e+00
11820.00,0.000000e+00
11821.00,0.000000e+00
11822.00,0.000000e+00
11823.00,0.000000e+00
11824.00,0.000000e+00
11825.00,0.000000e+00
11826.00,0.000000e+00
11827.00,0.000000e+00
11828.00,0.000000e+00
11829.00,0.000000e+00
11830.00,0.000000e+00
11831.00,0.000000e+00
11832.00,0.000000e+00
11833.00,0.000000e+00
11834.00,0.000000e+00
11835.00,0.000000e+00
11836.00,0.000000e+00
11837.00,0.000000e+00
11838.00,0.000000e+00
11839.00,0.000000e+00
11840.00,0.000000e+00
11841.00,0.000000e+00
11842.00,0.000000e+00
11843.00,0.000000e+00
11844.00,0.000000e+00
11845.00,0.000000e+00
11846.00,0.000000e+00
11847.00,0.000000e+00
11848.00,0.000000e+00
11849.00,0.000000e+00
11850.00,0.000000e+00
11851.00,0.000000e+00
11852.00,0.000000e+00
11853.00,0.000000e+00
11854.00,0.000000e+00
11855.00,0.000000e+00
11856.00,0.000000e+00
11857.00,0.000000e+00
11858.00,0.000000e+00
11859.00,0.000000e+00
11860.00,0.000000e+00
11861.00,0.000000e+00
11862.00,0.000000e+00
11863.00,0.000000e+00
11864.00,0.000000e+00
11865.00,0.000000e+00
11866.00,0.000000e+00
11867.00,0.000000e+00
11868.00,0.000000e+00
11869.00,0.000000e+00
11870.00,0.000000e+00
11871.00,0.000000e+00
11872.00,0.000000e+00
11873.00,0.000000e+00
11874.00,0.000000e+00
11875.00,0.000000e+00
11876.00,0.000000e+00
11877.00,0.000000e+00
11878.00,0.000000e+00
11879.00,0.000000e+00
11880.00,0.000000e+00
11881.00,0.000000e+00
11882.00,0.000000e+00
11883.00,0.000000e+00
11884.00,0.000000e+00
11885.00,0.000000e+00
11886.00,0.000000e+00
11887.00,0.000000e+00
11888.00,0.000000e+00
11889.00,0.000000e+00
11890.00,0.000000e+00
11891.00,0.000000e+00
11892.00,0.000000e+00
11893.00,0.000000e+00
11894.00,0.000000e+00
11895.00,0.000000e+00
11896.00,0.000000e+00
11897.00,0.000000e+00
11898.00,0.000000e+00
11899.00,0.000000e+00
11900.00,0.000000e+00
11901.00,0.000000e+00
11902.00,0.000000e+00
11903.00,0.000000e+00
11904.00,0.000000e+00
11905.00,0.000000e+00
11906.00,0.000000e+00
11907.00,0.000000e+00
11908.00,0.000000e+00
11909.00,0.000000e+00
11910.00,0.000000e+00
11911.00,0.000000e+00
11912.00,0.000000e+00
11913.00,0.000000e+00
11914.00,0.000000e+00
11915.00,0.000000e+00
11916.00,0.000000e+00
11917.00,0.000000e+00
11918.00,0.000000e+00
11919.00,0.000000e+00
11920.00,0.000000e+00
11921.00,0.000000e+00
11922.00,0.000000e+00
11923.00,0.000000e+00
11924.00,0.000000e+00
11925.00,0.000000e+00
11926.00,0.000000e+00
11927.00,0.000000e+00
11928.00,0.000000e+00
11929.00,0.000000e+00
11930.00,0.000000e+00
11931.00,0.000000e+00
11932.00,0.000000e+00
11933.00,0.000000e+00
11934.00,0.000000e+00
11935.00,0.000000e+00
11936.00,0.000000e+00
11937.00,0.000000e+00
11938.00,0.000000e+00
11939.00,0.000000e+00
11940.00,0.000000e+00
11941.00,0.000000e+00
11942.00,0.000000e+00
11943.00,0.000000e+00
11944.00,0.000000e+00
11945.00,0.000000e+00
11946.00,0.000000e+00
11947.00,0.000000e+00
11948.00,0.000000e+00
11949.00,0.000000e+00
11950.00,0.000000e+00
11951.00,0.000000e+00
11952.00,0.000000e+00
11953.00,0.000000e+00
11954.00,0.000000e+00
11955.00,0.000000e+00
11956.00,0.000000e+00
11957.00,0.000000e+00
11958.00,0.000000e+00
11959.00,0.000000e+00
11960.00,0.000000e+00
11961.00,0.000000e+00
11962.00,0.000000e+00
11963.00,0.000000e+00
11964.00,0.000000e+00
11965.00,0.000000e+00
11966.00,0.000000e+00
11967.00,0.000000e+00
11968.00,0.000000e+00
11969.00,0.000000e+00
11970.00,0.000000e+00
11971.00,0.000000e+00
11972.00,0.000000e+00
11973.00,0.000000e+00
11974.00,0.000000e+00
11975.00,0.000000e+00
11976.00,0.000000e+00
11977.00,0.000000e+00
11978.00,0.000000e+00
11979.00,0.000000e+00
11980.00,0.000000e+00
11981.00,0.000000e+00
11982.00,0.000000e+00
11983.00,0.000000e+00
11984.00,0.000000e+00
11985.00,0.000000e+00
11986.00,0.000000e+00
11987.00,0.000000e+00
11988.00,0.000000e+00
11989.00,0.000000e+00
11990.00,0.000000e+00
11991.00,0.000000e+00
11992.00,0.000000e+00
11993.00,0.000000e+00
11994.00,0.000000e+00
11995.00,0.000000e+00
11996.00,0.000000e+00
11997.00,0.000000e+00
11998.00,0.000000e+00
11999.00,0.000000e+00
12000.00,0.000000e+00


==> anc/measurement_case_files.csv <==
number,filename,alias,scenario,root_file,unfolded_csv
1,MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN,MIF (Rx On),isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_01_MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN.csv
2,MIF_BOX_AT_REACTOR_RXOFF,MIF (Rx Off),isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/MIF_BOX_AT_REACTOR_RXOFF_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_02_MIF_BOX_AT_REACTOR_RXOFF.csv
3,CYCLE461_DOWN_FACING_OVERNIGHT,Shield Center,isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/CYCLE461_DOWN_FACING_OVERNIGHT_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_03_CYCLE461_DOWN_FACING_OVERNIGHT.csv
4,HB4_DOWN_OVERNIGHT_1,HB4,isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/HB4_DOWN_OVERNIGHT_1_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_04_HB4_DOWN_OVERNIGHT_1.csv
5,EAST_FACE_18,PROSPECT East 1,isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/EAST_FACE_18_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_05_EAST_FACE_18.csv
6,EAST_FACE_1,PROSPECT East 2,isotropic,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/sumita/EAST_FACE_1_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_isotropic_06_EAST_FACE_1.csv
1,MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN,MIF (Rx On),front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_01_MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN.csv
2,MIF_BOX_AT_REACTOR_RXOFF,MIF (Rx Off),front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/MIF_BOX_AT_REACTOR_RXOFF_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_02_MIF_BOX_AT_REACTOR_RXOFF.csv
3,CYCLE461_DOWN_FACING_OVERNIGHT,Shield Center,front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/CYCLE461_DOWN_FACING_OVERNIGHT_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_03_CYCLE461_DOWN_FACING_OVERNIGHT.csv
4,HB4_DOWN_OVERNIGHT_1,HB4,front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/HB4_DOWN_OVERNIGHT_1_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_04_HB4_DOWN_OVERNIGHT_1.csv
5,EAST_FACE_18,PROSPECT East 1,front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/EAST_FACE_18_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_05_EAST_FACE_18.csv
6,EAST_FACE_1,PROSPECT East 2,front,/home/blaine/projects/HFIR_BG_Analysis/analysis/unfold/front/EAST_FACE_1_unfold_results.root,analysis/unfold/paper_files/unfolded_spectrum_front_06_EAST_FACE_1.csv


==> anc/measurement_metadata.csv <==
number,filename,alias,z_pos,x_pos,angle,phi_deg
1,MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN,MIF (Rx On),109.38824265765834,27.581965491243988,46.5,76.75948008481281
2,MIF_BOX_AT_REACTOR_RXOFF,MIF (Rx Off),109.38824265765834,27.581965491243988,46.5,76.75948008481281
3,CYCLE461_DOWN_FACING_OVERNIGHT,Shield Center,207.7,46.5,0.0,0.0
4,HB4_DOWN_OVERNIGHT_1,HB4,307.7,111.0,0.0,0.0
5,EAST_FACE_18,PROSPECT East 1,215.2,72.0,90.0,0.0
6,EAST_FACE_1,PROSPECT East 2,214.3594748928162,93.0,63.5,0.0


==> anc/migration_matrix_stats_comparison.csv <==
energy_keV,iso_files,front_files,iso_runtime_s,front_runtime_s,iso_sum_counts,front_sum_counts,iso_nonzero_bins,front_nonzero_bins,iso_median_rel_error,front_median_rel_error,iso_p90_rel_error,front_p90_rel_error,front_to_iso_median_error_ratio,front_to_iso_runtime_ratio
40,1,1,1149.8222170368717,87.83813107904298,33.0,130.0,8,12,0.7886751345948129,0.7071067811865476,1.0,1.0,0.8965754721680536,0.07639279340540543
60,1,1,1149.8222170368717,87.83813107904298,692.0,2883.0,25,37,0.7071067811865476,0.5,1.0,1.0,0.7071067811865475,0.07639279340540543
80,1,1,1149.8222170368717,87.83813107904298,1493.0,6136.0,34,56,0.7071067811865476,0.5773502691896257,1.0,1.0,0.8164965809277259,0.07639279340540543
100,1,1,1149.8222170368717,87.83813107904298,2331.0,7918.0,63,80,0.5773502691896257,0.5,1.0,1.0,0.8660254037844387,0.07639279340540543
120,1,1,1149.8222170368717,87.83813107904298,2512.0,8004.0,89,109,0.5773502691896257,0.447213595499958,1.0,1.0,0.7745966692414835,0.07639279340540543
140,1,1,1149.8222170368717,87.83813107904298,2640.0,8096.0,112,138,0.5386751345948129,0.37796447300922725,1.0,0.7071067811865476,0.7016556895530905,0.07639279340540543
160,1,1,1149.8222170368717,87.83813107904298,2735.0,8055.0,153,164,0.5773502691896257,0.34344336196330355,1.0,0.6681798275874732,0.5948613524427102,0.07639279340540543
180,1,1,1149.8222170368717,87.83813107904298,2847.0,8185.0,171,184,0.5,0.30151134457776363,1.0,0.5,0.6030226891555273,0.07639279340540543
200,1,1,1149.8222170368717,87.83813107904298,3175.0,8175.0,198,203,0.447213595499958,0.2773500981126146,0.7071067811865476,0.5,0.6201736729460422,0.07639279340540543
220,1,1,1149.8222170368717,87.83813107904298,3317.0,8360.0,220,224,0.447213595499958,0.25819888974716115,0.7363961030678912,0.40824829046386296,0.5773502691896257,0.07639279340540543
240,1,1,1149.8222170368717,87.83813107904298,3487.0,8392.0,241,244,0.447213595499958,0.25819888974716115,0.7071067811865476,0.40824829046386296,0.5773502691896257,0.07639279340540543
260,1,1,1149.8222170368717,87.83813107904298,3639.0,8753.0,262,264,0.40824829046386296,0.25,0.6941311299868561,0.3535533905932738,0.6123724356957946,0.07639279340540543
280,1,1,1149.8222170368717,87.83813107904298,3888.0,8981.0,282,283,0.40824829046386296,0.25,0.5773502691896257,0.3535533905932738,0.6123724356957946,0.07639279340540543
300,1,1,1149.8222170368717,87.83813107904298,4054.0,9167.0,303,304,0.40824829046386296,0.25,0.5773502691896257,0.3333333333333333,0.6123724356957946,0.07639279340540543
320,1,1,1149.8222170368717,87.83813107904298,4310.0,9588.0,323,324,0.37796447300922725,0.25,0.5773502691896257,0.31622776601683794,0.6614378277661476,0.07639279340540543
340,1,1,1149.8222170368717,87.83813107904298,4656.0,9825.0,344,344,0.37796447300922725,0.25,0.5,0.31622776601683794,0.6614378277661476,0.07639279340540543
360,1,1,1149.8222170368717,87.83813107904298,4846.0,10164.0,362,364,0.37796447300922725,0.24253562503633297,0.5,0.31622776601683794,0.6416889479197478,0.07639279340540543
380,1,1,1149.8222170368717,87.83813107904298,5386.0,10766.0,384,385,0.3535533905932738,0.24253562503633297,0.5,0.3333333333333333,0.6859943405700353,0.07639279340540543
400,1,1,1149.8222170368717,87.83813107904298,5584.0,11115.0,404,403,0.3535533905932738,0.25,0.5,0.31622776601683794,0.7071067811865475,0.07639279340540543
420,1,1,1149.8222170368717,87.83813107904298,6193.0,11526.0,424,425,0.3333333333333333,0.24253562503633297,0.5,0.31622776601683794,0.7276068751089989,0.07639279340540543
440,1,1,1149.8222170368717,87.83813107904298,6534.0,11948.0,444,444,0.3333333333333333,0.24253562503633297,0.5,0.30151134457776363,0.7276068751089989,0.07639279340540543
460,1,1,1149.8222170368717,87.83813107904298,6797.0,12734.0,464,465,0.3333333333333333,0.2357022603955158,0.447213595499958,0.31622776601683794,0.7071067811865475,0.07639279340540543
480,1,1,1149.8222170368717,87.83813107904298,7463.0,12988.0,484,484,0.31622776601683794,0.2357022603955158,0.447213595499958,0.30151134457776363,0.7453559924999298,0.07639279340540543
500,1,1,1149.8222170368717,87.83813107904298,7915.0,13526.0,504,504,0.30151134457776363,0.2357022603955158,0.447213595499958,0.30151134457776363,0.7817359599705714,0.07639279340540543
520,1,1,1149.8222170368717,87.83813107904298,8539.0,14261.0,524,525,0.30151134457776363,0.2294157338705618,0.40824829046386296,0.30151134457776363,0.7608859102526823,0.07639279340540543
540,1,1,1149.8222170368717,87.83813107904298,9121.0,15063.0,544,544,0.28867513459481287,0.223606797749979,0.40824829046386296,0.31622776601683794,0.7745966692414835,0.07639279340540543
560,1,1,1149.8222170368717,87.83813107904298,9739.0,15467.0,564,565,0.2773500981126146,0.2294157338705618,0.40824829046386296,0.30151134457776363,0.8271701918685112,0.07639279340540543
580,1,1,1149.8222170368717,87.83813107904298,10675.0,16361.0,584,584,0.2773500981126146,0.223606797749979,0.37796447300922725,0.28867513459481287,0.806225774829855,0.07639279340540543
600,1,1,1149.8222170368717,87.83813107904298,11365.0,16940.0,604,605,0.2672612419124244,0.21821789023599236,0.37796447300922725,0.30151134457776363,0.8164965809277259,0.07639279340540543
620,1,2,1149.8222170368717,89.82355702361814,12483.0,18031.0,624,624,0.25819888974716115,0.21320071635561044,0.3535533905932738,0.28867513459481287,0.8257228238447704,0.07811951768952272
640,1,2,1149.8222170368717,92.78013684624986,13597.0,19689.0,644,645,0.24253562503633297,0.20851441405707474,0.3333333333333333,0.2773500981126146,0.8597269536210951,0.08069085417861138
660,1,2,1149.8222170368717,95.6457525337259,15000.0,21185.0,664,664,0.2357022603955158,0.20206207261596576,0.3333333333333333,0.2672612419124244,0.857276770604148,0.08318307918958813
680,1,2,1149.8222170368717,98.42580354763317,16450.0,22745.0,684,685,0.223606797749979,0.19611613513818402,0.31622776601683794,0.2672612419124244,0.8770580193070291,0.08560088863240056
700,1,2,1149.8222170368717,101.12527599364763,18056.0,24245.0,704,705,0.21320071635561044,0.19245008972987526,0.30151134457776363,0.2672612419124244,0.90267093384844,0.08794861892149786
720,1,2,1149.8222170368717,103.74869095204542,19528.0,26072.0,725,724,0.21320071635561044,0.18569533817705186,0.28867513459481287,0.2581988897471611,0.8709883407113854,0.09023020203889352
740,1,2,1149.8222170368717,106.30023365142502,21342.0,27848.0,744,744,0.20412414523193148,0.18257418583505539,0.2773500981126146,0.25,0.8944271909999161,0.09244927787650867
760,1,2,1149.8222170368717,108.78370179921835,23055.0,29808.0,764,764,0.19611613513818402,0.17960530202677488,0.2672612419124244,0.24253562503633297,0.915810939779251,0.09460914929923461
780,1,2,1149.8222170368717,111.20268642490188,25570.0,32036.0,785,784,0.18898223650461363,0.17407765595569782,0.25819888974716115,0.2357022603955158,0.9211323729436764,0.09671293942421354
800,1,2,1149.8222170368717,113.56039103678557,27557.0,33877.0,804,804,0.18257418583505539,0.1702647180441061,0.25,0.24253562503633297,0.9325782682001379,0.09876343434155786
820,1,3,1149.8222170368717,115.85988996945719,29868.0,35709.0,825,825,0.1767766952966369,0.1690308509457033,0.25,0.22941573387056174,0.9561828874675148,0.10076330779903679
840,1,3,1149.8222170368717,118.10399921006012,32418.0,37960.0,845,845,0.16903085094570333,0.1643989873053573,0.24253562503633297,0.2294157338705618,0.9725975251592746,0.102715008859733
860,1,3,1149.8222170368717,120.29527639829345,34900.0,39873.0,864,864,0.16666666666666666,0.16012815380508713,0.2294157338705618,0.22767305303438717,0.9607689228305228,0.10462076190204272
880,1,3,1149.8222170368717,122.43617583487851,37968.0,42074.0,884,884,0.16012815380508713,0.15811388300841897,0.223606797749979,0.223606797749979,0.987420882906575,0.10648270143048759
900,1,3,1149.8222170368717,124.52894514258115,40853.0,44217.0,904,905,0.15617376188860607,0.15617376188860607,0.21821789023599236,0.21821789023599236,1.0,0.10830278220184003
920,1,3,1149.8222170368717,126.57572860518945,43931.0,46670.0,924,925,0.15075567228888181,0.15249857033260467,0.21821789023599236,0.21821789023599236,1.0115610777177462,0.11008286909899785
940,1,3,1149.8222170368717,128.57851549802496,46591.0,49434.0,945,945,0.14744195615489714,0.14907119849998599,0.20851441405707474,0.21320071635561044,1.0110500592068734,0.11182469219404706
960,1,3,1149.8222170368717,130.53911425319805,50284.0,50983.0,964,965,0.14285714285714285,0.14907119849998599,0.20412414523193148,0.20851441405707474,1.043498389499902,0.113529824279793
980,1,3,1149.8222170368717,132.45928163333036,53443.0,53976.0,985,984,0.140028008402801,0.1451012793976505,0.1984464540552737,0.20412414523193154,1.0362304017083201,0.1151997932121038
1000,1,3,1149.8222170368717,134.34067106206572,57037.0,56597.0,1005,1005,0.13608276348795434,0.14285714285714285,0.19611613513818402,0.20851441405707474,1.0497813183356477,0.116836036972973
1020,1,1,1149.8222170368717,92.63727070952422,60135.0,40004.0,1024,1024,0.13483997249264842,0.17149858514250885,0.19611613513818402,0.24253562503633297,1.2718675476729209,0.08056660354698433
1021,1,3,1149.8222170368717,136.27602927192584,60777.0,58939.0,1025,1026,0.1336306209562122,0.1414213562373095,0.19245008972987526,0.20412414523193148,1.058300524425836,0.11851921736484922
1022,1,3,1149.8222170368717,136.36720008503698,60588.0,59025.0,1026,1027,0.1336306209562122,0.1414213562373095,0.19611613513818402,0.2,1.058300524425836,0.11859850859071029
1023,1,3,1149.8222170368717,136.4582675591704,61464.0,58961.0,1028,1027,0.13245323570650439,0.1414213562373095,0.19245008972987526,0.20412414523193148,1.0677078252031311,0.11867770994269677
1040,1,1,1149.8222170368717,97.34325025157283,64336.0,42801.0,1044,1045,0.13018891098082386,0.16903085094570333,0.19245008972987526,0.24253562503633297,1.2983506020002018,0.08465939239061623
1060,1,1,1149.8222170368717,101.9595573956875,67956.0,46197.0,1064,1064,0.12803687993289598,0.16222142113076252,0.18898223650461363,0.223606797749979,1.2669898018116548,0.08867419317956866
1080,1,1,1149.8222170368717,106.48960232813364,71767.0,49430.0,1084,1085,0.12598815766974242,0.15811388300841897,0.18475899247445307,0.2294157338705618,1.2549900398011133,0.09261397175170324
1100,1,1,1149.8222170368717,110.9364852182435,75739.0,52747.0,1105,1104,0.12309149097933274,0.1543033499620919,0.18257418583505539,0.21320071635561044,1.2535663410560174,0.09648142432325785
1200,2,1,1561.2264906197852,179.26150465179927,128997.0,96580.0,1204,1205,0.09805806756909201,0.1178511301977579,0.14696886675779644,0.1643989873053573,1.2018504251546631,0.1148209473313734
1300,2,1,1972.6307757009206,259.7789992087593,196480.0,152022.0,1306,1307,0.08247860988423225,0.09712858623572643,0.12171862843723585,0.1353370888907709,1.1776215235932932,0.13169164874072994
1400,3,1,2384.035049283834,351.1957590869402,275292.0,221514.0,1407,1406,0.07235746052924216,0.08333333333333333,0.10448571768599921,0.10690580583079236,1.1516895800904376,0.14731149157913584
1500,3,1,2795.4393343649695,452.45082883662934,364038.0,303285.0,1509,1509,0.06537204504606135,0.07352146220938077,0.09016696346674323,0.09128709291752769,1.124662111420521,0.16185320971718067
1600,3,1,3206.843607947883,562.6601951727495,463426.0,396146.0,1610,1610,0.06013855167774779,0.06666666666666667,0.0816496580927726,0.07908176321097002,1.1085512505173014,0.1754560758055819
1700,4,1,3618.2478930290185,681.0773114853619,566214.0,498906.0,1707,1717,0.05643326479831003,0.06142951168339512,0.07360126855660791,0.07187011954701208,1.0885337203676138,0.18823401038871262
1800,4,1,4029.6521666119315,807.0642404301329,676631.0,611159.0,1810,1830,0.05368281270950189,0.05735393346764045,0.06835859270246632,0.06839076162965418,1.0683854025683115,0.20028136599906585
1900,4,1,4441.056451693067,940.0703402641749,788907.0,730142.0,1908,1944,0.05160542013118595,0.05431254465935684,0.06290684659279656,0.06461926962163907,1.0524581433750393,0.2116771877344165
2000,5,1,4852.460725275981,1079.615963122307,905566.0,857888.0,2009,2049,0.04993761694389224,0.051708768999501914,0.06012779523319933,0.05898742963428502,1.0354672922738717,0.22248834647928128
2100,5,1,5263.865010357116,1225.2799251660053,1023661.0,992533.0,2112,2164,0.04867923835112355,0.049690399499995326,0.05801614125034428,0.057631903751887724,1.0207719180316313,0.2327719124170471
2200,5,1,5675.26928394003,1376.689792719495,1143616.0,1131830.0,2214,2269,0.04756514941544941,0.04789131426105757,0.05547001962252291,0.05388531357337076,1.0068572231900152,0.24257699922984702
2300,6,1,6086.673569021165,1533.514002672697,1264318.0,1278231.0,2314,2403,0.046984098573493956,0.046423834544262965,0.05412926738824804,0.058463129180168875,0.988075454329413,0.25194615503576456
2400,6,1,6498.077842604079,1695.455739646797,1386287.0,1427950.0,2411,2517,0.046324105461207944,0.045360921162651446,0.05292561240249632,0.05524950836682721,0.9792077086223916,0.2609165018816318
2500,7,1,6909.4821276852135,1862.2478207148488,1506088.0,1582894.0,2514,2637,0.04583492485141056,0.044151078568834795,0.0521073986488487,0.05731713053443924,0.9632628113161629,0.269520607521816
2600,7,1,7320.886401268127,2033.648613512151,1626081.0,1739763.0,2617,2749,0.0455487518674277,0.043233770116711694,0.05143444998736397,0.05655963305801262,0.9491757368576444,0.2777872107344654
2700,7,1,7732.290686349263,2209.438574380495,1745404.0,1902101.0,2720,2864,0.045083481733371615,0.042333375666730164,0.050839437085374264,0.056735880449925426,0.93899969654283,0.28574178907695247
2800,8,1,8143.694959932176,2389.41748405051,1862736.0,2068098.0,2815,3014,0.04512936824065242,0.04150486530456055,0.050636968354183326,0.07998746036580923,0.9196863799031221,0.29340704628632236
2900,8,1,8555.099245013313,2573.401993340941,1982122.0,2235695.0,2920,3147,0.044856130401625664,0.04085889232227184,0.05057217374241736,0.0899483759947298,0.9108875856306822,0.30080328931788286
3000,8,2,8966.503518596226,2761.2236855528154,2098090.0,2406777.0,3019,3274,0.04467670516087703,0.040225899335456484,0.05050762722761054,0.0935361510579281,0.9003774828650956,0.3079487650705908
3100,9,2,9377.90780367736,2952.7272938720785,2215059.0,2577914.0,3118,3363,0.04458779620677098,0.0396525792859072,0.050721601336441866,0.08587816788108478,0.8893146255092479,0.31485991925770745
3200,9,2,9789.312077260274,3147.7693062933945,2326344.0,2756673.0,3217,3461,0.0445435403187374,0.03901371573204352,0.050832856777534886,0.07602859212697055,0.8758557459257962,0.32155163523751484
3300,9,2,10200.716362341409,3346.216673882923,2438298.0,2933442.0,3328,3602,0.04441155916843275,0.03849001794597505,0.051164451009665095,0.09049886778494104,0.8666666666666667,0.32803741963028693
3400,10,2,10612.120635924322,3547.9456998843084,2550440.0,3115237.0,3422,3675,0.044455422447438706,0.037877700953928506,0.05135978648480205,0.06769864849665748,0.8520378138057898,0.33432956725668433
3500,10,2,11023.524921005459,3752.84121300686,2664746.0,3297298.0,3526,3795,0.04428074427700476,0.03747658444979307,0.051571062312939675,0.07396335023064546,0.8463404367223988,0.3404393095583951
3600,10,2,11434.92919458837,3960.795585705262,2770256.0,3482384.0,3621,3902,0.04428074427700476,0.037113480951260276,0.05184758473652126,0.06816793288536395,0.8381404052084444,0.3463769226992438
3700,11,2,11846.333479669507,4171.70813998045,2883253.0,3671041.0,3719,4029,0.044108109139123094,0.03691067352627811,0.052057920629535355,0.08043589993241616,0.8368228483759466,0.35215184066360034
3800,11,2,12257.73775325242,4385.484449841515,2989911.0,3862616.0,3823,4132,0.04402254531628119,0.036785594638885484,0.052471958853737434,0.07418972273713982,0.8356080815999702,0.3577727422564484
3900,12,2,12669.142038333557,4602.035824610812,3100809.0,4052494.0,3924,4277,0.04393747751637468,0.0370879470776142,0.05277798139692595,0.0873704056661038,0.844107335560905,0.36324763039882557
4000,12,2,13080.54631191647,4821.278766394325,3205303.0,4245929.0,4026,4407,0.04385290096535146,0.03724194613619293,0.05307448924342753,0.09031447649705339,0.8492470353470595,0.36858389943561504
4100,12,2,13491.950596997605,5043.134530891019,3314499.0,4441874.0,4122,4504,0.04402254531628119,0.037203273271759714,0.053376051268362375,0.08703882797784891,0.845095916296338,0.37378839291134663
4200,13,3,13903.354870580519,5267.528843210642,3416278.0,4643288.0,4228,4639,0.04397994971335425,0.03758230140014144,0.05368281270950189,0.09061041501583293,0.8545326141819075,0.3788674670425572
4300,13,3,14314.759155661653,5494.391355344095,3526422.0,4843193.0,4324,4753,0.04393747751637468,0.0377694787300249,0.053916386601719206,0.0908344219357765,0.8596187324579322,0.383827020461675
4400,13,3,14726.163429244567,5723.655516989717,3632788.0,5046987.0,4434,4852,0.04397994971335425,0.037809960512267204,0.05431254465935684,0.08804509063256238,0.8597090437505989,0.38867255171317444
4500,14,3,15137.567714325702,5955.258188032108,3740885.0,5250945.0,4523,4951,0.04402254531628119,0.0377694787300249,0.05471756551645828,0.08638684255813601,0.8579576319058572,0.3934091857040048
4600,14,3,15548.971987908615,6189.139380194689,3845766.0,5462745.0,4629,5061,0.044065264923923174,0.037932162090544085,0.05496497099293128,0.08638684255813601,0.8608177474033656,0.39804170880284334
4700,14,3,15960.376272989752,6425.242102031236,3951600.0,5672245.0,4722,5170,0.044172626196497006,0.03795948090005617,0.055384877562171135,0.08512565307587486,0.8593439912582433,0.4025746005064352
4800,15,3,16371.780558070888,6663.512074743692,4062015.0,5883864.0,4832,5297,0.044455422447438706,0.03779644730092272,0.055814557218594754,0.08750456417194363,0.8502100580780863,0.40701205657552886
4900,15,3,16783.1848316538,6903.89752550421,4170706.0,6100434.0,4922,5391,0.04458779620677098,0.037555788309433985,0.055989251095585425,0.08391813582966891,0.8422885072694144,0.4113580106967043
5000,15,3,17194.589116734936,7146.349135785662,4277240.0,6325485.0,5024,5546,0.04490132550669372,0.037502930030867465,0.05640637045338734,0.09284766908852593,0.8352299093102868,0.415616161995424
5100,16,3,17605.99339031785,5065.692758028317,4390664.0,4490092.0,5120,5470,0.04512936824065242,0.04476614810358452,0.05679618342470648,0.05471756551645828,0.9919515793987848,0.28772547198694953
5200,16,3,18017.397675398985,2987.010335589018,4498009.0,2648488.0,5236,5402,0.045643546458763846,0.058222250973958195,0.05730688344951364,0.07142857142857142,1.275585608286561,0.16578478143197625
5300,17,4,18428.801948981898,910.2587244445587,4609400.0,809425.0,5330,5311,0.04569116623849539,0.10482848367219183,0.0576390417704235,0.13130643285972257,2.2942833878438518,0.04939326641875632
5400,17,4,18840.206234063036,1160.5236139897247,4722104.0,1033615.0,5430,5415,0.04588314677411236,0.0949157995752499,0.058025885318565944,0.1178511301977579,2.0686418924693752,0.06159824364828351
5500,17,4,19251.61050764595,1412.6384004101599,4832217.0,1259637.0,5530,5521,0.046373889576016826,0.08671099695241201,0.05852057359806528,0.10846522890932808,1.869823681929331,0.07337767403143326
5600,18,4,19663.01479272708,1666.565132466289,4949878.0,1487426.0,5636,5636,0.04667600280093366,0.08111071056538126,0.058621038176054914,0.10101525445522108,1.737739002872774,0.08475633823368302
5700,18,4,20074.419066309998,1922.2672798294811,5060189.0,1717415.0,5732,5748,0.04685500683646712,0.07647191129018725,0.05923488777590924,0.09534625892455924,1.632096897501024,0.09575705645477614
5800,18,4,20485.82335139113,2179.709784751538,5179164.0,1953971.0,5837,5863,0.04729837698404021,0.07273929674533079,0.05954913341754136,0.09090909090909091,1.5378814535195375,0.1064008874509562
5900,19,4,20897.227624974043,2438.8589328909716,5293610.0,2187280.0,5927,5992,0.04745789978762495,0.06984302957695782,0.05976143046671968,0.0873704056661038,1.471683953346161,0.11670729613799673
6000,19,116,21308.63191005518,5581.841551900717,5419592.0,5018816.0,6032,6110,0.04789131426105757,0.0468292905790847,0.0601929265428846,0.05792844463634922,0.977824294480963,0.2619521316742414
6100,19,4,21720.036183638094,2962.1485534641724,5535491.0,2667131.0,6127,6243,0.048112522432468816,0.06509445549041193,0.06052275326688024,0.08137884587711595,1.3529628504050917,0.1363786196496112
6200,20,4,22131.44046871923,1033.3897774005056,5657622.0,936063.0,6229,6214,0.048450158311150925,0.11043152607484655,0.06074567392307871,0.1414213562373095,2.2792810162898984,0.04669329042820813
6300,20,5,22542.844742302143,1166.7634798131132,5778181.0,1058413.0,6322,6313,0.048766010765142295,0.10540925533894598,0.060971076084969246,0.13483997249264842,2.1615312322059363,0.05175759728423521
6400,20,5,22954.249027383277,1433.9820587073343,5904397.0,1301870.0,6427,6414,0.049029033784546004,0.09578262852211514,0.06154574548966637,0.12216944435630522,1.9535899675898958,0.062471312261039996
6500,21,5,23365.653300966194,1702.729279429775,6030706.0,1551326.0,6524,6533,0.049088069367381595,0.0890870806374748,0.06189844605901728,0.11322770341445959,1.8148418095390004,0.07287317232252886
6600,21,5,23777.057586047325,1972.9789972190672,6166459.0,1801402.0,6627,6630,0.049206783130512285,0.08391813582966891,0.062136976600120006,0.10599978800063599,1.7054180438312925,0.08297826550148223
6700,22,5,24188.46185963024,2244.7059456951533,6293831.0,2059088.0,6737,6745,0.04938647983247948,0.07955572841757301,0.0625,0.10050378152592121,1.6108807245916006,0.09280068979671233
6800,22,5,24599.866144711374,2517.885685189798,6424919.0,2314467.0,6827,6858,0.04938647983247948,0.07580980435789034,0.06299407883487121,0.09578262852211514,1.535031543350318,0.10235363356768135
6900,22,5,25011.270418294287,2792.4945252423545,6558100.0,2570995.0,6928,7002,0.04975185951049946,0.07332355751067664,0.06324555320336758,0.09245003270420486,1.4737852661608093,0.11164944757063629
7000,23,226,25422.674703375425,6976.920670717515,6690265.0,6453441.0,7030,7013,0.049690399499995326,0.0464739412340173,0.06350006350009525,0.058025885318565944,0.9352700260343384,0.27443692499401623
7100,23,5,25834.07897695834,1291.737221750632,6831682.0,1200904.0,7126,7116,0.04978270382458562,0.10910894511799618,0.06388765649999399,0.140028008402801,2.1917038797742396,0.05000128794615611
7200,23,6,26245.483262039474,1299.543138112182,6973026.0,1212747.0,7233,7214,0.04993761694389224,0.10910894511799618,0.06401843996644799,0.140028008402801,2.184904923288316,0.049514925106819985
7300,24,6,26656.887535622387,1579.6463049332215,7118230.0,1481461.0,7326,7317,0.04993761694389224,0.10050378152592121,0.06454972243679029,0.12803687993289598,2.0125866566448884,0.05925846754698175
7400,24,6,27068.29182070352,1861.0708930973674,7262326.0,1749692.0,7435,7417,0.05012547071170855,0.0936585811581694,0.0646846227353151,0.11867816581938534,1.8684828257641115,0.06875464862817476
7500,24,6,27479.696094286435,2143.79721652936,7408331.0,2021472.0,7540,7521,0.05018856132284956,0.08770580193070292,0.06495698024616309,0.1118033988749895,1.747525723371806,0.07801386191367296
7600,25,6,27891.10037936757,2427.806235022551,7551965.0,2301738.0,7629,7633,0.05050762722761054,0.08304547985373997,0.06523280730534421,0.10540925533894598,1.6442166146411696,0.0870459107744103
7700,25,6,28302.504652950483,2713.079450899925,7707070.0,2577468.0,7731,7745,0.05050762722761054,0.07955572841757301,0.06551217820804184,0.10050378152592121,1.5751230612964335,0.09586004787096084
7800,25,6,28713.90893803162,2999.5988315098666,7857934.0,2862242.0,7825,7864,0.05076730825668095,0.07624928516630233,0.0657951694959769,0.09667364890456637,1.5019367341830254,0.10446501164238536
7900,26,7,29125.313211614535,1737.2622206296342,8017418.0,1669664.0,7940,7914,0.05089865985592876,0.10050378152592121,0.06608186004550898,0.12909944487358058,1.9745860069872618,0.05964784680622257
8000,26,273,29536.71749669567,8425.400180446757,8174883.0,8115217.0,8043,8014,0.05096471914376255,0.04622501635210243,0.0663723311599972,0.05792844463634922,0.9070003156832819,0.28525174408392956
8100,27,6,29948.121770278583,1550.0846661007583,8336195.0,1499944.0,8136,8114,0.051164451009665095,0.10783277320343841,0.06651901052377393,0.140028008402801,2.1075721731689945,0.05175899437002787
8200,27,7,30359.526055359718,1832.6682525697477,8499626.0,1782665.0,8230,8218,0.051231551957856,0.10101525445522108,0.06666666666666667,0.12803687993289598,1.9717391059774658,0.0603655093043261
8300,27,7,30770.93032894263,2125.16537968604,8660701.0,2075107.0,8332,8317,0.05143444998736397,0.09407208683835973,0.06711560552140243,0.11952286093343936,1.828970405272549,0.06906406003874196
8400,28,7,31182.334614023766,2418.8105770102798,8824632.0,2370762.0,8432,8424,0.051639777949432225,0.08873565094161137,0.06726727939963124,0.11322770341445959,1.7183584915586767,0.07756989997543216
8500,28,7,31593.7388991049,2713.5889120601837,8991136.0,2674501.0,8534,8533,0.05177803730784978,0.08421519210665189,0.06757373783994859,0.1072112534837795,1.6264655148271618,0.08589008476413862
8600,28,7,32005.143172687815,3009.4858915441237,9173715.0,2977742.0,8636,8654,0.05184758473652126,0.08084520834544431,0.06772854614785963,0.1025978352085154,1.559285909966356,0.0940313210069413
8700,29,7,32416.547457768953,1808.4321104508847,9351264.0,1800667.0,8733,8717,0.052128603514268686,0.10482848367219183,0.06804138174397717,0.13483997249264842,2.0109589861446815,0.05578731395768909
8800,29,7,32827.951731351866,1808.4321104508847,9529076.0,1810680.0,8831,8811,0.052057920629535355,0.10540925533894598,0.06804138174397717,0.13483997249264842,2.024845673131659,0.055088179891643
8900,29,7,33239.356016433,1808.4321104508847,9705516.0,1821807.0,8933,8912,0.05227083734893167,0.10599978800063599,0.06851887098275317,0.13608276348795434,2.0278953500025088,0.054406352203599406
9000,29,320,32500.938072979043,9919.944305406105,9547480.0,10018405.0,9036,9019,0.053376051268362375,0.04569116623849539,0.06984302957695782,0.05735393346764045,0.8560237251116766,0.3052202457397206
9100,25,8,28313.05348991269,2180.1406307844804,8367748.0,2217485.0,9122,9117,0.0576390417704235,0.09759000729485331,0.07559289460184544,0.125,1.693123346560039,0.07700125426461742
9200,17,8,19525.88002720063,2482.464416302541,5811642.0,2533340.0,9228,9227,0.06984302957695782,0.09245003270420486,0.09205746178983233,0.1178511301977579,1.3236830255528522,0.12713713352967093
9300,15,8,16487.81766117115,2785.814797060215,4940548.0,2860972.0,9324,9334,0.07669649888473705,0.08770580193070292,0.1015346165133619,0.1118033988749895,1.143543749793731,0.1689620090608362
9400,2,8,1951.5331132747315,3090.179863240319,588397.0,3188908.0,9394,9434,0.223606797749979,0.08362420100070908,0.31622776601683794,0.10660035817780522,0.37397879600338285,1.5834626849118147
9500,2,8,1213.1151813189952,2066.7795548010113,368114.0,2145052.0,9479,9511,0.28867513459481287,0.1025978352085154,0.4082482904638631,0.13245323570650439,0.3554093266554554,1.7036960600508226
9600,1,7,474.69723786503675,1550.0846661007583,145795.0,1619612.0,9311,9616,0.447213595499958,0.11952286093343936,0.7071067811865476,0.1543033499620919,0.26726124191242434,3.2654174965759326
9700,19,8,21582.901429609865,1291.737221750632,6653563.0,1356568.0,9722,9715,0.06933752452815364,0.13018891098082389,0.09166984970282112,0.17149858514250885,1.8776111761527092,0.05985002646486078
9800,32,8,35792.172307635235,2066.7795548010113,11113021.0,2183246.0,9829,9818,0.05431254465935684,0.10425720702853737,0.07124704998790964,0.13483997249264842,1.919578758138267,0.05774389821989438
9900,32,10,36203.576592716374,2327.533944785914,11316339.0,2472962.0,9926,9915,0.05451397181464121,0.0985329278164293,0.07161148740394328,0.1270001270001905,1.8074802575651918,0.06429016588527277
10000,33,352,37764.80308333614,11454.983462216534,11894227.0,12205093.0,10032,10019,0.05368281270950189,0.044946657497549475,0.07071067811865475,0.056523341894422145,0.8372634597366,0.30332432654126795
10100,34,9,38176.20736841728,2843.006953413369,12117248.0,3047963.0,10127,10124,0.05376033305704704,0.09090909090909091,0.07071067811865475,0.11624763874381928,1.6910068397943885,0.074470649375332
10200,33,9,37437.789424963325,3074.097553986313,11974207.0,3315734.0,10230,10226,0.05488212999484517,0.08770580193070292,0.07198157507486945,0.1118033988749895,1.5980757659905096,0.08211215462247674
10300,34,9,38999.01592708133,3305.188154559257,12570260.0,3585921.0,10334,10332,0.053994924715603895,0.08481889296799709,0.07106690545187014,0.10783277320343841,1.5708678809118783,0.08475055269956437
10400,35,40,39410.420200664244,3114.6707617740567,12803097.0,3399846.0,10431,10416,0.05407380704358751,0.08770580193070292,0.07124704998790964,0.1118033988749895,1.6219646206897458,0.07903165573762547
10500,33,775,37522.18005167163,22239.21165257375,12289860.0,24393460.0,10527,10518,0.05572782125753528,0.0330499551340594,0.07372097807744857,0.041451333614483915,0.5930602415142961,0.5926950838663486
10600,35,789,40233.22875932828,22573.641230886722,13282031.0,24910440.0,10622,10615,0.05423261445466404,0.03300491809922248,0.0716114874039433,0.0413802944301184,0.6085806194501846,0.5610695916532155
10700,36,797,40644.63304440942,22753.06234258963,13531037.0,25258784.0,10727,10718,0.05455447255899809,0.03304093002275449,0.07161148740394328,0.0413802944301184,0.6056502514440458,0.5598048410900652
10800,36,810,41056.03731799233,23061.65717646759,13777995.0,25742692.0,10826,10815,0.0546358364708153,0.03291540093383166,0.07198157507486945,0.0412744171706498,0.6024507550353697,0.561711716058897
10900,37,820,41467.44160307346,23292.74777704052,14032487.0,26148628.0,10923,10915,0.05471756551645828,0.03293324609693921,0.07216878364870322,0.0412744171706498,0.6018770350269577,0.5617117159047045
11000,37,821,41878.84587665637,23523.83837761345,14279350.0,26571786.0,11023,11018,0.05496497099293128,0.032986956237702106,0.07235746052924216,0.0412744171706498,0.6001450677003789,0.5617117159077644
11100,37,820,42290.25016173751,23754.928978186377,14549035.0,27001798.0,11123,11121,0.055131784641997125,0.03295112031594684,0.07254762501100116,0.041204282171516456,0.5976791886915634,0.5617117157580417
11200,38,820,42701.65443532042,23986.019578759307,14826357.0,27411208.0,11224,11221,0.055215763037423274,0.03286203899503874,0.07273929674533079,0.0412744171706498,0.5951568390491321,0.5617117157624556
11300,38,820,43113.05872040156,24217.110205166984,15089948.0,27851812.0,11325,11321,0.0553001263609331,0.03291540093383166,0.07273929674533079,0.041239304942116126,0.5952138466917649,0.5617117162162096
11400,38,820,43524.462993984474,24448.200805739925,15374164.0,28285060.0,11421,11423,0.055384877562171135,0.03286203899503874,0.07293249574894728,0.04116934847963091,0.5933395620158255,0.5617117162162096
11500,39,866,43935.8672790656,24679.291406312845,15643470.0,28729100.0,11519,11521,0.055641488407465724,0.03289758474798845,0.07332355751067664,0.04113450348948636,0.591241997465589,0.5617117160692067
11600,39,871,44347.27155264851,24910.38200688578,15926805.0,29165650.0,11617,11622,0.05572782125753528,0.03286203899503874,0.07332355751067665,0.04116934847963091,0.5896882069581229,0.5617117160705702
11700,39,778,44758.67583772965,22480.493930652552,16220153.0,26486244.0,11720,11724,0.05585812832804476,0.03476290473194092,0.07372097807744857,0.043519413988924456,0.6223428133464234,0.5022600313770332
11800,40,890,45170.08011131256,25346.728463596624,16515784.0,30036460.0,11815,11826,0.05607721540920442,0.03286203899503874,0.07372097807744857,0.04113450348948636,0.5860141013643274,0.5611397721928922
11900,40,901,45581.4843963937,25603.653808604566,16811212.0,30520368.0,11916,11921,0.05616559563017305,0.03280893574623933,0.07392212709545729,0.041065078117659096,0.5841464935629357,0.5617117157911221
12000,40,990,45992.888681474826,25808.909690577177,17106868.0,30879470.0,12000,12000,0.05643326479831003,0.03282660821493064,0.07412493166611012,0.04109974682633932,0.581688979580598,0.5611500044999909


==> anc/migration_matrix_support_comparison.txt <==
Isotropic direct support: 166 energies from 40 to 12000 keV
Front direct support: 166 energies from 40 to 12000 keV
Front max distance to nearest direct simulation: 50 keV


==> anc/raw_sim_efficiency_comparison.csv <==
file,energy_mev,direction,wall_time_s,throws,detected_events,deposit_rows,detected_per_million_throws,wall_s_per_1k_detected
10000_keV_1.h5,10.0,none,46270.0,100000000,415188,1211651,4151.88,111.44349065965298
10000_keV_dir_front_1.h5,10.0,front,2902.0,10000000,307971,1141678,30797.100000000002,9.422965149316008
1000_keV_1.h5,1.0,none,11169.0,100000000,64898,151088,648.9799999999999,172.10083515670746
1000_keV_dir_front_1.h5,1.0,front,225.0,3400000,42389,106984,12467.35294117647,5.307980844086909


==> anc/unfolded_spectrum_front_01_MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,2.364695e-01
41.00,5.900765e-03
42.00,2.736511e-03
43.00,1.930800e-03
44.00,1.587934e-03
45.00,1.401286e-03
46.00,1.284717e-03
47.00,1.205259e-03
48.00,1.147735e-03
49.00,1.104207e-03
50.00,1.070146e-03
51.00,1.042780e-03
52.00,1.020318e-03
53.00,1.001551e-03
54.00,9.856448e-04
55.00,9.719919e-04
56.00,9.601429e-04
57.00,9.497649e-04
58.00,9.406006e-04
59.00,9.324502e-04
60.00,9.251431e-04
61.00,8.632300e-04
62.00,8.110325e-04
63.00,7.665181e-04
64.00,7.281632e-04
65.00,6.948129e-04
66.00,6.655768e-04
67.00,6.397631e-04
68.00,6.168186e-04
69.00,5.963034e-04
70.00,5.778619e-04
71.00,5.612028e-04
72.00,5.460845e-04
73.00,5.323087e-04
74.00,5.197083e-04
75.00,5.081414e-04
76.00,4.974885e-04
77.00,4.876475e-04
78.00,4.785312e-04
79.00,4.700641e-04
80.00,4.621771e-04
81.00,4.250348e-04
82.00,3.914831e-04
83.00,3.611242e-04
84.00,3.336072e-04
85.00,3.086263e-04
86.00,2.859104e-04
87.00,2.652229e-04
88.00,2.463538e-04
89.00,2.291180e-04
90.00,2.133520e-04
91.00,1.989100e-04
92.00,1.856627e-04
93.00,1.734957e-04
94.00,1.623060e-04
95.00,1.520029e-04
96.00,1.425037e-04
97.00,1.337356e-04
98.00,1.256331e-04
99.00,1.181369e-04
100.00,1.111939e-04
101.00,1.067718e-04
102.00,1.025097e-04
103.00,9.840260e-05
104.00,9.444554e-05
105.00,9.063340e-05
106.00,8.696137e-05
107.00,8.342516e-05
108.00,8.002002e-05
109.00,7.674157e-05
110.00,7.358561e-05
111.00,7.054790e-05
112.00,6.762467e-05
113.00,6.481202e-05
114.00,6.210597e-05
115.00,5.950302e-05
116.00,5.699970e-05
117.00,5.459240e-05
118.00,5.227797e-05
119.00,5.005308e-05
120.00,4.791465e-05
121.00,2.966363e-05
122.00,1.834967e-05
123.00,1.134166e-05
124.00,7.004367e-06
125.00,4.322187e-06
126.00,2.664881e-06
127.00,1.641691e-06
128.00,1.010513e-06
129.00,6.214821e-07
130.00,3.818991e-07
131.00,2.344775e-07
132.00,1.438416e-07
133.00,8.816502e-08
134.00,5.399272e-08
135.00,3.303697e-08
136.00,2.019711e-08
137.00,1.233671e-08
138.00,7.528881e-09
139.00,4.590719e-09
140.00,2.796707e-09
141.00,1.953031e-09
142.00,1.362542e-09
143.00,9.496605e-10
144.00,6.612441e-10
145.00,4.599688e-10
146.00,3.196437e-10
147.00,2.219078e-10
148.00,1.539026e-10
149.00,1.066312e-10
150.00,1.000000e-10
151.00,1.000000e-10
152.00,1.000000e-10
153.00,1.000000e-10
154.00,1.000000e-10
155.00,1.000000e-10
156.00,1.000000e-10
157.00,1.000000e-10
158.00,1.000000e-10
159.00,1.000000e-10
160.00,1.000000e-10
161.00,1.000000e-10
162.00,1.000000e-10
163.00,1.000000e-10
164.00,1.000000e-10
165.00,1.000000e-10
166.00,1.000000e-10
167.00,1.000000e-10
168.00,1.000000e-10
169.00,1.603530e-10
170.00,2.623541e-10
171.00,4.284835e-10
172.00,6.985877e-10
173.00,1.136980e-09
174.00,1.847288e-09
175.00,2.996202e-09
176.00,4.851409e-09
177.00,7.842011e-09
178.00,1.265481e-08
179.00,2.038719e-08
180.00,3.278960e-08
181.00,4.706989e-08
182.00,6.751535e-08
183.00,9.676422e-08
184.00,1.385738e-07
185.00,1.982917e-07
186.00,2.835208e-07
187.00,4.050648e-07
188.00,5.782611e-07
189.00,8.248704e-07
190.00,1.175736e-06
191.00,1.674553e-06
192.00,2.383160e-06
193.00,3.389028e-06
194.00,4.815772e-06
195.00,6.837948e-06
196.00,9.701902e-06
197.00,1.375502e-05
198.00,1.948674e-05
199.00,2.758621e-05
200.00,3.902295e-05
201.00,2.989732e-05
202.00,2.290642e-05
203.00,1.755069e-05
204.00,1.344762e-05
205.00,1.030406e-05
206.00,7.895599e-06
207.00,6.050263e-06
208.00,4.636349e-06
209.00,3.552960e-06
210.00,2.722807e-06
211.00,2.086678e-06
212.00,1.599213e-06
213.00,1.225657e-06
214.00,9.393861e-07
215.00,7.199971e-07
216.00,5.518599e-07
217.00,4.229980e-07
218.00,3.242347e-07
219.00,2.485376e-07
220.00,1.905179e-07
221.00,1.841329e-07
222.00,1.779643e-07
223.00,1.720051e-07
224.00,1.662477e-07
225.00,1.606854e-07
226.00,1.553116e-07
227.00,1.501196e-07
228.00,1.451034e-07
229.00,1.402567e-07
230.00,1.355740e-07
231.00,1.310495e-07
232.00,1.266780e-07
233.00,1.224539e-07
234.00,1.183725e-07
235.00,1.144287e-07
236.00,1.106181e-07
237.00,1.069358e-07
238.00,1.033775e-07
239.00,9.993922e-08
240.00,9.661659e-08
241.00,5.079059e-08
242.00,2.672615e-08
243.00,1.407699e-08
244.00,7.421662e-09
245.00,3.916578e-09
246.00,2.068832e-09
247.00,1.093840e-09
248.00,5.788812e-10
249.00,3.066412e-10
250.00,1.625824e-10
251.00,1.000000e-10
252.00,1.000000e-10
253.00,1.000000e-10
254.00,1.000000e-10
255.00,1.000000e-10
256.00,1.000000e-10
257.00,1.000000e-10
258.00,1.000000e-10
259.00,1.000000e-10
260.00,1.000000e-10
261.00,1.000000e-10
262.00,1.000000e-10
263.00,1.000000e-10
264.00,1.000000e-10
265.00,1.000000e-10
266.00,1.000000e-10
267.00,1.000000e-10
268.00,1.000000e-10
269.00,1.000000e-10
270.00,1.000000e-10
271.00,1.000000e-10
272.00,1.004055e-10
273.00,1.605200e-10
274.00,2.560478e-10
275.00,4.075116e-10
276.00,6.471334e-10
277.00,1.025394e-09
278.00,1.621202e-09
279.00,2.557651e-09
280.00,4.026334e-09
281.00,4.030690e-09
282.00,4.035035e-09
283.00,4.039378e-09
284.00,4.043714e-09
285.00,4.048041e-09
286.00,4.052366e-09
287.00,4.056681e-09
288.00,4.060992e-09
289.00,4.065296e-09
290.00,4.069594e-09
291.00,4.073885e-09
292.00,4.078171e-09
293.00,4.082450e-09
294.00,4.086724e-09
295.00,4.090988e-09
296.00,4.095251e-09
297.00,4.099505e-09
298.00,4.103753e-09
299.00,4.107995e-09
300.00,4.112230e-09
301.00,3.550406e-09
302.00,3.067008e-09
303.00,2.650856e-09
304.00,2.292406e-09
305.00,1.983484e-09
306.00,1.717104e-09
307.00,1.487287e-09
308.00,1.288904e-09
309.00,1.117567e-09
310.00,9.695106e-10
311.00,8.415032e-10
312.00,7.307726e-10
313.00,6.349376e-10
314.00,5.519511e-10
315.00,4.800537e-10
316.00,4.177316e-10
317.00,3.636821e-10
318.00,3.167838e-10
319.00,2.760694e-10
320.00,2.407064e-10
321.00,2.248018e-10
322.00,2.099726e-10
323.00,1.961444e-10
324.00,1.832483e-10
325.00,1.712200e-10
326.00,1.599997e-10
327.00,1.495320e-10
328.00,1.397652e-10
329.00,1.306514e-10
330.00,1.221459e-10
331.00,1.142070e-10
332.00,1.067965e-10
333.00,1.000000e-10
334.00,1.000000e-10
335.00,1.000000e-10
336.00,1.000000e-10
337.00,1.000000e-10
338.00,1.000000e-10
339.00,1.000000e-10
340.00,1.000000e-10
341.00,1.000000e-10
342.00,1.000000e-10
343.00,1.000000e-10
344.00,1.000000e-10
345.00,1.000000e-10
346.00,1.027874e-10
347.00,1.114766e-10
348.00,1.208580e-10
349.00,1.309834e-10
350.00,1.419081e-10
351.00,1.536913e-10
352.00,1.663964e-10
353.00,1.800906e-10
354.00,1.948463e-10
355.00,2.107406e-10
356.00,2.278558e-10
357.00,2.462798e-10
358.00,2.661063e-10
359.00,2.874353e-10
360.00,3.103732e-10
361.00,2.363576e-10
362.00,1.802226e-10
363.00,1.375939e-10
364.00,1.051806e-10
365.00,1.000000e-10
366.00,1.000000e-10
367.00,1.000000e-10
368.00,1.000000e-10
369.00,1.000000e-10
370.00,1.000000e-10
371.00,1.000000e-10
372.00,1.000000e-10
373.00,1.000000e-10
374.00,1.000000e-10
375.00,1.000000e-10
376.00,1.000000e-10
377.00,1.000000e-10
378.00,1.000000e-10
379.00,1.000000e-10
380.00,1.000000e-10
381.00,1.000000e-10
382.00,1.000000e-10
383.00,1.000000e-10
384.00,1.000000e-10
385.00,1.000000e-10
386.00,1.000000e-10
387.00,1.000000e-10
388.00,1.000000e-10
389.00,1.000000e-10
390.00,1.000000e-10
391.00,1.000000e-10
392.00,1.000000e-10
393.00,1.000000e-10
394.00,1.000000e-10
395.00,1.000000e-10
396.00,1.000000e-10
397.00,1.000000e-10
398.00,1.000000e-10
399.00,1.000000e-10
400.00,1.000000e-10
401.00,1.000000e-10
402.00,1.000000e-10
403.00,1.000000e-10
404.00,1.000000e-10
405.00,1.000000e-10
406.00,1.000000e-10
407.00,1.000000e-10
408.00,1.000000e-10
409.00,1.000000e-10
410.00,1.000000e-10
411.00,1.337983e-10
412.00,1.809068e-10
413.00,2.442360e-10
414.00,3.292460e-10
415.00,4.431915e-10
416.00,5.957002e-10
417.00,7.995297e-10
418.00,1.071560e-09
419.00,1.434093e-09
420.00,1.916564e-09
421.00,2.048314e-09
422.00,2.188536e-09
423.00,2.337738e-09
424.00,2.496455e-09
425.00,2.665252e-09
426.00,2.844722e-09
427.00,3.035490e-09
428.00,3.238220e-09
429.00,3.453609e-09
430.00,3.682388e-09
431.00,3.925330e-09
432.00,4.183253e-09
433.00,4.457011e-09
434.00,4.747504e-09
435.00,5.055689e-09
436.00,5.382556e-09
437.00,5.729161e-09
438.00,6.096613e-09
439.00,6.486064e-09
440.00,6.898748e-09
441.00,5.680516e-09
442.00,4.682654e-09
443.00,3.864370e-09
444.00,3.192591e-09
445.00,2.640473e-09
446.00,2.186201e-09
447.00,1.812024e-09
448.00,1.503487e-09
449.00,1.248802e-09
450.00,1.038344e-09
451.00,8.642487e-10
452.00,7.200832e-10
453.00,6.005776e-10
454.00,5.014114e-10
455.00,4.190390e-10
456.00,3.505466e-10
457.00,2.935385e-10
458.00,2.460417e-10
459.00,2.064302e-10
460.00,1.733622e-10
461.00,1.539596e-10
462.00,1.367525e-10
463.00,1.214896e-10
464.00,1.079490e-10
465.00,1.000000e-10
466.00,1.000000e-10
467.00,1.000000e-10
468.00,1.000000e-10
469.00,1.000000e-10
470.00,1.000000e-10
471.00,1.000000e-10
472.00,1.000000e-10
473.00,1.000000e-10
474.00,1.000000e-10
475.00,1.000000e-10
476.00,1.000000e-10
477.00,1.000000e-10
478.00,1.000000e-10
479.00,1.000000e-10
480.00,1.000000e-10
481.00,1.000000e-10
482.00,1.000000e-10
483.00,1.000000e-10
484.00,1.000000e-10
485.00,1.000000e-10
486.00,1.000000e-10
487.00,1.000000e-10
488.00,1.000000e-10
489.00,1.000000e-10
490.00,1.000000e-10
491.00,1.000000e-10
492.00,1.000000e-10
493.00,1.000000e-10
494.00,1.000000e-10
495.00,1.000000e-10
496.00,1.000000e-10
497.00,1.000000e-10
498.00,1.000000e-10
499.00,1.000000e-10
500.00,1.000000e-10
501.00,1.000000e-10
502.00,1.000000e-10
503.00,1.000000e-10
504.00,1.000000e-10
505.00,1.071227e-10
506.00,1.655221e-10
507.00,2.549158e-10
508.00,3.913095e-10
509.00,5.987470e-10
510.00,9.132343e-10
511.00,1.388521e-09
512.00,1.000000e-10
513.00,8.958711e-06
514.00,2.516412e-07
515.00,1.150549e-05
516.00,3.563407e-03
517.00,4.527265e-07
518.00,6.581935e-07
519.00,6.343596e-07
520.00,5.262866e-08
521.00,1.052559e-09
522.00,1.076975e-09
523.00,3.270287e-08
524.00,9.231187e-08
525.00,1.012423e-06
526.00,6.043393e-08
527.00,1.445719e-07
528.00,2.872033e-09
529.00,2.432356e-09
530.00,1.583685e-07
531.00,5.872798e-08
532.00,2.911445e-07
533.00,5.167214e-08
534.00,8.934583e-08
535.00,6.095459e-10
536.00,8.504486e-10
537.00,8.932199e-08
538.00,1.749598e-07
539.00,2.792520e-07
540.00,1.366669e-07
541.00,7.589271e-08
542.00,5.203908e-10
543.00,3.999258e-10
544.00,8.764730e-08
545.00,1.189593e-07
546.00,5.040247e-07
547.00,1.144851e-07
548.00,3.766479e-08
549.00,4.528339e-10
550.00,3.572770e-10
551.00,4.595305e-08
552.00,9.636674e-08
553.00,1.733357e-07
554.00,8.919925e-08
555.00,2.178586e-08
556.00,3.089220e-10
557.00,3.667174e-10
558.00,2.348906e-08
559.00,1.752436e-07
560.00,2.300663e-07
561.00,2.408399e-07
562.00,3.744355e-08
563.00,7.717198e-10
564.00,1.038557e-09
565.00,2.869227e-08
566.00,2.247053e-07
567.00,1.918260e-07
568.00,1.952769e-07
569.00,3.762634e-08
570.00,6.773722e-10
571.00,9.481474e-10
572.00,2.819596e-08
573.00,5.316264e-07
574.00,3.013808e-07
575.00,3.525885e-07
576.00,4.123810e-08
577.00,1.023046e-09
578.00,9.138504e-10
579.00,3.209544e-08
580.00,2.043612e-07
581.00,1.087649e-07
582.00,1.620364e-07
583.00,1.716204e-08
584.00,4.820759e-10
585.00,1.271037e-10
586.00,1.104502e-08
587.00,1.114034e-07
588.00,2.828660e-07
589.00,2.613286e-07
590.00,4.032473e-08
591.00,1.758262e-09
592.00,6.560480e-10
593.00,5.416593e-08
594.00,3.384097e-07
595.00,1.974122e-06
596.00,2.137858e-06
597.00,5.023286e-07
598.00,5.209110e-09
599.00,2.004863e-09
600.00,7.386866e-08
601.00,2.767683e-07
602.00,5.359610e-07
603.00,2.098229e-07
604.00,7.087500e-08
605.00,7.397455e-10
606.00,1.177852e-09
607.00,3.449466e-08
608.00,3.438305e-07
609.00,6.976479e-07
610.00,3.633730e-07
611.00,1.197379e-07
612.00,9.974285e-10
613.00,2.775468e-09
614.00,1.025882e-07
615.00,6.662569e-07
616.00,7.267746e-07
617.00,4.575886e-07
618.00,3.587072e-07
619.00,3.485868e-07
620.00,9.009464e-08
621.00,1.272071e-09
622.00,8.625408e-10
623.00,3.837757e-08
624.00,9.091998e-08
625.00,1.746482e-07
626.00,1.731949e-07
627.00,4.225046e-08
628.00,1.681453e-09
629.00,1.250959e-09
630.00,7.586904e-08
631.00,1.976783e-07
632.00,2.966177e-07
633.00,2.125598e-07
634.00,2.975657e-08
635.00,1.181785e-09
636.00,1.084095e-09
637.00,4.831870e-08
638.00,2.444598e-07
639.00,3.097529e-07
640.00,4.205175e-07
641.00,5.458790e-08
642.00,8.472397e-10
643.00,1.867027e-09
644.00,5.258372e-08
645.00,3.796465e-07
646.00,1.786357e-07
647.00,1.418276e-07
648.00,1.897043e-08
649.00,6.035702e-10
650.00,2.495947e-09
651.00,3.914530e-08
652.00,3.120676e-07
653.00,1.691555e-07
654.00,1.931578e-07
655.00,3.136561e-08
656.00,5.247995e-10
657.00,9.294587e-10
658.00,2.481512e-08
659.00,2.370586e-07
660.00,2.302305e-07
661.00,2.167226e-07
662.00,4.277863e-08
663.00,1.104821e-09
664.00,8.160726e-10
665.00,5.513493e-08
666.00,2.501287e-07
667.00,5.538946e-07
668.00,3.160082e-07
669.00,4.275487e-08
670.00,2.258105e-09
671.00,1.234375e-09
672.00,7.745462e-08
673.00,1.530361e-07
674.00,3.241236e-07
675.00,1.990689e-07
676.00,5.400710e-08
677.00,2.475033e-09
678.00,1.517643e-09
679.00,6.673691e-08
680.00,1.671229e-07
681.00,3.166271e-07
682.00,1.541828e-07
683.00,4.106704e-08
684.00,1.199214e-09
685.00,1.213376e-09
686.00,8.017065e-08
687.00,2.183728e-07
688.00,4.993011e-07
689.00,4.357569e-07
690.00,1.724943e-07
691.00,3.664228e-09
692.00,2.128905e-09
693.00,9.349229e-08
694.00,2.947722e-07
695.00,6.605649e-07
696.00,3.641344e-07
697.00,1.235432e-07
698.00,1.849246e-09
699.00,2.196936e-09
700.00,9.040926e-08
701.00,3.448530e-07
702.00,4.845487e-07
703.00,3.247611e-07
704.00,1.506106e-07
705.00,3.261701e-09
706.00,8.398244e-09
707.00,2.110529e-07
708.00,9.792748e-07
709.00,1.217409e-06
710.00,4.845587e-07
711.00,2.092377e-07
712.00,4.403345e-09
713.00,1.037288e-08
714.00,2.064065e-07
715.00,9.207970e-07
716.00,1.471362e-06
717.00,1.235845e-06
718.00,5.758031e-07
719.00,1.098580e-08
720.00,2.613795e-08
721.00,1.458448e-06
722.00,1.493458e-05
723.00,4.697249e-05
724.00,2.821497e-05
725.00,4.036881e-06
726.00,4.019708e-08
727.00,3.050631e-08
728.00,3.613364e-07
729.00,1.677352e-06
730.00,1.855660e-06
731.00,1.403703e-06
732.00,3.653093e-07
733.00,1.113471e-08
734.00,1.750839e-08
735.00,3.301104e-07
736.00,2.124263e-06
737.00,1.875802e-06
738.00,2.119746e-06
739.00,3.927441e-07
740.00,1.210920e-08
741.00,7.649566e-09
742.00,1.514712e-07
743.00,1.412782e-06
744.00,1.955544e-06
745.00,2.821530e-06
746.00,4.881257e-07
747.00,2.092652e-08
748.00,2.110165e-08
749.00,3.857420e-07
750.00,2.117261e-06
751.00,1.599879e-06
752.00,1.629657e-06
753.00,3.101462e-07
754.00,1.090441e-08
755.00,1.835170e-08
756.00,5.805616e-07
757.00,2.589137e-06
758.00,2.880397e-06
759.00,2.064223e-06
760.00,4.069369e-07
761.00,8.534257e-09
762.00,1.104114e-08
763.00,2.638148e-07
764.00,1.961043e-06
765.00,2.002241e-06
766.00,1.592903e-06
767.00,5.067864e-07
768.00,2.351095e-08
769.00,3.268013e-08
770.00,4.019576e-07
771.00,2.339344e-06
772.00,1.868646e-06
773.00,1.868572e-06
774.00,4.636268e-07
775.00,2.618839e-08
776.00,5.113731e-08
777.00,1.824897e-06
778.00,5.105020e-05
779.00,8.021285e-05
780.00,4.956909e-05
781.00,3.827395e-06
782.00,1.072866e-07
783.00,6.876991e-08
784.00,6.416267e-07
785.00,3.003755e-06
786.00,2.578423e-06
787.00,3.843413e-06
788.00,5.984745e-07
789.00,2.467372e-08
790.00,3.249512e-08
791.00,4.251833e-07
792.00,3.333918e-06
793.00,4.730513e-06
794.00,4.552048e-06
795.00,1.064049e-06
796.00,7.367637e-08
797.00,1.367035e-07
798.00,1.267794e-06
799.00,3.371611e-06
800.00,2.676918e-06
801.00,2.603382e-06
802.00,4.122950e-06
803.00,3.683325e-06
804.00,7.681395e-07
805.00,5.354700e-08
806.00,9.002230e-08
807.00,1.203095e-06
808.00,4.194286e-06
809.00,6.383995e-06
810.00,4.467756e-06
811.00,1.053830e-06
812.00,5.260879e-08
813.00,8.035823e-08
814.00,1.218895e-06
815.00,6.291113e-06
816.00,1.085949e-05
817.00,6.545063e-06
818.00,1.819601e-06
819.00,8.410431e-08
820.00,9.243531e-08
821.00,1.641390e-06
822.00,1.072941e-05
823.00,1.112827e-05
824.00,7.012397e-06
825.00,2.038505e-06
826.00,9.099927e-08
827.00,1.114882e-07
828.00,1.157441e-06
829.00,7.093934e-06
830.00,8.271865e-06
831.00,5.194939e-06
832.00,1.403983e-06
833.00,6.615386e-08
834.00,8.615096e-08
835.00,9.894820e-07
836.00,5.918127e-06
837.00,7.702503e-06
838.00,6.236304e-06
839.00,1.454326e-06
840.00,5.848263e-08
841.00,7.068385e-08
842.00,1.012355e-06
843.00,4.665634e-06
844.00,4.033333e-06
845.00,4.832112e-06
846.00,1.237951e-06
847.00,6.336195e-08
848.00,8.510510e-08
849.00,5.644134e-07
850.00,2.398616e-06
851.00,1.258050e-06
852.00,1.938003e-06
853.00,6.877943e-07
854.00,5.993028e-08
855.00,9.251264e-08
856.00,5.623612e-07
857.00,4.749866e-06
858.00,4.307814e-06
859.00,6.308203e-06
860.00,8.695678e-07
861.00,4.748113e-08
862.00,5.865999e-08
863.00,5.717415e-07
864.00,5.638379e-06
865.00,6.199743e-06
866.00,1.984941e-05
867.00,8.217849e-06
868.00,6.057336e-07
869.00,3.245671e-07
870.00,1.537001e-06
871.00,1.070521e-05
872.00,1.754452e-05
873.00,5.061084e-05
874.00,1.202027e-05
875.00,4.339440e-07
876.00,1.601208e-07
877.00,9.147531e-07
878.00,7.180942e-06
879.00,7.423498e-06
880.00,7.540888e-06
881.00,1.328302e-06
882.00,6.705412e-08
883.00,7.398057e-08
884.00,7.793691e-07
885.00,3.174809e-06
886.00,3.932699e-06
887.00,4.341953e-06
888.00,1.771406e-06
889.00,9.427001e-08
890.00,8.776825e-08
891.00,1.133732e-06
892.00,4.907658e-06
893.00,9.986717e-06
894.00,7.131797e-06
895.00,3.098912e-06
896.00,2.343721e-07
897.00,4.557546e-07
898.00,4.739396e-06
899.00,1.080218e-05
900.00,1.241434e-05
901.00,5.565993e-06
902.00,2.936259e-06
903.00,2.050818e-07
904.00,4.140145e-07
905.00,3.039404e-06
906.00,7.494139e-06
907.00,8.280108e-06
908.00,5.400424e-06
909.00,2.534404e-06
910.00,1.252868e-07
911.00,2.364000e-07
912.00,1.666398e-06
913.00,5.389375e-06
914.00,8.629061e-06
915.00,5.010142e-06
916.00,2.029875e-06
917.00,1.134092e-07
918.00,1.836238e-07
919.00,1.387345e-06
920.00,6.007964e-06
921.00,1.100103e-05
922.00,6.447520e-06
923.00,2.062365e-06
924.00,1.082311e-07
925.00,1.948516e-07
926.00,1.751246e-06
927.00,5.515300e-06
928.00,6.910349e-06
929.00,4.153534e-06
930.00,1.707472e-06
931.00,1.084058e-07
932.00,1.717372e-07
933.00,1.609748e-06
934.00,4.208017e-06
935.00,6.283739e-06
936.00,3.887383e-06
937.00,1.399729e-06
938.00,8.776960e-08
939.00,1.495643e-07
940.00,1.822828e-06
941.00,5.069511e-06
942.00,7.677915e-06
943.00,4.976658e-06
944.00,2.223416e-06
945.00,1.728991e-07
946.00,2.289461e-07
947.00,2.326428e-06
948.00,6.065743e-06
949.00,8.192996e-06
950.00,5.295086e-06
951.00,1.913645e-06
952.00,2.657420e-07
953.00,3.612745e-07
954.00,2.606245e-06
955.00,4.436833e-06
956.00,3.217266e-06
957.00,2.416299e-06
958.00,1.331438e-06
959.00,1.903021e-07
960.00,3.475138e-07
961.00,4.832955e-06
962.00,5.006230e-05
963.00,3.980421e-04
964.00,7.569914e-04
965.00,1.956912e-04
966.00,3.014253e-06
967.00,1.086050e-06
968.00,4.761820e-06
969.00,7.943338e-06
970.00,1.023736e-05
971.00,6.011390e-06
972.00,3.284207e-06
973.00,2.040117e-07
974.00,1.944531e-07
975.00,1.495450e-06
976.00,4.339751e-06
977.00,7.457424e-06
978.00,3.599672e-06
979.00,3.327601e-06
980.00,2.149745e-07
981.00,2.565597e-07
982.00,2.431500e-06
983.00,4.967102e-06
984.00,1.323806e-05
985.00,8.974919e-06
986.00,1.783659e-05
987.00,9.835894e-06
988.00,4.393532e-06
989.00,1.901614e-07
990.00,2.457761e-07
991.00,2.294404e-06
992.00,4.878993e-06
993.00,1.453643e-05
994.00,1.826584e-05
995.00,1.880734e-05
996.00,1.388771e-06
997.00,1.822498e-06
998.00,7.548870e-06
999.00,9.672814e-06
1000.00,1.466163e-05
1001.00,1.468822e-05
1002.00,1.415130e-05
1003.00,1.752883e-06
1004.00,1.478436e-05
1005.00,1.623731e-04
1006.00,1.777399e-04
1007.00,5.719281e-05
1008.00,1.635992e-05
1009.00,4.709691e-06
1010.00,2.579561e-07
1011.00,3.285148e-07
1012.00,1.162306e-06
1013.00,4.089516e-06
1014.00,4.569757e-06
1015.00,2.904419e-06
1016.00,8.464499e-07
1017.00,4.723245e-08
1018.00,4.815838e-08
1019.00,2.128976e-07
1020.00,1.342910e-06
1021.00,1.692305e-06
1022.00,8.799057e-07
1023.00,1.101417e-07
1024.00,1.582639e-08
1025.00,2.422857e-08
1026.00,2.787291e-07
1027.00,1.377719e-06
1028.00,1.363492e-06
1029.00,1.380529e-06
1030.00,7.235955e-07
1031.00,1.575128e-07
1032.00,2.627453e-07
1033.00,1.722782e-06
1034.00,6.875152e-06
1035.00,7.397368e-06
1036.00,9.251671e-06
1037.00,4.853058e-06
1038.00,5.606527e-07
1039.00,6.078484e-07
1040.00,2.934842e-06
1041.00,1.292025e-05
1042.00,1.713303e-05
1043.00,1.263928e-05
1044.00,5.235884e-06
1045.00,5.800437e-07
1046.00,7.238955e-07
1047.00,5.313165e-06
1048.00,1.564098e-05
1049.00,2.181170e-05
1050.00,1.035557e-05
1051.00,4.185109e-06
1052.00,3.895572e-07
1053.00,4.752950e-07
1054.00,5.044766e-06
1055.00,1.786190e-05
1056.00,3.265787e-05
1057.00,1.405608e-05
1058.00,5.767447e-06
1059.00,5.156874e-07
1060.00,5.161363e-07
1061.00,6.415170e-06
1062.00,1.796491e-05
1063.00,3.685037e-05
1064.00,1.867485e-05
1065.00,7.416029e-06
1066.00,8.265650e-07
1067.00,7.788369e-07
1068.00,5.787264e-06
1069.00,1.060416e-05
1070.00,1.481365e-05
1071.00,9.956230e-06
1072.00,4.291259e-06
1073.00,7.033719e-07
1074.00,4.580521e-07
1075.00,3.684223e-06
1076.00,1.240939e-05
1077.00,1.760712e-05
1078.00,1.719385e-05
1079.00,4.349592e-06
1080.00,7.045331e-07
1081.00,5.551717e-07
1082.00,5.987058e-06
1083.00,2.440017e-05
1084.00,9.621860e-05
1085.00,4.172408e-04
1086.00,2.014653e-04
1087.00,1.785845e-05
1088.00,5.053039e-06
1089.00,2.059139e-05
1090.00,4.106182e-05
1091.00,2.874697e-05
1092.00,1.947016e-05
1093.00,5.307377e-06
1094.00,1.001251e-06
1095.00,1.151157e-06
1096.00,8.606765e-06
1097.00,2.784777e-05
1098.00,2.854415e-05
1099.00,1.968038e-05
1100.00,6.362683e-06
1101.00,7.576122e-07
1102.00,9.946671e-07
1103.00,4.840001e-06
1104.00,1.569321e-05
1105.00,2.650450e-05
1106.00,1.435314e-05
1107.00,4.242456e-06
1108.00,8.165009e-07
1109.00,2.638500e-06
1110.00,4.680004e-05
1111.00,4.970653e-04
1112.00,1.211339e-03
1113.00,3.038007e-04
1114.00,2.496266e-05
1115.00,1.169540e-06
1116.00,1.082757e-06
1117.00,6.523227e-06
1118.00,2.533008e-05
1119.00,3.133210e-05
1120.00,1.940857e-05
1121.00,6.891011e-06
1122.00,7.441850e-07
1123.00,8.981982e-07
1124.00,6.081686e-06
1125.00,2.180210e-05
1126.00,3.668700e-05
1127.00,2.550194e-05
1128.00,8.820782e-06
1129.00,9.215850e-07
1130.00,1.104221e-06
1131.00,7.123994e-06
1132.00,2.024897e-05
1133.00,1.879669e-05
1134.00,1.244442e-05
1135.00,5.667100e-06
1136.00,9.402240e-07
1137.00,1.441107e-06
1138.00,7.837241e-06
1139.00,3.096898e-05
1140.00,4.527815e-05
1141.00,3.217705e-05
1142.00,1.056155e-05
1143.00,1.154966e-06
1144.00,1.340293e-06
1145.00,6.731512e-06
1146.00,1.820366e-05
1147.00,2.451348e-05
1148.00,1.851500e-05
1149.00,7.048185e-06
1150.00,1.002806e-06
1151.00,1.335416e-06
1152.00,7.134011e-06
1153.00,1.913450e-05
1154.00,2.485963e-05
1155.00,2.134618e-05
1156.00,6.123074e-06
1157.00,6.837005e-07
1158.00,9.363835e-07
1159.00,5.703880e-06
1160.00,1.954296e-05
1161.00,2.567980e-05
1162.00,2.439063e-05
1163.00,9.211779e-06
1164.00,1.016441e-06
1165.00,9.074968e-07
1166.00,4.642549e-06
1167.00,2.099727e-05
1168.00,3.377894e-05
1169.00,6.443736e-05
1170.00,1.027185e-04
1171.00,1.094667e-04
1172.00,1.146174e-03
1173.00,1.720487e-02
1174.00,7.162998e-03
1175.00,2.150716e-04
1176.00,1.751116e-05
1177.00,5.687319e-06
1178.00,5.442343e-06
1179.00,3.656646e-06
1180.00,5.512678e-07
1181.00,5.592303e-07
1182.00,2.538621e-06
1183.00,1.141890e-05
1184.00,1.659879e-05
1185.00,2.032312e-05
1186.00,8.299770e-06
1187.00,9.376292e-07
1188.00,8.887886e-07
1189.00,3.142454e-06
1190.00,8.198591e-06
1191.00,7.283707e-06
1192.00,6.925582e-06
1193.00,3.918489e-06
1194.00,6.791093e-07
1195.00,7.423826e-07
1196.00,3.055126e-06
1197.00,1.166530e-05
1198.00,1.014572e-05
1199.00,1.037997e-05
1200.00,4.577750e-06
1201.00,6.266650e-07
1202.00,6.386344e-07
1203.00,3.101142e-06
1204.00,1.634084e-05
1205.00,1.862437e-05
1206.00,1.914511e-05
1207.00,8.302145e-06
1208.00,1.061311e-06
1209.00,1.004544e-06
1210.00,4.245392e-06
1211.00,2.691405e-05
1212.00,4.154679e-05
1213.00,3.338828e-05
1214.00,1.137134e-05
1215.00,1.105913e-06
1216.00,9.339585e-07
1217.00,3.927631e-06
1218.00,1.593960e-05
1219.00,1.444937e-05
1220.00,1.206913e-05
1221.00,4.804527e-06
1222.00,6.025130e-07
1223.00,5.623994e-07
1224.00,2.308021e-06
1225.00,9.940988e-06
1226.00,1.434032e-05
1227.00,1.879995e-05
1228.00,9.239096e-06
1229.00,1.246502e-06
1230.00,1.311533e-06
1231.00,4.845717e-06
1232.00,1.441419e-05
1233.00,1.537208e-05
1234.00,1.407777e-05
1235.00,7.360395e-06
1236.00,9.235151e-07
1237.00,1.003771e-06
1238.00,3.677343e-06
1239.00,1.156935e-05
1240.00,1.293422e-05
1241.00,1.195612e-05
1242.00,7.244062e-06
1243.00,9.970261e-07
1244.00,1.346319e-06
1245.00,7.089677e-06
1246.00,1.954970e-05
1247.00,2.387557e-05
1248.00,1.386520e-05
1249.00,5.298091e-06
1250.00,6.499734e-07
1251.00,9.451006e-07
1252.00,4.007954e-06
1253.00,8.520462e-06
1254.00,9.937936e-06
1255.00,8.513443e-06
1256.00,4.376036e-06
1257.00,5.947296e-07
1258.00,7.062373e-07
1259.00,2.889270e-06
1260.00,8.292483e-06
1261.00,1.347544e-05
1262.00,1.180627e-05
1263.00,5.309129e-06
1264.00,7.641941e-07
1265.00,1.118002e-06
1266.00,5.291414e-06
1267.00,1.290923e-05
1268.00,1.775183e-05
1269.00,1.387170e-05
1270.00,7.745101e-06
1271.00,1.866203e-06
1272.00,1.109503e-05
1273.00,3.085974e-04
1274.00,2.229465e-03
1275.00,1.806158e-03
1276.00,1.259333e-04
1277.00,9.288536e-06
1278.00,6.350987e-07
1279.00,7.699668e-07
1280.00,3.502738e-06
1281.00,8.391895e-06
1282.00,1.540766e-05
1283.00,7.776383e-06
1284.00,3.978653e-06
1285.00,5.085679e-07
1286.00,7.331537e-07
1287.00,3.972777e-06
1288.00,1.115041e-05
1289.00,2.374282e-05
1290.00,2.121051e-05
1291.00,3.744727e-05
1292.00,3.034663e-05
1293.00,1.490514e-04
1294.00,7.791278e-04
1295.00,3.207836e-04
1296.00,7.031654e-05
1297.00,1.882016e-05
1298.00,1.264002e-05
1299.00,2.075365e-06
1300.00,2.419151e-06
1301.00,9.299547e-06
1302.00,1.651598e-05
1303.00,2.314094e-05
1304.00,1.130994e-05
1305.00,4.970955e-06
1306.00,8.161894e-07
1307.00,8.374806e-07
1308.00,4.080872e-06
1309.00,8.097878e-06
1310.00,1.222017e-05
1311.00,8.588878e-06
1312.00,4.548211e-06
1313.00,9.304194e-07
1314.00,1.585813e-06
1315.00,9.460473e-06
1316.00,2.134656e-05
1317.00,2.486966e-05
1318.00,1.203955e-05
1319.00,6.413135e-06
1320.00,1.109815e-06
1321.00,1.666158e-06
1322.00,7.100721e-06
1323.00,1.316679e-05
1324.00,1.509003e-05
1325.00,6.785152e-06
1326.00,3.508611e-06
1327.00,5.036489e-07
1328.00,4.219103e-07
1329.00,2.959206e-06
1330.00,5.657285e-05
1331.00,2.473820e-03
1332.00,1.835172e-02
1333.00,8.546330e-03
1334.00,1.052499e-04
1335.00,6.844798e-06
1336.00,6.512790e-06
1337.00,8.722840e-06
1338.00,1.402313e-05
1339.00,7.563775e-06
1340.00,4.238712e-06
1341.00,8.295625e-07
1342.00,8.285489e-07
1343.00,4.467052e-06
1344.00,8.768767e-06
1345.00,1.213151e-05
1346.00,6.951872e-06
1347.00,3.823697e-06
1348.00,7.437732e-07
1349.00,8.231047e-07
1350.00,5.017195e-06
1351.00,1.084637e-05
1352.00,1.468990e-05
1353.00,6.782384e-06
1354.00,2.760629e-06
1355.00,6.686867e-07
1356.00,7.684225e-07
1357.00,3.475032e-06
1358.00,6.333356e-06
1359.00,1.201512e-05
1360.00,1.210901e-05
1361.00,1.629775e-05
1362.00,9.335411e-06
1363.00,3.337906e-06
1364.00,1.065098e-06
1365.00,1.166678e-06
1366.00,6.646681e-06
1367.00,1.716089e-05
1368.00,3.123020e-05
1369.00,1.413637e-05
1370.00,3.654724e-06
1371.00,7.963926e-07
1372.00,6.826492e-07
1373.00,4.677983e-06
1374.00,1.021775e-05
1375.00,1.570113e-05
1376.00,8.394069e-06
1377.00,3.005463e-06
1378.00,8.927404e-07
1379.00,8.028212e-07
1380.00,4.819653e-06
1381.00,9.203538e-06
1382.00,1.340960e-05
1383.00,8.522980e-06
1384.00,3.613355e-06
1385.00,1.066453e-06
1386.00,8.193113e-07
1387.00,4.285421e-06
1388.00,7.533171e-06
1389.00,1.248517e-05
1390.00,8.836941e-06
1391.00,4.296089e-06
1392.00,1.732690e-06
1393.00,1.426850e-06
1394.00,7.719786e-06
1395.00,1.154377e-05
1396.00,1.659113e-05
1397.00,9.368224e-06
1398.00,3.537330e-06
1399.00,1.330929e-06
1400.00,9.263406e-07
1401.00,5.552023e-06
1402.00,9.973499e-06
1403.00,1.539735e-05
1404.00,1.956888e-05
1405.00,3.961765e-05
1406.00,9.484815e-05
1407.00,3.764209e-04
1408.00,2.973342e-03
1409.00,9.571415e-04
1410.00,1.080548e-04
1411.00,1.356836e-05
1412.00,3.560292e-06
1413.00,1.161134e-06
1414.00,8.715392e-07
1415.00,5.197554e-06
1416.00,1.185161e-05
1417.00,1.726775e-05
1418.00,1.325042e-05
1419.00,6.125127e-06
1420.00,1.821978e-06
1421.00,1.072178e-06
1422.00,4.437174e-06
1423.00,8.974070e-06
1424.00,1.908978e-05
1425.00,1.639927e-05
1426.00,5.749336e-06
1427.00,1.525986e-06
1428.00,1.118670e-06
1429.00,6.423636e-06
1430.00,1.229637e-05
1431.00,1.900759e-05
1432.00,1.388209e-05
1433.00,4.563261e-06
1434.00,1.055031e-06
1435.00,7.020236e-07
1436.00,3.645469e-06
1437.00,8.740954e-06
1438.00,1.294373e-05
1439.00,1.064092e-05
1440.00,5.066353e-06
1441.00,1.726845e-06
1442.00,1.609445e-06
1443.00,7.191196e-06
1444.00,1.028651e-05
1445.00,1.310956e-05
1446.00,1.343103e-05
1447.00,6.925102e-06
1448.00,1.731291e-06
1449.00,1.034225e-06
1450.00,3.762854e-06
1451.00,6.883391e-06
1452.00,8.921207e-06
1453.00,7.320833e-06
1454.00,3.988184e-06
1455.00,1.574122e-06
1456.00,2.447395e-06
1457.00,1.688264e-05
1458.00,6.434757e-05
1459.00,2.415361e-04
1460.00,5.599151e-04
1461.00,2.874612e-04
1462.00,2.904347e-05
1463.00,6.764741e-06
1464.00,1.250057e-05
1465.00,1.446045e-05
1466.00,1.606201e-05
1467.00,1.147898e-05
1468.00,4.798260e-06
1469.00,1.486368e-06
1470.00,1.358648e-06
1471.00,5.555450e-06
1472.00,1.057853e-05
1473.00,1.474079e-05
1474.00,8.752707e-06
1475.00,3.284696e-06
1476.00,9.564510e-07
1477.00,1.056571e-06
1478.00,5.370490e-06
1479.00,1.085808e-05
1480.00,1.396680e-05
1481.00,1.425412e-05
1482.00,6.853501e-06
1483.00,1.666287e-06
1484.00,1.336588e-06
1485.00,5.439002e-06
1486.00,1.037671e-05
1487.00,1.545955e-05
1488.00,1.079373e-05
1489.00,4.225245e-06
1490.00,1.348722e-06
1491.00,1.502494e-06
1492.00,6.214590e-06
1493.00,1.276748e-05
1494.00,1.509941e-05
1495.00,1.422351e-05
1496.00,7.247984e-06
1497.00,1.868390e-06
1498.00,1.464695e-06
1499.00,4.865103e-06
1500.00,8.887708e-06
1501.00,1.329100e-05
1502.00,1.236272e-05
1503.00,5.878312e-06
1504.00,1.675503e-06
1505.00,1.365813e-06
1506.00,4.219052e-06
1507.00,9.447423e-06
1508.00,1.440596e-05
1509.00,1.555361e-05
1510.00,7.098848e-06
1511.00,1.706355e-06
1512.00,1.216241e-06
1513.00,4.211745e-06
1514.00,1.134311e-05
1515.00,1.882432e-05
1516.00,1.612030e-05
1517.00,5.999195e-06
1518.00,1.726140e-06
1519.00,1.378442e-06
1520.00,5.450514e-06
1521.00,1.148390e-05
1522.00,1.380019e-05
1523.00,1.189596e-05
1524.00,4.569148e-06
1525.00,1.480613e-06
1526.00,1.499120e-06
1527.00,6.006750e-06
1528.00,1.337027e-05
1529.00,1.664335e-05
1530.00,1.297197e-05
1531.00,4.881566e-06
1532.00,1.442810e-06
1533.00,1.743971e-06
1534.00,6.933768e-06
1535.00,1.509726e-05
1536.00,1.862888e-05
1537.00,1.591749e-05
1538.00,6.027453e-06
1539.00,1.518113e-06
1540.00,1.446331e-06
1541.00,5.680389e-06
1542.00,1.342590e-05
1543.00,1.883024e-05
1544.00,1.895073e-05
1545.00,1.730442e-05
1546.00,1.250303e-05
1547.00,5.750879e-06
1548.00,1.649640e-06
1549.00,1.503354e-06
1550.00,6.187585e-06
1551.00,1.761802e-05
1552.00,2.104349e-05
1553.00,1.627824e-05
1554.00,7.016419e-06
1555.00,2.028439e-06
1556.00,1.599677e-06
1557.00,4.452256e-06
1558.00,1.092347e-05
1559.00,1.587425e-05
1560.00,1.454835e-05
1561.00,6.810222e-06
1562.00,1.776550e-06
1563.00,1.539161e-06
1564.00,5.551741e-06
1565.00,1.413785e-05
1566.00,1.951805e-05
1567.00,1.765325e-05
1568.00,8.607579e-06
1569.00,2.670763e-06
1570.00,2.116649e-06
1571.00,6.072009e-06
1572.00,1.127593e-05
1573.00,1.508848e-05
1574.00,1.430988e-05
1575.00,6.997508e-06
1576.00,2.204753e-06
1577.00,1.955391e-06
1578.00,6.603309e-06
1579.00,1.383637e-05
1580.00,1.673133e-05
1581.00,1.348517e-05
1582.00,5.637698e-06
1583.00,1.600754e-06
1584.00,1.278133e-06
1585.00,4.073921e-06
1586.00,1.072421e-05
1587.00,1.634124e-05
1588.00,1.305756e-05
1589.00,5.408576e-06
1590.00,1.690473e-06
1591.00,1.654701e-06
1592.00,6.074464e-06
1593.00,1.567129e-05
1594.00,2.489697e-05
1595.00,2.426086e-05
1596.00,1.361275e-05
1597.00,3.860986e-06
1598.00,2.565134e-06
1599.00,6.450482e-06
1600.00,8.942616e-06
1601.00,1.093897e-05
1602.00,1.087480e-05
1603.00,6.502457e-06
1604.00,2.169779e-06
1605.00,2.004079e-06
1606.00,8.948949e-06
1607.00,1.932004e-05
1608.00,2.080479e-05
1609.00,1.509696e-05
1610.00,7.593434e-06
1611.00,2.637041e-06
1612.00,2.855260e-06
1613.00,9.816139e-06
1614.00,1.639257e-05
1615.00,1.840165e-05
1616.00,1.601404e-05
1617.00,8.151619e-06
1618.00,2.385313e-06
1619.00,1.834493e-06
1620.00,5.173466e-06
1621.00,1.079234e-05
1622.00,1.318279e-05
1623.00,1.063935e-05
1624.00,5.474186e-06
1625.00,1.599516e-06
1626.00,1.451863e-06
1627.00,4.042442e-06
1628.00,7.852139e-06
1629.00,1.072328e-05
1630.00,9.823028e-06
1631.00,6.322064e-06
1632.00,2.253415e-06
1633.00,2.438457e-06
1634.00,8.364362e-06
1635.00,1.764464e-05
1636.00,2.465354e-05
1637.00,1.756706e-05
1638.00,7.187085e-06
1639.00,1.881329e-06
1640.00,1.851485e-06
1641.00,6.386905e-06
1642.00,1.375976e-05
1643.00,1.879001e-05
1644.00,1.357999e-05
1645.00,5.644859e-06
1646.00,1.340531e-06
1647.00,1.308902e-06
1648.00,4.889214e-06
1649.00,1.369187e-05
1650.00,2.499982e-05
1651.00,2.256056e-05
1652.00,1.170262e-05
1653.00,3.282460e-06
1654.00,3.295138e-06
1655.00,8.668229e-06
1656.00,1.512014e-05
1657.00,1.729768e-05
1658.00,1.275730e-05
1659.00,6.873290e-06
1660.00,2.051614e-06
1661.00,2.271173e-06
1662.00,6.991015e-06
1663.00,1.811034e-05
1664.00,2.361558e-05
1665.00,1.835577e-05
1666.00,1.038810e-05
1667.00,2.798270e-06
1668.00,2.824236e-06
1669.00,6.976660e-06
1670.00,1.672297e-05
1671.00,2.054814e-05
1672.00,1.441609e-05
1673.00,6.222700e-06
1674.00,1.568190e-06
1675.00,1.631461e-06
1676.00,4.580408e-06
1677.00,1.198709e-05
1678.00,1.528019e-05
1679.00,1.378379e-05
1680.00,7.206622e-06
1681.00,2.308074e-06
1682.00,2.841487e-06
1683.00,7.414747e-06
1684.00,1.716434e-05
1685.00,1.784077e-05
1686.00,1.270226e-05
1687.00,6.822070e-06
1688.00,2.415673e-06
1689.00,3.335400e-06
1690.00,8.299826e-06
1691.00,1.736191e-05
1692.00,1.365711e-05
1693.00,9.346442e-06
1694.00,4.667574e-06
1695.00,1.853651e-06
1696.00,2.868044e-06
1697.00,7.585228e-06
1698.00,2.134870e-05
1699.00,2.045307e-05
1700.00,1.758843e-05
1701.00,7.709744e-06
1702.00,2.063961e-06
1703.00,2.599908e-06
1704.00,7.912496e-06
1705.00,2.761849e-05
1706.00,2.519304e-05
1707.00,1.600826e-05
1708.00,5.832283e-06
1709.00,1.471761e-06
1710.00,1.861211e-06
1711.00,5.514233e-06
1712.00,1.764339e-05
1713.00,2.015155e-05
1714.00,1.705757e-05
1715.00,8.972629e-06
1716.00,2.996572e-06
1717.00,3.444245e-06
1718.00,7.445482e-06
1719.00,1.736311e-05
1720.00,1.796527e-05
1721.00,1.540086e-05
1722.00,7.859530e-06
1723.00,2.234406e-06
1724.00,2.268413e-06
1725.00,5.874210e-06
1726.00,1.686285e-05
1727.00,1.686967e-05
1728.00,1.521766e-05
1729.00,1.490071e-05
1730.00,1.330359e-05
1731.00,8.799237e-06
1732.00,2.527296e-06
1733.00,2.515175e-06
1734.00,6.804829e-06
1735.00,1.928388e-05
1736.00,2.400388e-05
1737.00,1.454843e-05
1738.00,7.148593e-06
1739.00,2.412838e-06
1740.00,3.423162e-06
1741.00,8.258738e-06
1742.00,1.476106e-05
1743.00,1.402898e-05
1744.00,1.238309e-05
1745.00,8.386882e-06
1746.00,2.813191e-06
1747.00,2.606268e-06
1748.00,5.216751e-06
1749.00,1.165425e-05
1750.00,1.460019e-05
1751.00,1.240437e-05
1752.00,7.076281e-06
1753.00,2.259164e-06
1754.00,2.772786e-06
1755.00,7.599012e-06
1756.00,2.047439e-05
1757.00,2.618410e-05
1758.00,1.927378e-05
1759.00,9.246596e-06
1760.00,2.346516e-06
1761.00,2.448654e-06
1762.00,7.428922e-06
1763.00,2.364988e-05
1764.00,3.407817e-05
1765.00,2.007134e-05
1766.00,8.247481e-06
1767.00,2.662371e-06
1768.00,3.308387e-06
1769.00,8.930764e-06
1770.00,2.518622e-05
1771.00,3.345256e-05
1772.00,2.299018e-05
1773.00,8.105406e-06
1774.00,2.383762e-06
1775.00,2.615943e-06
1776.00,6.557252e-06
1777.00,1.937629e-05
1778.00,2.825283e-05
1779.00,2.300723e-05
1780.00,9.751798e-06
1781.00,2.647754e-06
1782.00,2.470230e-06
1783.00,5.653129e-06
1784.00,1.371011e-05
1785.00,1.869504e-05
1786.00,1.704591e-05
1787.00,7.770049e-06
1788.00,2.420413e-06
1789.00,2.151484e-06
1790.00,5.471949e-06
1791.00,1.496052e-05
1792.00,1.936036e-05
1793.00,1.544957e-05
1794.00,7.560951e-06
1795.00,2.538055e-06
1796.00,2.536724e-06
1797.00,6.846695e-06
1798.00,1.923083e-05
1799.00,2.916468e-05
1800.00,3.134452e-05
1801.00,1.533122e-05
1802.00,4.546805e-06
1803.00,3.873108e-06
1804.00,8.691166e-06
1805.00,2.215544e-05
1806.00,2.577499e-05
1807.00,1.867938e-05
1808.00,9.652018e-06
1809.00,3.428250e-06
1810.00,3.287426e-06
1811.00,7.430871e-06
1812.00,1.631162e-05
1813.00,1.830398e-05
1814.00,1.425617e-05
1815.00,7.202079e-06
1816.00,2.764527e-06
1817.00,2.449784e-06
1818.00,5.138269e-06
1819.00,1.343064e-05
1820.00,1.815826e-05
1821.00,1.717345e-05
1822.00,9.057506e-06
1823.00,2.985200e-06
1824.00,2.527148e-06
1825.00,5.811757e-06
1826.00,1.559431e-05
1827.00,1.890127e-05
1828.00,1.668091e-05
1829.00,9.889964e-06
1830.00,3.726789e-06
1831.00,3.426439e-06
1832.00,6.999349e-06
1833.00,1.750707e-05
1834.00,2.249014e-05
1835.00,1.868470e-05
1836.00,8.887443e-06
1837.00,3.012502e-06
1838.00,3.230208e-06
1839.00,8.339931e-06
1840.00,2.412592e-05
1841.00,2.770280e-05
1842.00,2.226587e-05
1843.00,1.109795e-05
1844.00,4.171956e-06
1845.00,4.750977e-06
1846.00,1.041666e-05
1847.00,2.232538e-05
1848.00,1.832911e-05
1849.00,1.294372e-05
1850.00,6.854219e-06
1851.00,2.763325e-06
1852.00,3.097016e-06
1853.00,6.877081e-06
1854.00,1.805030e-05
1855.00,1.996496e-05
1856.00,1.729087e-05
1857.00,8.905851e-06
1858.00,3.305865e-06
1859.00,3.370830e-06
1860.00,8.019936e-06
1861.00,2.329334e-05
1862.00,2.710986e-05
1863.00,2.266665e-05
1864.00,1.044167e-05
1865.00,3.704663e-06
1866.00,4.291366e-06
1867.00,9.311558e-06
1868.00,2.149929e-05
1869.00,2.015197e-05
1870.00,1.712450e-05
1871.00,9.038712e-06
1872.00,3.615366e-06
1873.00,3.576304e-06
1874.00,6.905690e-06
1875.00,1.646200e-05
1876.00,1.801577e-05
1877.00,1.740615e-05
1878.00,8.771613e-06
1879.00,2.900084e-06
1880.00,2.691861e-06
1881.00,5.955837e-06
1882.00,1.786946e-05
1883.00,2.171540e-05
1884.00,1.980303e-05
1885.00,1.011587e-05
1886.00,3.888339e-06
1887.00,4.416212e-06
1888.00,8.495274e-06
1889.00,1.852675e-05
1890.00,1.845925e-05
1891.00,1.977966e-05
1892.00,1.004077e-05
1893.00,3.024317e-06
1894.00,3.296481e-06
1895.00,6.998240e-06
1896.00,1.724091e-05
1897.00,1.798031e-05
1898.00,1.561893e-05
1899.00,8.257488e-06
1900.00,3.036476e-06
1901.00,3.986529e-06
1902.00,7.802887e-06
1903.00,1.672155e-05
1904.00,1.851368e-05
1905.00,1.823150e-05
1906.00,9.802775e-06
1907.00,3.424544e-06
1908.00,3.462560e-06
1909.00,6.821610e-06
1910.00,1.676046e-05
1911.00,2.112230e-05
1912.00,2.392465e-05
1913.00,1.349714e-05
1914.00,4.819046e-06
1915.00,5.080844e-06
1916.00,1.008939e-05
1917.00,2.588730e-05
1918.00,3.429905e-05
1919.00,4.205573e-05
1920.00,3.077151e-05
1921.00,1.536035e-05
1922.00,6.040632e-06
1923.00,2.635841e-06
1924.00,5.054469e-06
1925.00,1.520428e-05
1926.00,3.974329e-05
1927.00,3.851235e-05
1928.00,2.248131e-05
1929.00,8.728329e-06
1930.00,3.103629e-06
1931.00,3.733348e-06
1932.00,8.038329e-06
1933.00,2.157721e-05
1934.00,3.084280e-05
1935.00,2.939724e-05
1936.00,1.625954e-05
1937.00,6.232671e-06
1938.00,6.339639e-06
1939.00,1.198387e-05
1940.00,3.007166e-05
1941.00,3.951072e-05
1942.00,3.716646e-05
1943.00,1.746386e-05
1944.00,6.447652e-06
1945.00,6.979801e-06
1946.00,1.398432e-05
1947.00,2.775411e-05
1948.00,2.784890e-05
1949.00,2.119841e-05
1950.00,9.402757e-06
1951.00,3.620617e-06
1952.00,4.245587e-06
1953.00,1.016570e-05
1954.00,2.689174e-05
1955.00,3.352968e-05
1956.00,2.619738e-05
1957.00,1.099076e-05
1958.00,3.652762e-06
1959.00,4.004743e-06
1960.00,1.119998e-05
1961.00,3.333376e-05
1962.00,4.837014e-05
1963.00,3.801848e-05
1964.00,1.662912e-05
1965.00,6.294500e-06
1966.00,5.836888e-06
1967.00,1.117103e-05
1968.00,2.378142e-05
1969.00,3.887310e-05
1970.00,4.507416e-05
1971.00,2.757599e-05
1972.00,1.229021e-05
1973.00,1.189638e-05
1974.00,2.465188e-05
1975.00,4.838212e-05
1976.00,5.173538e-05
1977.00,3.462907e-05
1978.00,1.279482e-05
1979.00,5.029952e-06
1980.00,4.719575e-06
1981.00,1.132578e-05
1982.00,2.486866e-05
1983.00,3.041675e-05
1984.00,2.695507e-05
1985.00,1.285990e-05
1986.00,6.243368e-06
1987.00,6.659659e-06
1988.00,1.570643e-05
1989.00,3.338824e-05
1990.00,4.813310e-05
1991.00,4.791899e-05
1992.00,2.631783e-05
1993.00,1.306307e-05
1994.00,1.096135e-05
1995.00,2.045477e-05
1996.00,3.696824e-05
1997.00,4.386074e-05
1998.00,3.672287e-05
1999.00,1.856835e-05
2000.00,9.363293e-06
2001.00,8.216494e-06
2002.00,1.682435e-05
2003.00,3.296016e-05
2004.00,3.832778e-05
2005.00,3.228728e-05
2006.00,1.416055e-05
2007.00,7.054972e-06
2008.00,7.577499e-06
2009.00,1.635444e-05
2010.00,3.009507e-05
2011.00,3.145835e-05
2012.00,2.461065e-05
2013.00,1.264049e-05
2014.00,6.839654e-06
2015.00,7.733383e-06
2016.00,1.785763e-05
2017.00,3.653735e-05
2018.00,4.293425e-05
2019.00,3.309442e-05
2020.00,1.490608e-05
2021.00,5.761066e-06
2022.00,5.209700e-06
2023.00,1.039175e-05
2024.00,2.283585e-05
2025.00,3.458463e-05
2026.00,3.412869e-05
2027.00,2.074946e-05
2028.00,9.855273e-06
2029.00,1.009538e-05
2030.00,2.110705e-05
2031.00,3.926253e-05
2032.00,4.476041e-05
2033.00,3.660698e-05
2034.00,1.836487e-05
2035.00,8.430214e-06
2036.00,8.410167e-06
2037.00,1.443191e-05
2038.00,2.576628e-05
2039.00,3.343694e-05
2040.00,3.236813e-05
2041.00,2.009567e-05
2042.00,8.211177e-06
2043.00,7.685294e-06
2044.00,1.510736e-05
2045.00,2.865326e-05
2046.00,3.112067e-05
2047.00,2.133720e-05
2048.00,1.070770e-05
2049.00,5.151631e-06
2050.00,6.698434e-06
2051.00,1.576880e-05
2052.00,3.293133e-05
2053.00,3.979225e-05
2054.00,3.244547e-05
2055.00,1.896302e-05
2056.00,8.457262e-06
2057.00,9.724666e-06
2058.00,1.705753e-05
2059.00,2.691403e-05
2060.00,2.975751e-05
2061.00,2.296273e-05
2062.00,1.355777e-05
2063.00,6.359618e-06
2064.00,8.632367e-06
2065.00,1.904967e-05
2066.00,3.263533e-05
2067.00,3.824187e-05
2068.00,3.025943e-05
2069.00,1.759674e-05
2070.00,6.727972e-06
2071.00,6.551502e-06
2072.00,1.351551e-05
2073.00,2.798958e-05
2074.00,4.109470e-05
2075.00,3.750639e-05
2076.00,2.188726e-05
2077.00,8.767551e-06
2078.00,8.932988e-06
2079.00,1.697527e-05
2080.00,2.791096e-05
2081.00,3.037573e-05
2082.00,2.289303e-05
2083.00,1.433185e-05
2084.00,6.369492e-06
2085.00,7.598181e-06
2086.00,1.517267e-05
2087.00,3.237173e-05
2088.00,4.412998e-05
2089.00,3.816037e-05
2090.00,2.276714e-05
2091.00,8.339580e-06
2092.00,7.662054e-06
2093.00,1.286722e-05
2094.00,2.688837e-05
2095.00,4.118869e-05
2096.00,4.639502e-05
2097.00,3.195485e-05
2098.00,1.154731e-05
2099.00,1.155049e-05
2100.00,2.000061e-05
2101.00,4.205046e-05
2102.00,5.155535e-05
2103.00,4.410995e-05
2104.00,4.842404e-05
2105.00,4.043616e-05
2106.00,2.708554e-05
2107.00,1.034766e-05
2108.00,1.072137e-05
2109.00,2.219929e-05
2110.00,3.466696e-05
2111.00,4.448219e-05
2112.00,3.213575e-05
2113.00,2.127537e-05
2114.00,9.556938e-06
2115.00,1.161417e-05
2116.00,2.649731e-05
2117.00,4.823902e-05
2118.00,5.694139e-05
2119.00,3.470624e-05
2120.00,1.926507e-05
2121.00,7.462462e-06
2122.00,7.637106e-06
2123.00,1.782693e-05
2124.00,4.553680e-05
2125.00,8.712691e-05
2126.00,6.215388e-05
2127.00,3.086121e-05
2128.00,1.050561e-05
2129.00,9.164362e-06
2130.00,1.813442e-05
2131.00,3.486914e-05
2132.00,5.256524e-05
2133.00,4.524488e-05
2134.00,2.771848e-05
2135.00,1.187965e-05
2136.00,1.190309e-05
2137.00,2.256670e-05
2138.00,4.250716e-05
2139.00,5.885752e-05
2140.00,4.650054e-05
2141.00,2.792964e-05
2142.00,1.157150e-05
2143.00,1.087694e-05
2144.00,1.959500e-05
2145.00,3.769436e-05
2146.00,5.767702e-05
2147.00,5.315383e-05
2148.00,3.509749e-05
2149.00,1.399110e-05
2150.00,1.262877e-05
2151.00,2.293513e-05
2152.00,3.890854e-05
2153.00,4.592523e-05
2154.00,3.244515e-05
2155.00,1.995509e-05
2156.00,9.355120e-06
2157.00,1.095604e-05
2158.00,2.282196e-05
2159.00,4.574775e-05
2160.00,6.703010e-05
2161.00,5.916112e-05
2162.00,3.377328e-05
2163.00,1.321267e-05
2164.00,1.149838e-05
2165.00,1.930027e-05
2166.00,3.589800e-05
2167.00,5.104971e-05
2168.00,5.010890e-05
2169.00,3.317088e-05
2170.00,1.521272e-05
2171.00,1.291105e-05
2172.00,2.131154e-05
2173.00,3.773324e-05
2174.00,5.103321e-05
2175.00,5.039530e-05
2176.00,2.833501e-05
2177.00,1.302434e-05
2178.00,1.012536e-05
2179.00,1.844355e-05
2180.00,4.374408e-05
2181.00,7.177942e-05
2182.00,6.514844e-05
2183.00,2.962361e-05
2184.00,1.488073e-05
2185.00,1.451729e-05
2186.00,2.953376e-05
2187.00,5.519776e-05
2188.00,6.520736e-05
2189.00,4.807461e-05
2190.00,2.191351e-05
2191.00,1.203930e-05
2192.00,1.287361e-05
2193.00,2.771627e-05
2194.00,6.186727e-05
2195.00,8.024187e-05
2196.00,7.032752e-05
2197.00,3.355191e-05
2198.00,1.478590e-05
2199.00,1.252061e-05
2200.00,2.723334e-05
2201.00,5.091386e-05
2202.00,5.543955e-05
2203.00,4.540909e-05
2204.00,2.268303e-05
2205.00,1.132693e-05
2206.00,9.997779e-06
2207.00,2.277431e-05
2208.00,5.264966e-05
2209.00,6.625773e-05
2210.00,5.659937e-05
2211.00,2.980839e-05
2212.00,1.428808e-05
2213.00,1.170175e-05
2214.00,2.446748e-05
2215.00,4.903112e-05
2216.00,6.192833e-05
2217.00,4.930654e-05
2218.00,2.528483e-05
2219.00,1.313433e-05
2220.00,1.181561e-05
2221.00,2.915606e-05
2222.00,6.192504e-05
2223.00,7.112398e-05
2224.00,5.811632e-05
2225.00,2.954302e-05
2226.00,1.684577e-05
2227.00,1.616438e-05
2228.00,3.357244e-05
2229.00,6.984319e-05
2230.00,9.302930e-05
2231.00,8.753665e-05
2232.00,4.184827e-05
2233.00,1.755684e-05
2234.00,1.361359e-05
2235.00,2.767767e-05
2236.00,5.844851e-05
2237.00,7.152831e-05
2238.00,5.957792e-05
2239.00,2.657910e-05
2240.00,1.335565e-05
2241.00,1.343682e-05
2242.00,2.760500e-05
2243.00,5.265812e-05
2244.00,6.490667e-05
2245.00,6.716364e-05
2246.00,3.831636e-05
2247.00,1.790910e-05
2248.00,1.515576e-05
2249.00,2.852392e-05
2250.00,5.638286e-05
2251.00,7.365851e-05
2252.00,7.128222e-05
2253.00,3.489729e-05
2254.00,1.614911e-05
2255.00,1.610398e-05
2256.00,3.463871e-05
2257.00,6.132740e-05
2258.00,6.196515e-05
2259.00,5.398157e-05
2260.00,2.861306e-05
2261.00,1.586890e-05
2262.00,1.776163e-05
2263.00,4.135187e-05
2264.00,8.050026e-05
2265.00,8.334328e-05
2266.00,6.126942e-05
2267.00,2.852085e-05
2268.00,1.506411e-05
2269.00,1.656273e-05
2270.00,3.391058e-05
2271.00,6.018352e-05
2272.00,6.636863e-05
2273.00,6.339267e-05
2274.00,3.609904e-05
2275.00,1.824342e-05
2276.00,1.592374e-05
2277.00,2.784806e-05
2278.00,4.802511e-05
2279.00,5.998644e-05
2280.00,6.123078e-05
2281.00,3.829756e-05
2282.00,2.156813e-05
2283.00,1.893470e-05
2284.00,3.237051e-05
2285.00,4.903713e-05
2286.00,5.092562e-05
2287.00,6.242571e-05
2288.00,5.979398e-05
2289.00,5.483912e-05
2290.00,3.404388e-05
2291.00,1.663775e-05
2292.00,1.724631e-05
2293.00,3.086799e-05
2294.00,5.864504e-05
2295.00,6.743818e-05
2296.00,7.126065e-05
2297.00,4.967671e-05
2298.00,2.386511e-05
2299.00,2.249077e-05
2300.00,3.933064e-05
2301.00,6.812166e-05
2302.00,6.161331e-05
2303.00,4.605591e-05
2304.00,2.591647e-05
2305.00,1.301548e-05
2306.00,1.251014e-05
2307.00,2.370067e-05
2308.00,5.494996e-05
2309.00,6.198290e-05
2310.00,5.516069e-05
2311.00,3.020575e-05
2312.00,1.528535e-05
2313.00,1.794509e-05
2314.00,3.716881e-05
2315.00,7.469748e-05
2316.00,8.154149e-05
2317.00,6.574694e-05
2318.00,3.582041e-05
2319.00,1.731419e-05
2320.00,1.680641e-05
2321.00,2.846194e-05
2322.00,4.835390e-05
2323.00,5.536075e-05
2324.00,5.258983e-05
2325.00,3.395806e-05
2326.00,1.697586e-05
2327.00,1.573258e-05
2328.00,3.229979e-05
2329.00,7.520518e-05
2330.00,1.083392e-04
2331.00,1.059538e-04
2332.00,6.191508e-05
2333.00,2.629985e-05
2334.00,1.908166e-05
2335.00,3.234718e-05
2336.00,5.822929e-05
2337.00,7.588338e-05
2338.00,7.651508e-05
2339.00,4.563353e-05
2340.00,2.288331e-05
2341.00,1.914984e-05
2342.00,3.071254e-05
2343.00,4.931957e-05
2344.00,6.709990e-05
2345.00,7.383241e-05
2346.00,5.225044e-05
2347.00,2.787755e-05
2348.00,2.273263e-05
2349.00,3.950042e-05
2350.00,6.911013e-05
2351.00,8.834215e-05
2352.00,7.539192e-05
2353.00,4.412858e-05
2354.00,2.441082e-05
2355.00,2.293486e-05
2356.00,4.608978e-05
2357.00,8.200107e-05
2358.00,9.863733e-05
2359.00,7.738837e-05
2360.00,4.245728e-05
2361.00,2.230714e-05
2362.00,2.035762e-05
2363.00,4.199778e-05
2364.00,7.545212e-05
2365.00,1.025239e-04
2366.00,8.918656e-05
2367.00,4.731062e-05
2368.00,2.327296e-05
2369.00,1.884385e-05
2370.00,3.865204e-05
2371.00,7.855992e-05
2372.00,1.081401e-04
2373.00,8.008281e-05
2374.00,4.042691e-05
2375.00,2.043341e-05
2376.00,1.691782e-05
2377.00,3.330631e-05
2378.00,5.972237e-05
2379.00,8.151073e-05
2380.00,6.211246e-05
2381.00,3.832102e-05
2382.00,2.454448e-05
2383.00,2.185644e-05
2384.00,4.969044e-05
2385.00,7.807692e-05
2386.00,1.031903e-04
2387.00,8.820043e-05
2388.00,5.331151e-05
2389.00,2.550237e-05
2390.00,1.752427e-05
2391.00,3.559076e-05
2392.00,5.614115e-05
2393.00,7.605035e-05
2394.00,6.258451e-05
2395.00,4.224949e-05
2396.00,2.563364e-05
2397.00,2.007708e-05
2398.00,3.818092e-05
2399.00,5.862002e-05
2400.00,7.674983e-05
2401.00,5.153256e-05
2402.00,3.044956e-05
2403.00,1.732323e-05
2404.00,1.500451e-05
2405.00,3.629987e-05
2406.00,6.956959e-05
2407.00,9.987195e-05
2408.00,6.949316e-05
2409.00,3.973864e-05
2410.00,2.081627e-05
2411.00,1.583217e-05
2412.00,3.120973e-05
2413.00,4.797224e-05
2414.00,6.617360e-05
2415.00,5.917360e-05
2416.00,4.222810e-05
2417.00,2.534322e-05
2418.00,2.099815e-05
2419.00,4.404777e-05
2420.00,8.180518e-05
2421.00,1.298271e-04
2422.00,1.023691e-04
2423.00,6.221188e-05
2424.00,3.119362e-05
2425.00,2.212143e-05
2426.00,4.394252e-05
2427.00,7.929804e-05
2428.00,1.242583e-04
2429.00,9.810219e-05
2430.00,5.300487e-05
2431.00,2.613204e-05
2432.00,2.080349e-05
2433.00,3.936470e-05
2434.00,5.783541e-05
2435.00,7.687810e-05
2436.00,6.615265e-05
2437.00,4.466769e-05
2438.00,2.543183e-05
2439.00,2.000886e-05
2440.00,3.355926e-05
2441.00,4.724918e-05
2442.00,6.301596e-05
2443.00,5.694771e-05
2444.00,4.042404e-05
2445.00,2.667421e-05
2446.00,2.861975e-05
2447.00,5.922885e-05
2448.00,8.628389e-05
2449.00,1.129726e-04
2450.00,9.787098e-05
2451.00,6.268814e-05
2452.00,3.474368e-05
2453.00,3.024091e-05
2454.00,4.745251e-05
2455.00,6.595350e-05
2456.00,8.394493e-05
2457.00,7.001396e-05
2458.00,4.657619e-05
2459.00,2.643136e-05
2460.00,2.377054e-05
2461.00,4.385764e-05
2462.00,6.668645e-05
2463.00,9.752742e-05
2464.00,9.155161e-05
2465.00,5.806666e-05
2466.00,2.976565e-05
2467.00,2.786063e-05
2468.00,5.038029e-05
2469.00,7.351524e-05
2470.00,9.180354e-05
2471.00,6.797634e-05
2472.00,4.174454e-05
2473.00,2.451940e-05
2474.00,2.636905e-05
2475.00,5.073083e-05
2476.00,7.516533e-05
2477.00,9.134177e-05
2478.00,8.320349e-05
2479.00,9.569566e-05
2480.00,8.267794e-05
2481.00,5.174787e-05
2482.00,2.958572e-05
2483.00,2.615500e-05
2484.00,5.098485e-05
2485.00,9.225846e-05
2486.00,1.401700e-04
2487.00,1.209559e-04
2488.00,6.200260e-05
2489.00,2.404491e-05
2490.00,1.851781e-05
2491.00,3.372063e-05
2492.00,6.341082e-05
2493.00,1.027653e-04
2494.00,9.358095e-05
2495.00,6.036551e-05
2496.00,2.708495e-05
2497.00,2.101130e-05
2498.00,3.842188e-05
2499.00,6.465682e-05
2500.00,9.596015e-05
2501.00,8.255360e-05
2502.00,5.676003e-05
2503.00,3.337018e-05
2504.00,3.214220e-05
2505.00,6.395394e-05
2506.00,1.024340e-04
2507.00,1.259061e-04
2508.00,9.657535e-05
2509.00,5.802312e-05
2510.00,3.188593e-05
2511.00,2.888017e-05
2512.00,5.422457e-05
2513.00,8.891164e-05
2514.00,1.137806e-04
2515.00,9.726001e-05
2516.00,6.454614e-05
2517.00,3.000619e-05
2518.00,2.463315e-05
2519.00,4.705115e-05
2520.00,9.262732e-05
2521.00,1.493754e-04
2522.00,1.243696e-04
2523.00,6.352479e-05
2524.00,2.835830e-05
2525.00,2.283808e-05
2526.00,3.600650e-05
2527.00,5.749227e-05
2528.00,8.459554e-05
2529.00,8.199643e-05
2530.00,5.569049e-05
2531.00,3.150930e-05
2532.00,2.907517e-05
2533.00,4.683631e-05
2534.00,6.589344e-05
2535.00,7.956340e-05
2536.00,6.472043e-05
2537.00,3.610547e-05
2538.00,1.845661e-05
2539.00,1.891349e-05
2540.00,3.954023e-05
2541.00,8.114957e-05
2542.00,1.203748e-04
2543.00,1.090081e-04
2544.00,6.622900e-05
2545.00,3.438883e-05
2546.00,2.917632e-05
2547.00,4.795167e-05
2548.00,8.803213e-05
2549.00,1.225086e-04
2550.00,1.032963e-04
2551.00,6.292660e-05
2552.00,3.368786e-05
2553.00,3.155776e-05
2554.00,5.539807e-05
2555.00,9.343250e-05
2556.00,1.168706e-04
2557.00,1.060047e-04
2558.00,7.070092e-05
2559.00,3.843974e-05
2560.00,3.246603e-05
2561.00,4.739896e-05
2562.00,8.233017e-05
2563.00,1.113880e-04
2564.00,9.453490e-05
2565.00,5.409652e-05
2566.00,2.737793e-05
2567.00,2.554859e-05
2568.00,4.691837e-05
2569.00,8.825003e-05
2570.00,1.067680e-04
2571.00,9.331614e-05
2572.00,6.492188e-05
2573.00,3.579611e-05
2574.00,3.212701e-05
2575.00,5.100534e-05
2576.00,8.695827e-05
2577.00,1.010880e-04
2578.00,8.389099e-05
2579.00,5.594088e-05
2580.00,3.404419e-05
2581.00,3.781257e-05
2582.00,6.782550e-05
2583.00,1.069071e-04
2584.00,1.023666e-04
2585.00,7.516050e-05
2586.00,4.737522e-05
2587.00,2.501583e-05
2588.00,2.533601e-05
2589.00,4.659899e-05
2590.00,9.423002e-05
2591.00,1.153714e-04
2592.00,9.696777e-05
2593.00,6.401904e-05
2594.00,3.296258e-05
2595.00,3.020232e-05
2596.00,4.438335e-05
2597.00,7.666399e-05
2598.00,9.025624e-05
2599.00,7.541046e-05
2600.00,5.280726e-05
2601.00,3.005323e-05
2602.00,3.155444e-05
2603.00,5.116886e-05
2604.00,8.285520e-05
2605.00,9.534986e-05
2606.00,9.489063e-05
2607.00,6.826434e-05
2608.00,3.306994e-05
2609.00,2.742788e-05
2610.00,4.313893e-05
2611.00,8.680164e-05
2612.00,1.179247e-04
2613.00,1.158419e-04
2614.00,8.178495e-05
2615.00,4.671874e-05
2616.00,4.775154e-05
2617.00,6.531963e-05
2618.00,9.663991e-05
2619.00,9.519108e-05
2620.00,7.771113e-05
2621.00,5.352010e-05
2622.00,3.355572e-05
2623.00,3.694195e-05
2624.00,5.550986e-05
2625.00,9.099567e-05
2626.00,9.411751e-05
2627.00,7.460530e-05
2628.00,4.508146e-05
2629.00,2.775075e-05
2630.00,3.355902e-05
2631.00,5.048910e-05
2632.00,8.016929e-05
2633.00,8.354940e-05
2634.00,7.557978e-05
2635.00,5.678174e-05
2636.00,3.690001e-05
2637.00,4.327149e-05
2638.00,6.714475e-05
2639.00,1.017991e-04
2640.00,1.034767e-04
2641.00,9.271246e-05
2642.00,6.321405e-05
2643.00,3.945198e-05
2644.00,4.519185e-05
2645.00,7.007521e-05
2646.00,9.667690e-05
2647.00,8.870709e-05
2648.00,8.073676e-05
2649.00,5.573396e-05
2650.00,3.281544e-05
2651.00,3.277589e-05
2652.00,4.778470e-05
2653.00,7.353858e-05
2654.00,8.094215e-05
2655.00,8.122873e-05
2656.00,6.009550e-05
2657.00,3.847078e-05
2658.00,3.927638e-05
2659.00,5.490151e-05
2660.00,7.533102e-05
2661.00,8.071263e-05
2662.00,9.450054e-05
2663.00,1.073957e-04
2664.00,9.632850e-05
2665.00,5.746048e-05
2666.00,3.015533e-05
2667.00,2.666451e-05
2668.00,4.289038e-05
2669.00,8.105236e-05
2670.00,1.174630e-04
2671.00,1.101509e-04
2672.00,6.605787e-05
2673.00,3.799931e-05
2674.00,3.531690e-05
2675.00,5.664355e-05
2676.00,9.966977e-05
2677.00,1.304985e-04
2678.00,1.251557e-04
2679.00,7.842161e-05
2680.00,4.197746e-05
2681.00,3.289608e-05
2682.00,4.953721e-05
2683.00,9.094932e-05
2684.00,1.208454e-04
2685.00,1.188915e-04
2686.00,6.455898e-05
2687.00,3.284875e-05
2688.00,2.725159e-05
2689.00,4.291019e-05
2690.00,8.453473e-05
2691.00,1.292205e-04
2692.00,1.286984e-04
2693.00,6.696466e-05
2694.00,3.205354e-05
2695.00,2.298983e-05
2696.00,3.681941e-05
2697.00,8.173701e-05
2698.00,1.303551e-04
2699.00,1.421007e-04
2700.00,8.337360e-05
2701.00,4.815842e-05
2702.00,4.169791e-05
2703.00,6.645321e-05
2704.00,1.195209e-04
2705.00,1.470800e-04
2706.00,1.265656e-04
2707.00,7.113308e-05
2708.00,3.907459e-05
2709.00,3.081867e-05
2710.00,4.928037e-05
2711.00,9.123194e-05
2712.00,1.122464e-04
2713.00,9.503173e-05
2714.00,5.047100e-05
2715.00,2.926589e-05
2716.00,2.747542e-05
2717.00,4.713566e-05
2718.00,9.084522e-05
2719.00,1.263990e-04
2720.00,1.331593e-04
2721.00,8.613482e-05
2722.00,5.273294e-05
2723.00,4.746936e-05
2724.00,6.899388e-05
2725.00,1.139830e-04
2726.00,1.486386e-04
2727.00,1.324638e-04
2728.00,7.689215e-05
2729.00,4.199510e-05
2730.00,3.613946e-05
2731.00,5.418803e-05
2732.00,8.943657e-05
2733.00,1.164226e-04
2734.00,1.164085e-04
2735.00,7.747524e-05
2736.00,4.339934e-05
2737.00,3.608377e-05
2738.00,5.401253e-05
2739.00,9.055176e-05
2740.00,1.145481e-04
2741.00,1.114475e-04
2742.00,7.539724e-05
2743.00,4.605666e-05
2744.00,4.011999e-05
2745.00,5.768572e-05
2746.00,9.637103e-05
2747.00,1.306070e-04
2748.00,1.274069e-04
2749.00,8.497474e-05
2750.00,5.684538e-05
2751.00,5.465243e-05
2752.00,8.108973e-05
2753.00,1.248996e-04
2754.00,1.329816e-04
2755.00,1.138809e-04
2756.00,7.674592e-05
2757.00,4.700871e-05
2758.00,4.505744e-05
2759.00,6.945524e-05
2760.00,1.140469e-04
2761.00,1.356841e-04
2762.00,1.149638e-04
2763.00,7.225552e-05
2764.00,4.061022e-05
2765.00,3.678213e-05
2766.00,6.039039e-05
2767.00,8.857522e-05
2768.00,9.773645e-05
2769.00,9.094540e-05
2770.00,6.720754e-05
2771.00,4.241761e-05
2772.00,3.665324e-05
2773.00,5.786392e-05
2774.00,9.271696e-05
2775.00,1.139900e-04
2776.00,1.046323e-04
2777.00,7.061206e-05
2778.00,4.543042e-05
2779.00,4.422033e-05
2780.00,6.956179e-05
2781.00,1.079276e-04
2782.00,1.312749e-04
2783.00,1.089822e-04
2784.00,6.522000e-05
2785.00,3.286399e-05
2786.00,2.666537e-05
2787.00,4.301844e-05
2788.00,7.877596e-05
2789.00,1.126554e-04
2790.00,1.069079e-04
2791.00,6.987915e-05
2792.00,4.151642e-05
2793.00,3.985322e-05
2794.00,6.691020e-05
2795.00,9.806218e-05
2796.00,1.088257e-04
2797.00,9.620563e-05
2798.00,7.084708e-05
2799.00,4.616124e-05
2800.00,4.213379e-05
2801.00,6.191729e-05
2802.00,9.747684e-05
2803.00,1.176832e-04
2804.00,1.054437e-04
2805.00,7.473753e-05
2806.00,5.127842e-05
2807.00,5.522369e-05
2808.00,8.607646e-05
2809.00,1.185258e-04
2810.00,1.285403e-04
2811.00,1.233758e-04
2812.00,9.130389e-05
2813.00,5.862277e-05
2814.00,5.494128e-05
2815.00,7.358535e-05
2816.00,1.052971e-04
2817.00,1.150534e-04
2818.00,1.070690e-04
2819.00,8.235071e-05
2820.00,5.265961e-05
2821.00,5.072901e-05
2822.00,7.282026e-05
2823.00,1.098471e-04
2824.00,1.258210e-04
2825.00,1.056070e-04
2826.00,6.842896e-05
2827.00,3.890998e-05
2828.00,3.712232e-05
2829.00,5.311558e-05
2830.00,7.631924e-05
2831.00,8.805077e-05
2832.00,8.375307e-05
2833.00,6.461879e-05
2834.00,3.923132e-05
2835.00,3.929259e-05
2836.00,6.051129e-05
2837.00,9.933469e-05
2838.00,1.314019e-04
2839.00,1.275469e-04
2840.00,9.319395e-05
2841.00,5.478346e-05
2842.00,5.608170e-05
2843.00,8.027921e-05
2844.00,1.064254e-04
2845.00,1.114573e-04
2846.00,1.081391e-04
2847.00,1.203904e-04
2848.00,1.152361e-04
2849.00,8.794349e-05
2850.00,5.329152e-05
2851.00,5.081003e-05
2852.00,7.399928e-05
2853.00,1.117574e-04
2854.00,1.271648e-04
2855.00,9.755379e-05
2856.00,6.423392e-05
2857.00,3.683746e-05
2858.00,3.500578e-05
2859.00,5.058474e-05
2860.00,8.839338e-05
2861.00,1.382754e-04
2862.00,1.431654e-04
2863.00,1.014513e-04
2864.00,5.072875e-05
2865.00,4.086295e-05
2866.00,5.411069e-05
2867.00,8.960846e-05
2868.00,1.216604e-04
2869.00,1.078630e-04
2870.00,8.364092e-05
2871.00,4.660361e-05
2872.00,4.198119e-05
2873.00,6.445809e-05
2874.00,1.163796e-04
2875.00,1.552909e-04
2876.00,1.242378e-04
2877.00,8.405525e-05
2878.00,4.781198e-05
2879.00,4.808806e-05
2880.00,7.227190e-05
2881.00,1.221676e-04
2882.00,1.657235e-04
2883.00,1.400973e-04
2884.00,1.040052e-04
2885.00,5.490972e-05
2886.00,4.843471e-05
2887.00,6.298270e-05
2888.00,1.015497e-04
2889.00,1.386509e-04
2890.00,1.187758e-04
2891.00,9.249479e-05
2892.00,5.289111e-05
2893.00,4.898103e-05
2894.00,6.772151e-05
2895.00,1.078925e-04
2896.00,1.519391e-04
2897.00,1.266329e-04
2898.00,9.074378e-05
2899.00,4.396679e-05
2900.00,3.847104e-05
2901.00,4.995369e-05
2902.00,7.718734e-05
2903.00,1.160921e-04
2904.00,1.039435e-04
2905.00,7.926329e-05
2906.00,3.736613e-05
2907.00,3.015972e-05
2908.00,4.603281e-05
2909.00,8.477787e-05
2910.00,1.275396e-04
2911.00,1.088097e-04
2912.00,7.389936e-05
2913.00,3.978738e-05
2914.00,4.239124e-05
2915.00,6.875205e-05
2916.00,1.158517e-04
2917.00,1.619114e-04
2918.00,1.312075e-04
2919.00,8.857833e-05
2920.00,4.719551e-05
2921.00,4.647755e-05
2922.00,7.056225e-05
2923.00,1.103503e-04
2924.00,1.456225e-04
2925.00,1.144647e-04
2926.00,7.941523e-05
2927.00,4.247014e-05
2928.00,4.244408e-05
2929.00,7.030193e-05
2930.00,1.086015e-04
2931.00,1.571164e-04
2932.00,1.329551e-04
2933.00,9.236313e-05
2934.00,5.324217e-05
2935.00,4.823460e-05
2936.00,7.011192e-05
2937.00,1.016893e-04
2938.00,1.325625e-04
2939.00,1.090029e-04
2940.00,7.569009e-05
2941.00,4.509087e-05
2942.00,4.557375e-05
2943.00,7.911905e-05
2944.00,1.243702e-04
2945.00,1.538395e-04
2946.00,1.202329e-04
2947.00,8.321416e-05
2948.00,4.841818e-05
2949.00,4.736786e-05
2950.00,8.554640e-05
2951.00,1.368301e-04
2952.00,1.818141e-04
2953.00,1.467867e-04
2954.00,9.667940e-05
2955.00,4.697497e-05
2956.00,3.774260e-05
2957.00,6.568580e-05
2958.00,1.080368e-04
2959.00,1.497816e-04
2960.00,1.342307e-04
2961.00,9.798242e-05
2962.00,5.520467e-05
2963.00,4.530071e-05
2964.00,6.569936e-05
2965.00,9.481556e-05
2966.00,1.274414e-04
2967.00,1.145837e-04
2968.00,8.233251e-05
2969.00,4.656489e-05
2970.00,4.141587e-05
2971.00,6.487720e-05
2972.00,8.930772e-05
2973.00,1.222783e-04
2974.00,1.218093e-04
2975.00,1.005203e-04
2976.00,6.205883e-05
2977.00,5.444534e-05
2978.00,8.197812e-05
2979.00,1.094843e-04
2980.00,1.285826e-04
2981.00,1.049460e-04
2982.00,7.857379e-05
2983.00,4.849579e-05
2984.00,4.609976e-05
2985.00,7.742577e-05
2986.00,1.186786e-04
2987.00,1.626478e-04
2988.00,1.326043e-04
2989.00,9.913083e-05
2990.00,6.434017e-05
2991.00,6.426196e-05
2992.00,1.024785e-04
2993.00,1.216997e-04
2994.00,1.438588e-04
2995.00,1.219430e-04
2996.00,1.001312e-04
2997.00,6.597337e-05
2998.00,5.625084e-05
2999.00,7.959158e-05
3000.00,9.173316e-05
3001.00,1.041106e-04
3002.00,8.949934e-05
3003.00,7.622629e-05
3004.00,5.540685e-05
3005.00,5.383474e-05
3006.00,8.221663e-05
3007.00,1.038950e-04
3008.00,1.425268e-04
3009.00,1.282596e-04
3010.00,9.872750e-05
3011.00,6.256365e-05
3012.00,6.042908e-05
3013.00,8.982557e-05
3014.00,9.510634e-05
3015.00,1.151628e-04
3016.00,1.064409e-04
3017.00,9.209929e-05
3018.00,6.659282e-05
3019.00,6.260487e-05
3020.00,9.422996e-05
3021.00,1.076405e-04
3022.00,1.289435e-04
3023.00,1.060990e-04
3024.00,8.662710e-05
3025.00,6.313537e-05
3026.00,5.655065e-05
3027.00,7.942958e-05
3028.00,8.472484e-05
3029.00,9.677665e-05
3030.00,9.619442e-05
3031.00,8.145271e-05
3032.00,5.388802e-05
3033.00,4.603059e-05
3034.00,7.115019e-05
3035.00,9.689611e-05
3036.00,1.345159e-04
3037.00,1.518306e-04
3038.00,1.767795e-04
3039.00,1.504980e-04
3040.00,9.455594e-05
3041.00,5.889413e-05
3042.00,4.606941e-05
3043.00,7.004290e-05
3044.00,1.038040e-04
3045.00,1.404429e-04
3046.00,1.340521e-04
3047.00,9.093647e-05
3048.00,5.737140e-05
3049.00,4.425590e-05
3050.00,6.799619e-05
3051.00,1.108323e-04
3052.00,1.720980e-04
3053.00,1.597479e-04
3054.00,1.009681e-04
3055.00,6.070100e-05
3056.00,4.553393e-05
3057.00,7.067058e-05
3058.00,1.044728e-04
3059.00,1.530965e-04
3060.00,1.459322e-04
3061.00,9.536371e-05
3062.00,6.077632e-05
3063.00,4.862335e-05
3064.00,7.416792e-05
3065.00,1.087365e-04
3066.00,1.567499e-04
3067.00,1.438707e-04
3068.00,9.875016e-05
3069.00,6.477519e-05
3070.00,4.933853e-05
3071.00,8.103032e-05
3072.00,1.290886e-04
3073.00,1.931228e-04
3074.00,1.747469e-04
3075.00,1.054430e-04
3076.00,6.121354e-05
3077.00,4.390022e-05
3078.00,6.936429e-05
3079.00,1.104381e-04
3080.00,1.731236e-04
3081.00,1.612110e-04
3082.00,1.013045e-04
3083.00,6.152852e-05
3084.00,4.577257e-05
3085.00,7.321214e-05
3086.00,1.112830e-04
3087.00,1.540240e-04
3088.00,1.341542e-04
3089.00,8.592972e-05
3090.00,5.746588e-05
3091.00,4.585341e-05
3092.00,7.274537e-05
3093.00,1.062601e-04
3094.00,1.515367e-04
3095.00,1.400983e-04
3096.00,8.921799e-05
3097.00,6.083775e-05
3098.00,4.976652e-05
3099.00,7.905769e-05
3100.00,1.178132e-04
3101.00,1.665074e-04
3102.00,1.533764e-04
3103.00,9.660028e-05
3104.00,6.232985e-05
3105.00,5.164616e-05
3106.00,8.231584e-05
3107.00,1.256316e-04
3108.00,1.680259e-04
3109.00,1.360426e-04
3110.00,8.416652e-05
3111.00,5.764253e-05
3112.00,4.950030e-05
3113.00,7.163457e-05
3114.00,8.942952e-05
3115.00,1.145218e-04
3116.00,1.036174e-04
3117.00,7.328842e-05
3118.00,4.986876e-05
3119.00,4.263869e-05
3120.00,6.763944e-05
3121.00,1.023295e-04
3122.00,1.455060e-04
3123.00,1.364557e-04
3124.00,9.432798e-05
3125.00,6.685650e-05
3126.00,6.625379e-05
3127.00,1.051886e-04
3128.00,1.410012e-04
3129.00,1.621939e-04
3130.00,1.334760e-04
3131.00,8.753185e-05
3132.00,5.560057e-05
3133.00,4.840974e-05
3134.00,7.579719e-05
3135.00,1.177347e-04
3136.00,1.517151e-04
3137.00,1.377094e-04
3138.00,1.003035e-04
3139.00,6.533788e-05
3140.00,5.810361e-05
3141.00,8.649113e-05
3142.00,1.213689e-04
3143.00,1.434879e-04
3144.00,1.265143e-04
3145.00,9.030363e-05
3146.00,6.568577e-05
3147.00,6.397929e-05
3148.00,1.009185e-04
3149.00,1.509351e-04
3150.00,1.897454e-04
3151.00,1.648511e-04
3152.00,1.042053e-04
3153.00,6.143952e-05
3154.00,4.757125e-05
3155.00,6.786265e-05
3156.00,1.053641e-04
3157.00,1.382606e-04
3158.00,1.407136e-04
3159.00,1.106850e-04
3160.00,7.758402e-05
3161.00,6.232675e-05
3162.00,7.999816e-05
3163.00,1.147976e-04
3164.00,1.433947e-04
3165.00,1.433384e-04
3166.00,1.100991e-04
3167.00,7.480705e-05
3168.00,7.059562e-05
3169.00,1.011729e-04
3170.00,1.486620e-04
3171.00,1.707344e-04
3172.00,1.480859e-04
3173.00,1.072320e-04
3174.00,7.813066e-05
3175.00,7.358343e-05
3176.00,9.889352e-05
3177.00,1.267787e-04
3178.00,1.288831e-04
3179.00,1.139073e-04
3180.00,8.227811e-05
3181.00,6.375107e-05
3182.00,6.917026e-05
3183.00,9.864374e-05
3184.00,1.293858e-04
3185.00,1.367468e-04
3186.00,1.271711e-04
3187.00,9.569540e-05
3188.00,7.432338e-05
3189.00,7.418467e-05
3190.00,1.012954e-04
3191.00,1.279762e-04
3192.00,1.382979e-04
3193.00,1.319594e-04
3194.00,9.809524e-05
3195.00,7.125964e-05
3196.00,6.273780e-05
3197.00,7.985641e-05
3198.00,9.947083e-05
3199.00,1.094425e-04
3200.00,1.112090e-04
3201.00,8.650134e-05
3202.00,7.461038e-05
3203.00,7.701394e-05
3204.00,1.062198e-04
3205.00,1.286310e-04
3206.00,1.231080e-04
3207.00,1.208802e-04
3208.00,1.036504e-04
3209.00,9.017417e-05
3210.00,9.262974e-05
3211.00,1.216958e-04
3212.00,1.463661e-04
3213.00,1.520157e-04
3214.00,1.437027e-04
3215.00,1.081860e-04
3216.00,7.875061e-05
3217.00,6.423519e-05
3218.00,8.228183e-05
3219.00,1.034827e-04
3220.00,1.208307e-04
3221.00,1.503333e-04
3222.00,1.872472e-04
3223.00,2.002780e-04
3224.00,1.231383e-04
3225.00,6.707885e-05
3226.00,5.202217e-05
3227.00,6.939278e-05
3228.00,1.151804e-04
3229.00,1.584935e-04
3230.00,1.577553e-04
3231.00,9.293927e-05
3232.00,5.713515e-05
3233.00,5.027269e-05
3234.00,7.149567e-05
3235.00,1.154115e-04
3236.00,1.417205e-04
3237.00,1.417366e-04
3238.00,9.325879e-05
3239.00,6.198225e-05
3240.00,5.179141e-05
3241.00,6.981245e-05
3242.00,1.128235e-04
3243.00,1.608920e-04
3244.00,1.787749e-04
3245.00,1.297573e-04
3246.00,8.472869e-05
3247.00,6.515752e-05
3248.00,8.245811e-05
3249.00,1.215969e-04
3250.00,1.619399e-04
3251.00,1.729495e-04
3252.00,1.164125e-04
3253.00,7.731124e-05
3254.00,6.166886e-05
3255.00,8.355462e-05
3256.00,1.239960e-04
3257.00,1.572756e-04
3258.00,1.592653e-04
3259.00,1.073400e-04
3260.00,7.073347e-05
3261.00,5.802560e-05
3262.00,8.151327e-05
3263.00,1.159781e-04
3264.00,1.371590e-04
3265.00,1.271618e-04
3266.00,8.619940e-05
3267.00,6.706134e-05
3268.00,6.462088e-05
3269.00,1.004339e-04
3270.00,1.474916e-04
3271.00,1.792510e-04
3272.00,1.685493e-04
3273.00,1.060324e-04
3274.00,6.865312e-05
3275.00,5.401187e-05
3276.00,7.667555e-05
3277.00,1.127197e-04
3278.00,1.477993e-04
3279.00,1.513386e-04
3280.00,1.059500e-04
3281.00,7.219232e-05
3282.00,5.569304e-05
3283.00,8.025482e-05
3284.00,1.116140e-04
3285.00,1.539672e-04
3286.00,1.573727e-04
3287.00,1.017566e-04
3288.00,6.491407e-05
3289.00,4.841225e-05
3290.00,7.082362e-05
3291.00,1.019587e-04
3292.00,1.355999e-04
3293.00,1.551311e-04
3294.00,1.193307e-04
3295.00,8.982993e-05
3296.00,6.512818e-05
3297.00,8.694021e-05
3298.00,1.163199e-04
3299.00,1.426776e-04
3300.00,1.314814e-04
3301.00,8.666035e-05
3302.00,6.049212e-05
3303.00,4.954765e-05
3304.00,7.780377e-05
3305.00,1.147981e-04
3306.00,1.522716e-04
3307.00,1.564362e-04
3308.00,1.016602e-04
3309.00,7.197643e-05
3310.00,5.402872e-05
3311.00,7.361421e-05
3312.00,1.002276e-04
3313.00,1.154087e-04
3314.00,1.106692e-04
3315.00,8.541782e-05
3316.00,6.932071e-05
3317.00,6.614639e-05
3318.00,9.994263e-05
3319.00,1.399149e-04
3320.00,1.613341e-04
3321.00,1.460727e-04
3322.00,1.135904e-04
3323.00,8.731827e-05
3324.00,7.148650e-05
3325.00,1.018616e-04
3326.00,1.358491e-04
3327.00,1.535282e-04
3328.00,1.368094e-04
3329.00,1.018845e-04
3330.00,7.335385e-05
3331.00,5.659888e-05
3332.00,7.463196e-05
3333.00,9.688899e-05
3334.00,1.224158e-04
3335.00,1.247043e-04
3336.00,9.601487e-05
3337.00,7.434926e-05
3338.00,6.145865e-05
3339.00,9.053427e-05
3340.00,1.322587e-04
3341.00,1.629344e-04
3342.00,1.517182e-04
3343.00,1.033629e-04
3344.00,6.721007e-05
3345.00,5.047615e-05
3346.00,7.089131e-05
3347.00,1.064058e-04
3348.00,1.393583e-04
3349.00,1.289801e-04
3350.00,8.622296e-05
3351.00,6.185207e-05
3352.00,5.406945e-05
3353.00,8.273369e-05
3354.00,1.242673e-04
3355.00,1.579012e-04
3356.00,1.486594e-04
3357.00,1.111710e-04
3358.00,8.574148e-05
3359.00,7.385683e-05
3360.00,9.516346e-05
3361.00,1.075515e-04
3362.00,1.263384e-04
3363.00,1.295817e-04
3364.00,1.068916e-04
3365.00,9.282750e-05
3366.00,8.281021e-05
3367.00,1.097453e-04
3368.00,1.253607e-04
3369.00,1.411202e-04
3370.00,1.277173e-04
3371.00,9.195090e-05
3372.00,7.197280e-05
3373.00,6.656114e-05
3374.00,9.607769e-05
3375.00,1.204708e-04
3376.00,1.374056e-04
3377.00,1.237510e-04
3378.00,8.730636e-05
3379.00,6.413040e-05
3380.00,5.816379e-05
3381.00,8.061442e-05
3382.00,1.002036e-04
3383.00,1.203406e-04
3384.00,1.269808e-04
3385.00,1.078736e-04
3386.00,8.702715e-05
3387.00,7.765335e-05
3388.00,1.036947e-04
3389.00,1.361870e-04
3390.00,1.579899e-04
3391.00,1.480466e-04
3392.00,1.151445e-04
3393.00,8.443296e-05
3394.00,7.005228e-05
3395.00,8.616853e-05
3396.00,1.010015e-04
3397.00,1.133445e-04
3398.00,1.142014e-04
3399.00,9.746011e-05
3400.00,7.896832e-05
3401.00,7.271114e-05
3402.00,9.630561e-05
3403.00,1.168464e-04
3404.00,1.312099e-04
3405.00,1.469917e-04
3406.00,1.757639e-04
3407.00,1.756769e-04
3408.00,1.280335e-04
3409.00,9.300386e-05
3410.00,7.469588e-05
3411.00,8.934652e-05
3412.00,1.158564e-04
3413.00,1.426175e-04
3414.00,1.411243e-04
3415.00,9.684064e-05
3416.00,6.708677e-05
3417.00,5.827348e-05
3418.00,7.970748e-05
3419.00,1.262647e-04
3420.00,1.817930e-04
3421.00,1.841974e-04
3422.00,1.262511e-04
3423.00,8.081608e-05
3424.00,5.776784e-05
3425.00,6.651909e-05
3426.00,9.244002e-05
3427.00,1.282814e-04
3428.00,1.418074e-04
3429.00,1.165042e-04
3430.00,8.684248e-05
3431.00,7.703189e-05
3432.00,1.072985e-04
3433.00,1.551954e-04
3434.00,1.802260e-04
3435.00,1.481756e-04
3436.00,9.179147e-05
3437.00,6.022892e-05
3438.00,5.234543e-05
3439.00,7.687765e-05
3440.00,1.346712e-04
3441.00,2.089943e-04
3442.00,2.288440e-04
3443.00,1.561502e-04
3444.00,9.284587e-05
3445.00,6.530761e-05
3446.00,7.825454e-05
3447.00,1.124275e-04
3448.00,1.408416e-04
3449.00,1.355600e-04
3450.00,9.185950e-05
3451.00,6.427200e-05
3452.00,5.617841e-05
3453.00,7.487916e-05
3454.00,1.093291e-04
3455.00,1.372859e-04
3456.00,1.357993e-04
3457.00,9.545017e-05
3458.00,6.222469e-05
3459.00,4.995754e-05
3460.00,7.203440e-05
3461.00,1.220087e-04
3462.00,1.753801e-04
3463.00,1.887517e-04
3464.00,1.290778e-04
3465.00,7.838174e-05
3466.00,5.644620e-05
3467.00,7.171132e-05
3468.00,1.130398e-04
3469.00,1.559327e-04
3470.00,1.666376e-04
3471.00,1.275589e-04
3472.00,8.984996e-05
3473.00,7.014401e-05
3474.00,9.214437e-05
3475.00,1.306427e-04
3476.00,1.636546e-04
3477.00,1.694875e-04
3478.00,1.183605e-04
3479.00,7.644093e-05
3480.00,5.841469e-05
3481.00,7.587166e-05
3482.00,1.202025e-04
3483.00,1.619156e-04
3484.00,1.628484e-04
3485.00,1.169828e-04
3486.00,7.733258e-05
3487.00,6.231629e-05
3488.00,7.949561e-05
3489.00,1.157513e-04
3490.00,1.488042e-04
3491.00,1.485720e-04
3492.00,1.049553e-04
3493.00,7.191058e-05
3494.00,6.614397e-05
3495.00,9.215710e-05
3496.00,1.420650e-04
3497.00,1.787550e-04
3498.00,1.632693e-04
3499.00,1.093191e-04
3500.00,6.897671e-05
3501.00,5.784771e-05
3502.00,7.896810e-05
3503.00,1.153428e-04
3504.00,1.383127e-04
3505.00,1.408008e-04
3506.00,1.182538e-04
3507.00,8.841717e-05
3508.00,7.810417e-05
3509.00,1.013666e-04
3510.00,1.315809e-04
3511.00,1.452073e-04
3512.00,1.212386e-04
3513.00,9.045035e-05
3514.00,7.052395e-05
3515.00,7.010569e-05
3516.00,1.048424e-04
3517.00,1.414286e-04
3518.00,1.585336e-04
3519.00,1.403468e-04
3520.00,9.868657e-05
3521.00,7.075564e-05
3522.00,6.772677e-05
3523.00,1.070545e-04
3524.00,1.588121e-04
3525.00,1.784281e-04
3526.00,1.515613e-04
3527.00,1.069377e-04
3528.00,7.374112e-05
3529.00,6.439003e-05
3530.00,8.756905e-05
3531.00,1.250544e-04
3532.00,1.518124e-04
3533.00,1.482506e-04
3534.00,1.165390e-04
3535.00,8.267556e-05
3536.00,7.653380e-05
3537.00,1.079420e-04
3538.00,1.497071e-04
3539.00,1.805869e-04
3540.00,1.675655e-04
3541.00,1.293514e-04
3542.00,8.849246e-05
3543.00,7.048368e-05
3544.00,8.690024e-05
3545.00,1.139709e-04
3546.00,1.354808e-04
3547.00,1.313140e-04
3548.00,1.054957e-04
3549.00,8.448740e-05
3550.00,8.769072e-05
3551.00,1.165223e-04
3552.00,1.317999e-04
3553.00,1.463522e-04
3554.00,1.329283e-04
3555.00,1.076629e-04
3556.00,8.101951e-05
3557.00,7.179302e-05
3558.00,8.764010e-05
3559.00,9.642661e-05
3560.00,1.062577e-04
3561.00,1.045520e-04
3562.00,9.465607e-05
3563.00,8.140752e-05
3564.00,7.891265e-05
3565.00,9.727279e-05
3566.00,1.083216e-04
3567.00,1.230900e-04
3568.00,1.271528e-04
3569.00,1.189161e-04
3570.00,1.000396e-04
3571.00,9.296691e-05
3572.00,1.091294e-04
3573.00,1.218304e-04
3574.00,1.312071e-04
3575.00,1.162974e-04
3576.00,9.267464e-05
3577.00,7.143792e-05
3578.00,6.955741e-05
3579.00,9.205385e-05
3580.00,1.141412e-04
3581.00,1.406318e-04
3582.00,1.406219e-04
3583.00,1.218113e-04
3584.00,1.000440e-04
3585.00,9.346903e-05
3586.00,1.141675e-04
3587.00,1.193303e-04
3588.00,1.243696e-04
3589.00,1.338451e-04
3590.00,1.635001e-04
3591.00,1.580792e-04
3592.00,1.207416e-04
3593.00,8.040149e-05
3594.00,6.608116e-05
3595.00,9.009446e-05
3596.00,1.280309e-04
3597.00,1.787127e-04
3598.00,1.627557e-04
3599.00,1.171921e-04
3600.00,7.425857e-05
3601.00,5.797753e-05
3602.00,7.664808e-05
3603.00,1.137962e-04
3604.00,1.725172e-04
3605.00,1.645691e-04
3606.00,1.254654e-04
3607.00,8.362369e-05
3608.00,7.076403e-05
3609.00,9.663174e-05
3610.00,1.329605e-04
3611.00,1.790649e-04
3612.00,1.628989e-04
3613.00,1.144653e-04
3614.00,7.252576e-05
3615.00,5.940487e-05
3616.00,8.010762e-05
3617.00,1.113396e-04
3618.00,1.709167e-04
3619.00,1.769903e-04
3620.00,1.406691e-04
3621.00,9.781218e-05
3622.00,7.851140e-05
3623.00,1.010957e-04
3624.00,1.385802e-04
3625.00,1.925548e-04
3626.00,1.753050e-04
3627.00,1.288305e-04
3628.00,8.886648e-05
3629.00,7.428363e-05
3630.00,9.541033e-05
3631.00,1.286974e-04
3632.00,1.798611e-04
3633.00,1.723142e-04
3634.00,1.314416e-04
3635.00,8.981924e-05
3636.00,7.507144e-05
3637.00,9.504357e-05
3638.00,1.289661e-04
3639.00,1.781896e-04
3640.00,1.681273e-04
3641.00,1.353914e-04
3642.00,9.420469e-05
3643.00,8.094434e-05
3644.00,1.037106e-04
3645.00,1.343238e-04
3646.00,1.752338e-04
3647.00,1.603634e-04
3648.00,1.193500e-04
3649.00,7.348844e-05
3650.00,6.571810e-05
3651.00,9.262938e-05
3652.00,1.394247e-04
3653.00,2.074672e-04
3654.00,1.961926e-04
3655.00,1.538611e-04
3656.00,9.774652e-05
3657.00,8.023498e-05
3658.00,1.042332e-04
3659.00,1.479294e-04
3660.00,2.119506e-04
3661.00,1.969120e-04
3662.00,1.491043e-04
3663.00,9.255465e-05
3664.00,7.279287e-05
3665.00,8.933745e-05
3666.00,1.264531e-04
3667.00,1.691709e-04
3668.00,1.501664e-04
3669.00,1.130497e-04
3670.00,7.857385e-05
3671.00,7.255589e-05
3672.00,8.948816e-05
3673.00,1.249725e-04
3674.00,1.649685e-04
3675.00,1.485552e-04
3676.00,1.176509e-04
3677.00,7.785506e-05
3678.00,6.981812e-05
3679.00,8.807781e-05
3680.00,1.270399e-04
3681.00,1.710766e-04
3682.00,1.638771e-04
3683.00,1.341810e-04
3684.00,9.427995e-05
3685.00,8.775412e-05
3686.00,1.127088e-04
3687.00,1.519157e-04
3688.00,1.707081e-04
3689.00,1.432784e-04
3690.00,1.122742e-04
3691.00,7.784406e-05
3692.00,7.611053e-05
3693.00,1.002037e-04
3694.00,1.430865e-04
3695.00,1.750320e-04
3696.00,1.541674e-04
3697.00,1.262396e-04
3698.00,8.988311e-05
3699.00,8.457482e-05
3700.00,1.088999e-04
3701.00,1.532135e-04
3702.00,1.823139e-04
3703.00,1.622168e-04
3704.00,1.372653e-04
3705.00,9.815989e-05
3706.00,8.963715e-05
3707.00,1.115694e-04
3708.00,1.490660e-04
3709.00,1.655414e-04
3710.00,1.516796e-04
3711.00,1.263303e-04
3712.00,9.079670e-05
3713.00,8.709241e-05
3714.00,1.137034e-04
3715.00,1.537327e-04
3716.00,1.638887e-04
3717.00,1.354832e-04
3718.00,1.051443e-04
3719.00,7.650119e-05
3720.00,7.594050e-05
3721.00,1.028881e-04
3722.00,1.486760e-04
3723.00,1.634854e-04
3724.00,1.448819e-04
3725.00,1.112033e-04
3726.00,7.639307e-05
3727.00,7.218456e-05
3728.00,8.960872e-05
3729.00,1.248630e-04
3730.00,1.476707e-04
3731.00,1.355878e-04
3732.00,1.155999e-04
3733.00,8.909161e-05
3734.00,9.043618e-05
3735.00,1.036740e-04
3736.00,1.215169e-04
3737.00,1.290499e-04
3738.00,1.223212e-04
3739.00,1.121586e-04
3740.00,8.888762e-05
3741.00,8.737605e-05
3742.00,1.015609e-04
3743.00,1.153461e-04
3744.00,1.173573e-04
3745.00,1.098400e-04
3746.00,1.003510e-04
3747.00,8.933723e-05
3748.00,9.384413e-05
3749.00,1.042137e-04
3750.00,1.209827e-04
3751.00,1.302411e-04
3752.00,1.373693e-04
3753.00,1.375092e-04
3754.00,1.162444e-04
3755.00,1.130495e-04
3756.00,1.280128e-04
3757.00,1.458546e-04
3758.00,1.470735e-04
3759.00,1.414954e-04
3760.00,1.250114e-04
3761.00,1.077378e-04
3762.00,1.160301e-04
3763.00,1.446639e-04
3764.00,1.704911e-04
3765.00,1.684431e-04
3766.00,1.610762e-04
3767.00,1.436042e-04
3768.00,1.190737e-04
3769.00,1.170308e-04
3770.00,1.350922e-04
3771.00,1.511365e-04
3772.00,1.482150e-04
3773.00,1.409429e-04
3774.00,1.242828e-04
3775.00,9.898551e-05
3776.00,9.155608e-05
3777.00,1.015964e-04
3778.00,1.237542e-04
3779.00,1.481634e-04
3780.00,1.714516e-04
3781.00,1.996877e-04
3782.00,1.858632e-04
3783.00,1.437786e-04
3784.00,1.021328e-04
3785.00,8.630174e-05
3786.00,1.045696e-04
3787.00,1.368628e-04
3788.00,1.716966e-04
3789.00,1.643647e-04
3790.00,1.259600e-04
3791.00,8.590449e-05
3792.00,7.162606e-05
3793.00,9.279452e-05
3794.00,1.365929e-04
3795.00,1.862525e-04
3796.00,1.933438e-04
3797.00,1.430934e-04
3798.00,9.565579e-05
3799.00,7.536335e-05
3800.00,8.711892e-05
3801.00,1.209229e-04
3802.00,1.534400e-04
3803.00,1.533700e-04
3804.00,1.263443e-04
3805.00,9.668459e-05
3806.00,8.262973e-05
3807.00,9.968021e-05
3808.00,1.391630e-04
3809.00,1.758944e-04
3810.00,1.796790e-04
3811.00,1.438542e-04
3812.00,9.877946e-05
3813.00,8.126838e-05
3814.00,9.514570e-05
3815.00,1.334466e-04
3816.00,1.744772e-04
3817.00,1.675279e-04
3818.00,1.290599e-04
3819.00,8.748402e-05
3820.00,7.538498e-05
3821.00,9.319741e-05
3822.00,1.326270e-04
3823.00,1.711706e-04
3824.00,1.647247e-04
3825.00,1.226603e-04
3826.00,8.724526e-05
3827.00,7.743434e-05
3828.00,9.773310e-05
3829.00,1.392848e-04
3830.00,1.733665e-04
3831.00,1.671075e-04
3832.00,1.320584e-04
3833.00,9.315819e-05
3834.00,7.892247e-05
3835.00,9.565204e-05
3836.00,1.397785e-04
3837.00,1.856831e-04
3838.00,1.793576e-04
3839.00,1.307524e-04
3840.00,8.669175e-05
3841.00,7.014269e-05
3842.00,8.085521e-05
3843.00,1.166132e-04
3844.00,1.575827e-04
3845.00,1.603735e-04
3846.00,1.273175e-04
3847.00,9.012973e-05
3848.00,7.959098e-05
3849.00,9.801868e-05
3850.00,1.480452e-04
3851.00,2.020701e-04
3852.00,2.048408e-04
3853.00,1.556824e-04
3854.00,1.067147e-04
3855.00,8.398749e-05
3856.00,9.435976e-05
3857.00,1.326463e-04
3858.00,1.692052e-04
3859.00,1.697972e-04
3860.00,1.335628e-04
3861.00,9.017328e-05
3862.00,7.084259e-05
3863.00,8.427286e-05
3864.00,1.273585e-04
3865.00,1.774608e-04
3866.00,1.903178e-04
3867.00,1.509111e-04
3868.00,1.039911e-04
3869.00,8.654009e-05
3870.00,1.038261e-04
3871.00,1.384173e-04
3872.00,1.618554e-04
3873.00,1.611785e-04
3874.00,1.277622e-04
3875.00,9.538468e-05
3876.00,8.623567e-05
3877.00,1.096085e-04
3878.00,1.582061e-04
3879.00,1.829268e-04
3880.00,1.718513e-04
3881.00,1.236745e-04
3882.00,8.761242e-05
3883.00,8.068161e-05
3884.00,1.005214e-04
3885.00,1.364902e-04
3886.00,1.467352e-04
3887.00,1.353439e-04
3888.00,1.001882e-04
3889.00,7.789677e-05
3890.00,7.377818e-05
3891.00,9.769255e-05
3892.00,1.431011e-04
3893.00,1.625564e-04
3894.00,1.648829e-04
3895.00,1.380073e-04
3896.00,1.094274e-04
3897.00,9.763526e-05
3898.00,1.079017e-04
3899.00,1.355859e-04
3900.00,1.420031e-04
3901.00,1.360186e-04
3902.00,1.045905e-04
3903.00,8.056172e-05
3904.00,7.614982e-05
3905.00,9.466454e-05
3906.00,1.351449e-04
3907.00,1.566060e-04
3908.00,1.635272e-04
3909.00,1.274844e-04
3910.00,9.539109e-05
3911.00,8.451439e-05
3912.00,1.065893e-04
3913.00,1.525734e-04
3914.00,1.727615e-04
3915.00,1.722600e-04
3916.00,1.275243e-04
3917.00,1.107606e-04
3918.00,1.088836e-04
3919.00,1.206316e-04
3920.00,1.360889e-04
3921.00,1.339956e-04
3922.00,1.434958e-04
3923.00,1.227863e-04
3924.00,1.090545e-04
3925.00,1.011079e-04
3926.00,1.127548e-04
3927.00,1.287744e-04
3928.00,1.288115e-04
3929.00,1.446228e-04
3930.00,1.329477e-04
3931.00,1.315337e-04
3932.00,1.244750e-04
3933.00,1.370967e-04
3934.00,1.509173e-04
3935.00,1.384715e-04
3936.00,1.348469e-04
3937.00,1.066887e-04
3938.00,9.638452e-05
3939.00,9.420885e-05
3940.00,1.153047e-04
3941.00,1.396976e-04
3942.00,1.452744e-04
3943.00,1.593382e-04
3944.00,1.373996e-04
3945.00,1.211838e-04
3946.00,1.012040e-04
3947.00,1.079948e-04
3948.00,1.162365e-04
3949.00,1.120024e-04
3950.00,1.206178e-04
3951.00,1.056433e-04
3952.00,1.093234e-04
3953.00,1.017861e-04
3954.00,1.182478e-04
3955.00,1.345721e-04
3956.00,1.339677e-04
3957.00,1.448822e-04
3958.00,1.157521e-04
3959.00,1.110334e-04
3960.00,1.014397e-04
3961.00,1.221883e-04
3962.00,1.431065e-04
3963.00,1.536613e-04
3964.00,1.954388e-04
3965.00,1.982204e-04
3966.00,2.085498e-04
3967.00,1.461201e-04
3968.00,1.114243e-04
3969.00,8.976975e-05
3970.00,9.852090e-05
3971.00,1.379642e-04
3972.00,1.618859e-04
3973.00,1.848989e-04
3974.00,1.326652e-04
3975.00,1.047641e-04
3976.00,8.307957e-05
3977.00,9.277972e-05
3978.00,1.374546e-04
3979.00,1.675605e-04
3980.00,1.854068e-04
3981.00,1.215174e-04
3982.00,9.265305e-05
3983.00,7.663244e-05
3984.00,9.360543e-05
3985.00,1.436831e-04
3986.00,1.721121e-04
3987.00,1.986974e-04
3988.00,1.393822e-04
3989.00,1.096248e-04
3990.00,8.292389e-05
3991.00,9.403053e-05
3992.00,1.414964e-04
3993.00,1.746638e-04
3994.00,2.136174e-04
3995.00,1.420249e-04
3996.00,1.099555e-04
3997.00,8.280707e-05
3998.00,8.771033e-05
3999.00,1.332453e-04
4000.00,1.615069e-04
4001.00,1.925503e-04
4002.00,1.293116e-04
4003.00,1.005830e-04
4004.00,7.872312e-05
4005.00,9.334643e-05
4006.00,1.396788e-04
4007.00,1.653269e-04
4008.00,1.879126e-04
4009.00,1.197819e-04
4010.00,9.312106e-05
4011.00,7.475311e-05
4012.00,9.079071e-05
4013.00,1.438027e-04
4014.00,1.800922e-04
4015.00,2.166911e-04
4016.00,1.498553e-04
4017.00,1.159873e-04
4018.00,9.036020e-05
4019.00,1.016260e-04
4020.00,1.436741e-04
4021.00,1.707886e-04
4022.00,1.956436e-04
4023.00,1.328345e-04
4024.00,1.036056e-04
4025.00,8.313102e-05
4026.00,8.797226e-05
4027.00,1.207438e-04
4028.00,1.415025e-04
4029.00,1.656660e-04
4030.00,1.282583e-04
4031.00,9.866733e-05
4032.00,7.843140e-05
4033.00,8.811553e-05
4034.00,1.327900e-04
4035.00,1.736518e-04
4036.00,1.968491e-04
4037.00,1.465406e-04
4038.00,1.121101e-04
4039.00,9.051873e-05
4040.00,1.037024e-04
4041.00,1.464406e-04
4042.00,1.757125e-04
4043.00,1.921165e-04
4044.00,1.442910e-04
4045.00,1.061494e-04
4046.00,8.321633e-05
4047.00,9.543393e-05
4048.00,1.394690e-04
4049.00,1.750700e-04
4050.00,1.872885e-04
4051.00,1.411719e-04
4052.00,1.054070e-04
4053.00,8.594822e-05
4054.00,9.909229e-05
4055.00,1.328477e-04
4056.00,1.644179e-04
4057.00,1.795516e-04
4058.00,1.429498e-04
4059.00,1.092783e-04
4060.00,9.473057e-05
4061.00,1.192194e-04
4062.00,1.572887e-04
4063.00,1.710801e-04
4064.00,1.617193e-04
4065.00,1.249212e-04
4066.00,9.442629e-05
4067.00,8.497829e-05
4068.00,1.067684e-04
4069.00,1.373181e-04
4070.00,1.469223e-04
4071.00,1.268215e-04
4072.00,9.633451e-05
4073.00,7.693812e-05
4074.00,7.477265e-05
4075.00,1.012328e-04
4076.00,1.370283e-04
4077.00,1.560828e-04
4078.00,1.444062e-04
4079.00,1.159340e-04
4080.00,8.822008e-05
4081.00,8.163600e-05
4082.00,1.026685e-04
4083.00,1.329358e-04
4084.00,1.587017e-04
4085.00,1.490218e-04
4086.00,1.190932e-04
4087.00,9.055124e-05
4088.00,8.677041e-05
4089.00,1.166779e-04
4090.00,1.578918e-04
4091.00,1.995160e-04
4092.00,1.870494e-04
4093.00,1.585581e-04
4094.00,1.177764e-04
4095.00,1.061044e-04
4096.00,1.212424e-04
4097.00,1.347839e-04
4098.00,1.491933e-04
4099.00,1.354520e-04
4100.00,1.161639e-04
4101.00,9.559895e-05
4102.00,9.335179e-05
4103.00,1.087068e-04
4104.00,1.194885e-04
4105.00,1.305523e-04
4106.00,1.301284e-04
4107.00,1.319672e-04
4108.00,1.142878e-04
4109.00,1.112820e-04
4110.00,1.222767e-04
4111.00,1.327518e-04
4112.00,1.480009e-04
4113.00,1.486793e-04
4114.00,1.500418e-04
4115.00,1.246435e-04
4116.00,1.205599e-04
4117.00,1.404662e-04
4118.00,1.523277e-04
4119.00,1.651602e-04
4120.00,1.663495e-04
4121.00,1.534259e-04
4122.00,1.241933e-04
4123.00,1.156533e-04
4124.00,1.215524e-04
4125.00,1.232044e-04
4126.00,1.342662e-04
4127.00,1.396660e-04
4128.00,1.434797e-04
4129.00,1.331944e-04
4130.00,1.320746e-04
4131.00,1.428093e-04
4132.00,1.433398e-04
4133.00,1.551891e-04
4134.00,1.553397e-04
4135.00,1.523973e-04
4136.00,1.348332e-04
4137.00,1.303976e-04
4138.00,1.450733e-04
4139.00,1.522059e-04
4140.00,1.549621e-04
4141.00,1.433969e-04
4142.00,1.318170e-04
4143.00,1.222316e-04
4144.00,1.237981e-04
4145.00,1.360253e-04
4146.00,1.414808e-04
4147.00,1.492286e-04
4148.00,1.581027e-04
4149.00,1.733114e-04
4150.00,1.585309e-04
4151.00,1.244212e-04
4152.00,1.007367e-04
4153.00,9.225222e-05
4154.00,1.170409e-04
4155.00,1.598328e-04
4156.00,2.161382e-04
4157.00,2.285222e-04
4158.00,1.804902e-04
4159.00,1.313336e-04
4160.00,1.023981e-04
4161.00,1.197989e-04
4162.00,1.608397e-04
4163.00,2.094807e-04
4164.00,2.108122e-04
4165.00,1.503353e-04
4166.00,1.046660e-04
4167.00,8.875364e-05
4168.00,1.071457e-04
4169.00,1.485219e-04
4170.00,1.900479e-04
4171.00,1.884708e-04
4172.00,1.414570e-04
4173.00,9.862262e-05
4174.00,8.041507e-05
4175.00,9.812811e-05
4176.00,1.313931e-04
4177.00,1.734549e-04
4178.00,1.813799e-04
4179.00,1.396165e-04
4180.00,1.001555e-04
4181.00,8.469877e-05
4182.00,1.051266e-04
4183.00,1.468201e-04
4184.00,1.929258e-04
4185.00,1.989839e-04
4186.00,1.546051e-04
4187.00,1.129156e-04
4188.00,9.730469e-05
4189.00,1.209295e-04
4190.00,1.609871e-04
4191.00,2.056491e-04
4192.00,2.073990e-04
4193.00,1.524912e-04
4194.00,1.107350e-04
4195.00,9.748239e-05
4196.00,1.206475e-04
4197.00,1.601490e-04
4198.00,2.090108e-04
4199.00,2.041926e-04
4200.00,1.402375e-04
4201.00,9.762124e-05
4202.00,7.654040e-05
4203.00,9.049130e-05
4204.00,1.183293e-04
4205.00,1.543026e-04
4206.00,1.667959e-04
4207.00,1.426952e-04
4208.00,1.160556e-04
4209.00,9.626532e-05
4210.00,1.126752e-04
4211.00,1.429743e-04
4212.00,1.791868e-04
4213.00,1.866594e-04
4214.00,1.483268e-04
4215.00,1.093702e-04
4216.00,8.911730e-05
4217.00,1.070391e-04
4218.00,1.401395e-04
4219.00,1.853226e-04
4220.00,1.939536e-04
4221.00,1.511281e-04
4222.00,1.141780e-04
4223.00,9.738914e-05
4224.00,1.147115e-04
4225.00,1.514169e-04
4226.00,1.939121e-04
4227.00,1.979784e-04
4228.00,1.520112e-04
4229.00,1.108308e-04
4230.00,9.374713e-05
4231.00,1.158928e-04
4232.00,1.445436e-04
4233.00,1.818055e-04
4234.00,1.727479e-04
4235.00,1.288631e-04
4236.00,9.459245e-05
4237.00,7.720158e-05
4238.00,9.395123e-05
4239.00,1.261446e-04
4240.00,1.681045e-04
4241.00,1.755228e-04
4242.00,1.365657e-04
4243.00,1.065001e-04
4244.00,9.516474e-05
4245.00,1.161125e-04
4246.00,1.484590e-04
4247.00,1.789503e-04
4248.00,1.700002e-04
4249.00,1.362220e-04
4250.00,1.038350e-04
4251.00,9.136559e-05
4252.00,1.127143e-04
4253.00,1.528286e-04
4254.00,1.958509e-04
4255.00,2.033615e-04
4256.00,1.726103e-04
4257.00,1.329777e-04
4258.00,1.129260e-04
4259.00,1.224949e-04
4260.00,1.398741e-04
4261.00,1.577022e-04
4262.00,1.454446e-04
4263.00,1.239687e-04
4264.00,1.036758e-04
4265.00,1.008501e-04
4266.00,1.252663e-04
4267.00,1.650785e-04
4268.00,2.071163e-04
4269.00,2.029042e-04
4270.00,1.678824e-04
4271.00,1.261998e-04
4272.00,1.043645e-04
4273.00,1.159380e-04
4274.00,1.391836e-04
4275.00,1.620543e-04
4276.00,1.494018e-04
4277.00,1.250569e-04
4278.00,1.046981e-04
4279.00,9.953821e-05
4280.00,1.305019e-04
4281.00,1.684258e-04
4282.00,2.002948e-04
4283.00,1.810180e-04
4284.00,1.451227e-04
4285.00,1.150791e-04
4286.00,1.052708e-04
4287.00,1.203421e-04
4288.00,1.439116e-04
4289.00,1.576276e-04
4290.00,1.505379e-04
4291.00,1.400452e-04
4292.00,1.224583e-04
4293.00,1.194384e-04
4294.00,1.292865e-04
4295.00,1.359414e-04
4296.00,1.423207e-04
4297.00,1.363390e-04
4298.00,1.333320e-04
4299.00,1.194131e-04
4300.00,1.193904e-04
4301.00,1.365397e-04
4302.00,1.475173e-04
4303.00,1.673395e-04
4304.00,1.515802e-04
4305.00,1.322431e-04
4306.00,1.182968e-04
4307.00,1.183736e-04
4308.00,1.280826e-04
4309.00,1.396903e-04
4310.00,1.448819e-04
4311.00,1.366569e-04
4312.00,1.267720e-04
4313.00,1.238083e-04
4314.00,1.332823e-04
4315.00,1.580661e-04
4316.00,1.694196e-04
4317.00,1.622147e-04
4318.00,1.405758e-04
4319.00,1.204956e-04
4320.00,1.067433e-04
4321.00,1.102431e-04
4322.00,1.268253e-04
4323.00,1.446303e-04
4324.00,1.521462e-04
4325.00,1.397866e-04
4326.00,1.283575e-04
4327.00,1.082990e-04
4328.00,1.041884e-04
4329.00,1.215771e-04
4330.00,1.376596e-04
4331.00,1.594331e-04
4332.00,1.756697e-04
4333.00,1.721337e-04
4334.00,1.496986e-04
4335.00,1.384494e-04
4336.00,1.427301e-04
4337.00,1.468965e-04
4338.00,1.595374e-04
4339.00,1.833639e-04
4340.00,2.157701e-04
4341.00,2.101255e-04
4342.00,1.622523e-04
4343.00,1.168843e-04
4344.00,9.382944e-05
4345.00,1.065621e-04
4346.00,1.461657e-04
4347.00,1.893971e-04
4348.00,1.898101e-04
4349.00,1.482853e-04
4350.00,1.080740e-04
4351.00,9.270804e-05
4352.00,1.108520e-04
4353.00,1.537295e-04
4354.00,1.944861e-04
4355.00,1.876452e-04
4356.00,1.430267e-04
4357.00,1.040396e-04
4358.00,8.836520e-05
4359.00,1.026580e-04
4360.00,1.348282e-04
4361.00,1.644421e-04
4362.00,1.616030e-04
4363.00,1.233182e-04
4364.00,9.224642e-05
4365.00,7.976151e-05
4366.00,9.275595e-05
4367.00,1.295762e-04
4368.00,1.731185e-04
4369.00,1.889309e-04
4370.00,1.577120e-04
4371.00,1.239951e-04
4372.00,1.017053e-04
4373.00,1.104085e-04
4374.00,1.451271e-04
4375.00,1.846282e-04
4376.00,2.002918e-04
4377.00,1.663731e-04
4378.00,1.337946e-04
4379.00,1.100062e-04
4380.00,1.099326e-04
4381.00,1.396492e-04
4382.00,1.730683e-04
4383.00,1.891560e-04
4384.00,1.659126e-04
4385.00,1.300657e-04
4386.00,1.054614e-04
4387.00,1.104368e-04
4388.00,1.401995e-04
4389.00,1.775547e-04
4390.00,1.806467e-04
4391.00,1.406308e-04
4392.00,1.032712e-04
4393.00,8.622074e-05
4394.00,1.001662e-04
4395.00,1.340921e-04
4396.00,1.759740e-04
4397.00,1.994373e-04
4398.00,1.612042e-04
4399.00,1.210255e-04
4400.00,1.017823e-04
4401.00,1.111788e-04
4402.00,1.564570e-04
4403.00,1.961404e-04
4404.00,2.094961e-04
4405.00,1.739885e-04
4406.00,1.304771e-04
4407.00,1.122997e-04
4408.00,1.288764e-04
4409.00,1.687845e-04
4410.00,2.063558e-04
4411.00,2.103670e-04
4412.00,1.555018e-04
4413.00,1.102049e-04
4414.00,8.830744e-05
4415.00,1.015181e-04
4416.00,1.482539e-04
4417.00,1.951357e-04
4418.00,2.173490e-04
4419.00,1.731908e-04
4420.00,1.343478e-04
4421.00,1.076500e-04
4422.00,1.123192e-04
4423.00,1.457628e-04
4424.00,1.740538e-04
4425.00,1.808997e-04
4426.00,1.403389e-04
4427.00,1.140378e-04
4428.00,1.097435e-04
4429.00,1.338584e-04
4430.00,1.788630e-04
4431.00,1.866570e-04
4432.00,1.748455e-04
4433.00,1.382918e-04
4434.00,1.112936e-04
4435.00,1.052201e-04
4436.00,1.272020e-04
4437.00,1.690319e-04
4438.00,1.861750e-04
4439.00,1.807108e-04
4440.00,1.402324e-04
4441.00,1.118451e-04
4442.00,1.017773e-04
4443.00,1.170840e-04
4444.00,1.577698e-04
4445.00,1.739084e-04
4446.00,1.717727e-04
4447.00,1.333281e-04
4448.00,9.743104e-05
4449.00,8.841221e-05
4450.00,1.062731e-04
4451.00,1.487535e-04
4452.00,1.688841e-04
4453.00,1.643993e-04
4454.00,1.356585e-04
4455.00,1.114599e-04
4456.00,1.028943e-04
4457.00,1.184353e-04
4458.00,1.529276e-04
4459.00,1.772617e-04
4460.00,1.849921e-04
4461.00,1.640708e-04
4462.00,1.411860e-04
4463.00,1.320266e-04
4464.00,1.470711e-04
4465.00,1.870636e-04
4466.00,1.971659e-04
4467.00,1.852691e-04
4468.00,1.425396e-04
4469.00,1.076675e-04
4470.00,9.428992e-05
4471.00,1.040434e-04
4472.00,1.343027e-04
4473.00,1.536364e-04
4474.00,1.618171e-04
4475.00,1.536025e-04
4476.00,1.415588e-04
4477.00,1.431625e-04
4478.00,1.481066e-04
4479.00,1.512629e-04
4480.00,1.509946e-04
4481.00,1.421262e-04
4482.00,1.246171e-04
4483.00,1.185679e-04
4484.00,1.262055e-04
4485.00,1.369452e-04
4486.00,1.490824e-04
4487.00,1.458552e-04
4488.00,1.320482e-04
4489.00,1.252715e-04
4490.00,1.122254e-04
4491.00,1.156949e-04
4492.00,1.222318e-04
4493.00,1.313588e-04
4494.00,1.361915e-04
4495.00,1.351738e-04
4496.00,1.330274e-04
4497.00,1.278124e-04
4498.00,1.291840e-04
4499.00,1.382703e-04
4500.00,1.522726e-04
4501.00,1.507491e-04
4502.00,1.475929e-04
4503.00,1.481547e-04
4504.00,1.475247e-04
4505.00,1.583295e-04
4506.00,1.649066e-04
4507.00,1.606982e-04
4508.00,1.563185e-04
4509.00,1.492271e-04
4510.00,1.422162e-04
4511.00,1.342281e-04
4512.00,1.391724e-04
4513.00,1.478612e-04
4514.00,1.680953e-04
4515.00,1.835860e-04
4516.00,1.797027e-04
4517.00,1.710732e-04
4518.00,1.451636e-04
4519.00,1.322290e-04
4520.00,1.373791e-04
4521.00,1.499623e-04
4522.00,1.695483e-04
4523.00,2.008124e-04
4524.00,2.275306e-04
4525.00,2.096336e-04
4526.00,1.655302e-04
4527.00,1.191730e-04
4528.00,9.765329e-05
4529.00,1.105580e-04
4530.00,1.448337e-04
4531.00,1.805818e-04
4532.00,1.863733e-04
4533.00,1.519166e-04
4534.00,1.157465e-04
4535.00,1.026891e-04
4536.00,1.221384e-04
4537.00,1.732842e-04
4538.00,2.194548e-04
4539.00,2.160659e-04
4540.00,1.686145e-04
4541.00,1.218073e-04
4542.00,1.001444e-04
4543.00,1.066590e-04
4544.00,1.404373e-04
4545.00,1.763696e-04
4546.00,1.820030e-04
4547.00,1.513643e-04
4548.00,1.214950e-04
4549.00,1.095301e-04
4550.00,1.235078e-04
4551.00,1.676054e-04
4552.00,2.050057e-04
4553.00,2.058986e-04
4554.00,1.615561e-04
4555.00,1.246520e-04
4556.00,1.085257e-04
4557.00,1.234061e-04
4558.00,1.697891e-04
4559.00,2.161613e-04
4560.00,2.288860e-04
4561.00,1.807964e-04
4562.00,1.337597e-04
4563.00,1.136559e-04
4564.00,1.201770e-04
4565.00,1.567506e-04
4566.00,1.912901e-04
4567.00,1.923039e-04
4568.00,1.505996e-04
4569.00,1.092174e-04
4570.00,8.879488e-05
4571.00,1.011092e-04
4572.00,1.447857e-04
4573.00,1.905909e-04
4574.00,2.002856e-04
4575.00,1.553975e-04
4576.00,1.175018e-04
4577.00,9.847892e-05
4578.00,1.144427e-04
4579.00,1.608457e-04
4580.00,2.147982e-04
4581.00,2.164652e-04
4582.00,1.543380e-04
4583.00,1.124485e-04
4584.00,9.588962e-05
4585.00,1.156314e-04
4586.00,1.603592e-04
4587.00,1.999823e-04
4588.00,1.983425e-04
4589.00,1.461323e-04
4590.00,1.115839e-04
4591.00,9.634600e-05
4592.00,1.119534e-04
4593.00,1.411674e-04
4594.00,1.704122e-04
4595.00,1.755111e-04
4596.00,1.385847e-04
4597.00,1.071610e-04
4598.00,9.427771e-05
4599.00,1.168474e-04
4600.00,1.559382e-04
4601.00,2.117795e-04
4602.00,2.211173e-04
4603.00,1.703414e-04
4604.00,1.296005e-04
4605.00,1.062255e-04
4606.00,1.241534e-04
4607.00,1.573331e-04
4608.00,1.950026e-04
4609.00,1.997991e-04
4610.00,1.528346e-04
4611.00,1.274190e-04
4612.00,1.205028e-04
4613.00,1.519936e-04
4614.00,1.902630e-04
4615.00,2.086329e-04
4616.00,1.937757e-04
4617.00,1.489328e-04
4618.00,1.264011e-04
4619.00,1.153263e-04
4620.00,1.319930e-04
4621.00,1.573165e-04
4622.00,1.730311e-04
4623.00,1.720679e-04
4624.00,1.453332e-04
4625.00,1.286771e-04
4626.00,1.199170e-04
4627.00,1.389360e-04
4628.00,1.688221e-04
4629.00,1.792360e-04
4630.00,1.720213e-04
4631.00,1.354458e-04
4632.00,1.137280e-04
4633.00,1.042386e-04
4634.00,1.251800e-04
4635.00,1.686280e-04
4636.00,1.915683e-04
4637.00,1.936486e-04
4638.00,1.549954e-04
4639.00,1.251363e-04
4640.00,1.149616e-04
4641.00,1.323753e-04
4642.00,1.642161e-04
4643.00,1.819552e-04
4644.00,1.800226e-04
4645.00,1.493875e-04
4646.00,1.283671e-04
4647.00,1.166253e-04
4648.00,1.235447e-04
4649.00,1.449637e-04
4650.00,1.546924e-04
4651.00,1.555861e-04
4652.00,1.335227e-04
4653.00,1.180398e-04
4654.00,1.099533e-04
4655.00,1.285051e-04
4656.00,1.608832e-04
4657.00,1.772265e-04
4658.00,1.829629e-04
4659.00,1.535371e-04
4660.00,1.377079e-04
4661.00,1.299107e-04
4662.00,1.373383e-04
4663.00,1.513751e-04
4664.00,1.529554e-04
4665.00,1.560137e-04
4666.00,1.396763e-04
4667.00,1.307931e-04
4668.00,1.321837e-04
4669.00,1.452630e-04
4670.00,1.659013e-04
4671.00,1.661316e-04
4672.00,1.751012e-04
4673.00,1.585859e-04
4674.00,1.404997e-04
4675.00,1.280984e-04
4676.00,1.264515e-04
4677.00,1.282426e-04
4678.00,1.336004e-04
4679.00,1.422993e-04
4680.00,1.323191e-04
4681.00,1.275416e-04
4682.00,1.217996e-04
4683.00,1.268528e-04
4684.00,1.436314e-04
4685.00,1.567674e-04
4686.00,1.845334e-04
4687.00,1.765686e-04
4688.00,1.682035e-04
4689.00,1.616262e-04
4690.00,1.647759e-04
4691.00,1.684910e-04
4692.00,1.529741e-04
4693.00,1.606216e-04
4694.00,1.406845e-04
4695.00,1.356884e-04
4696.00,1.416839e-04
4697.00,1.475631e-04
4698.00,1.535150e-04
4699.00,1.445618e-04
4700.00,1.538315e-04
4701.00,1.376768e-04
4702.00,1.383531e-04
4703.00,1.397922e-04
4704.00,1.435529e-04
4705.00,1.642506e-04
4706.00,1.780425e-04
4707.00,2.191467e-04
4708.00,2.244960e-04
4709.00,2.218030e-04
4710.00,1.727899e-04
4711.00,1.255087e-04
4712.00,1.058466e-04
4713.00,1.106327e-04
4714.00,1.526591e-04
4715.00,1.832090e-04
4716.00,1.905029e-04
4717.00,1.528676e-04
4718.00,1.178212e-04
4719.00,1.060530e-04
4720.00,1.155264e-04
4721.00,1.621874e-04
4722.00,2.018327e-04
4723.00,2.145834e-04
4724.00,1.729104e-04
4725.00,1.236408e-04
4726.00,1.060382e-04
4727.00,1.164271e-04
4728.00,1.657369e-04
4729.00,2.150600e-04
4730.00,2.338158e-04
4731.00,1.893244e-04
4732.00,1.476421e-04
4733.00,1.273662e-04
4734.00,1.319943e-04
4735.00,1.676185e-04
4736.00,2.027490e-04
4737.00,2.106160e-04
4738.00,1.645629e-04
4739.00,1.241560e-04
4740.00,1.077057e-04
4741.00,1.149152e-04
4742.00,1.571056e-04
4743.00,1.917319e-04
4744.00,1.971598e-04
4745.00,1.567470e-04
4746.00,1.202863e-04
4747.00,1.016380e-04
4748.00,1.134996e-04
4749.00,1.561347e-04
4750.00,1.925294e-04
4751.00,2.079536e-04
4752.00,1.649799e-04
4753.00,1.219200e-04
4754.00,1.019426e-04
4755.00,1.124102e-04
4756.00,1.551583e-04
4757.00,2.004438e-04
4758.00,2.290903e-04
4759.00,1.931797e-04
4760.00,1.447811e-04
4761.00,1.147757e-04
4762.00,1.180277e-04
4763.00,1.489432e-04
4764.00,1.758522e-04
4765.00,1.897325e-04
4766.00,1.607985e-04
4767.00,1.293742e-04
4768.00,1.209793e-04
4769.00,1.419187e-04
4770.00,1.989550e-04
4771.00,2.490470e-04
4772.00,2.412888e-04
4773.00,1.833074e-04
4774.00,1.374929e-04
4775.00,1.127345e-04
4776.00,1.237715e-04
4777.00,1.588805e-04
4778.00,1.991302e-04
4779.00,2.186491e-04
4780.00,1.916342e-04
4781.00,1.532822e-04
4782.00,1.255987e-04
4783.00,1.334925e-04
4784.00,1.577915e-04
4785.00,1.846946e-04
4786.00,1.915578e-04
4787.00,1.548108e-04
4788.00,1.272565e-04
4789.00,1.071187e-04
4790.00,1.189919e-04
4791.00,1.583826e-04
4792.00,1.969598e-04
4793.00,2.114500e-04
4794.00,1.658165e-04
4795.00,1.270884e-04
4796.00,1.061055e-04
4797.00,1.193407e-04
4798.00,1.561071e-04
4799.00,1.883827e-04
4800.00,1.970269e-04
4801.00,1.673777e-04
4802.00,1.346866e-04
4803.00,1.194064e-04
4804.00,1.391873e-04
4805.00,1.675348e-04
4806.00,1.846715e-04
4807.00,1.871862e-04
4808.00,1.568516e-04
4809.00,1.344952e-04
4810.00,1.179033e-04
4811.00,1.340537e-04
4812.00,1.621336e-04
4813.00,1.766432e-04
4814.00,1.892233e-04
4815.00,1.717746e-04
4816.00,1.481465e-04
4817.00,1.392108e-04
4818.00,1.585581e-04
4819.00,1.941513e-04
4820.00,2.070925e-04
4821.00,2.016718e-04
4822.00,1.663797e-04
4823.00,1.340815e-04
4824.00,1.299018e-04
4825.00,1.556087e-04
4826.00,1.896500e-04
4827.00,2.043439e-04
4828.00,1.949410e-04
4829.00,1.575492e-04
4830.00,1.292248e-04
4831.00,1.132577e-04
4832.00,1.271546e-04
4833.00,1.555018e-04
4834.00,1.721238e-04
4835.00,1.767154e-04
4836.00,1.551576e-04
4837.00,1.295008e-04
4838.00,1.162219e-04
4839.00,1.297556e-04
4840.00,1.525711e-04
4841.00,1.696003e-04
4842.00,1.735025e-04
4843.00,1.609212e-04
4844.00,1.418522e-04
4845.00,1.336868e-04
4846.00,1.515970e-04
4847.00,1.754596e-04
4848.00,1.945065e-04
4849.00,1.935788e-04
4850.00,1.716838e-04
4851.00,1.536968e-04
4852.00,1.393583e-04
4853.00,1.472300e-04
4854.00,1.512912e-04
4855.00,1.535976e-04
4856.00,1.611716e-04
4857.00,1.607662e-04
4858.00,1.602628e-04
4859.00,1.557889e-04
4860.00,1.619855e-04
4861.00,1.596082e-04
4862.00,1.528392e-04
4863.00,1.511745e-04
4864.00,1.511345e-04
4865.00,1.484819e-04
4866.00,1.420325e-04
4867.00,1.434181e-04
4868.00,1.375267e-04
4869.00,1.388958e-04
4870.00,1.440592e-04
4871.00,1.484144e-04
4872.00,1.444851e-04
4873.00,1.390124e-04
4874.00,1.396992e-04
4875.00,1.335568e-04
4876.00,1.313580e-04
4877.00,1.324304e-04
4878.00,1.403177e-04
4879.00,1.467922e-04
4880.00,1.518172e-04
4881.00,1.641272e-04
4882.00,1.645850e-04
4883.00,1.597392e-04
4884.00,1.464164e-04
4885.00,1.403978e-04
4886.00,1.332211e-04
4887.00,1.341738e-04
4888.00,1.512084e-04
4889.00,1.629761e-04
4890.00,1.797136e-04
4891.00,1.873462e-04
4892.00,2.051679e-04
4893.00,2.095938e-04
4894.00,1.767097e-04
4895.00,1.441506e-04
4896.00,1.308852e-04
4897.00,1.448624e-04
4898.00,1.827491e-04
4899.00,2.354773e-04
4900.00,2.398763e-04
4901.00,2.042736e-04
4902.00,1.553586e-04
4903.00,1.272528e-04
4904.00,1.325880e-04
4905.00,1.654823e-04
4906.00,2.101229e-04
4907.00,2.082952e-04
4908.00,1.678003e-04
4909.00,1.269043e-04
4910.00,1.041785e-04
4911.00,1.143454e-04
4912.00,1.404934e-04
4913.00,1.768062e-04
4914.00,1.901427e-04
4915.00,1.612462e-04
4916.00,1.251031e-04
4917.00,1.094924e-04
4918.00,1.183029e-04
4919.00,1.465159e-04
4920.00,1.812478e-04
4921.00,1.798947e-04
4922.00,1.485004e-04
4923.00,1.138870e-04
4924.00,1.023438e-04
4925.00,1.146605e-04
4926.00,1.528867e-04
4927.00,2.023629e-04
4928.00,2.173934e-04
4929.00,1.889796e-04
4930.00,1.430110e-04
4931.00,1.226891e-04
4932.00,1.283916e-04
4933.00,1.591529e-04
4934.00,1.982595e-04
4935.00,2.097719e-04
4936.00,1.802116e-04
4937.00,1.408553e-04
4938.00,1.287792e-04
4939.00,1.359479e-04
4940.00,1.686124e-04
4941.00,2.065818e-04
4942.00,2.047138e-04
4943.00,1.703714e-04
4944.00,1.309297e-04
4945.00,1.189234e-04
4946.00,1.290475e-04
4947.00,1.684792e-04
4948.00,2.127376e-04
4949.00,2.199936e-04
4950.00,1.849135e-04
4951.00,1.365614e-04
4952.00,1.176555e-04
4953.00,1.218954e-04
4954.00,1.508084e-04
4955.00,1.862366e-04
4956.00,1.916678e-04
4957.00,1.684353e-04
4958.00,1.316063e-04
4959.00,1.160319e-04
4960.00,1.262719e-04
4961.00,1.665334e-04
4962.00,2.112007e-04
4963.00,2.126201e-04
4964.00,1.807607e-04
4965.00,1.393715e-04
4966.00,1.179674e-04
4967.00,1.227969e-04
4968.00,1.591331e-04
4969.00,1.967019e-04
4970.00,2.039487e-04
4971.00,1.781655e-04
4972.00,1.384191e-04
4973.00,1.186157e-04
4974.00,1.214708e-04
4975.00,1.524947e-04
4976.00,1.930817e-04
4977.00,2.090206e-04
4978.00,1.817279e-04
4979.00,1.411527e-04
4980.00,1.210346e-04
4981.00,1.255064e-04
4982.00,1.661267e-04
4983.00,2.101764e-04
4984.00,2.153294e-04
4985.00,1.876006e-04
4986.00,1.505447e-04
4987.00,1.345617e-04
4988.00,1.390127e-04
4989.00,1.660371e-04
4990.00,1.867117e-04
4991.00,1.874790e-04
4992.00,1.647713e-04
4993.00,1.346477e-04
4994.00,1.268018e-04
4995.00,1.369027e-04
4996.00,1.638680e-04
4997.00,1.770711e-04
4998.00,1.769516e-04
4999.00,1.573823e-04
5000.00,1.343328e-04
5001.00,1.287759e-04
5002.00,1.409211e-04
5003.00,1.777123e-04
5004.00,2.002832e-04
5005.00,2.008469e-04
5006.00,1.861971e-04
5007.00,1.588375e-04
5008.00,1.449032e-04
5009.00,1.467247e-04
5010.00,1.651096e-04
5011.00,1.718438e-04
5012.00,1.656144e-04
5013.00,1.497848e-04
5014.00,1.343240e-04
5015.00,1.419742e-04
5016.00,1.666440e-04
5017.00,1.989896e-04
5018.00,2.034009e-04
5019.00,1.829705e-04
5020.00,1.577586e-04
5021.00,1.385663e-04
5022.00,1.371489e-04
5023.00,1.636294e-04
5024.00,2.007438e-04
5025.00,2.242338e-04
5026.00,2.242005e-04
5027.00,1.911397e-04
5028.00,1.568021e-04
5029.00,1.376056e-04
5030.00,1.506732e-04
5031.00,1.845168e-04
5032.00,2.082817e-04
5033.00,2.178418e-04
5034.00,1.992264e-04
5035.00,1.807250e-04
5036.00,1.701751e-04
5037.00,1.605267e-04
5038.00,1.588832e-04
5039.00,1.555683e-04
5040.00,1.612463e-04
5041.00,1.630438e-04
5042.00,1.610154e-04
5043.00,1.575291e-04
5044.00,1.523455e-04
5045.00,1.512755e-04
5046.00,1.522401e-04
5047.00,1.647197e-04
5048.00,1.716070e-04
5049.00,1.683822e-04
5050.00,1.645213e-04
5051.00,1.690048e-04
5052.00,1.660732e-04
5053.00,1.647574e-04
5054.00,1.639746e-04
5055.00,1.542385e-04
5056.00,1.504054e-04
5057.00,1.479249e-04
5058.00,1.525758e-04
5059.00,1.561042e-04
5060.00,1.567633e-04
5061.00,1.617657e-04
5062.00,1.561131e-04
5063.00,1.506755e-04
5064.00,1.461706e-04
5065.00,1.561716e-04
5066.00,1.676168e-04
5067.00,1.776595e-04
5068.00,1.889552e-04
5069.00,1.818148e-04
5070.00,1.738083e-04
5071.00,1.598051e-04
5072.00,1.634463e-04
5073.00,1.650997e-04
5074.00,1.695705e-04
5075.00,1.795745e-04
5076.00,1.672212e-04
5077.00,1.572964e-04
5078.00,1.471537e-04
5079.00,1.492956e-04
5080.00,1.459028e-04
5081.00,1.581458e-04
5082.00,1.892310e-04
5083.00,2.214265e-04
5084.00,2.304634e-04
5085.00,1.925345e-04
5086.00,1.524348e-04
5087.00,1.218847e-04
5088.00,1.243870e-04
5089.00,1.540820e-04
5090.00,1.951468e-04
5091.00,2.156685e-04
5092.00,1.836982e-04
5093.00,1.500464e-04
5094.00,1.182627e-04
5095.00,1.311377e-04
5096.00,1.696079e-04
5097.00,2.078086e-04
5098.00,1.999246e-04
5099.00,1.571652e-04
5100.00,1.275901e-04
5101.00,1.044346e-04
5102.00,1.177846e-04
5103.00,1.528495e-04
5104.00,1.962111e-04
5105.00,2.048158e-04
5106.00,1.684575e-04
5107.00,1.425201e-04
5108.00,1.126658e-04
5109.00,1.252243e-04
5110.00,1.603227e-04
5111.00,1.923664e-04
5112.00,2.020885e-04
5113.00,1.691844e-04
5114.00,1.427347e-04
5115.00,1.178036e-04
5116.00,1.374042e-04
5117.00,1.917993e-04
5118.00,2.470170e-04
5119.00,2.539112e-04
5120.00,1.986540e-04
5121.00,1.559757e-04
5122.00,1.219614e-04
5123.00,1.356054e-04
5124.00,1.709361e-04
5125.00,2.145696e-04
5126.00,2.237751e-04
5127.00,1.771135e-04
5128.00,1.490529e-04
5129.00,1.243842e-04
5130.00,1.398730e-04
5131.00,1.802776e-04
5132.00,2.211228e-04
5133.00,2.296543e-04
5134.00,1.903816e-04
5135.00,1.577144e-04
5136.00,1.313785e-04
5137.00,1.465366e-04
5138.00,1.750316e-04
5139.00,2.141840e-04
5140.00,2.212255e-04
5141.00,1.802322e-04
5142.00,1.482863e-04
5143.00,1.172135e-04
5144.00,1.268317e-04
5145.00,1.557416e-04
5146.00,1.870473e-04
5147.00,1.945558e-04
5148.00,1.583135e-04
5149.00,1.343277e-04
5150.00,1.121615e-04
5151.00,1.278564e-04
5152.00,1.563406e-04
5153.00,1.834745e-04
5154.00,1.878829e-04
5155.00,1.538128e-04
5156.00,1.274321e-04
5157.00,1.055450e-04
5158.00,1.234230e-04
5159.00,1.566655e-04
5160.00,1.984741e-04
5161.00,2.208679e-04
5162.00,1.936597e-04
5163.00,1.693819e-04
5164.00,1.414873e-04
5165.00,1.572159e-04
5166.00,1.844773e-04
5167.00,2.252117e-04
5168.00,2.340559e-04
5169.00,1.944326e-04
5170.00,1.656087e-04
5171.00,1.330606e-04
5172.00,1.496643e-04
5173.00,1.669396e-04
5174.00,1.932039e-04
5175.00,1.900589e-04
5176.00,1.664543e-04
5177.00,1.513033e-04
5178.00,1.310084e-04
5179.00,1.560390e-04
5180.00,1.846087e-04
5181.00,2.044002e-04
5182.00,1.945377e-04
5183.00,1.617004e-04
5184.00,1.408103e-04
5185.00,1.255025e-04
5186.00,1.475012e-04
5187.00,1.764553e-04
5188.00,2.143120e-04
5189.00,2.292188e-04
5190.00,2.116970e-04
5191.00,1.993298e-04
5192.00,1.653562e-04
5193.00,1.742013e-04
5194.00,1.852875e-04
5195.00,2.014424e-04
5196.00,1.892600e-04
5197.00,1.719353e-04
5198.00,1.505382e-04
5199.00,1.258785e-04
5200.00,1.371083e-04
5201.00,1.548311e-04
5202.00,1.764968e-04
5203.00,1.609673e-04
5204.00,1.443106e-04
5205.00,1.338081e-04
5206.00,1.338611e-04
5207.00,1.734988e-04
5208.00,2.034377e-04
5209.00,2.346583e-04
5210.00,2.095977e-04
5211.00,1.769892e-04
5212.00,1.611341e-04
5213.00,1.395256e-04
5214.00,1.626656e-04
5215.00,1.808050e-04
5216.00,2.022755e-04
5217.00,1.932642e-04
5218.00,1.825086e-04
5219.00,1.767195e-04
5220.00,1.603748e-04
5221.00,1.687511e-04
5222.00,1.599045e-04
5223.00,1.866599e-04
5224.00,1.863445e-04
5225.00,1.780978e-04
5226.00,1.720607e-04
5227.00,1.582377e-04
5228.00,1.682685e-04
5229.00,1.592685e-04
5230.00,1.722770e-04
5231.00,1.684827e-04
5232.00,1.757759e-04
5233.00,1.773245e-04
5234.00,1.617589e-04
5235.00,1.774132e-04
5236.00,1.652368e-04
5237.00,1.697950e-04
5238.00,1.670158e-04
5239.00,1.640942e-04
5240.00,1.642705e-04
5241.00,1.472281e-04
5242.00,1.497716e-04
5243.00,1.448726e-04
5244.00,1.418213e-04
5245.00,1.347352e-04
5246.00,1.391980e-04
5247.00,1.382519e-04
5248.00,1.331451e-04
5249.00,1.441721e-04
5250.00,1.458974e-04
5251.00,1.599444e-04
5252.00,1.566476e-04
5253.00,1.559606e-04
5254.00,1.532746e-04
5255.00,1.437397e-04
5256.00,1.379298e-04
5257.00,1.348483e-04
5258.00,1.402949e-04
5259.00,1.426305e-04
5260.00,1.545559e-04
5261.00,1.483360e-04
5262.00,1.420336e-04
5263.00,1.439750e-04
5264.00,1.530656e-04
5265.00,1.679362e-04
5266.00,1.683658e-04
5267.00,2.039324e-04
5268.00,1.994868e-04
5269.00,1.667873e-04
5270.00,1.332921e-04
5271.00,1.121182e-04
5272.00,1.193557e-04
5273.00,1.287114e-04
5274.00,1.589731e-04
5275.00,1.616476e-04
5276.00,1.349718e-04
5277.00,1.079099e-04
5278.00,9.521606e-05
5279.00,1.164530e-04
5280.00,1.442098e-04
5281.00,1.996095e-04
5282.00,2.119155e-04
5283.00,2.000011e-04
5284.00,1.536740e-04
5285.00,1.324875e-04
5286.00,1.410513e-04
5287.00,1.486269e-04
5288.00,1.892932e-04
5289.00,1.799657e-04
5290.00,1.589023e-04
5291.00,1.407295e-04
5292.00,1.323187e-04
5293.00,1.500892e-04
5294.00,1.620481e-04
5295.00,1.756395e-04
5296.00,1.899889e-04
5297.00,1.732783e-04
5298.00,1.414383e-04
5299.00,1.259845e-04
5300.00,1.393191e-04
5301.00,1.610651e-04
5302.00,1.952871e-04
5303.00,1.756756e-04
5304.00,1.439586e-04
5305.00,1.267264e-04
5306.00,1.021532e-04
5307.00,1.019773e-04
5308.00,1.201582e-04
5309.00,1.633267e-04
5310.00,1.498495e-04
5311.00,1.362830e-04
5312.00,1.201257e-04
5313.00,1.071314e-04
5314.00,1.233670e-04
5315.00,1.479406e-04
5316.00,1.930970e-04
5317.00,1.942400e-04
5318.00,1.747863e-04
5319.00,1.464266e-04
5320.00,1.167221e-04
5321.00,1.285304e-04
5322.00,1.541416e-04
5323.00,1.824959e-04
5324.00,1.773016e-04
5325.00,1.659806e-04
5326.00,1.344769e-04
5327.00,1.176260e-04
5328.00,1.356150e-04
5329.00,1.544524e-04
5330.00,2.036637e-04
5331.00,1.975260e-04
5332.00,1.657389e-04
5333.00,1.388385e-04
5334.00,1.181387e-04
5335.00,1.294074e-04
5336.00,1.536125e-04
5337.00,1.823678e-04
5338.00,1.822458e-04
5339.00,1.597088e-04
5340.00,1.295308e-04
5341.00,1.082295e-04
5342.00,1.188766e-04
5343.00,1.447187e-04
5344.00,1.749300e-04
5345.00,1.787684e-04
5346.00,1.579921e-04
5347.00,1.355481e-04
5348.00,1.225111e-04
5349.00,1.308242e-04
5350.00,1.515599e-04
5351.00,1.814811e-04
5352.00,1.745874e-04
5353.00,1.478417e-04
5354.00,1.191953e-04
5355.00,1.033854e-04
5356.00,1.114432e-04
5357.00,1.340092e-04
5358.00,1.742061e-04
5359.00,1.826002e-04
5360.00,1.738055e-04
5361.00,1.434541e-04
5362.00,1.202553e-04
5363.00,1.354995e-04
5364.00,1.554131e-04
5365.00,1.682404e-04
5366.00,1.606720e-04
5367.00,1.343359e-04
5368.00,1.164724e-04
5369.00,1.176484e-04
5370.00,1.348278e-04
5371.00,1.494308e-04
5372.00,1.675635e-04
5373.00,1.595498e-04
5374.00,1.388918e-04
5375.00,1.195395e-04
5376.00,1.270723e-04
5377.00,1.425189e-04
5378.00,1.549614e-04
5379.00,1.834036e-04
5380.00,1.745424e-04
5381.00,1.596168e-04
5382.00,1.471536e-04
5383.00,1.481585e-04
5384.00,1.600089e-04
5385.00,1.742059e-04
5386.00,1.867214e-04
5387.00,1.691588e-04
5388.00,1.444104e-04
5389.00,1.233851e-04
5390.00,1.309080e-04
5391.00,1.477048e-04
5392.00,1.689328e-04
5393.00,1.897275e-04
5394.00,1.875890e-04
5395.00,1.646840e-04
5396.00,1.304226e-04
5397.00,1.186382e-04
5398.00,1.260107e-04
5399.00,1.405793e-04
5400.00,1.601127e-04
5401.00,1.463581e-04
5402.00,1.371378e-04
5403.00,1.382884e-04
5404.00,1.459730e-04
5405.00,1.609481e-04
5406.00,1.716163e-04
5407.00,1.723482e-04
5408.00,1.746049e-04
5409.00,1.758329e-04
5410.00,1.701939e-04
5411.00,1.760504e-04
5412.00,1.673682e-04
5413.00,1.636198e-04
5414.00,1.671218e-04
5415.00,1.588815e-04
5416.00,1.596048e-04
5417.00,1.624871e-04
5418.00,1.676620e-04
5419.00,1.610840e-04
5420.00,1.575829e-04
5421.00,1.512998e-04
5422.00,1.412144e-04
5423.00,1.435951e-04
5424.00,1.365967e-04
5425.00,1.370107e-04
5426.00,1.342105e-04
5427.00,1.356007e-04
5428.00,1.308367e-04
5429.00,1.235860e-04
5430.00,1.308101e-04
5431.00,1.254432e-04
5432.00,1.364833e-04
5433.00,1.523653e-04
5434.00,1.564159e-04
5435.00,1.636155e-04
5436.00,1.549696e-04
5437.00,1.560137e-04
5438.00,1.430445e-04
5439.00,1.468656e-04
5440.00,1.478841e-04
5441.00,1.499600e-04
5442.00,1.646246e-04
5443.00,1.549698e-04
5444.00,1.649609e-04
5445.00,1.586339e-04
5446.00,1.578456e-04
5447.00,1.616690e-04
5448.00,1.613260e-04
5449.00,1.758610e-04
5450.00,1.763171e-04
5451.00,2.074023e-04
5452.00,1.970785e-04
5453.00,1.721945e-04
5454.00,1.453606e-04
5455.00,1.257726e-04
5456.00,1.499425e-04
5457.00,1.749566e-04
5458.00,2.069025e-04
5459.00,2.076517e-04
5460.00,1.716712e-04
5461.00,1.303509e-04
5462.00,1.054719e-04
5463.00,1.154793e-04
5464.00,1.244625e-04
5465.00,1.648428e-04
5466.00,1.687893e-04
5467.00,1.601703e-04
5468.00,1.341048e-04
5469.00,1.113967e-04
5470.00,1.331049e-04
5471.00,1.474095e-04
5472.00,1.993355e-04
5473.00,2.168704e-04
5474.00,1.954156e-04
5475.00,1.736492e-04
5476.00,1.377906e-04
5477.00,1.545367e-04
5478.00,1.615863e-04
5479.00,1.982028e-04
5480.00,1.890269e-04
5481.00,1.579269e-04
5482.00,1.337499e-04
5483.00,1.140844e-04
5484.00,1.486089e-04
5485.00,1.705761e-04
5486.00,2.065068e-04
5487.00,2.065282e-04
5488.00,1.770743e-04
5489.00,1.479050e-04
5490.00,1.152228e-04
5491.00,1.312440e-04
5492.00,1.481710e-04
5493.00,1.922224e-04
5494.00,1.877394e-04
5495.00,1.654293e-04
5496.00,1.342027e-04
5497.00,1.127754e-04
5498.00,1.318480e-04
5499.00,1.449172e-04
5500.00,2.003568e-04
5501.00,2.050737e-04
5502.00,1.901014e-04
5503.00,1.538961e-04
5504.00,1.264449e-04
5505.00,1.503794e-04
5506.00,1.807184e-04
5507.00,2.232434e-04
5508.00,2.228271e-04
5509.00,2.022568e-04
5510.00,1.492417e-04
5511.00,1.134302e-04
5512.00,1.289173e-04
5513.00,1.371067e-04
5514.00,1.824395e-04
5515.00,1.861756e-04
5516.00,1.674225e-04
5517.00,1.621053e-04
5518.00,1.356706e-04
5519.00,1.379618e-04
5520.00,1.546328e-04
5521.00,1.960061e-04
5522.00,1.858594e-04
5523.00,1.698760e-04
5524.00,1.366387e-04
5525.00,1.182266e-04
5526.00,1.353883e-04
5527.00,1.495308e-04
5528.00,1.855730e-04
5529.00,1.714503e-04
5530.00,1.559339e-04
5531.00,1.268930e-04
5532.00,1.032976e-04
5533.00,1.199949e-04
5534.00,1.467909e-04
5535.00,1.919201e-04
5536.00,2.060920e-04
5537.00,1.887865e-04
5538.00,1.442159e-04
5539.00,1.288748e-04
5540.00,1.322356e-04
5541.00,1.451700e-04
5542.00,1.830291e-04
5543.00,1.859383e-04
5544.00,1.737705e-04
5545.00,1.379477e-04
5546.00,1.182836e-04
5547.00,1.284353e-04
5548.00,1.367836e-04
5549.00,1.561006e-04
5550.00,1.457540e-04
5551.00,1.302269e-04
5552.00,1.239842e-04
5553.00,1.250759e-04
5554.00,1.373696e-04
5555.00,1.632670e-04
5556.00,1.792312e-04
5557.00,1.761529e-04
5558.00,1.644975e-04
5559.00,1.413366e-04
5560.00,1.462874e-04
5561.00,1.422266e-04
5562.00,1.556542e-04
5563.00,1.763051e-04
5564.00,1.611235e-04
5565.00,1.595970e-04
5566.00,1.316922e-04
5567.00,1.260415e-04
5568.00,1.354793e-04
5569.00,1.436109e-04
5570.00,1.551002e-04
5571.00,1.487736e-04
5572.00,1.383047e-04
5573.00,1.226804e-04
5574.00,1.302884e-04
5575.00,1.414313e-04
5576.00,1.569439e-04
5577.00,1.814100e-04
5578.00,1.701238e-04
5579.00,1.618902e-04
5580.00,1.382800e-04
5581.00,1.276146e-04
5582.00,1.379172e-04
5583.00,1.663499e-04
5584.00,1.953088e-04
5585.00,1.884440e-04
5586.00,1.734764e-04
5587.00,1.625450e-04
5588.00,1.499886e-04
5589.00,1.584020e-04
5590.00,1.852795e-04
5591.00,1.886938e-04
5592.00,1.895919e-04
5593.00,1.849021e-04
5594.00,1.699162e-04
5595.00,1.590587e-04
5596.00,1.531375e-04
5597.00,1.449024e-04
5598.00,1.376977e-04
5599.00,1.417145e-04
5600.00,1.513612e-04
5601.00,1.501379e-04
5602.00,1.509013e-04
5603.00,1.528274e-04
5604.00,1.423270e-04
5605.00,1.326203e-04
5606.00,1.384172e-04
5607.00,1.371090e-04
5608.00,1.434034e-04
5609.00,1.442269e-04
5610.00,1.298087e-04
5611.00,1.321934e-04
5612.00,1.466198e-04
5613.00,1.533046e-04
5614.00,1.673477e-04
5615.00,1.672538e-04
5616.00,1.720816e-04
5617.00,1.660870e-04
5618.00,1.555802e-04
5619.00,1.583202e-04
5620.00,1.553644e-04
5621.00,1.518864e-04
5622.00,1.506765e-04
5623.00,1.471083e-04
5624.00,1.355846e-04
5625.00,1.335319e-04
5626.00,1.400886e-04
5627.00,1.411745e-04
5628.00,1.568212e-04
5629.00,1.625733e-04
5630.00,1.706099e-04
5631.00,1.631886e-04
5632.00,1.591656e-04
5633.00,1.556915e-04
5634.00,1.620706e-04
5635.00,1.721899e-04
5636.00,1.669407e-04
5637.00,1.710028e-04
5638.00,1.673829e-04
5639.00,1.703399e-04
5640.00,1.897221e-04
5641.00,2.104775e-04
5642.00,2.304833e-04
5643.00,2.139568e-04
5644.00,1.869184e-04
5645.00,1.474225e-04
5646.00,1.354214e-04
5647.00,1.423207e-04
5648.00,1.691389e-04
5649.00,2.151060e-04
5650.00,2.229693e-04
5651.00,1.973576e-04
5652.00,1.527969e-04
5653.00,1.273467e-04
5654.00,1.374103e-04
5655.00,1.596670e-04
5656.00,1.991955e-04
5657.00,2.066798e-04
5658.00,1.866182e-04
5659.00,1.480246e-04
5660.00,1.219505e-04
5661.00,1.304922e-04
5662.00,1.567302e-04
5663.00,1.909879e-04
5664.00,2.016313e-04
5665.00,1.868779e-04
5666.00,1.471040e-04
5667.00,1.344622e-04
5668.00,1.400200e-04
5669.00,1.580995e-04
5670.00,1.939385e-04
5671.00,2.013864e-04
5672.00,1.809534e-04
5673.00,1.373067e-04
5674.00,1.224131e-04
5675.00,1.290390e-04
5676.00,1.541594e-04
5677.00,1.815832e-04
5678.00,1.901105e-04
5679.00,1.801306e-04
5680.00,1.476454e-04
5681.00,1.413712e-04
5682.00,1.540646e-04
5683.00,1.852972e-04
5684.00,2.278679e-04
5685.00,2.312981e-04
5686.00,2.275983e-04
5687.00,1.765023e-04
5688.00,1.552624e-04
5689.00,1.655982e-04
5690.00,1.858919e-04
5691.00,2.014917e-04
5692.00,2.055610e-04
5693.00,1.876474e-04
5694.00,1.346522e-04
5695.00,1.243280e-04
5696.00,1.334668e-04
5697.00,1.535134e-04
5698.00,1.940278e-04
5699.00,1.982466e-04
5700.00,1.948880e-04
5701.00,1.681906e-04
5702.00,1.512249e-04
5703.00,1.544487e-04
5704.00,1.754047e-04
5705.00,2.048745e-04
5706.00,2.177926e-04
5707.00,2.135653e-04
5708.00,1.602040e-04
5709.00,1.393032e-04
5710.00,1.413666e-04
5711.00,1.630083e-04
5712.00,1.842336e-04
5713.00,1.854370e-04
5714.00,1.786087e-04
5715.00,1.385550e-04
5716.00,1.322814e-04
5717.00,1.448638e-04
5718.00,1.792189e-04
5719.00,2.247773e-04
5720.00,2.375974e-04
5721.00,2.289945e-04
5722.00,1.672116e-04
5723.00,1.418256e-04
5724.00,1.510958e-04
5725.00,1.693793e-04
5726.00,1.892018e-04
5727.00,1.938292e-04
5728.00,1.830418e-04
5729.00,1.529672e-04
5730.00,1.508687e-04
5731.00,1.687653e-04
5732.00,1.847931e-04
5733.00,1.980223e-04
5734.00,1.921616e-04
5735.00,1.769906e-04
5736.00,1.444122e-04
5737.00,1.380581e-04
5738.00,1.454324e-04
5739.00,1.668575e-04
5740.00,1.922984e-04
5741.00,1.897186e-04
5742.00,1.840753e-04
5743.00,1.549488e-04
5744.00,1.455916e-04
5745.00,1.524842e-04
5746.00,1.689984e-04
5747.00,1.817790e-04
5748.00,1.787442e-04
5749.00,1.861355e-04
5750.00,1.639423e-04
5751.00,1.550329e-04
5752.00,1.741938e-04
5753.00,1.893630e-04
5754.00,1.934498e-04
5755.00,1.878089e-04
5756.00,1.736428e-04
5757.00,1.624830e-04
5758.00,1.585595e-04
5759.00,1.657892e-04
5760.00,1.832004e-04
5761.00,1.935018e-04
5762.00,1.814770e-04
5763.00,1.596152e-04
5764.00,1.336420e-04
5765.00,1.262508e-04
5766.00,1.403106e-04
5767.00,1.653231e-04
5768.00,1.856424e-04
5769.00,1.888263e-04
5770.00,1.691614e-04
5771.00,1.503308e-04
5772.00,1.344618e-04
5773.00,1.372249e-04
5774.00,1.634331e-04
5775.00,1.793601e-04
5776.00,1.993437e-04
5777.00,1.918456e-04
5778.00,1.724046e-04
5779.00,1.625322e-04
5780.00,1.484939e-04
5781.00,1.463285e-04
5782.00,1.420400e-04
5783.00,1.497126e-04
5784.00,1.577118e-04
5785.00,1.746391e-04
5786.00,2.014565e-04
5787.00,2.326435e-04
5788.00,2.447582e-04
5789.00,2.282810e-04
5790.00,2.297860e-04
5791.00,2.103774e-04
5792.00,1.967138e-04
5793.00,1.903859e-04
5794.00,1.788832e-04
5795.00,1.743445e-04
5796.00,1.617539e-04
5797.00,1.700433e-04
5798.00,1.637945e-04
5799.00,1.604244e-04
5800.00,1.542552e-04
5801.00,1.682535e-04
5802.00,1.971191e-04
5803.00,1.993887e-04
5804.00,2.367742e-04
5805.00,2.387261e-04
5806.00,2.196576e-04
5807.00,2.051236e-04
5808.00,1.889304e-04
5809.00,1.940755e-04
5810.00,1.918722e-04
5811.00,1.978202e-04
5812.00,1.944288e-04
5813.00,1.888513e-04
5814.00,1.738909e-04
5815.00,1.689917e-04
5816.00,1.677021e-04
5817.00,1.567398e-04
5818.00,1.684102e-04
5819.00,1.721799e-04
5820.00,1.777068e-04
5821.00,1.760211e-04
5822.00,1.794152e-04
5823.00,1.937799e-04
5824.00,2.025689e-04
5825.00,2.305186e-04
5826.00,2.380691e-04
5827.00,2.359983e-04
5828.00,2.027754e-04
5829.00,1.605883e-04
5830.00,1.410963e-04
5831.00,1.372518e-04
5832.00,1.664138e-04
5833.00,1.820352e-04
5834.00,1.881378e-04
5835.00,1.732267e-04
5836.00,1.490075e-04
5837.00,1.380087e-04
5838.00,1.520219e-04
5839.00,1.909457e-04
5840.00,2.244753e-04
5841.00,2.262256e-04
5842.00,2.040303e-04
5843.00,1.681533e-04
5844.00,1.543501e-04
5845.00,1.609989e-04
5846.00,1.797676e-04
5847.00,2.103584e-04
5848.00,2.032701e-04
5849.00,1.794696e-04
5850.00,1.428651e-04
5851.00,1.306456e-04
5852.00,1.428317e-04
5853.00,1.664392e-04
5854.00,2.047159e-04
5855.00,2.085660e-04
5856.00,1.907143e-04
5857.00,1.606415e-04
5858.00,1.408396e-04
5859.00,1.526769e-04
5860.00,1.799651e-04
5861.00,2.149029e-04
5862.00,2.178542e-04
5863.00,1.925993e-04
5864.00,1.566737e-04
5865.00,1.408794e-04
5866.00,1.501656e-04
5867.00,1.756560e-04
5868.00,1.912436e-04
5869.00,1.878960e-04
5870.00,1.774691e-04
5871.00,1.533126e-04
5872.00,1.371998e-04
5873.00,1.356243e-04
5874.00,1.703606e-04
5875.00,1.973401e-04
5876.00,1.942603e-04
5877.00,1.931556e-04
5878.00,1.595078e-04
5879.00,1.428379e-04
5880.00,1.509580e-04
5881.00,1.786164e-04
5882.00,2.174495e-04
5883.00,2.220483e-04
5884.00,2.038882e-04
5885.00,1.670079e-04
5886.00,1.555562e-04
5887.00,1.666498e-04
5888.00,1.964329e-04
5889.00,2.363499e-04
5890.00,2.308002e-04
5891.00,2.136957e-04
5892.00,1.639308e-04
5893.00,1.500260e-04
5894.00,1.657925e-04
5895.00,1.990573e-04
5896.00,2.514319e-04
5897.00,2.398383e-04
5898.00,2.308555e-04
5899.00,1.816637e-04
5900.00,1.615370e-04
5901.00,1.597875e-04
5902.00,1.680113e-04
5903.00,1.914029e-04
5904.00,1.821310e-04
5905.00,1.909122e-04
5906.00,1.540571e-04
5907.00,1.380750e-04
5908.00,1.486134e-04
5909.00,1.698473e-04
5910.00,2.161529e-04
5911.00,2.228719e-04
5912.00,2.144839e-04
5913.00,1.785738e-04
5914.00,1.629262e-04
5915.00,1.797366e-04
5916.00,2.045499e-04
5917.00,2.277851e-04
5918.00,2.138526e-04
5919.00,2.131930e-04
5920.00,1.984825e-04
5921.00,1.921445e-04
5922.00,2.062954e-04
5923.00,2.295616e-04
5924.00,2.330705e-04
5925.00,2.257093e-04
5926.00,2.167408e-04
5927.00,1.916272e-04
5928.00,1.822878e-04
5929.00,1.903987e-04
5930.00,2.083726e-04
5931.00,2.083998e-04
5932.00,1.908967e-04
5933.00,1.765436e-04
5934.00,1.528885e-04
5935.00,1.454747e-04
5936.00,1.573266e-04
5937.00,1.865721e-04
5938.00,2.081375e-04
5939.00,2.018431e-04
5940.00,1.914333e-04
5941.00,1.716653e-04
5942.00,1.647741e-04
5943.00,1.724962e-04
5944.00,2.032626e-04
5945.00,2.142010e-04
5946.00,2.105828e-04
5947.00,1.944608e-04
5948.00,1.698110e-04
5949.00,1.629737e-04
5950.00,1.660084e-04
5951.00,1.841809e-04
5952.00,1.976250e-04
5953.00,1.995725e-04
5954.00,1.935732e-04
5955.00,1.823725e-04
5956.00,1.799729e-04
5957.00,1.861161e-04
5958.00,2.096105e-04
5959.00,2.129091e-04
5960.00,2.091724e-04
5961.00,1.949725e-04
5962.00,1.830034e-04
5963.00,1.789464e-04
5964.00,1.747815e-04
5965.00,1.887105e-04
5966.00,1.854517e-04
5967.00,1.887281e-04
5968.00,1.982083e-04
5969.00,1.964731e-04
5970.00,1.947412e-04
5971.00,1.804430e-04
5972.00,1.829082e-04
5973.00,1.715474e-04
5974.00,1.727635e-04
5975.00,1.791400e-04
5976.00,1.773959e-04
5977.00,1.783841e-04
5978.00,1.622395e-04
5979.00,1.629216e-04
5980.00,1.588254e-04
5981.00,1.681644e-04
5982.00,1.783665e-04
5983.00,1.786057e-04
5984.00,1.844756e-04
5985.00,1.829398e-04
5986.00,2.013121e-04
5987.00,1.959398e-04
5988.00,2.075294e-04
5989.00,2.164921e-04
5990.00,1.986921e-04
5991.00,1.872410e-04
5992.00,1.620787e-04
5993.00,1.628940e-04
5994.00,1.629472e-04
5995.00,1.662898e-04
5996.00,1.823734e-04
5997.00,1.794386e-04
5998.00,1.803330e-04
5999.00,1.772236e-04
6000.00,1.769202e-04
6001.00,1.698966e-04
6002.00,1.748672e-04
6003.00,1.849508e-04
6004.00,1.872811e-04
6005.00,1.913106e-04
6006.00,1.736973e-04
6007.00,1.807616e-04
6008.00,1.778060e-04
6009.00,1.929644e-04
6010.00,2.158252e-04
6011.00,2.130694e-04
6012.00,1.946702e-04
6013.00,1.644097e-04
6014.00,1.642846e-04
6015.00,1.722873e-04
6016.00,2.131016e-04
6017.00,2.517576e-04
6018.00,2.625568e-04
6019.00,2.432412e-04
6020.00,1.906189e-04
6021.00,1.800198e-04
6022.00,1.752199e-04
6023.00,1.986468e-04
6024.00,2.266090e-04
6025.00,2.337733e-04
6026.00,2.192892e-04
6027.00,1.776204e-04
6028.00,1.652410e-04
6029.00,1.614931e-04
6030.00,1.815013e-04
6031.00,2.046699e-04
6032.00,2.051141e-04
6033.00,1.891419e-04
6034.00,1.608679e-04
6035.00,1.535912e-04
6036.00,1.591048e-04
6037.00,1.893428e-04
6038.00,2.187334e-04
6039.00,2.144041e-04
6040.00,1.915538e-04
6041.00,1.518671e-04
6042.00,1.436649e-04
6043.00,1.557022e-04
6044.00,1.892646e-04
6045.00,2.303152e-04
6046.00,2.428576e-04
6047.00,2.326176e-04
6048.00,1.876776e-04
6049.00,1.651921e-04
6050.00,1.628026e-04
6051.00,1.805720e-04
6052.00,2.095813e-04
6053.00,2.067507e-04
6054.00,1.962016e-04
6055.00,1.639651e-04
6056.00,1.572224e-04
6057.00,1.559482e-04
6058.00,1.771005e-04
6059.00,2.137225e-04
6060.00,2.118389e-04
6061.00,2.104829e-04
6062.00,1.748421e-04
6063.00,1.612875e-04
6064.00,1.661550e-04
6065.00,1.876195e-04
6066.00,2.218597e-04
6067.00,2.158586e-04
6068.00,2.013875e-04
6069.00,1.613380e-04
6070.00,1.464140e-04
6071.00,1.438367e-04
6072.00,1.609423e-04
6073.00,1.930817e-04
6074.00,1.994487e-04
6075.00,2.027224e-04
6076.00,1.747388e-04
6077.00,1.645584e-04
6078.00,1.744141e-04
6079.00,1.895497e-04
6080.00,2.135007e-04
6081.00,2.007948e-04
6082.00,1.898076e-04
6083.00,1.621991e-04
6084.00,1.559174e-04
6085.00,1.650393e-04
6086.00,1.980451e-04
6087.00,2.334335e-04
6088.00,2.399676e-04
6089.00,2.298324e-04
6090.00,1.801657e-04
6091.00,1.560450e-04
6092.00,1.509773e-04
6093.00,1.631522e-04
6094.00,1.894981e-04
6095.00,1.896082e-04
6096.00,1.887756e-04
6097.00,1.538709e-04
6098.00,1.495591e-04
6099.00,1.661169e-04
6100.00,2.012839e-04
6101.00,2.602888e-04
6102.00,2.698538e-04
6103.00,2.761853e-04
6104.00,2.254028e-04
6105.00,2.068949e-04
6106.00,2.095070e-04
6107.00,2.108659e-04
6108.00,2.123440e-04
6109.00,1.881919e-04
6110.00,1.812220e-04
6111.00,1.462613e-04
6112.00,1.396136e-04
6113.00,1.523977e-04
6114.00,1.646446e-04
6115.00,1.874053e-04
6116.00,1.814213e-04
6117.00,1.759699e-04
6118.00,1.638969e-04
6119.00,1.599480e-04
6120.00,1.733567e-04
6121.00,1.885980e-04
6122.00,2.067419e-04
6123.00,2.029182e-04
6124.00,2.071878e-04
6125.00,1.929220e-04
6126.00,1.933239e-04
6127.00,2.176238e-04
6128.00,2.356429e-04
6129.00,2.490336e-04
6130.00,2.251254e-04
6131.00,2.054987e-04
6132.00,1.772971e-04
6133.00,1.634281e-04
6134.00,1.742458e-04
6135.00,1.819989e-04
6136.00,1.960670e-04
6137.00,1.908558e-04
6138.00,1.876244e-04
6139.00,1.717741e-04
6140.00,1.614487e-04
6141.00,1.804943e-04
6142.00,1.992140e-04
6143.00,2.052381e-04
6144.00,1.929336e-04
6145.00,1.885980e-04
6146.00,1.675733e-04
6147.00,1.591264e-04
6148.00,1.729057e-04
6149.00,1.919629e-04
6150.00,2.059290e-04
6151.00,2.122305e-04
6152.00,2.208886e-04
6153.00,1.940041e-04
6154.00,1.800731e-04
6155.00,1.754397e-04
6156.00,1.564016e-04
6157.00,1.634672e-04
6158.00,1.661343e-04
6159.00,1.790906e-04
6160.00,1.810123e-04
6161.00,1.678984e-04
6162.00,1.732178e-04
6163.00,1.695842e-04
6164.00,1.675052e-04
6165.00,1.681433e-04
6166.00,1.842436e-04
6167.00,1.893183e-04
6168.00,1.844835e-04
6169.00,1.971866e-04
6170.00,1.805124e-04
6171.00,1.860792e-04
6172.00,1.796332e-04
6173.00,1.988730e-04
6174.00,2.031279e-04
6175.00,1.808018e-04
6176.00,1.769606e-04
6177.00,1.568619e-04
6178.00,1.691395e-04
6179.00,1.659943e-04
6180.00,1.825609e-04
6181.00,1.948522e-04
6182.00,1.715828e-04
6183.00,1.832031e-04
6184.00,1.659443e-04
6185.00,1.446164e-04
6186.00,1.312537e-04
6187.00,1.274457e-04
6188.00,1.114361e-04
6189.00,9.566614e-05
6190.00,8.864018e-05
6191.00,7.654465e-05
6192.00,8.329671e-05
6193.00,8.187215e-05
6194.00,1.001496e-04
6195.00,1.151449e-04
6196.00,1.342006e-04
6197.00,1.809098e-04
6198.00,1.731806e-04
6199.00,1.921318e-04
6200.00,2.136354e-04
6201.00,2.357185e-04
6202.00,2.336954e-04
6203.00,1.845125e-04
6204.00,1.667355e-04
6205.00,1.346298e-04
6206.00,1.427180e-04
6207.00,1.632972e-04
6208.00,2.046828e-04
6209.00,2.125475e-04
6210.00,2.026067e-04
6211.00,1.859664e-04
6212.00,1.608583e-04
6213.00,1.655403e-04
6214.00,1.817462e-04
6215.00,2.051544e-04
6216.00,1.979636e-04
6217.00,1.770024e-04
6218.00,1.647813e-04
6219.00,1.470134e-04
6220.00,1.468849e-04
6221.00,1.583866e-04
6222.00,1.942352e-04
6223.00,1.922338e-04
6224.00,1.683915e-04
6225.00,1.376175e-04
6226.00,1.227278e-04
6227.00,1.240997e-04
6228.00,1.471078e-04
6229.00,1.965741e-04
6230.00,1.976929e-04
6231.00,1.873273e-04
6232.00,1.689346e-04
6233.00,1.552493e-04
6234.00,1.671281e-04
6235.00,1.819015e-04
6236.00,2.199806e-04
6237.00,2.063502e-04
6238.00,1.964518e-04
6239.00,1.748046e-04
6240.00,1.485639e-04
6241.00,1.599754e-04
6242.00,1.729063e-04
6243.00,2.041863e-04
6244.00,2.019284e-04
6245.00,1.783340e-04
6246.00,1.651336e-04
6247.00,1.462891e-04
6248.00,1.613374e-04
6249.00,1.840995e-04
6250.00,2.239606e-04
6251.00,2.213863e-04
6252.00,2.041111e-04
6253.00,1.740415e-04
6254.00,1.480996e-04
6255.00,1.638016e-04
6256.00,1.810344e-04
6257.00,2.013318e-04
6258.00,2.038371e-04
6259.00,1.770998e-04
6260.00,1.482240e-04
6261.00,1.249960e-04
6262.00,1.309864e-04
6263.00,1.496062e-04
6264.00,1.744910e-04
6265.00,1.832944e-04
6266.00,1.824383e-04
6267.00,1.745019e-04
6268.00,1.672178e-04
6269.00,1.948219e-04
6270.00,2.361148e-04
6271.00,2.745386e-04
6272.00,2.769799e-04
6273.00,2.378403e-04
6274.00,1.907443e-04
6275.00,1.613992e-04
6276.00,1.545523e-04
6277.00,1.744431e-04
6278.00,2.028910e-04
6279.00,2.156885e-04
6280.00,2.049125e-04
6281.00,1.669775e-04
6282.00,1.473534e-04
6283.00,1.468417e-04
6284.00,1.626091e-04
6285.00,1.836266e-04
6286.00,1.987650e-04
6287.00,1.890478e-04
6288.00,1.659091e-04
6289.00,1.652701e-04
6290.00,1.708498e-04
6291.00,1.802512e-04
6292.00,1.963427e-04
6293.00,2.060731e-04
6294.00,2.225960e-04
6295.00,2.496809e-04
6296.00,3.525487e-04
6297.00,5.055149e-04
6298.00,7.219469e-04
6299.00,8.552337e-04
6300.00,7.664598e-04
6301.00,5.171931e-04
6302.00,3.374926e-04
6303.00,2.343582e-04
6304.00,1.931898e-04
6305.00,1.927045e-04
6306.00,1.894585e-04
6307.00,1.838261e-04
6308.00,1.692418e-04
6309.00,1.472850e-04
6310.00,1.550749e-04
6311.00,1.733166e-04
6312.00,2.036015e-04
6313.00,2.210355e-04
6314.00,2.381416e-04
6315.00,2.400200e-04
6316.00,2.212935e-04
6317.00,2.143600e-04
6318.00,2.220918e-04
6319.00,2.370246e-04
6320.00,2.218467e-04
6321.00,2.166583e-04
6322.00,1.884318e-04
6323.00,1.622799e-04
6324.00,1.564390e-04
6325.00,1.558415e-04
6326.00,1.776163e-04
6327.00,1.924042e-04
6328.00,1.972435e-04
6329.00,1.901018e-04
6330.00,1.702839e-04
6331.00,1.552337e-04
6332.00,1.604446e-04
6333.00,1.869686e-04
6334.00,1.865263e-04
6335.00,1.933566e-04
6336.00,2.002283e-04
6337.00,1.747859e-04
6338.00,1.833764e-04
6339.00,1.703413e-04
6340.00,1.732799e-04
6341.00,1.643735e-04
6342.00,1.597666e-04
6343.00,1.683576e-04
6344.00,1.578046e-04
6345.00,1.622924e-04
6346.00,1.499976e-04
6347.00,1.544027e-04
6348.00,1.596049e-04
6349.00,1.758818e-04
6350.00,1.962168e-04
6351.00,1.876169e-04
6352.00,1.983315e-04
6353.00,1.750629e-04
6354.00,1.632341e-04
6355.00,1.658192e-04
6356.00,1.580071e-04
6357.00,1.672275e-04
6358.00,1.552291e-04
6359.00,1.617634e-04
6360.00,1.438570e-04
6361.00,1.399933e-04
6362.00,1.446444e-04
6363.00,1.439353e-04
6364.00,1.676329e-04
6365.00,1.654387e-04
6366.00,1.659954e-04
6367.00,1.471641e-04
6368.00,1.392181e-04
6369.00,1.399977e-04
6370.00,1.362660e-04
6371.00,1.549386e-04
6372.00,1.605877e-04
6373.00,1.721596e-04
6374.00,1.687340e-04
6375.00,1.683471e-04
6376.00,1.647526e-04
6377.00,1.611065e-04
6378.00,1.696659e-04
6379.00,1.577952e-04
6380.00,1.693700e-04
6381.00,1.606872e-04
6382.00,1.609632e-04
6383.00,1.692763e-04
6384.00,1.723551e-04
6385.00,2.049347e-04
6386.00,1.826289e-04
6387.00,1.727496e-04
6388.00,1.467542e-04
6389.00,1.387090e-04
6390.00,1.438514e-04
6391.00,1.601989e-04
6392.00,2.025710e-04
6393.00,1.985058e-04
6394.00,2.056480e-04
6395.00,1.602855e-04
6396.00,1.496603e-04
6397.00,1.639738e-04
6398.00,1.735849e-04
6399.00,2.124784e-04
6400.00,2.146525e-04
6401.00,2.036640e-04
6402.00,1.686147e-04
6403.00,1.496791e-04
6404.00,1.580960e-04
6405.00,1.681581e-04
6406.00,1.837009e-04
6407.00,1.856420e-04
6408.00,1.956054e-04
6409.00,1.658832e-04
6410.00,1.480479e-04
6411.00,1.419977e-04
6412.00,1.469185e-04
6413.00,1.710076e-04
6414.00,1.663966e-04
6415.00,1.672286e-04
6416.00,1.408385e-04
6417.00,1.344909e-04
6418.00,1.495085e-04
6419.00,1.687319e-04
6420.00,1.999445e-04
6421.00,1.913798e-04
6422.00,1.712989e-04
6423.00,1.409103e-04
6424.00,1.285092e-04
6425.00,1.433030e-04
6426.00,1.626609e-04
6427.00,2.054460e-04
6428.00,2.155661e-04
6429.00,2.081291e-04
6430.00,1.769745e-04
6431.00,1.520151e-04
6432.00,1.637844e-04
6433.00,1.754173e-04
6434.00,1.994669e-04
6435.00,2.044024e-04
6436.00,1.939184e-04
6437.00,1.660554e-04
6438.00,1.548081e-04
6439.00,1.641134e-04
6440.00,1.806549e-04
6441.00,2.009014e-04
6442.00,2.032380e-04
6443.00,1.863480e-04
6444.00,1.515420e-04
6445.00,1.341741e-04
6446.00,1.396451e-04
6447.00,1.543392e-04
6448.00,1.784585e-04
6449.00,1.884562e-04
6450.00,1.872714e-04
6451.00,1.591387e-04
6452.00,1.459164e-04
6453.00,1.451996e-04
6454.00,1.664416e-04
6455.00,1.883560e-04
6456.00,1.934613e-04
6457.00,1.854512e-04
6458.00,1.511937e-04
6459.00,1.368449e-04
6460.00,1.329430e-04
6461.00,1.361886e-04
6462.00,1.620024e-04
6463.00,1.718134e-04
6464.00,1.619283e-04
6465.00,1.419490e-04
6466.00,1.306072e-04
6467.00,1.420025e-04
6468.00,1.633450e-04
6469.00,1.844069e-04
6470.00,1.958498e-04
6471.00,1.902250e-04
6472.00,1.603225e-04
6473.00,1.532112e-04
6474.00,1.691648e-04
6475.00,1.832367e-04
6476.00,1.875957e-04
6477.00,1.870446e-04
6478.00,1.840002e-04
6479.00,1.507427e-04
6480.00,1.491392e-04
6481.00,1.587251e-04
6482.00,1.564332e-04
6483.00,1.637836e-04
6484.00,1.571774e-04
6485.00,1.545616e-04
6486.00,1.419682e-04
6487.00,1.368465e-04
6488.00,1.519675e-04
6489.00,1.585384e-04
6490.00,1.634056e-04
6491.00,1.735459e-04
6492.00,1.648364e-04
6493.00,1.526953e-04
6494.00,1.460463e-04
6495.00,1.508031e-04
6496.00,1.628826e-04
6497.00,1.662622e-04
6498.00,1.821496e-04
6499.00,1.819319e-04
6500.00,1.665539e-04
6501.00,1.490784e-04
6502.00,1.568222e-04
6503.00,1.639815e-04
6504.00,1.627199e-04
6505.00,1.909737e-04
6506.00,1.872659e-04
6507.00,1.745395e-04
6508.00,1.690789e-04
6509.00,1.791367e-04
6510.00,1.885539e-04
6511.00,1.747934e-04
6512.00,1.822073e-04
6513.00,1.744692e-04
6514.00,1.604945e-04
6515.00,1.648336e-04
6516.00,1.655445e-04
6517.00,1.789432e-04
6518.00,1.719867e-04
6519.00,1.867973e-04
6520.00,1.838786e-04
6521.00,1.645277e-04
6522.00,1.661420e-04
6523.00,1.568067e-04
6524.00,1.526193e-04
6525.00,1.502543e-04
6526.00,1.671500e-04
6527.00,1.768057e-04
6528.00,1.780192e-04
6529.00,1.802255e-04
6530.00,1.685108e-04
6531.00,1.554651e-04
6532.00,1.457620e-04
6533.00,1.577647e-04
6534.00,1.648606e-04
6535.00,1.665429e-04
6536.00,1.753204e-04
6537.00,1.664887e-04
6538.00,1.683213e-04
6539.00,1.509226e-04
6540.00,1.567422e-04
6541.00,1.607121e-04
6542.00,1.589380e-04
6543.00,1.667690e-04
6544.00,1.572996e-04
6545.00,1.615374e-04
6546.00,1.604733e-04
6547.00,1.723223e-04
6548.00,1.858177e-04
6549.00,1.850531e-04
6550.00,1.799996e-04
6551.00,1.768673e-04
6552.00,1.728657e-04
6553.00,1.629033e-04
6554.00,1.734428e-04
6555.00,1.772380e-04
6556.00,1.723013e-04
6557.00,1.684688e-04
6558.00,1.570476e-04
6559.00,1.550795e-04
6560.00,1.369117e-04
6561.00,1.513837e-04
6562.00,1.570711e-04
6563.00,1.594735e-04
6564.00,1.625299e-04
6565.00,1.578892e-04
6566.00,1.652196e-04
6567.00,1.605249e-04
6568.00,1.837818e-04
6569.00,1.944672e-04
6570.00,1.860914e-04
6571.00,1.764965e-04
6572.00,1.475562e-04
6573.00,1.399799e-04
6574.00,1.334270e-04
6575.00,1.543927e-04
6576.00,1.692012e-04
6577.00,1.740351e-04
6578.00,1.685110e-04
6579.00,1.387721e-04
6580.00,1.373001e-04
6581.00,1.269205e-04
6582.00,1.453664e-04
6583.00,1.789900e-04
6584.00,1.886422e-04
6585.00,1.897544e-04
6586.00,1.741684e-04
6587.00,1.797754e-04
6588.00,1.726338e-04
6589.00,1.924034e-04
6590.00,2.207627e-04
6591.00,2.049477e-04
6592.00,1.704829e-04
6593.00,1.309899e-04
6594.00,1.242742e-04
6595.00,1.165042e-04
6596.00,1.370193e-04
6597.00,1.583275e-04
6598.00,1.591228e-04
6599.00,1.561924e-04
6600.00,1.261005e-04
6601.00,1.257185e-04
6602.00,1.171347e-04
6603.00,1.320330e-04
6604.00,1.531379e-04
6605.00,1.575855e-04
6606.00,1.618816e-04
6607.00,1.554921e-04
6608.00,1.549420e-04
6609.00,1.602171e-04
6610.00,1.985183e-04
6611.00,2.237365e-04
6612.00,2.233107e-04
6613.00,2.066019e-04
6614.00,1.671703e-04
6615.00,1.534799e-04
6616.00,1.468552e-04
6617.00,1.642803e-04
6618.00,1.866165e-04
6619.00,1.993849e-04
6620.00,1.899615e-04
6621.00,1.772990e-04
6622.00,1.834736e-04
6623.00,1.917641e-04
6624.00,2.164752e-04
6625.00,2.337517e-04
6626.00,2.150937e-04
6627.00,1.844579e-04
6628.00,1.503293e-04
6629.00,1.386471e-04
6630.00,1.452308e-04
6631.00,1.677767e-04
6632.00,1.891274e-04
6633.00,1.977752e-04
6634.00,1.899566e-04
6635.00,1.695095e-04
6636.00,1.607129e-04
6637.00,1.641875e-04
6638.00,1.874306e-04
6639.00,2.056353e-04
6640.00,1.974782e-04
6641.00,1.761143e-04
6642.00,1.487518e-04
6643.00,1.350208e-04
6644.00,1.371998e-04
6645.00,1.600446e-04
6646.00,1.842207e-04
6647.00,1.940380e-04
6648.00,1.796875e-04
6649.00,1.569126e-04
6650.00,1.447043e-04
6651.00,1.442842e-04
6652.00,1.627443e-04
6653.00,1.812768e-04
6654.00,1.852129e-04
6655.00,1.710909e-04
6656.00,1.457139e-04
6657.00,1.316322e-04
6658.00,1.360260e-04
6659.00,1.555778e-04
6660.00,1.788584e-04
6661.00,1.933679e-04
6662.00,1.818368e-04
6663.00,1.585372e-04
6664.00,1.331147e-04
6665.00,1.288549e-04
6666.00,1.356074e-04
6667.00,1.435045e-04
6668.00,1.550649e-04
6669.00,1.556308e-04
6670.00,1.606168e-04
6671.00,1.664081e-04
6672.00,1.754975e-04
6673.00,1.955254e-04
6674.00,2.006621e-04
6675.00,2.009859e-04
6676.00,1.779318e-04
6677.00,1.580351e-04
6678.00,1.507262e-04
6679.00,1.460330e-04
6680.00,1.519240e-04
6681.00,1.676926e-04
6682.00,1.660703e-04
6683.00,1.691362e-04
6684.00,1.657514e-04
6685.00,1.600220e-04
6686.00,1.663692e-04
6687.00,1.625351e-04
6688.00,1.681196e-04
6689.00,1.631156e-04
6690.00,1.600558e-04
6691.00,1.494537e-04
6692.00,1.332727e-04
6693.00,1.308630e-04
6694.00,1.161496e-04
6695.00,1.115046e-04
6696.00,9.951213e-05
6697.00,9.000146e-05
6698.00,8.495479e-05
6699.00,9.104204e-05
6700.00,1.181687e-04
6701.00,1.422275e-04
6702.00,1.868345e-04
6703.00,1.996799e-04
6704.00,1.882698e-04
6705.00,1.672784e-04
6706.00,1.519202e-04
6707.00,1.608063e-04
6708.00,1.591657e-04
6709.00,1.781258e-04
6710.00,1.853868e-04
6711.00,1.948417e-04
6712.00,1.934072e-04
6713.00,1.841998e-04
6714.00,1.742368e-04
6715.00,1.556115e-04
6716.00,1.588728e-04
6717.00,1.480120e-04
6718.00,1.547299e-04
6719.00,1.519171e-04
6720.00,1.530763e-04
6721.00,1.524029e-04
6722.00,1.431658e-04
6723.00,1.501583e-04
6724.00,1.392702e-04
6725.00,1.460779e-04
6726.00,1.434354e-04
6727.00,1.479534e-04
6728.00,1.565590e-04
6729.00,1.561366e-04
6730.00,1.727061e-04
6731.00,1.651025e-04
6732.00,1.814943e-04
6733.00,1.788082e-04
6734.00,1.698811e-04
6735.00,1.621001e-04
6736.00,1.396863e-04
6737.00,1.409985e-04
6738.00,1.335585e-04
6739.00,1.393176e-04
6740.00,1.363296e-04
6741.00,1.458745e-04
6742.00,1.531762e-04
6743.00,1.501084e-04
6744.00,1.657762e-04
6745.00,1.644196e-04
6746.00,1.804372e-04
6747.00,1.715872e-04
6748.00,1.656760e-04
6749.00,1.643061e-04
6750.00,1.496122e-04
6751.00,1.605937e-04
6752.00,1.698747e-04
6753.00,1.859335e-04
6754.00,1.770403e-04
6755.00,1.659173e-04
6756.00,1.471156e-04
6757.00,1.332636e-04
6758.00,1.429234e-04
6759.00,1.657652e-04
6760.00,1.964706e-04
6761.00,1.950243e-04
6762.00,1.926218e-04
6763.00,1.726989e-04
6764.00,1.657569e-04
6765.00,1.839387e-04
6766.00,1.971096e-04
6767.00,2.308861e-04
6768.00,2.232409e-04
6769.00,1.976137e-04
6770.00,1.651256e-04
6771.00,1.420292e-04
6772.00,1.452523e-04
6773.00,1.573318e-04
6774.00,1.921445e-04
6775.00,2.025621e-04
6776.00,2.025282e-04
6777.00,2.005213e-04
6778.00,1.956482e-04
6779.00,2.214135e-04
6780.00,2.723955e-04
6781.00,3.442591e-04
6782.00,3.361976e-04
6783.00,3.003035e-04
6784.00,2.357561e-04
6785.00,1.954936e-04
6786.00,1.674005e-04
6787.00,1.643855e-04
6788.00,1.844844e-04
6789.00,1.746786e-04
6790.00,1.878216e-04
6791.00,1.651266e-04
6792.00,1.551686e-04
6793.00,1.544565e-04
6794.00,1.612099e-04
6795.00,2.001633e-04
6796.00,1.921704e-04
6797.00,1.856005e-04
6798.00,1.529886e-04
6799.00,1.408174e-04
6800.00,1.437189e-04
6801.00,1.628080e-04
6802.00,2.103194e-04
6803.00,2.249350e-04
6804.00,2.637431e-04
6805.00,2.909692e-04
6806.00,4.101651e-04
6807.00,7.172043e-04
6808.00,1.282272e-03
6809.00,2.177851e-03
6810.00,2.280151e-03
6811.00,1.712664e-03
6812.00,9.035806e-04
6813.00,4.724937e-04
6814.00,2.638702e-04
6815.00,1.865291e-04
6816.00,1.702084e-04
6817.00,1.501368e-04
6818.00,1.470890e-04
6819.00,1.266036e-04
6820.00,1.175476e-04
6821.00,1.269164e-04
6822.00,1.434812e-04
6823.00,1.784053e-04
6824.00,1.815433e-04
6825.00,1.883536e-04
6826.00,1.653715e-04
6827.00,1.502899e-04
6828.00,1.575584e-04
6829.00,1.581773e-04
6830.00,1.824545e-04
6831.00,1.692113e-04
6832.00,1.534011e-04
6833.00,1.307089e-04
6834.00,1.191116e-04
6835.00,1.197023e-04
6836.00,1.327521e-04
6837.00,1.620554e-04
6838.00,1.604203e-04
6839.00,1.637406e-04
6840.00,1.415958e-04
6841.00,1.266120e-04
6842.00,1.276165e-04
6843.00,1.303522e-04
6844.00,1.542904e-04
6845.00,1.454320e-04
6846.00,1.429879e-04
6847.00,1.320823e-04
6848.00,1.237162e-04
6849.00,1.297742e-04
6850.00,1.343539e-04
6851.00,1.573036e-04
6852.00,1.446439e-04
6853.00,1.421281e-04
6854.00,1.352349e-04
6855.00,1.311891e-04
6856.00,1.435262e-04
6857.00,1.464768e-04
6858.00,1.707285e-04
6859.00,1.631372e-04
6860.00,1.616992e-04
6861.00,1.562785e-04
6862.00,1.488202e-04
6863.00,1.592227e-04
6864.00,1.547931e-04
6865.00,1.716276e-04
6866.00,1.597365e-04
6867.00,1.527762e-04
6868.00,1.409739e-04
6869.00,1.357110e-04
6870.00,1.406387e-04
6871.00,1.325353e-04
6872.00,1.527081e-04
6873.00,1.434615e-04
6874.00,1.390936e-04
6875.00,1.355509e-04
6876.00,1.272563e-04
6877.00,1.307672e-04
6878.00,1.252536e-04
6879.00,1.385462e-04
6880.00,1.356982e-04
6881.00,1.409244e-04
6882.00,1.356472e-04
6883.00,1.310570e-04
6884.00,1.488513e-04
6885.00,1.500258e-04
6886.00,1.768028e-04
6887.00,1.616575e-04
6888.00,1.597636e-04
6889.00,1.439217e-04
6890.00,1.290520e-04
6891.00,1.414463e-04
6892.00,1.358312e-04
6893.00,1.577424e-04
6894.00,1.472143e-04
6895.00,1.615079e-04
6896.00,1.538021e-04
6897.00,1.504982e-04
6898.00,1.561773e-04
6899.00,1.448447e-04
6900.00,1.626714e-04
6901.00,1.521744e-04
6902.00,1.688410e-04
6903.00,1.699372e-04
6904.00,1.613164e-04
6905.00,1.542914e-04
6906.00,1.344629e-04
6907.00,1.477671e-04
6908.00,1.341685e-04
6909.00,1.509026e-04
6910.00,1.596266e-04
6911.00,1.603078e-04
6912.00,1.702804e-04
6913.00,1.544841e-04
6914.00,1.623158e-04
6915.00,1.451088e-04
6916.00,1.607258e-04
6917.00,1.639994e-04
6918.00,1.583865e-04
6919.00,1.625240e-04
6920.00,1.391499e-04
6921.00,1.414621e-04
6922.00,1.296832e-04
6923.00,1.382481e-04
6924.00,1.365102e-04
6925.00,1.313356e-04
6926.00,1.356161e-04
6927.00,1.268508e-04
6928.00,1.377682e-04
6929.00,1.429982e-04
6930.00,1.597750e-04
6931.00,1.624414e-04
6932.00,1.589945e-04
6933.00,1.561496e-04
6934.00,1.460006e-04
6935.00,1.562699e-04
6936.00,1.564991e-04
6937.00,1.696171e-04
6938.00,1.642983e-04
6939.00,1.616520e-04
6940.00,1.664131e-04
6941.00,1.579050e-04
6942.00,1.611040e-04
6943.00,1.606315e-04
6944.00,1.727392e-04
6945.00,1.636719e-04
6946.00,1.522200e-04
6947.00,1.392066e-04
6948.00,1.225899e-04
6949.00,1.295277e-04
6950.00,1.295968e-04
6951.00,1.530985e-04
6952.00,1.527876e-04
6953.00,1.492434e-04
6954.00,1.379257e-04
6955.00,1.246225e-04
6956.00,1.327781e-04
6957.00,1.408067e-04
6958.00,1.710186e-04
6959.00,1.729249e-04
6960.00,1.634552e-04
6961.00,1.445605e-04
6962.00,1.243036e-04
6963.00,1.284179e-04
6964.00,1.268716e-04
6965.00,1.473364e-04
6966.00,1.485055e-04
6967.00,1.402289e-04
6968.00,1.313958e-04
6969.00,1.203244e-04
6970.00,1.273772e-04
6971.00,1.344306e-04
6972.00,1.543308e-04
6973.00,1.519784e-04
6974.00,1.415984e-04
6975.00,1.261591e-04
6976.00,1.066044e-04
6977.00,1.103922e-04
6978.00,1.189064e-04
6979.00,1.422203e-04
6980.00,1.451601e-04
6981.00,1.397546e-04
6982.00,1.322787e-04
6983.00,1.241443e-04
6984.00,1.322312e-04
6985.00,1.430768e-04
6986.00,1.625818e-04
6987.00,1.607841e-04
6988.00,1.451933e-04
6989.00,1.316219e-04
6990.00,1.218132e-04
6991.00,1.269459e-04
6992.00,1.408378e-04
6993.00,1.631873e-04
6994.00,1.621731e-04
6995.00,1.445469e-04
6996.00,1.273995e-04
6997.00,1.143893e-04
6998.00,1.154851e-04
6999.00,1.255259e-04
7000.00,1.463379e-04
7001.00,1.375450e-04
7002.00,1.304874e-04
7003.00,1.186180e-04
7004.00,1.099987e-04
7005.00,1.187352e-04
7006.00,1.336441e-04
7007.00,1.614175e-04
7008.00,1.716381e-04
7009.00,1.682169e-04
7010.00,1.537561e-04
7011.00,1.375025e-04
7012.00,1.378147e-04
7013.00,1.434361e-04
7014.00,1.596860e-04
7015.00,1.610294e-04
7016.00,1.571667e-04
7017.00,1.463267e-04
7018.00,1.322848e-04
7019.00,1.336488e-04
7020.00,1.459394e-04
7021.00,1.601168e-04
7022.00,1.588214e-04
7023.00,1.547304e-04
7024.00,1.397710e-04
7025.00,1.350193e-04
7026.00,1.463555e-04
7027.00,1.685056e-04
7028.00,1.958810e-04
7029.00,1.871681e-04
7030.00,1.741214e-04
7031.00,1.508397e-04
7032.00,1.320928e-04
7033.00,1.298417e-04
7034.00,1.327044e-04
7035.00,1.414626e-04
7036.00,1.396501e-04
7037.00,1.415031e-04
7038.00,1.400174e-04
7039.00,1.381411e-04
7040.00,1.406562e-04
7041.00,1.421018e-04
7042.00,1.488940e-04
7043.00,1.479250e-04
7044.00,1.385274e-04
7045.00,1.309449e-04
7046.00,1.338128e-04
7047.00,1.375098e-04
7048.00,1.464433e-04
7049.00,1.597374e-04
7050.00,1.479438e-04
7051.00,1.391834e-04
7052.00,1.243836e-04
7053.00,1.240026e-04
7054.00,1.326620e-04
7055.00,1.398348e-04
7056.00,1.628993e-04
7057.00,1.574344e-04
7058.00,1.580221e-04
7059.00,1.487156e-04
7060.00,1.417263e-04
7061.00,1.456557e-04
7062.00,1.450938e-04
7063.00,1.625866e-04
7064.00,1.670604e-04
7065.00,1.601955e-04
7066.00,1.369792e-04
7067.00,1.324969e-04
7068.00,1.379277e-04
7069.00,1.327421e-04
7070.00,1.422839e-04
7071.00,1.376028e-04
7072.00,1.363269e-04
7073.00,1.239710e-04
7074.00,1.257907e-04
7075.00,1.325267e-04
7076.00,1.292177e-04
7077.00,1.474427e-04
7078.00,1.411000e-04
7079.00,1.498416e-04
7080.00,1.358835e-04
7081.00,1.383032e-04
7082.00,1.324216e-04
7083.00,1.216538e-04
7084.00,1.292814e-04
7085.00,1.288670e-04
7086.00,1.475789e-04
7087.00,1.441391e-04
7088.00,1.513389e-04
7089.00,1.506703e-04
7090.00,1.337042e-04
7091.00,1.395536e-04
7092.00,1.327457e-04
7093.00,1.459607e-04
7094.00,1.348992e-04
7095.00,1.385368e-04
7096.00,1.540081e-04
7097.00,1.398371e-04
7098.00,1.596441e-04
7099.00,1.499696e-04
7100.00,1.620844e-04
7101.00,1.533360e-04
7102.00,1.396118e-04
7103.00,1.473182e-04
7104.00,1.255340e-04
7105.00,1.420511e-04
7106.00,1.326884e-04
7107.00,1.398206e-04
7108.00,1.325643e-04
7109.00,1.239990e-04
7110.00,1.254833e-04
7111.00,1.178767e-04
7112.00,1.309820e-04
7113.00,1.233402e-04
7114.00,1.464694e-04
7115.00,1.626585e-04
7116.00,2.047394e-04
7117.00,2.593374e-04
7118.00,2.907324e-04
7119.00,3.982325e-04
7120.00,4.289492e-04
7121.00,4.405519e-04
7122.00,3.662668e-04
7123.00,3.234772e-04
7124.00,2.719272e-04
7125.00,2.045143e-04
7126.00,1.840469e-04
7127.00,1.682688e-04
7128.00,1.877680e-04
7129.00,1.905968e-04
7130.00,2.082301e-04
7131.00,2.284639e-04
7132.00,2.681222e-04
7133.00,3.555713e-04
7134.00,4.229078e-04
7135.00,5.045708e-04
7136.00,4.436027e-04
7137.00,3.623565e-04
7138.00,2.582548e-04
7139.00,1.869964e-04
7140.00,1.591216e-04
7141.00,1.577249e-04
7142.00,1.814004e-04
7143.00,1.649964e-04
7144.00,1.536706e-04
7145.00,1.422156e-04
7146.00,1.402463e-04
7147.00,1.519384e-04
7148.00,1.570697e-04
7149.00,1.804069e-04
7150.00,1.780624e-04
7151.00,1.691592e-04
7152.00,1.430816e-04
7153.00,1.346307e-04
7154.00,1.311608e-04
7155.00,1.367286e-04
7156.00,1.670020e-04
7157.00,1.643159e-04
7158.00,1.668825e-04
7159.00,1.516477e-04
7160.00,1.361012e-04
7161.00,1.409450e-04
7162.00,1.395390e-04
7163.00,1.585804e-04
7164.00,1.602172e-04
7165.00,1.520258e-04
7166.00,1.303995e-04
7167.00,1.160036e-04
7168.00,1.186025e-04
7169.00,1.251731e-04
7170.00,1.521445e-04
7171.00,1.521848e-04
7172.00,1.601535e-04
7173.00,1.455631e-04
7174.00,1.306444e-04
7175.00,1.380627e-04
7176.00,1.376074e-04
7177.00,1.683231e-04
7178.00,1.938832e-04
7179.00,2.202208e-04
7180.00,2.345866e-04
7181.00,2.682014e-04
7182.00,3.263557e-04
7183.00,3.421239e-04
7184.00,3.869376e-04
7185.00,3.333160e-04
7186.00,2.769305e-04
7187.00,1.967355e-04
7188.00,1.660646e-04
7189.00,1.581610e-04
7190.00,1.489784e-04
7191.00,1.657392e-04
7192.00,1.597965e-04
7193.00,1.575926e-04
7194.00,1.412112e-04
7195.00,1.430935e-04
7196.00,1.554742e-04
7197.00,1.498527e-04
7198.00,1.798121e-04
7199.00,1.584275e-04
7200.00,1.573193e-04
7201.00,1.476255e-04
7202.00,1.494587e-04
7203.00,1.626065e-04
7204.00,1.539730e-04
7205.00,1.837237e-04
7206.00,1.692687e-04
7207.00,1.772734e-04
7208.00,1.889089e-04
7209.00,2.469523e-04
7210.00,3.898557e-04
7211.00,7.028081e-04
7212.00,1.275519e-03
7213.00,1.520987e-03
7214.00,1.614065e-03
7215.00,1.077653e-03
7216.00,7.274273e-04
7217.00,4.843809e-04
7218.00,3.427547e-04
7219.00,3.080458e-04
7220.00,2.192980e-04
7221.00,1.959002e-04
7222.00,1.652603e-04
7223.00,1.607902e-04
7224.00,1.602900e-04
7225.00,1.546229e-04
7226.00,1.694719e-04
7227.00,1.474561e-04
7228.00,1.473279e-04
7229.00,1.235100e-04
7230.00,1.277476e-04
7231.00,1.321729e-04
7232.00,1.364231e-04
7233.00,1.647874e-04
7234.00,1.391394e-04
7235.00,1.537385e-04
7236.00,1.264837e-04
7237.00,1.327647e-04
7238.00,1.388701e-04
7239.00,1.435013e-04
7240.00,1.823467e-04
7241.00,1.712028e-04
7242.00,1.962570e-04
7243.00,1.711420e-04
7244.00,1.687102e-04
7245.00,1.620515e-04
7246.00,1.521970e-04
7247.00,1.579076e-04
7248.00,1.352536e-04
7249.00,1.492055e-04
7250.00,1.230210e-04
7251.00,1.211839e-04
7252.00,1.262606e-04
7253.00,1.314240e-04
7254.00,1.575011e-04
7255.00,1.448464e-04
7256.00,1.633712e-04
7257.00,1.408506e-04
7258.00,1.322769e-04
7259.00,1.305223e-04
7260.00,1.338025e-04
7261.00,1.506783e-04
7262.00,1.448720e-04
7263.00,1.695690e-04
7264.00,1.519522e-04
7265.00,1.462241e-04
7266.00,1.435301e-04
7267.00,1.395935e-04
7268.00,1.461153e-04
7269.00,1.382026e-04
7270.00,1.581989e-04
7271.00,1.523408e-04
7272.00,1.678551e-04
7273.00,1.575574e-04
7274.00,1.554377e-04
7275.00,1.789623e-04
7276.00,1.766775e-04
7277.00,2.244223e-04
7278.00,2.070264e-04
7279.00,2.052600e-04
7280.00,1.921535e-04
7281.00,1.687637e-04
7282.00,1.696246e-04
7283.00,1.491669e-04
7284.00,1.580965e-04
7285.00,1.461561e-04
7286.00,1.413335e-04
7287.00,1.394968e-04
7288.00,1.453518e-04
7289.00,1.631258e-04
7290.00,1.747234e-04
7291.00,2.096212e-04
7292.00,2.039379e-04
7293.00,2.149365e-04
7294.00,2.037102e-04
7295.00,1.931215e-04
7296.00,1.855366e-04
7297.00,1.757438e-04
7298.00,1.895116e-04
7299.00,1.653589e-04
7300.00,1.788480e-04
7301.00,1.700694e-04
7302.00,1.706450e-04
7303.00,1.751022e-04
7304.00,1.750944e-04
7305.00,2.006638e-04
7306.00,1.970474e-04
7307.00,2.036704e-04
7308.00,1.885668e-04
7309.00,1.819025e-04
7310.00,1.873799e-04
7311.00,1.939375e-04
7312.00,2.135259e-04
7313.00,1.924018e-04
7314.00,1.873437e-04
7315.00,1.689271e-04
7316.00,1.790471e-04
7317.00,2.272028e-04
7318.00,3.116024e-04
7319.00,4.876499e-04
7320.00,5.508498e-04
7321.00,5.796162e-04
7322.00,4.469345e-04
7323.00,3.403854e-04
7324.00,2.448821e-04
7325.00,1.895760e-04
7326.00,1.844621e-04
7327.00,1.487854e-04
7328.00,1.407986e-04
7329.00,1.200206e-04
7330.00,1.122862e-04
7331.00,1.128867e-04
7332.00,1.169731e-04
7333.00,1.459832e-04
7334.00,1.451320e-04
7335.00,1.513584e-04
7336.00,1.355894e-04
7337.00,1.296858e-04
7338.00,1.328549e-04
7339.00,1.394428e-04
7340.00,1.646875e-04
7341.00,1.512575e-04
7342.00,1.401266e-04
7343.00,1.111972e-04
7344.00,1.054478e-04
7345.00,1.078900e-04
7346.00,1.110042e-04
7347.00,1.296475e-04
7348.00,1.327566e-04
7349.00,1.380110e-04
7350.00,1.178207e-04
7351.00,1.175986e-04
7352.00,1.143221e-04
7353.00,1.208172e-04
7354.00,1.430698e-04
7355.00,1.453612e-04
7356.00,1.523212e-04
7357.00,1.256353e-04
7358.00,1.267988e-04
7359.00,1.203246e-04
7360.00,1.281468e-04
7361.00,1.545560e-04
7362.00,1.485055e-04
7363.00,1.537655e-04
7364.00,1.328778e-04
7365.00,1.306065e-04
7366.00,1.253647e-04
7367.00,1.412541e-04
7368.00,1.662016e-04
7369.00,1.596298e-04
7370.00,1.676302e-04
7371.00,1.457931e-04
7372.00,1.528072e-04
7373.00,1.508542e-04
7374.00,1.679352e-04
7375.00,1.956201e-04
7376.00,1.744299e-04
7377.00,1.667514e-04
7378.00,1.367477e-04
7379.00,1.316832e-04
7380.00,1.309737e-04
7381.00,1.422266e-04
7382.00,1.539365e-04
7383.00,1.538653e-04
7384.00,1.585841e-04
7385.00,1.365556e-04
7386.00,1.334996e-04
7387.00,1.212968e-04
7388.00,1.386128e-04
7389.00,1.595197e-04
7390.00,1.572100e-04
7391.00,1.547731e-04
7392.00,1.357780e-04
7393.00,1.394483e-04
7394.00,1.326904e-04
7395.00,1.512560e-04
7396.00,1.718524e-04
7397.00,1.710705e-04
7398.00,1.724014e-04
7399.00,1.558980e-04
7400.00,1.478858e-04
7401.00,1.514418e-04
7402.00,1.753610e-04
7403.00,1.954071e-04
7404.00,1.953150e-04
7405.00,1.949745e-04
7406.00,1.830093e-04
7407.00,1.858166e-04
7408.00,1.766512e-04
7409.00,1.983583e-04
7410.00,2.027775e-04
7411.00,1.909896e-04
7412.00,1.852604e-04
7413.00,1.692319e-04
7414.00,1.600005e-04
7415.00,1.440083e-04
7416.00,1.541287e-04
7417.00,1.474875e-04
7418.00,1.424332e-04
7419.00,1.450057e-04
7420.00,1.400126e-04
7421.00,1.457508e-04
7422.00,1.466571e-04
7423.00,1.861255e-04
7424.00,2.010164e-04
7425.00,2.168074e-04
7426.00,2.346557e-04
7427.00,2.340581e-04
7428.00,2.410596e-04
7429.00,2.227257e-04
7430.00,2.428063e-04
7431.00,2.166181e-04
7432.00,1.952235e-04
7433.00,1.763530e-04
7434.00,1.512528e-04
7435.00,1.454204e-04
7436.00,1.281460e-04
7437.00,1.461711e-04
7438.00,1.505537e-04
7439.00,1.575876e-04
7440.00,1.614904e-04
7441.00,1.568630e-04
7442.00,1.576122e-04
7443.00,1.534039e-04
7444.00,1.647413e-04
7445.00,1.605422e-04
7446.00,1.693031e-04
7447.00,1.673905e-04
7448.00,1.572806e-04
7449.00,1.587225e-04
7450.00,1.473339e-04
7451.00,1.679286e-04
7452.00,1.602800e-04
7453.00,1.524652e-04
7454.00,1.580102e-04
7455.00,1.480358e-04
7456.00,1.436208e-04
7457.00,1.298389e-04
7458.00,1.247384e-04
7459.00,1.146844e-04
7460.00,1.169512e-04
7461.00,1.191765e-04
7462.00,1.169543e-04
7463.00,1.226014e-04
7464.00,1.210744e-04
7465.00,1.307034e-04
7466.00,1.254157e-04
7467.00,1.325284e-04
7468.00,1.384324e-04
7469.00,1.335259e-04
7470.00,1.355022e-04
7471.00,1.298803e-04
7472.00,1.292490e-04
7473.00,1.262848e-04
7474.00,1.319481e-04
7475.00,1.378763e-04
7476.00,1.436157e-04
7477.00,1.487891e-04
7478.00,1.403826e-04
7479.00,1.476797e-04
7480.00,1.431398e-04
7481.00,1.504883e-04
7482.00,1.546965e-04
7483.00,1.530631e-04
7484.00,1.550498e-04
7485.00,1.340402e-04
7486.00,1.334818e-04
7487.00,1.330746e-04
7488.00,1.406815e-04
7489.00,1.510652e-04
7490.00,1.511146e-04
7491.00,1.638548e-04
7492.00,1.508217e-04
7493.00,1.532310e-04
7494.00,1.430910e-04
7495.00,1.505731e-04
7496.00,1.504462e-04
7497.00,1.418087e-04
7498.00,1.464585e-04
7499.00,1.343720e-04
7500.00,1.363283e-04
7501.00,1.446207e-04
7502.00,1.678745e-04
7503.00,1.767869e-04
7504.00,1.812210e-04
7505.00,1.694898e-04
7506.00,1.453418e-04
7507.00,1.325702e-04
7508.00,1.270040e-04
7509.00,1.499994e-04
7510.00,1.661360e-04
7511.00,1.813075e-04
7512.00,1.863334e-04
7513.00,1.654678e-04
7514.00,1.532026e-04
7515.00,1.479161e-04
7516.00,1.535970e-04
7517.00,1.604320e-04
7518.00,1.640801e-04
7519.00,1.503386e-04
7520.00,1.390127e-04
7521.00,1.287668e-04
7522.00,1.246214e-04
7523.00,1.330923e-04
7524.00,1.395197e-04
7525.00,1.407126e-04
7526.00,1.350518e-04
7527.00,1.324827e-04
7528.00,1.230130e-04
7529.00,1.266376e-04
7530.00,1.436555e-04
7531.00,1.516628e-04
7532.00,1.575674e-04
7533.00,1.414101e-04
7534.00,1.341732e-04
7535.00,1.317900e-04
7536.00,1.426472e-04
7537.00,1.618399e-04
7538.00,1.735373e-04
7539.00,1.821654e-04
7540.00,1.637191e-04
7541.00,1.463068e-04
7542.00,1.242618e-04
7543.00,1.267197e-04
7544.00,1.271624e-04
7545.00,1.298544e-04
7546.00,1.380920e-04
7547.00,1.324491e-04
7548.00,1.292015e-04
7549.00,1.171747e-04
7550.00,1.284534e-04
7551.00,1.370053e-04
7552.00,1.425713e-04
7553.00,1.487905e-04
7554.00,1.311195e-04
7555.00,1.267450e-04
7556.00,1.083765e-04
7557.00,1.125364e-04
7558.00,1.260596e-04
7559.00,1.391912e-04
7560.00,1.513510e-04
7561.00,1.352489e-04
7562.00,1.326526e-04
7563.00,1.141716e-04
7564.00,1.158896e-04
7565.00,1.268666e-04
7566.00,1.369037e-04
7567.00,1.494110e-04
7568.00,1.394247e-04
7569.00,1.437202e-04
7570.00,1.238525e-04
7571.00,1.221381e-04
7572.00,1.270174e-04
7573.00,1.305487e-04
7574.00,1.323993e-04
7575.00,1.256327e-04
7576.00,1.289529e-04
7577.00,1.188940e-04
7578.00,1.279336e-04
7579.00,1.393121e-04
7580.00,1.543225e-04
7581.00,1.633523e-04
7582.00,1.420168e-04
7583.00,1.425804e-04
7584.00,1.214481e-04
7585.00,1.279135e-04
7586.00,1.291510e-04
7587.00,1.354748e-04
7588.00,1.382901e-04
7589.00,1.196458e-04
7590.00,1.186650e-04
7591.00,9.770677e-05
7592.00,1.040018e-04
7593.00,1.059802e-04
7594.00,1.057965e-04
7595.00,1.106299e-04
7596.00,9.911496e-05
7597.00,1.022700e-04
7598.00,9.698738e-05
7599.00,1.107562e-04
7600.00,1.155316e-04
7601.00,1.203176e-04
7602.00,1.251162e-04
7603.00,1.199532e-04
7604.00,1.282204e-04
7605.00,1.156969e-04
7606.00,1.330840e-04
7607.00,1.340717e-04
7608.00,1.463557e-04
7609.00,1.628873e-04
7610.00,1.493540e-04
7611.00,1.479510e-04
7612.00,1.308217e-04
7613.00,1.327546e-04
7614.00,1.260536e-04
7615.00,1.240415e-04
7616.00,1.187539e-04
7617.00,1.149611e-04
7618.00,1.206943e-04
7619.00,1.108578e-04
7620.00,1.246716e-04
7621.00,1.273450e-04
7622.00,1.340793e-04
7623.00,1.395499e-04
7624.00,1.402047e-04
7625.00,1.719960e-04
7626.00,2.050549e-04
7627.00,3.284729e-04
7628.00,5.205883e-04
7629.00,8.313128e-04
7630.00,1.201776e-03
7631.00,1.320391e-03
7632.00,1.199962e-03
7633.00,8.555760e-04
7634.00,6.287786e-04
7635.00,4.163349e-04
7636.00,3.072697e-04
7637.00,2.365680e-04
7638.00,2.035691e-04
7639.00,2.095484e-04
7640.00,2.189073e-04
7641.00,2.931067e-04
7642.00,3.935341e-04
7643.00,5.842675e-04
7644.00,8.376252e-04
7645.00,1.087014e-03
7646.00,1.108077e-03
7647.00,8.667730e-04
7648.00,5.930413e-04
7649.00,3.520057e-04
7650.00,2.357171e-04
7651.00,1.706748e-04
7652.00,1.351540e-04
7653.00,1.213154e-04
7654.00,1.114009e-04
7655.00,1.087234e-04
7656.00,1.046918e-04
7657.00,1.094925e-04
7658.00,1.107530e-04
7659.00,1.201223e-04
7660.00,1.204561e-04
7661.00,1.183706e-04
7662.00,1.105087e-04
7663.00,1.007078e-04
7664.00,9.610107e-05
7665.00,9.265876e-05
7666.00,1.011079e-04
7667.00,9.964170e-05
7668.00,1.032040e-04
7669.00,1.079987e-04
7670.00,1.032209e-04
7671.00,1.036050e-04
7672.00,1.031923e-04
7673.00,1.148019e-04
7674.00,1.047351e-04
7675.00,1.043377e-04
7676.00,1.036890e-04
7677.00,9.675798e-05
7678.00,9.871054e-05
7679.00,9.870085e-05
7680.00,1.117724e-04
7681.00,1.105709e-04
7682.00,1.141898e-04
7683.00,1.176152e-04
7684.00,1.174973e-04
7685.00,1.267598e-04
7686.00,1.343109e-04
7687.00,1.704220e-04
7688.00,1.902553e-04
7689.00,2.460821e-04
7690.00,3.276861e-04
7691.00,4.547303e-04
7692.00,6.503919e-04
7693.00,8.205968e-04
7694.00,9.554981e-04
7695.00,7.115705e-04
7696.00,4.969911e-04
7697.00,3.020819e-04
7698.00,1.998529e-04
7699.00,1.538447e-04
7700.00,1.327656e-04
7701.00,1.372076e-04
7702.00,1.270986e-04
7703.00,1.256150e-04
7704.00,1.195119e-04
7705.00,1.214626e-04
7706.00,1.276621e-04
7707.00,1.349090e-04
7708.00,1.573430e-04
7709.00,1.444177e-04
7710.00,1.353089e-04
7711.00,1.257516e-04
7712.00,1.311724e-04
7713.00,1.515925e-04
7714.00,1.824197e-04
7715.00,2.497095e-04
7716.00,2.794386e-04
7717.00,3.251256e-04
7718.00,3.881346e-04
7719.00,5.509838e-04
7720.00,1.028376e-03
7721.00,2.102544e-03
7722.00,5.079117e-03
7723.00,8.756693e-03
7724.00,1.121161e-02
7725.00,8.793840e-03
7726.00,4.775045e-03
7727.00,2.270131e-03
7728.00,1.003057e-03
7729.00,4.811423e-04
7730.00,2.292857e-04
7731.00,1.414165e-04
7732.00,9.645300e-05
7733.00,7.563657e-05
7734.00,7.226553e-05
7735.00,7.483149e-05
7736.00,8.484282e-05
7737.00,8.169355e-05
7738.00,7.909352e-05
7739.00,7.090036e-05
7740.00,6.310769e-05
7741.00,6.608607e-05
7742.00,6.886167e-05
7743.00,8.186887e-05
7744.00,8.008168e-05
7745.00,7.849715e-05
7746.00,7.574109e-05
7747.00,7.136979e-05
7748.00,7.520155e-05
7749.00,7.898257e-05
7750.00,9.636494e-05
7751.00,1.033870e-04
7752.00,1.072335e-04
7753.00,1.051486e-04
7754.00,9.941732e-05
7755.00,9.885665e-05
7756.00,9.413929e-05
7757.00,1.061243e-04
7758.00,1.023837e-04
7759.00,9.375841e-05
7760.00,8.233525e-05
7761.00,6.961812e-05
7762.00,6.886807e-05
7763.00,7.010693e-05
7764.00,7.921859e-05
7765.00,8.317840e-05
7766.00,8.198257e-05
7767.00,7.787205e-05
7768.00,7.195319e-05
7769.00,7.318796e-05
7770.00,7.555147e-05
7771.00,8.216938e-05
7772.00,7.857275e-05
7773.00,7.617333e-05
7774.00,7.517726e-05
7775.00,7.209720e-05
7776.00,8.010938e-05
7777.00,8.485896e-05
7778.00,9.540321e-05
7779.00,9.075832e-05
7780.00,8.769058e-05
7781.00,8.459940e-05
7782.00,7.476604e-05
7783.00,7.810692e-05
7784.00,7.721179e-05
7785.00,8.071031e-05
7786.00,7.903249e-05
7787.00,8.162112e-05
7788.00,8.311126e-05
7789.00,7.923658e-05
7790.00,8.944367e-05
7791.00,8.331555e-05
7792.00,8.771846e-05
7793.00,8.373235e-05
7794.00,7.940043e-05
7795.00,7.869977e-05
7796.00,6.918774e-05
7797.00,7.400881e-05
7798.00,7.184612e-05
7799.00,7.934803e-05
7800.00,7.726406e-05
7801.00,7.668545e-05
7802.00,8.382050e-05
7803.00,7.810762e-05
7804.00,8.624430e-05
7805.00,8.331757e-05
7806.00,9.176937e-05
7807.00,9.041493e-05
7808.00,8.707531e-05
7809.00,9.158063e-05
7810.00,9.286134e-05
7811.00,1.007779e-04
7812.00,1.048535e-04
7813.00,1.115727e-04
7814.00,1.050713e-04
7815.00,1.054811e-04
7816.00,1.054677e-04
7817.00,1.030764e-04
7818.00,1.127929e-04
7819.00,1.161454e-04
7820.00,1.314206e-04
7821.00,1.301602e-04
7822.00,1.223588e-04
7823.00,1.073831e-04
7824.00,9.050949e-05
7825.00,8.311153e-05
7826.00,7.129781e-05
7827.00,6.860571e-05
7828.00,7.327806e-05
7829.00,8.003421e-05
7830.00,8.936993e-05
7831.00,9.903280e-05
7832.00,1.014350e-04
7833.00,9.428860e-05
7834.00,9.158881e-05
7835.00,8.293093e-05
7836.00,7.974378e-05
7837.00,7.520977e-05
7838.00,7.126071e-05
7839.00,6.915528e-05
7840.00,6.349486e-05
7841.00,6.110064e-05
7842.00,6.191136e-05
7843.00,6.435830e-05
7844.00,6.640225e-05
7845.00,7.008643e-05
7846.00,6.742551e-05
7847.00,6.583322e-05
7848.00,6.619253e-05
7849.00,6.924094e-05
7850.00,7.340591e-05
7851.00,7.353910e-05
7852.00,7.509375e-05
7853.00,6.746476e-05
7854.00,6.307026e-05
7855.00,6.380337e-05
7856.00,6.858442e-05
7857.00,8.352824e-05
7858.00,9.343338e-05
7859.00,1.083988e-04
7860.00,1.106588e-04
7861.00,1.116403e-04
7862.00,1.078439e-04
7863.00,1.048387e-04
7864.00,1.028089e-04
7865.00,9.851493e-05
7866.00,9.731797e-05
7867.00,8.732594e-05
7868.00,8.290618e-05
7869.00,8.021686e-05
7870.00,8.163536e-05
7871.00,8.307338e-05
7872.00,7.962681e-05
7873.00,7.956492e-05
7874.00,7.325012e-05
7875.00,7.187400e-05
7876.00,6.781569e-05
7877.00,7.256441e-05
7878.00,7.901728e-05
7879.00,8.086994e-05
7880.00,8.250111e-05
7881.00,6.960849e-05
7882.00,6.809796e-05
7883.00,6.430697e-05
7884.00,7.167155e-05
7885.00,7.596416e-05
7886.00,7.930554e-05
7887.00,8.066279e-05
7888.00,6.642918e-05
7889.00,6.849035e-05
7890.00,6.480101e-05
7891.00,7.577617e-05
7892.00,8.327929e-05
7893.00,7.961797e-05
7894.00,8.860145e-05
7895.00,7.272229e-05
7896.00,7.336477e-05
7897.00,6.876162e-05
7898.00,7.886693e-05
7899.00,8.404895e-05
7900.00,8.052356e-05
7901.00,8.678419e-05
7902.00,6.909602e-05
7903.00,6.658350e-05
7904.00,5.921957e-05
7905.00,6.446969e-05
7906.00,7.005751e-05
7907.00,6.917727e-05
7908.00,8.379317e-05
7909.00,7.289206e-05
7910.00,8.118059e-05
7911.00,8.513300e-05
7912.00,1.017743e-04
7913.00,1.152705e-04
7914.00,1.199135e-04
7915.00,1.398814e-04
7916.00,1.182928e-04
7917.00,1.075792e-04
7918.00,1.005142e-04
7919.00,1.040144e-04
7920.00,1.018186e-04
7921.00,9.116715e-05
7922.00,8.877865e-05
7923.00,6.761737e-05
7924.00,6.642096e-05
7925.00,6.272807e-05
7926.00,6.391441e-05
7927.00,6.920010e-05
7928.00,6.637310e-05
7929.00,7.216626e-05
7930.00,6.304123e-05
7931.00,6.584235e-05
7932.00,7.023622e-05
7933.00,8.545970e-05
7934.00,1.139746e-04
7935.00,1.374161e-04
7936.00,1.738165e-04
7937.00,1.805114e-04
7938.00,1.983435e-04
7939.00,1.989552e-04
7940.00,1.981424e-04
7941.00,1.880179e-04
7942.00,1.412301e-04
7943.00,1.118299e-04
7944.00,8.240515e-05
7945.00,6.699665e-05
7946.00,5.853889e-05
7947.00,5.778776e-05
7948.00,6.349319e-05
7949.00,6.518699e-05
7950.00,6.807272e-05
7951.00,6.448932e-05
7952.00,6.385572e-05
7953.00,6.183925e-05
7954.00,6.436228e-05
7955.00,6.869186e-05
7956.00,6.793062e-05
7957.00,7.085442e-05
7958.00,6.570729e-05
7959.00,6.605003e-05
7960.00,6.541585e-05
7961.00,6.501372e-05
7962.00,6.976989e-05
7963.00,7.021838e-05
7964.00,6.913839e-05
7965.00,6.366894e-05
7966.00,6.091436e-05
7967.00,5.825216e-05
7968.00,5.945904e-05
7969.00,6.084543e-05
7970.00,6.205975e-05
7971.00,6.591496e-05
7972.00,6.895288e-05
7973.00,7.649276e-05
7974.00,8.629806e-05
7975.00,1.020904e-04
7976.00,1.096656e-04
7977.00,1.074856e-04
7978.00,9.888429e-05
7979.00,8.423765e-05
7980.00,7.396402e-05
7981.00,6.625898e-05
7982.00,6.247191e-05
7983.00,6.123173e-05
7984.00,5.923719e-05
7985.00,5.845926e-05
7986.00,5.671339e-05
7987.00,5.752267e-05
7988.00,5.877830e-05
7989.00,6.183254e-05
7990.00,6.514510e-05
7991.00,6.704415e-05
7992.00,6.661534e-05
7993.00,6.343388e-05
7994.00,6.320221e-05
7995.00,6.469135e-05
7996.00,7.158726e-05
7997.00,8.283683e-05
7998.00,9.239083e-05
7999.00,9.983439e-05
8000.00,1.058033e-04
8001.00,1.043298e-04
8002.00,1.041824e-04
8003.00,1.006722e-04
8004.00,9.201737e-05
8005.00,8.047955e-05
8006.00,7.027997e-05
8007.00,6.283646e-05
8008.00,5.683923e-05
8009.00,5.643518e-05
8010.00,5.938190e-05
8011.00,6.341704e-05
8012.00,6.573622e-05
8013.00,6.937084e-05
8014.00,6.988995e-05
8015.00,6.804225e-05
8016.00,6.946512e-05
8017.00,7.453606e-05
8018.00,8.599953e-05
8019.00,1.076375e-04
8020.00,1.444227e-04
8021.00,1.887465e-04
8022.00,2.191709e-04
8023.00,2.291839e-04
8024.00,2.165429e-04
8025.00,1.852214e-04
8026.00,1.480869e-04
8027.00,1.216221e-04
8028.00,1.006472e-04
8029.00,7.994626e-05
8030.00,6.921038e-05
8031.00,6.124491e-05
8032.00,5.530020e-05
8033.00,5.397106e-05
8034.00,5.451559e-05
8035.00,5.450590e-05
8036.00,5.258360e-05
8037.00,5.155626e-05
8038.00,5.056298e-05
8039.00,5.078200e-05
8040.00,5.037463e-05
8041.00,5.199418e-05
8042.00,5.405285e-05
8043.00,5.270373e-05
8044.00,5.375817e-05
8045.00,5.422461e-05
8046.00,6.044262e-05
8047.00,6.544370e-05
8048.00,6.565610e-05
8049.00,6.888507e-05
8050.00,6.457776e-05
8051.00,6.148415e-05
8052.00,5.743123e-05
8053.00,5.981043e-05
8054.00,5.794084e-05
8055.00,5.612182e-05
8056.00,5.570985e-05
8057.00,5.177852e-05
8058.00,5.116712e-05
8059.00,4.891162e-05
8060.00,5.237863e-05
8061.00,5.426433e-05
8062.00,5.822579e-05
8063.00,6.359637e-05
8064.00,5.656125e-05
8065.00,5.662156e-05
8066.00,5.053655e-05
8067.00,5.491439e-05
8068.00,5.986453e-05
8069.00,6.191037e-05
8070.00,7.149577e-05
8071.00,6.344918e-05
8072.00,6.236623e-05
8073.00,5.001417e-05
8074.00,4.608589e-05
8075.00,4.716112e-05
8076.00,4.699132e-05
8077.00,5.007683e-05
8078.00,4.971476e-05
8079.00,5.239529e-05
8080.00,4.848818e-05
8081.00,5.051528e-05
8082.00,5.396940e-05
8083.00,5.183825e-05
8084.00,5.419292e-05
8085.00,4.911326e-05
8086.00,5.134537e-05
8087.00,4.965549e-05
8088.00,5.744801e-05
8089.00,6.694577e-05
8090.00,7.308816e-05
8091.00,8.114334e-05
8092.00,7.649401e-05
8093.00,7.413385e-05
8094.00,6.911704e-05
8095.00,7.000294e-05
8096.00,6.360374e-05
8097.00,6.712627e-05
8098.00,6.849392e-05
8099.00,5.391053e-05
8100.00,5.251529e-05
8101.00,4.046729e-05
8102.00,3.992191e-05
8103.00,4.047765e-05
8104.00,4.148801e-05
8105.00,4.352643e-05
8106.00,4.122567e-05
8107.00,4.629933e-05
8108.00,4.282548e-05
8109.00,4.593547e-05
8110.00,5.163343e-05
8111.00,5.045074e-05
8112.00,5.387263e-05
8113.00,4.988558e-05
8114.00,4.758477e-05
8115.00,4.334590e-05
8116.00,4.694982e-05
8117.00,5.334724e-05
8118.00,5.759875e-05
8119.00,6.035296e-05
8120.00,5.573162e-05
8121.00,5.830215e-05
8122.00,4.884768e-05
8123.00,4.599265e-05
8124.00,4.635120e-05
8125.00,4.489244e-05
8126.00,4.586591e-05
8127.00,4.031709e-05
8128.00,4.299101e-05
8129.00,4.132774e-05
8130.00,4.374129e-05
8131.00,4.888575e-05
8132.00,5.442240e-05
8133.00,5.836858e-05
8134.00,5.427817e-05
8135.00,5.679839e-05
8136.00,5.708587e-05
8137.00,7.074619e-05
8138.00,9.348297e-05
8139.00,1.271501e-04
8140.00,1.795192e-04
8141.00,1.974161e-04
8142.00,2.065468e-04
8143.00,1.791338e-04
8144.00,1.404842e-04
8145.00,1.101795e-04
8146.00,8.575850e-05
8147.00,7.221570e-05
8148.00,5.573919e-05
8149.00,5.034802e-05
8150.00,4.820447e-05
8151.00,5.178356e-05
8152.00,6.619547e-05
8153.00,8.630623e-05
8154.00,1.173195e-04
8155.00,1.453075e-04
8156.00,1.745498e-04
8157.00,1.660824e-04
8158.00,1.411069e-04
8159.00,1.079915e-04
8160.00,8.274017e-05
8161.00,6.328057e-05
8162.00,4.855397e-05
8163.00,4.369628e-05
8164.00,3.870958e-05
8165.00,3.902376e-05
8166.00,3.993216e-05
8167.00,4.056669e-05
8168.00,4.232177e-05
8169.00,4.010022e-05
8170.00,4.391169e-05
8171.00,4.187644e-05
8172.00,4.216110e-05
8173.00,4.280794e-05
8174.00,3.716555e-05
8175.00,3.816394e-05
8176.00,3.377247e-05
8177.00,3.248587e-05
8178.00,3.331254e-05
8179.00,3.379171e-05
8180.00,3.604612e-05
8181.00,3.730131e-05
8182.00,4.061151e-05
8183.00,3.868440e-05
8184.00,3.918141e-05
8185.00,3.472867e-05
8186.00,3.449406e-05
8187.00,3.346655e-05
8188.00,3.032547e-05
8189.00,3.200347e-05
8190.00,3.329693e-05
8191.00,3.454485e-05
8192.00,3.636377e-05
8193.00,4.089814e-05
8194.00,4.570558e-05
8195.00,5.150505e-05
8196.00,5.693631e-05
8197.00,5.660253e-05
8198.00,5.905247e-05
8199.00,6.160938e-05
8200.00,7.145194e-05
8201.00,8.807262e-05
8202.00,1.037804e-04
8203.00,1.348078e-04
8204.00,1.529068e-04
8205.00,1.565974e-04
8206.00,1.347281e-04
8207.00,9.358185e-05
8208.00,6.771712e-05
8209.00,5.374579e-05
8210.00,4.733719e-05
8211.00,4.303774e-05
8212.00,4.401044e-05
8213.00,4.430187e-05
8214.00,4.644140e-05
8215.00,4.760719e-05
8216.00,5.101066e-05
8217.00,5.439405e-05
8218.00,5.534058e-05
8219.00,5.762959e-05
8220.00,5.079386e-05
8221.00,4.813855e-05
8222.00,4.700586e-05
8223.00,4.594174e-05
8224.00,5.088005e-05
8225.00,5.503022e-05
8226.00,6.239385e-05
8227.00,6.418090e-05
8228.00,6.780586e-05
8229.00,7.499939e-05
8230.00,9.238152e-05
8231.00,1.302342e-04
8232.00,2.012221e-04
8233.00,3.312953e-04
8234.00,4.244666e-04
8235.00,4.594248e-04
8236.00,3.985498e-04
8237.00,2.651818e-04
8238.00,1.659111e-04
8239.00,1.018467e-04
8240.00,6.080110e-05
8241.00,3.986808e-05
8242.00,2.919423e-05
8243.00,2.471061e-05
8244.00,2.396403e-05
8245.00,2.468071e-05
8246.00,2.672490e-05
8247.00,2.773930e-05
8248.00,2.681216e-05
8249.00,2.601021e-05
8250.00,2.619198e-05
8251.00,2.727692e-05
8252.00,3.002474e-05
8253.00,3.299154e-05
8254.00,3.559137e-05
8255.00,3.252054e-05
8256.00,3.246564e-05
8257.00,3.133742e-05
8258.00,3.094543e-05
8259.00,3.578842e-05
8260.00,4.149843e-05
8261.00,4.683206e-05
8262.00,4.657579e-05
8263.00,4.342539e-05
8264.00,4.004472e-05
8265.00,3.755510e-05
8266.00,3.727265e-05
8267.00,3.804990e-05
8268.00,3.860475e-05
8269.00,3.518555e-05
8270.00,3.343054e-05
8271.00,3.281305e-05
8272.00,3.276434e-05
8273.00,3.486914e-05
8274.00,3.790769e-05
8275.00,3.919910e-05
8276.00,3.991498e-05
8277.00,3.902081e-05
8278.00,3.909902e-05
8279.00,3.914258e-05
8280.00,3.960993e-05
8281.00,4.086480e-05
8282.00,3.858394e-05
8283.00,3.649877e-05
8284.00,3.220336e-05
8285.00,2.968774e-05
8286.00,3.048095e-05
8287.00,3.069695e-05
8288.00,3.495516e-05
8289.00,3.592610e-05
8290.00,3.463528e-05
8291.00,3.157337e-05
8292.00,2.997808e-05
8293.00,2.992710e-05
8294.00,3.037544e-05
8295.00,3.336505e-05
8296.00,3.195188e-05
8297.00,3.177803e-05
8298.00,2.938580e-05
8299.00,2.806296e-05
8300.00,2.883509e-05
8301.00,2.936953e-05
8302.00,3.150003e-05
8303.00,3.199807e-05
8304.00,3.301277e-05
8305.00,3.027214e-05
8306.00,3.138781e-05
8307.00,3.174520e-05
8308.00,3.224146e-05
8309.00,3.498888e-05
8310.00,3.274419e-05
8311.00,3.201641e-05
8312.00,2.951155e-05
8313.00,2.843574e-05
8314.00,3.013215e-05
8315.00,3.314978e-05
8316.00,3.727181e-05
8317.00,3.711693e-05
8318.00,3.789893e-05
8319.00,3.832709e-05
8320.00,3.861996e-05
8321.00,4.097995e-05
8322.00,4.231473e-05
8323.00,4.482673e-05
8324.00,4.233555e-05
8325.00,3.937392e-05
8326.00,3.562674e-05
8327.00,3.275747e-05
8328.00,3.301218e-05
8329.00,3.639293e-05
8330.00,4.051966e-05
8331.00,4.184536e-05
8332.00,4.195847e-05
8333.00,3.711128e-05
8334.00,3.288809e-05
8335.00,3.177959e-05
8336.00,2.817323e-05
8337.00,2.662256e-05
8338.00,2.406627e-05
8339.00,2.281545e-05
8340.00,2.245612e-05
8341.00,2.210459e-05
8342.00,2.481078e-05
8343.00,2.624976e-05
8344.00,2.834222e-05
8345.00,3.071805e-05
8346.00,3.063304e-05
8347.00,3.047887e-05
8348.00,2.987892e-05
8349.00,2.952234e-05
8350.00,2.996559e-05
8351.00,2.890327e-05
8352.00,2.813011e-05
8353.00,2.679433e-05
8354.00,2.620822e-05
8355.00,2.695836e-05
8356.00,2.880988e-05
8357.00,3.076928e-05
8358.00,3.226141e-05
8359.00,3.284622e-05
8360.00,3.255705e-05
8361.00,3.360381e-05
8362.00,3.351342e-05
8363.00,3.364576e-05
8364.00,3.647971e-05
8365.00,4.016282e-05
8366.00,4.799350e-05
8367.00,6.066003e-05
8368.00,8.290379e-05
8369.00,1.255313e-04
8370.00,1.848788e-04
8371.00,2.738875e-04
8372.00,3.226787e-04
8373.00,3.239371e-04
8374.00,2.612759e-04
8375.00,1.982724e-04
8376.00,1.310425e-04
8377.00,9.221060e-05
8378.00,7.272284e-05
8379.00,5.462786e-05
8380.00,4.638968e-05
8381.00,4.096057e-05
8382.00,3.632874e-05
8383.00,3.286413e-05
8384.00,3.089994e-05
8385.00,2.989322e-05
8386.00,2.829451e-05
8387.00,2.836938e-05
8388.00,2.869196e-05
8389.00,2.982167e-05
8390.00,2.934843e-05
8391.00,2.884417e-05
8392.00,2.769870e-05
8393.00,2.563794e-05
8394.00,2.488274e-05
8395.00,2.511308e-05
8396.00,2.342310e-05
8397.00,2.210906e-05
8398.00,2.328471e-05
8399.00,2.381918e-05
8400.00,2.554744e-05
8401.00,2.513876e-05
8402.00,2.791905e-05
8403.00,2.874048e-05
8404.00,2.822293e-05
8405.00,2.844000e-05
8406.00,2.904407e-05
8407.00,2.999942e-05
8408.00,3.171454e-05
8409.00,3.270513e-05
8410.00,3.283149e-05
8411.00,3.102724e-05
8412.00,2.956389e-05
8413.00,2.718400e-05
8414.00,2.502107e-05
8415.00,2.525884e-05
8416.00,2.644133e-05
8417.00,2.883934e-05
8418.00,2.914377e-05
8419.00,2.961941e-05
8420.00,3.110071e-05
8421.00,3.308465e-05
8422.00,3.473948e-05
8423.00,3.748370e-05
8424.00,4.000950e-05
8425.00,3.909902e-05
8426.00,4.179158e-05
8427.00,4.148737e-05
8428.00,4.057587e-05
8429.00,4.228932e-05
8430.00,4.063476e-05
8431.00,3.881957e-05
8432.00,3.369668e-05
8433.00,3.009176e-05
8434.00,2.650928e-05
8435.00,2.495124e-05
8436.00,2.485106e-05
8437.00,2.486902e-05
8438.00,2.529145e-05
8439.00,2.343594e-05
8440.00,2.300753e-05
8441.00,2.335893e-05
8442.00,2.460668e-05
8443.00,2.905706e-05
8444.00,3.321721e-05
8445.00,3.915800e-05
8446.00,4.311165e-05
8447.00,4.658583e-05
8448.00,4.977347e-05
8449.00,5.174030e-05
8450.00,5.302723e-05
8451.00,5.440055e-05
8452.00,4.949413e-05
8453.00,4.025127e-05
8454.00,3.379055e-05
8455.00,2.958218e-05
8456.00,2.691803e-05
8457.00,2.541737e-05
8458.00,2.581354e-05
8459.00,2.673164e-05
8460.00,2.576561e-05
8461.00,2.635997e-05
8462.00,2.546888e-05
8463.00,2.413856e-05
8464.00,2.405680e-05
8465.00,2.399364e-05
8466.00,2.327224e-05
8467.00,2.199646e-05
8468.00,2.230265e-05
8469.00,2.216579e-05
8470.00,2.369677e-05
8471.00,2.491774e-05
8472.00,2.768423e-05
8473.00,2.961294e-05
8474.00,2.835898e-05
8475.00,2.849065e-05
8476.00,2.802017e-05
8477.00,2.955349e-05
8478.00,3.282255e-05
8479.00,3.626202e-05
8480.00,4.363353e-05
8481.00,5.307547e-05
8482.00,6.828104e-05
8483.00,9.414394e-05
8484.00,1.527492e-04
8485.00,2.408738e-04
8486.00,3.397530e-04
8487.00,4.291013e-04
8488.00,3.900270e-04
8489.00,3.104037e-04
8490.00,2.222625e-04
8491.00,1.533125e-04
8492.00,1.115406e-04
8493.00,7.692220e-05
8494.00,5.848153e-05
8495.00,4.251902e-05
8496.00,3.402691e-05
8497.00,2.994299e-05
8498.00,2.884395e-05
8499.00,2.959424e-05
8500.00,3.082948e-05
8501.00,3.335030e-05
8502.00,3.199102e-05
8503.00,3.174362e-05
8504.00,2.990491e-05
8505.00,3.035513e-05
8506.00,3.602111e-05
8507.00,4.396600e-05
8508.00,5.750777e-05
8509.00,6.649434e-05
8510.00,7.873656e-05
8511.00,8.447008e-05
8512.00,8.549964e-05
8513.00,8.507982e-05
8514.00,7.604287e-05
8515.00,6.290770e-05
8516.00,4.943809e-05
8517.00,3.973370e-05
8518.00,3.263144e-05
8519.00,2.964263e-05
8520.00,2.993095e-05
8521.00,2.955422e-05
8522.00,3.037080e-05
8523.00,2.899177e-05
8524.00,2.896682e-05
8525.00,3.025988e-05
8526.00,3.214111e-05
8527.00,3.660879e-05
8528.00,4.614320e-05
8529.00,6.759274e-05
8530.00,9.445800e-05
8531.00,1.391803e-04
8532.00,2.029404e-04
8533.00,2.672493e-04
8534.00,2.959200e-04
8535.00,2.749295e-04
8536.00,2.106180e-04
8537.00,1.365923e-04
8538.00,8.643873e-05
8539.00,5.784739e-05
8540.00,4.332524e-05
8541.00,3.419489e-05
8542.00,3.016243e-05
8543.00,2.873613e-05
8544.00,2.599746e-05
8545.00,2.584332e-05
8546.00,2.485821e-05
8547.00,2.596742e-05
8548.00,2.600279e-05
8549.00,2.608401e-05
8550.00,2.772343e-05
8551.00,2.569678e-05
8552.00,2.621679e-05
8553.00,2.610713e-05
8554.00,2.588725e-05
8555.00,2.680979e-05
8556.00,2.724655e-05
8557.00,2.941980e-05
8558.00,2.752189e-05
8559.00,2.721378e-05
8560.00,2.655857e-05
8561.00,2.707839e-05
8562.00,2.800423e-05
8563.00,2.781192e-05
8564.00,2.942730e-05
8565.00,2.767472e-05
8566.00,2.726960e-05
8567.00,2.466016e-05
8568.00,2.335365e-05
8569.00,2.331008e-05
8570.00,2.358949e-05
8571.00,2.675101e-05
8572.00,2.727201e-05
8573.00,2.967693e-05
8574.00,3.135869e-05
8575.00,3.123384e-05
8576.00,3.162691e-05
8577.00,3.092702e-05
8578.00,3.214880e-05
8579.00,3.281839e-05
8580.00,3.323456e-05
8581.00,3.258638e-05
8582.00,3.130226e-05
8583.00,2.891104e-05
8584.00,2.731789e-05
8585.00,2.784383e-05
8586.00,2.790502e-05
8587.00,2.975427e-05
8588.00,3.426409e-05
8589.00,3.884457e-05
8590.00,4.223419e-05
8591.00,4.488757e-05
8592.00,4.712298e-05
8593.00,4.450584e-05
8594.00,4.227859e-05
8595.00,3.560801e-05
8596.00,3.257287e-05
8597.00,3.048045e-05
8598.00,2.789859e-05
8599.00,3.075530e-05
8600.00,3.178910e-05
8601.00,3.428473e-05
8602.00,3.661355e-05
8603.00,3.670724e-05
8604.00,3.688159e-05
8605.00,3.673288e-05
8606.00,3.824325e-05
8607.00,3.786185e-05
8608.00,3.469777e-05
8609.00,3.270551e-05
8610.00,3.202571e-05
8611.00,3.051130e-05
8612.00,2.906722e-05
8613.00,2.967942e-05
8614.00,3.102008e-05
8615.00,3.007802e-05
8616.00,2.759718e-05
8617.00,2.579268e-05
8618.00,2.454801e-05
8619.00,2.485200e-05
8620.00,2.639380e-05
8621.00,2.851578e-05
8622.00,2.849884e-05
8623.00,2.805483e-05
8624.00,2.622820e-05
8625.00,2.506185e-05
8626.00,2.533532e-05
8627.00,2.614578e-05
8628.00,2.903529e-05
8629.00,3.194809e-05
8630.00,3.297269e-05
8631.00,3.430776e-05
8632.00,3.332546e-05
8633.00,3.324614e-05
8634.00,3.332503e-05
8635.00,3.406769e-05
8636.00,3.352806e-05
8637.00,3.020030e-05
8638.00,2.887437e-05
8639.00,2.701866e-05
8640.00,2.614237e-05
8641.00,2.735062e-05
8642.00,2.815088e-05
8643.00,3.023413e-05
8644.00,2.996060e-05
8645.00,2.959302e-05
8646.00,2.912200e-05
8647.00,2.954912e-05
8648.00,3.083079e-05
8649.00,3.532320e-05
8650.00,3.902471e-05
8651.00,4.035962e-05
8652.00,4.033313e-05
8653.00,4.038271e-05
8654.00,3.872530e-05
8655.00,3.755857e-05
8656.00,3.606611e-05
8657.00,3.319668e-05
8658.00,3.013162e-05
8659.00,2.699840e-05
8660.00,2.580788e-05
8661.00,2.668534e-05
8662.00,2.929762e-05
8663.00,3.324529e-05
8664.00,3.674753e-05
8665.00,3.985959e-05
8666.00,3.978105e-05
8667.00,4.148069e-05
8668.00,4.127876e-05
8669.00,3.918263e-05
8670.00,3.700066e-05
8671.00,3.239178e-05
8672.00,2.936478e-05
8673.00,2.620922e-05
8674.00,2.398043e-05
8675.00,2.458723e-05
8676.00,2.554104e-05
8677.00,2.749120e-05
8678.00,2.786456e-05
8679.00,2.961923e-05
8680.00,2.816277e-05
8681.00,2.853878e-05
8682.00,2.906714e-05
8683.00,2.782671e-05
8684.00,2.968979e-05
8685.00,2.794962e-05
8686.00,2.503656e-05
8687.00,2.141229e-05
8688.00,2.094283e-05
8689.00,2.153046e-05
8690.00,2.295223e-05
8691.00,2.623926e-05
8692.00,3.042643e-05
8693.00,3.403737e-05
8694.00,3.558660e-05
8695.00,3.888398e-05
8696.00,3.721836e-05
8697.00,3.722449e-05
8698.00,3.715534e-05
8699.00,3.360892e-05
8700.00,3.148622e-05
8701.00,2.751388e-05
8702.00,2.757464e-05
8703.00,2.642641e-05
8704.00,2.906612e-05
8705.00,3.147718e-05
8706.00,3.176482e-05
8707.00,3.290766e-05
8708.00,3.055477e-05
8709.00,3.103869e-05
8710.00,3.166660e-05
8711.00,3.374153e-05
8712.00,3.789900e-05
8713.00,4.007200e-05
8714.00,4.566995e-05
8715.00,4.436492e-05
8716.00,4.456773e-05
8717.00,4.250398e-05
8718.00,4.251833e-05
8719.00,4.145757e-05
8720.00,3.725510e-05
8721.00,3.905743e-05
8722.00,3.656362e-05
8723.00,3.844822e-05
8724.00,3.909082e-05
8725.00,4.249503e-05
8726.00,4.757093e-05
8727.00,4.561165e-05
8728.00,4.885371e-05
8729.00,4.384775e-05
8730.00,4.164162e-05
8731.00,3.986833e-05
8732.00,3.507343e-05
8733.00,3.548810e-05
8734.00,3.266149e-05
8735.00,3.194481e-05
8736.00,3.240841e-05
8737.00,3.327188e-05
8738.00,3.262770e-05
8739.00,3.307539e-05
8740.00,3.367883e-05
8741.00,3.211505e-05
8742.00,3.479143e-05
8743.00,3.357853e-05
8744.00,3.698186e-05
8745.00,3.950935e-05
8746.00,4.073662e-05
8747.00,4.103944e-05
8748.00,3.369930e-05
8749.00,3.024104e-05
8750.00,2.396239e-05
8751.00,2.185370e-05
8752.00,2.087073e-05
8753.00,2.122688e-05
8754.00,2.375437e-05
8755.00,2.475503e-05
8756.00,2.636492e-05
8757.00,2.610282e-05
8758.00,2.641386e-05
8759.00,2.662759e-05
8760.00,2.617698e-05
8761.00,2.780066e-05
8762.00,2.905643e-05
8763.00,3.183184e-05
8764.00,3.367525e-05
8765.00,3.404584e-05
8766.00,3.054842e-05
8767.00,2.987380e-05
8768.00,3.003102e-05
8769.00,2.802518e-05
8770.00,3.141460e-05
8771.00,3.002842e-05
8772.00,3.070623e-05
8773.00,2.947614e-05
8774.00,2.668965e-05
8775.00,2.698544e-05
8776.00,2.563357e-05
8777.00,2.782618e-05
8778.00,2.989911e-05
8779.00,3.465639e-05
8780.00,3.744828e-05
8781.00,4.191040e-05
8782.00,5.359966e-05
8783.00,6.404788e-05
8784.00,8.612822e-05
8785.00,1.052311e-04
8786.00,1.206845e-04
8787.00,1.311998e-04
8788.00,1.202680e-04
8789.00,1.090923e-04
8790.00,8.735611e-05
8791.00,7.620631e-05
8792.00,5.970191e-05
8793.00,4.446311e-05
8794.00,3.671500e-05
8795.00,2.982255e-05
8796.00,2.721645e-05
8797.00,2.300416e-05
8798.00,2.346261e-05
8799.00,2.426951e-05
8800.00,2.243492e-05
8801.00,2.364711e-05
8802.00,2.278140e-05
8803.00,2.536173e-05
8804.00,2.751564e-05
8805.00,2.980109e-05
8806.00,3.023843e-05
8807.00,2.875274e-05
8808.00,2.813308e-05
8809.00,2.614681e-05
8810.00,2.602890e-05
8811.00,2.651100e-05
8812.00,2.781908e-05
8813.00,2.794189e-05
8814.00,2.795146e-05
8815.00,2.604774e-05
8816.00,2.558160e-05
8817.00,2.680339e-05
8818.00,2.721776e-05
8819.00,3.005932e-05
8820.00,3.080611e-05
8821.00,2.978486e-05
8822.00,2.912430e-05
8823.00,2.693589e-05
8824.00,2.631282e-05
8825.00,2.606601e-05
8826.00,2.753887e-05
8827.00,2.788824e-05
8828.00,2.652593e-05
8829.00,2.627194e-05
8830.00,2.592474e-05
8831.00,2.642788e-05
8832.00,2.807429e-05
8833.00,3.076805e-05
8834.00,3.085805e-05
8835.00,3.049532e-05
8836.00,2.909308e-05
8837.00,2.873565e-05
8838.00,2.883997e-05
8839.00,3.026450e-05
8840.00,3.411353e-05
8841.00,3.436615e-05
8842.00,3.363891e-05
8843.00,3.460879e-05
8844.00,3.166777e-05
8845.00,2.931728e-05
8846.00,2.808019e-05
8847.00,2.875802e-05
8848.00,2.743582e-05
8849.00,2.576010e-05
8850.00,2.484120e-05
8851.00,2.456680e-05
8852.00,2.430977e-05
8853.00,2.588660e-05
8854.00,2.963756e-05
8855.00,3.185965e-05
8856.00,3.254583e-05
8857.00,3.198010e-05
8858.00,3.115671e-05
8859.00,3.113204e-05
8860.00,3.091893e-05
8861.00,3.135040e-05
8862.00,3.169329e-05
8863.00,2.973938e-05
8864.00,2.720579e-05
8865.00,2.616426e-05
8866.00,2.555303e-05
8867.00,2.717133e-05
8868.00,2.751964e-05
8869.00,2.959544e-05
8870.00,3.087241e-05
8871.00,3.177125e-05
8872.00,3.307976e-05
8873.00,3.503264e-05
8874.00,4.131248e-05
8875.00,4.679529e-05
8876.00,5.839477e-05
8877.00,7.856854e-05
8878.00,1.075769e-04
8879.00,1.714519e-04
8880.00,3.054247e-04
8881.00,5.807967e-04
8882.00,9.509927e-04
8883.00,1.230969e-03
8884.00,1.201239e-03
8885.00,8.882911e-04
8886.00,5.332287e-04
8887.00,2.802914e-04
8888.00,1.651843e-04
8889.00,9.319220e-05
8890.00,5.929630e-05
8891.00,4.059422e-05
8892.00,3.312794e-05
8893.00,2.859226e-05
8894.00,2.543652e-05
8895.00,2.740501e-05
8896.00,2.772199e-05
8897.00,2.928889e-05
8898.00,2.832976e-05
8899.00,2.794727e-05
8900.00,2.957408e-05
8901.00,2.706042e-05
8902.00,2.784655e-05
8903.00,2.729431e-05
8904.00,2.640695e-05
8905.00,2.395091e-05
8906.00,2.190595e-05
8907.00,2.155467e-05
8908.00,2.076874e-05
8909.00,2.190935e-05
8910.00,2.269255e-05
8911.00,2.523808e-05
8912.00,2.545894e-05
8913.00,2.475107e-05
8914.00,2.601478e-05
8915.00,2.449248e-05
8916.00,2.508947e-05
8917.00,2.508606e-05
8918.00,2.515333e-05
8919.00,2.516702e-05
8920.00,2.641729e-05
8921.00,2.795595e-05
8922.00,2.711621e-05
8923.00,2.838307e-05
8924.00,2.897693e-05
8925.00,2.855025e-05
8926.00,2.694990e-05
8927.00,2.622905e-05
8928.00,2.517640e-05
8929.00,2.480301e-05
8930.00,2.571937e-05
8931.00,2.536039e-05
8932.00,2.629402e-05
8933.00,2.477070e-05
8934.00,2.394923e-05
8935.00,2.388182e-05
8936.00,2.376128e-05
8937.00,2.402610e-05
8938.00,2.478070e-05
8939.00,2.579562e-05
8940.00,2.572271e-05
8941.00,2.454934e-05
8942.00,2.366022e-05
8943.00,2.095655e-05
8944.00,2.011084e-05
8945.00,1.930832e-05
8946.00,1.896954e-05
8947.00,1.933275e-05
8948.00,1.887963e-05
8949.00,1.872859e-05
8950.00,1.839434e-05
8951.00,1.855093e-05
8952.00,1.888162e-05
8953.00,1.967708e-05
8954.00,2.144611e-05
8955.00,2.354404e-05
8956.00,2.420069e-05
8957.00,2.601157e-05
8958.00,2.699750e-05
8959.00,2.780680e-05
8960.00,2.864537e-05
8961.00,2.860804e-05
8962.00,2.812643e-05
8963.00,2.659841e-05
8964.00,2.575700e-05
8965.00,2.577934e-05
8966.00,2.546722e-05
8967.00,2.581450e-05
8968.00,2.613346e-05
8969.00,2.627684e-05
8970.00,2.693244e-05
8971.00,2.669928e-05
8972.00,2.748927e-05
8973.00,2.805957e-05
8974.00,2.784173e-05
8975.00,2.777985e-05
8976.00,2.680171e-05
8977.00,2.564808e-05
8978.00,2.497911e-05
8979.00,2.495172e-05
8980.00,2.506019e-05
8981.00,2.596219e-05
8982.00,2.814097e-05
8983.00,3.114067e-05
8984.00,3.505593e-05
8985.00,3.839166e-05
8986.00,4.267898e-05
8987.00,4.631084e-05
8988.00,5.093451e-05
8989.00,5.630191e-05
8990.00,6.279832e-05
8991.00,7.293592e-05
8992.00,9.177078e-05
8993.00,1.315028e-04
8994.00,2.171223e-04
8995.00,4.229097e-04
8996.00,8.186955e-04
8997.00,1.393469e-03
8998.00,1.847305e-03
8999.00,1.782720e-03
9000.00,1.322122e-03
9001.00,7.878658e-04
9002.00,4.419184e-04
9003.00,2.329589e-04
9004.00,1.239253e-04
9005.00,7.061123e-05
9006.00,4.294577e-05
9007.00,2.926738e-05
9008.00,2.250707e-05
9009.00,2.080248e-05
9010.00,2.020109e-05
9011.00,2.046736e-05
9012.00,2.141577e-05
9013.00,2.156051e-05
9014.00,2.253358e-05
9015.00,2.381746e-05
9016.00,2.751133e-05
9017.00,3.302646e-05
9018.00,3.884079e-05
9019.00,4.728440e-05
9020.00,5.406689e-05
9021.00,6.033166e-05
9022.00,6.248586e-05
9023.00,6.594411e-05
9024.00,6.631216e-05
9025.00,5.838197e-05
9026.00,5.228523e-05
9027.00,4.470533e-05
9028.00,4.068486e-05
9029.00,3.819422e-05
9030.00,3.848341e-05
9031.00,4.027922e-05
9032.00,4.050890e-05
9033.00,4.070242e-05
9034.00,3.806843e-05
9035.00,3.673477e-05
9036.00,3.483451e-05
9037.00,3.455621e-05
9038.00,3.720979e-05
9039.00,3.931429e-05
9040.00,4.695611e-05
9041.00,5.524622e-05
9042.00,6.947173e-05
9043.00,8.863509e-05
9044.00,1.087660e-04
9045.00,1.229581e-04
9046.00,1.184905e-04
9047.00,1.038921e-04
9048.00,7.527157e-05
9049.00,5.515354e-05
9050.00,3.817750e-05
9051.00,3.182235e-05
9052.00,2.746313e-05
9053.00,2.429720e-05
9054.00,2.498482e-05
9055.00,2.318002e-05
9056.00,2.339932e-05
9057.00,2.391535e-05
9058.00,2.465367e-05
9059.00,2.535729e-05
9060.00,2.499939e-05
9061.00,2.498356e-05
9062.00,2.204619e-05
9063.00,2.020496e-05
9064.00,1.947217e-05
9065.00,1.964503e-05
9066.00,1.977198e-05
9067.00,1.929863e-05
9068.00,2.074932e-05
9069.00,1.903280e-05
9070.00,1.915167e-05
9071.00,1.865663e-05
9072.00,1.935064e-05
9073.00,2.079906e-05
9074.00,2.161236e-05
9075.00,2.253971e-05
9076.00,1.979700e-05
9077.00,1.822554e-05
9078.00,1.711979e-05
9079.00,1.589068e-05
9080.00,1.561572e-05
9081.00,1.558539e-05
9082.00,1.746183e-05
9083.00,1.838786e-05
9084.00,2.002801e-05
9085.00,2.031669e-05
9086.00,2.187204e-05
9087.00,2.175786e-05
9088.00,2.148275e-05
9089.00,2.378890e-05
9090.00,2.138086e-05
9091.00,2.300597e-05
9092.00,2.400264e-05
9093.00,2.550425e-05
9094.00,2.558291e-05
9095.00,2.635634e-05
9096.00,3.133406e-05
9097.00,3.132278e-05
9098.00,3.763114e-05
9099.00,4.450160e-05
9100.00,5.351263e-05
9101.00,6.339077e-05
9102.00,6.405468e-05
9103.00,6.849397e-05
9104.00,5.601641e-05
9105.00,4.982241e-05
9106.00,4.116882e-05
9107.00,3.381053e-05
9108.00,2.888887e-05
9109.00,2.379067e-05
9110.00,2.287575e-05
9111.00,2.039557e-05
9112.00,2.098871e-05
9113.00,2.096160e-05
9114.00,2.158160e-05
9115.00,2.343617e-05
9116.00,2.449913e-05
9117.00,2.442021e-05
9118.00,2.351044e-05
9119.00,2.498197e-05
9120.00,2.439127e-05
9121.00,2.585501e-05
9122.00,2.696625e-05
9123.00,2.724580e-05
9124.00,2.779289e-05
9125.00,2.441959e-05
9126.00,2.505480e-05
9127.00,2.199225e-05
9128.00,2.083949e-05
9129.00,2.088720e-05
9130.00,2.079480e-05
9131.00,2.387823e-05
9132.00,2.414815e-05
9133.00,2.666213e-05
9134.00,2.681754e-05
9135.00,2.573825e-05
9136.00,2.582867e-05
9137.00,2.559310e-05
9138.00,2.596262e-05
9139.00,2.568934e-05
9140.00,2.862954e-05
9141.00,2.864451e-05
9142.00,3.163212e-05
9143.00,3.479761e-05
9144.00,3.600666e-05
9145.00,3.937050e-05
9146.00,3.656081e-05
9147.00,3.638195e-05
9148.00,3.194443e-05
9149.00,2.807041e-05
9150.00,2.464577e-05
9151.00,2.181206e-05
9152.00,2.183109e-05
9153.00,2.026871e-05
9154.00,2.055933e-05
9155.00,1.895434e-05
9156.00,1.848675e-05
9157.00,1.953000e-05
9158.00,1.979721e-05
9159.00,2.053611e-05
9160.00,2.098878e-05
9161.00,2.209491e-05
9162.00,2.110701e-05
9163.00,2.103378e-05
9164.00,2.046232e-05
9165.00,2.183825e-05
9166.00,2.239330e-05
9167.00,2.111002e-05
9168.00,2.214751e-05
9169.00,2.115617e-05
9170.00,2.054016e-05
9171.00,2.100655e-05
9172.00,2.007385e-05
9173.00,2.109659e-05
9174.00,2.026991e-05
9175.00,1.997426e-05
9176.00,1.930612e-05
9177.00,1.865995e-05
9178.00,1.898471e-05
9179.00,1.903135e-05
9180.00,2.103005e-05
9181.00,2.018390e-05
9182.00,1.933877e-05
9183.00,1.890464e-05
9184.00,1.916615e-05
9185.00,2.042831e-05
9186.00,2.101281e-05
9187.00,2.254752e-05
9188.00,2.375135e-05
9189.00,2.439900e-05
9190.00,2.421463e-05
9191.00,2.373081e-05
9192.00,2.454047e-05
9193.00,2.487847e-05
9194.00,2.573863e-05
9195.00,2.529494e-05
9196.00,2.411010e-05
9197.00,2.236694e-05
9198.00,2.281937e-05
9199.00,2.515784e-05
9200.00,2.949520e-05
9201.00,3.938329e-05
9202.00,5.372029e-05
9203.00,7.657298e-05
9204.00,1.088687e-04
9205.00,1.543154e-04
9206.00,2.047712e-04
9207.00,2.325116e-04
9208.00,2.241315e-04
9209.00,1.776258e-04
9210.00,1.211501e-04
9211.00,7.869153e-05
9212.00,5.357750e-05
9213.00,4.222128e-05
9214.00,3.594136e-05
9215.00,3.359422e-05
9216.00,2.990704e-05
9217.00,2.807814e-05
9218.00,2.590737e-05
9219.00,2.416585e-05
9220.00,2.295878e-05
9221.00,2.230971e-05
9222.00,2.278315e-05
9223.00,2.109459e-05
9224.00,2.085152e-05
9225.00,2.109590e-05
9226.00,2.154296e-05
9227.00,2.294260e-05
9228.00,2.457532e-05
9229.00,2.793374e-05
9230.00,2.969556e-05
9231.00,2.963712e-05
9232.00,3.044774e-05
9233.00,3.013142e-05
9234.00,3.010444e-05
9235.00,3.189423e-05
9236.00,3.574580e-05
9237.00,3.587139e-05
9238.00,3.517536e-05
9239.00,3.514506e-05
9240.00,3.338926e-05
9241.00,3.183454e-05
9242.00,2.812915e-05
9243.00,2.683977e-05
9244.00,2.460156e-05
9245.00,2.203493e-05
9246.00,2.048588e-05
9247.00,1.901387e-05
9248.00,1.874844e-05
9249.00,1.846749e-05
9250.00,1.868026e-05
9251.00,1.773160e-05
9252.00,1.603126e-05
9253.00,1.390285e-05
9254.00,1.324738e-05
9255.00,1.266383e-05
9256.00,1.230723e-05
9257.00,1.325361e-05
9258.00,1.378875e-05
9259.00,1.397819e-05
9260.00,1.390816e-05
9261.00,1.504980e-05
9262.00,1.555629e-05
9263.00,1.743873e-05
9264.00,2.034429e-05
9265.00,2.240651e-05
9266.00,2.443971e-05
9267.00,2.495317e-05
9268.00,2.371866e-05
9269.00,2.348512e-05
9270.00,2.325781e-05
9271.00,2.456162e-05
9272.00,2.480156e-05
9273.00,2.536104e-05
9274.00,2.649131e-05
9275.00,2.693862e-05
9276.00,2.706037e-05
9277.00,2.505873e-05
9278.00,2.486064e-05
9279.00,2.294640e-05
9280.00,2.187541e-05
9281.00,2.107112e-05
9282.00,2.054321e-05
9283.00,2.196780e-05
9284.00,2.189096e-05
9285.00,2.322664e-05
9286.00,2.534392e-05
9287.00,2.694480e-05
9288.00,2.907990e-05
9289.00,3.380023e-05
9290.00,4.249043e-05
9291.00,5.374677e-05
9292.00,7.472158e-05
9293.00,1.106797e-04
9294.00,1.801207e-04
9295.00,2.712938e-04
9296.00,3.798357e-04
9297.00,4.611399e-04
9298.00,4.522807e-04
9299.00,3.847932e-04
9300.00,2.500868e-04
9301.00,1.491110e-04
9302.00,8.757848e-05
9303.00,4.991841e-05
9304.00,3.415278e-05
9305.00,2.396786e-05
9306.00,1.990781e-05
9307.00,1.782854e-05
9308.00,1.645783e-05
9309.00,1.598971e-05
9310.00,1.576077e-05
9311.00,1.661237e-05
9312.00,1.772907e-05
9313.00,1.927170e-05
9314.00,2.145767e-05
9315.00,2.403681e-05
9316.00,2.591305e-05
9317.00,2.527456e-05
9318.00,2.633937e-05
9319.00,2.505319e-05
9320.00,2.455961e-05
9321.00,2.424248e-05
9322.00,2.421255e-05
9323.00,2.407581e-05
9324.00,2.254974e-05
9325.00,2.148869e-05
9326.00,2.001232e-05
9327.00,1.908574e-05
9328.00,1.851079e-05
9329.00,1.771476e-05
9330.00,1.785934e-05
9331.00,1.719521e-05
9332.00,1.729585e-05
9333.00,1.739221e-05
9334.00,1.831454e-05
9335.00,1.857384e-05
9336.00,1.826417e-05
9337.00,1.844602e-05
9338.00,1.812482e-05
9339.00,1.740445e-05
9340.00,1.636763e-05
9341.00,1.608251e-05
9342.00,1.556175e-05
9343.00,1.471603e-05
9344.00,1.512586e-05
9345.00,1.517156e-05
9346.00,1.550703e-05
9347.00,1.532278e-05
9348.00,1.640428e-05
9349.00,1.768886e-05
9350.00,1.852990e-05
9351.00,2.080243e-05
9352.00,2.029575e-05
9353.00,1.984540e-05
9354.00,1.917817e-05
9355.00,1.808121e-05
9356.00,1.775291e-05
9357.00,1.719475e-05
9358.00,1.767618e-05
9359.00,1.731110e-05
9360.00,1.656635e-05
9361.00,1.666660e-05
9362.00,1.613530e-05
9363.00,1.658598e-05
9364.00,1.604728e-05
9365.00,1.573166e-05
9366.00,1.582127e-05
9367.00,1.678401e-05
9368.00,1.729964e-05
9369.00,1.821472e-05
9370.00,2.075492e-05
9371.00,2.136817e-05
9372.00,2.311752e-05
9373.00,2.129155e-05
9374.00,2.096432e-05
9375.00,1.977673e-05
9376.00,1.910923e-05
9377.00,1.964279e-05
9378.00,1.936891e-05
9379.00,2.144485e-05
9380.00,2.046053e-05
9381.00,2.049964e-05
9382.00,2.063914e-05
9383.00,2.076732e-05
9384.00,2.324863e-05
9385.00,2.280808e-05
9386.00,2.490163e-05
9387.00,2.627157e-05
9388.00,2.694096e-05
9389.00,3.066907e-05
9390.00,4.072449e-05
9391.00,5.997878e-05
9392.00,8.581828e-05
9393.00,1.236796e-04
9394.00,1.442038e-04
9395.00,1.407002e-04
9396.00,1.181045e-04
9397.00,8.596916e-05
9398.00,5.906834e-05
9399.00,3.960979e-05
9400.00,2.913670e-05
9401.00,2.102534e-05
9402.00,1.615207e-05
9403.00,1.373436e-05
9404.00,1.304378e-05
9405.00,1.312525e-05
9406.00,1.365358e-05
9407.00,1.481445e-05
9408.00,1.476427e-05
9409.00,1.520456e-05
9410.00,1.500053e-05
9411.00,1.506128e-05
9412.00,1.541487e-05
9413.00,1.476337e-05
9414.00,1.527899e-05
9415.00,1.422861e-05
9416.00,1.441913e-05
9417.00,1.432793e-05
9418.00,1.536103e-05
9419.00,1.735069e-05
9420.00,1.818306e-05
9421.00,1.996639e-05
9422.00,1.866686e-05
9423.00,1.780332e-05
9424.00,1.632818e-05
9425.00,1.458713e-05
9426.00,1.308361e-05
9427.00,1.187906e-05
9428.00,1.147241e-05
9429.00,1.071824e-05
9430.00,1.053743e-05
9431.00,1.117515e-05
9432.00,1.218661e-05
9433.00,1.349536e-05
9434.00,1.446362e-05
9435.00,1.600246e-05
9436.00,1.546444e-05
9437.00,1.458162e-05
9438.00,1.382267e-05
9439.00,1.391099e-05
9440.00,1.437842e-05
9441.00,1.461565e-05
9442.00,1.526038e-05
9443.00,1.482983e-05
9444.00,1.437985e-05
9445.00,1.348709e-05
9446.00,1.272589e-05
9447.00,1.213512e-05
9448.00,1.125318e-05
9449.00,1.174609e-05
9450.00,1.197214e-05
9451.00,1.225164e-05
9452.00,1.227038e-05
9453.00,1.279368e-05
9454.00,1.269297e-05
9455.00,1.260612e-05
9456.00,1.221992e-05
9457.00,1.184094e-05
9458.00,1.134308e-05
9459.00,1.123726e-05
9460.00,1.151248e-05
9461.00,1.189547e-05
9462.00,1.264258e-05
9463.00,1.449430e-05
9464.00,1.434006e-05
9465.00,1.484079e-05
9466.00,1.502278e-05
9467.00,1.439131e-05
9468.00,1.427300e-05
9469.00,1.303128e-05
9470.00,1.242479e-05
9471.00,1.173926e-05
9472.00,1.116028e-05
9473.00,1.163258e-05
9474.00,1.169597e-05
9475.00,1.321994e-05
9476.00,1.378477e-05
9477.00,1.465500e-05
9478.00,1.506231e-05
9479.00,1.521715e-05
9480.00,1.600712e-05
9481.00,1.644669e-05
9482.00,1.835260e-05
9483.00,1.950422e-05
9484.00,2.007668e-05
9485.00,2.067419e-05
9486.00,1.858080e-05
9487.00,1.863512e-05
9488.00,1.809773e-05
9489.00,1.686242e-05
9490.00,1.596215e-05
9491.00,1.559572e-05
9492.00,1.561375e-05
9493.00,1.403262e-05
9494.00,1.489240e-05
9495.00,1.580722e-05
9496.00,1.760658e-05
9497.00,1.890255e-05
9498.00,2.094288e-05
9499.00,2.413181e-05
9500.00,2.414201e-05
9501.00,2.635416e-05
9502.00,2.472634e-05
9503.00,2.568439e-05
9504.00,3.075857e-05
9505.00,3.825224e-05
9506.00,5.528434e-05
9507.00,8.232761e-05
9508.00,1.186014e-04
9509.00,1.396522e-04
9510.00,1.469084e-04
9511.00,1.220383e-04
9512.00,8.888309e-05
9513.00,6.063768e-05
9514.00,4.018229e-05
9515.00,2.824129e-05
9516.00,1.915575e-05
9517.00,1.437056e-05
9518.00,1.171264e-05
9519.00,1.053647e-05
9520.00,9.412229e-06
9521.00,8.824755e-06
9522.00,8.632262e-06
9523.00,8.595282e-06
9524.00,9.294697e-06
9525.00,9.975646e-06
9526.00,1.090673e-05
9527.00,1.271487e-05
9528.00,1.478731e-05
9529.00,1.706242e-05
9530.00,1.855409e-05
9531.00,2.040243e-05
9532.00,2.191106e-05
9533.00,2.276876e-05
9534.00,2.354701e-05
9535.00,2.339122e-05
9536.00,2.523110e-05
9537.00,2.637110e-05
9538.00,2.946154e-05
9539.00,3.376676e-05
9540.00,3.911712e-05
9541.00,4.583429e-05
9542.00,5.354210e-05
9543.00,6.215602e-05
9544.00,6.286179e-05
9545.00,6.037101e-05
9546.00,5.234464e-05
9547.00,4.165396e-05
9548.00,3.224221e-05
9549.00,2.387853e-05
9550.00,1.909131e-05
9551.00,1.476346e-05
9552.00,1.395712e-05
9553.00,1.315702e-05
9554.00,1.382802e-05
9555.00,1.457370e-05
9556.00,1.439090e-05
9557.00,1.503116e-05
9558.00,1.395652e-05
9559.00,1.238785e-05
9560.00,1.154385e-05
9561.00,1.104540e-05
9562.00,1.013470e-05
9563.00,9.660366e-06
9564.00,9.755679e-06
9565.00,9.824208e-06
9566.00,9.960632e-06
9567.00,1.015406e-05
9568.00,1.101744e-05
9569.00,1.172361e-05
9570.00,1.144148e-05
9571.00,1.090327e-05
9572.00,1.043693e-05
9573.00,9.585717e-06
9574.00,8.875621e-06
9575.00,8.766522e-06
9576.00,8.357260e-06
9577.00,8.093328e-06
9578.00,7.445225e-06
9579.00,6.854013e-06
9580.00,7.113744e-06
9581.00,7.089860e-06
9582.00,7.601308e-06
9583.00,8.174734e-06
9584.00,8.018997e-06
9585.00,8.212723e-06
9586.00,7.996514e-06
9587.00,7.287544e-06
9588.00,7.514181e-06
9589.00,7.238162e-06
9590.00,6.997183e-06
9591.00,7.176779e-06
9592.00,7.289394e-06
9593.00,7.599364e-06
9594.00,8.067283e-06
9595.00,8.529898e-06
9596.00,9.303993e-06
9597.00,9.224721e-06
9598.00,9.305982e-06
9599.00,9.073548e-06
9600.00,8.957023e-06
9601.00,8.848256e-06
9602.00,8.713318e-06
9603.00,9.910122e-06
9604.00,1.053573e-05
9605.00,1.148390e-05
9606.00,1.237611e-05
9607.00,1.143540e-05
9608.00,1.195234e-05
9609.00,1.214817e-05
9610.00,1.335437e-05
9611.00,1.507554e-05
9612.00,1.729942e-05
9613.00,1.920812e-05
9614.00,1.784489e-05
9615.00,1.795297e-05
9616.00,1.642514e-05
9617.00,1.384149e-05
9618.00,1.108031e-05
9619.00,9.399966e-06
9620.00,8.080727e-06
9621.00,6.876905e-06
9622.00,6.428707e-06
9623.00,6.358175e-06
9624.00,6.417411e-06
9625.00,6.570380e-06
9626.00,6.857639e-06
9627.00,6.900485e-06
9628.00,6.461833e-06
9629.00,6.452364e-06
9630.00,6.740224e-06
9631.00,7.306556e-06
9632.00,7.278606e-06
9633.00,7.960642e-06
9634.00,7.695823e-06
9635.00,7.690658e-06
9636.00,7.945734e-06
9637.00,7.252353e-06
9638.00,7.636501e-06
9639.00,7.162233e-06
9640.00,7.228762e-06
9641.00,7.723912e-06
9642.00,7.791262e-06
9643.00,8.615530e-06
9644.00,8.802877e-06
9645.00,9.892084e-06
9646.00,1.065902e-05
9647.00,1.095855e-05
9648.00,1.029782e-05
9649.00,9.690501e-06
9650.00,9.847436e-06
9651.00,9.539503e-06
9652.00,1.031007e-05
9653.00,1.121804e-05
9654.00,1.299804e-05
9655.00,1.444994e-05
9656.00,1.577324e-05
9657.00,1.806785e-05
9658.00,1.690589e-05
9659.00,1.791923e-05
9660.00,1.539413e-05
9661.00,1.404054e-05
9662.00,1.228256e-05
9663.00,1.016980e-05
9664.00,9.869657e-06
9665.00,7.910922e-06
9666.00,7.977108e-06
9667.00,7.959036e-06
9668.00,7.648349e-06
9669.00,8.503011e-06
9670.00,8.948374e-06
9671.00,9.731238e-06
9672.00,1.054727e-05
9673.00,1.181644e-05
9674.00,1.141929e-05
9675.00,1.201712e-05
9676.00,1.243315e-05
9677.00,1.129305e-05
9678.00,1.123261e-05
9679.00,9.591302e-06
9680.00,8.656572e-06
9681.00,8.125189e-06
9682.00,7.952980e-06
9683.00,7.094803e-06
9684.00,6.747107e-06
9685.00,7.231856e-06
9686.00,7.315019e-06
9687.00,7.768015e-06
9688.00,7.761559e-06
9689.00,8.167654e-06
9690.00,8.185462e-06
9691.00,8.178976e-06
9692.00,8.141161e-06
9693.00,7.522015e-06
9694.00,8.086900e-06
9695.00,7.938146e-06
9696.00,8.667263e-06
9697.00,8.208832e-06
9698.00,8.670132e-06
9699.00,9.313243e-06
9700.00,8.415988e-06
9701.00,9.305839e-06
9702.00,8.829755e-06
9703.00,1.022791e-05
9704.00,1.070529e-05
9705.00,1.116621e-05
9706.00,1.159957e-05
9707.00,1.100069e-05
9708.00,1.320816e-05
9709.00,1.369847e-05
9710.00,1.784566e-05
9711.00,2.276404e-05
9712.00,3.033521e-05
9713.00,5.308956e-05
9714.00,7.808139e-05
9715.00,1.437550e-04
9716.00,2.466847e-04
9717.00,3.687848e-04
9718.00,4.435623e-04
9719.00,4.154318e-04
9720.00,3.188474e-04
9721.00,1.741556e-04
9722.00,9.596968e-05
9723.00,4.936043e-05
9724.00,2.887674e-05
9725.00,1.826851e-05
9726.00,1.239569e-05
9727.00,1.072805e-05
9728.00,8.616929e-06
9729.00,8.374041e-06
9730.00,7.446494e-06
9731.00,7.397263e-06
9732.00,7.558568e-06
9733.00,7.311507e-06
9734.00,7.458590e-06
9735.00,7.349407e-06
9736.00,7.789952e-06
9737.00,8.146553e-06
9738.00,9.088266e-06
9739.00,9.402717e-06
9740.00,9.957994e-06
9741.00,1.012422e-05
9742.00,8.793594e-06
9743.00,8.507941e-06
9744.00,8.204450e-06
9745.00,8.224113e-06
9746.00,8.275756e-06
9747.00,8.756517e-06
9748.00,9.292407e-06
9749.00,9.429607e-06
9750.00,9.514712e-06
9751.00,8.801790e-06
9752.00,9.254706e-06
9753.00,8.060901e-06
9754.00,7.253987e-06
9755.00,6.740611e-06
9756.00,6.056837e-06
9757.00,6.162578e-06
9758.00,5.901445e-06
9759.00,6.304169e-06
9760.00,6.578101e-06
9761.00,6.589163e-06
9762.00,6.583231e-06
9763.00,6.125392e-06
9764.00,6.326158e-06
9765.00,6.130074e-06
9766.00,6.198112e-06
9767.00,7.038394e-06
9768.00,8.015936e-06
9769.00,8.517974e-06
9770.00,8.802632e-06
9771.00,8.555696e-06
9772.00,8.118870e-06
9773.00,8.062339e-06
9774.00,7.356148e-06
9775.00,7.079421e-06
9776.00,6.661948e-06
9777.00,6.068168e-06
9778.00,6.119506e-06
9779.00,5.743598e-06
9780.00,5.605144e-06
9781.00,5.582260e-06
9782.00,5.505229e-06
9783.00,5.600231e-06
9784.00,5.558470e-06
9785.00,5.759679e-06
9786.00,5.653955e-06
9787.00,5.592478e-06
9788.00,5.967948e-06
9789.00,6.220359e-06
9790.00,6.107554e-06
9791.00,5.557373e-06
9792.00,5.181687e-06
9793.00,5.040082e-06
9794.00,5.357560e-06
9795.00,5.830718e-06
9796.00,6.700046e-06
9797.00,7.470343e-06
9798.00,8.306029e-06
9799.00,9.970106e-06
9800.00,1.112168e-05
9801.00,1.368094e-05
9802.00,1.548495e-05
9803.00,1.961340e-05
9804.00,2.439184e-05
9805.00,2.932491e-05
9806.00,3.832877e-05
9807.00,4.721536e-05
9808.00,5.289112e-05
9809.00,5.256430e-05
9810.00,4.390293e-05
9811.00,3.464397e-05
9812.00,2.314245e-05
9813.00,1.469936e-05
9814.00,1.033908e-05
9815.00,7.691290e-06
9816.00,6.372506e-06
9817.00,5.620675e-06
9818.00,5.118790e-06
9819.00,4.839463e-06
9820.00,4.941070e-06
9821.00,4.942620e-06
9822.00,5.399266e-06
9823.00,5.676493e-06
9824.00,6.262817e-06
9825.00,6.924072e-06
9826.00,7.359783e-06
9827.00,7.727409e-06
9828.00,7.627233e-06
9829.00,8.083623e-06
9830.00,7.657287e-06
9831.00,7.477562e-06
9832.00,7.567398e-06
9833.00,7.585331e-06
9834.00,8.355124e-06
9835.00,8.778818e-06
9836.00,9.962750e-06
9837.00,9.721611e-06
9838.00,9.470908e-06
9839.00,8.848247e-06
9840.00,7.439913e-06
9841.00,6.325364e-06
9842.00,5.610556e-06
9843.00,5.668113e-06
9844.00,5.531718e-06
9845.00,5.862828e-06
9846.00,6.385966e-06
9847.00,6.267852e-06
9848.00,6.281422e-06
9849.00,5.760569e-06
9850.00,5.594226e-06
9851.00,5.060125e-06
9852.00,4.670225e-06
9853.00,4.344875e-06
9854.00,3.948466e-06
9855.00,3.843329e-06
9856.00,3.708271e-06
9857.00,3.930460e-06
9858.00,4.071118e-06
9859.00,4.544695e-06
9860.00,5.171529e-06
9861.00,5.917552e-06
9862.00,6.680696e-06
9863.00,6.865883e-06
9864.00,7.443529e-06
9865.00,7.347990e-06
9866.00,7.329389e-06
9867.00,7.440628e-06
9868.00,7.431038e-06
9869.00,7.623997e-06
9870.00,7.529618e-06
9871.00,7.949247e-06
9872.00,7.246319e-06
9873.00,6.639176e-06
9874.00,6.192586e-06
9875.00,5.352978e-06
9876.00,5.188262e-06
9877.00,5.083663e-06
9878.00,5.593894e-06
9879.00,5.926674e-06
9880.00,6.961081e-06
9881.00,7.873021e-06
9882.00,8.411095e-06
9883.00,9.145261e-06
9884.00,8.229245e-06
9885.00,8.060052e-06
9886.00,7.365267e-06
9887.00,7.543506e-06
9888.00,8.245031e-06
9889.00,7.722413e-06
9890.00,8.015586e-06
9891.00,7.915770e-06
9892.00,8.056534e-06
9893.00,7.738646e-06
9894.00,7.660859e-06
9895.00,8.174266e-06
9896.00,7.611622e-06
9897.00,7.604207e-06
9898.00,6.437003e-06
9899.00,6.564230e-06
9900.00,6.247325e-06
9901.00,6.310924e-06
9902.00,6.892303e-06
9903.00,7.478838e-06
9904.00,8.577604e-06
9905.00,8.395878e-06
9906.00,8.683133e-06
9907.00,8.558958e-06
9908.00,7.738599e-06
9909.00,7.237780e-06
9910.00,6.493520e-06
9911.00,6.382999e-06
9912.00,5.752860e-06
9913.00,6.459268e-06
9914.00,6.450309e-06
9915.00,6.828062e-06
9916.00,7.356457e-06
9917.00,7.477155e-06
9918.00,7.755138e-06
9919.00,7.514237e-06
9920.00,8.180576e-06
9921.00,7.695020e-06
9922.00,7.615281e-06
9923.00,7.689334e-06
9924.00,7.221003e-06
9925.00,7.398333e-06
9926.00,6.843677e-06
9927.00,6.898709e-06
9928.00,7.426785e-06
9929.00,7.754096e-06
9930.00,8.630350e-06
9931.00,8.887058e-06
9932.00,9.182098e-06
9933.00,8.632155e-06
9934.00,7.659801e-06
9935.00,6.855699e-06
9936.00,5.785858e-06
9937.00,5.261793e-06
9938.00,4.556680e-06
9939.00,4.151236e-06
9940.00,3.982302e-06
9941.00,4.163956e-06
9942.00,4.454201e-06
9943.00,5.121656e-06
9944.00,5.863413e-06
9945.00,6.331879e-06
9946.00,6.739168e-06
9947.00,6.702976e-06
9948.00,6.735776e-06
9949.00,6.751597e-06
9950.00,6.826326e-06
9951.00,7.217467e-06
9952.00,7.371342e-06
9953.00,7.489707e-06
9954.00,7.025708e-06
9955.00,6.550121e-06
9956.00,5.793602e-06
9957.00,5.430693e-06
9958.00,4.978023e-06
9959.00,4.745865e-06
9960.00,4.669757e-06
9961.00,4.691585e-06
9962.00,4.913591e-06
9963.00,5.191298e-06
9964.00,5.623348e-06
9965.00,6.077467e-06
9966.00,6.201009e-06
9967.00,6.384737e-06
9968.00,6.202898e-06
9969.00,6.240200e-06
9970.00,6.492318e-06
9971.00,6.967680e-06
9972.00,7.689103e-06
9973.00,8.348344e-06
9974.00,8.754834e-06
9975.00,8.546912e-06
9976.00,8.398189e-06
9977.00,7.966965e-06
9978.00,7.560858e-06
9979.00,7.465846e-06
9980.00,7.035496e-06
9981.00,6.916653e-06
9982.00,6.494965e-06
9983.00,6.248711e-06
9984.00,6.350184e-06
9985.00,6.360048e-06
9986.00,6.614982e-06
9987.00,6.493533e-06
9988.00,6.600389e-06
9989.00,6.621179e-06
9990.00,6.544568e-06
9991.00,6.835901e-06
9992.00,7.289354e-06
9993.00,7.735521e-06
9994.00,7.904406e-06
9995.00,7.751859e-06
9996.00,7.085102e-06
9997.00,6.491608e-06
9998.00,6.035289e-06
9999.00,5.799682e-06
10000.00,5.904030e-06
10001.00,5.781413e-06
10002.00,5.848501e-06
10003.00,5.665645e-06
10004.00,5.456907e-06
10005.00,5.181857e-06
10006.00,5.197047e-06
10007.00,5.485186e-06
10008.00,5.495973e-06
10009.00,5.629648e-06
10010.00,5.683277e-06
10011.00,5.536268e-06
10012.00,5.216928e-06
10013.00,4.913065e-06
10014.00,4.708811e-06
10015.00,4.575582e-06
10016.00,4.898897e-06
10017.00,5.363420e-06
10018.00,6.033256e-06
10019.00,6.743519e-06
10020.00,7.095393e-06
10021.00,7.052999e-06
10022.00,6.389091e-06
10023.00,5.817166e-06
10024.00,5.529469e-06
10025.00,5.207516e-06
10026.00,5.271869e-06
10027.00,5.503030e-06
10028.00,5.692831e-06
10029.00,5.831452e-06
10030.00,5.825029e-06
10031.00,5.632701e-06
10032.00,5.187277e-06
10033.00,4.832807e-06
10034.00,4.783270e-06
10035.00,4.740319e-06
10036.00,4.890348e-06
10037.00,5.314609e-06
10038.00,6.136777e-06
10039.00,7.293924e-06
10040.00,8.484617e-06
10041.00,1.025806e-05
10042.00,1.136860e-05
10043.00,1.218369e-05
10044.00,1.230807e-05
10045.00,1.259355e-05
10046.00,1.376875e-05
10047.00,1.565235e-05
10048.00,1.949403e-05
10049.00,2.541135e-05
10050.00,3.391420e-05
10051.00,4.521780e-05
10052.00,5.790343e-05
10053.00,6.812200e-05
10054.00,7.366214e-05
10055.00,7.425267e-05
10056.00,6.296574e-05
10057.00,4.761499e-05
10058.00,3.207673e-05
10059.00,1.979104e-05
10060.00,1.225821e-05
10061.00,7.925564e-06
10062.00,5.962350e-06
10063.00,4.868428e-06
10064.00,4.494404e-06
10065.00,4.209668e-06
10066.00,4.211454e-06
10067.00,4.086444e-06
10068.00,3.856046e-06
10069.00,3.802823e-06
10070.00,3.597612e-06
10071.00,3.643547e-06
10072.00,3.694775e-06
10073.00,3.854298e-06
10074.00,4.096838e-06
10075.00,4.366988e-06
10076.00,4.718994e-06
10077.00,4.949773e-06
10078.00,5.254306e-06
10079.00,5.629321e-06
10080.00,6.199797e-06
10081.00,6.614404e-06
10082.00,6.790201e-06
10083.00,6.759862e-06
10084.00,6.222490e-06
10085.00,5.917927e-06
10086.00,5.442412e-06
10087.00,4.743253e-06
10088.00,4.491770e-06
10089.00,4.162279e-06
10090.00,4.201863e-06
10091.00,4.050878e-06
10092.00,4.095627e-06
10093.00,3.937747e-06
10094.00,4.072377e-06
10095.00,3.891180e-06
10096.00,3.738495e-06
10097.00,3.444401e-06
10098.00,3.455187e-06
10099.00,3.484015e-06
10100.00,3.315117e-06
10101.00,3.474006e-06
10102.00,3.379928e-06
10103.00,3.372922e-06
10104.00,3.465688e-06
10105.00,3.498142e-06
10106.00,3.674281e-06
10107.00,3.650209e-06
10108.00,3.933015e-06
10109.00,3.805362e-06
10110.00,3.890871e-06
10111.00,4.173482e-06
10112.00,4.164609e-06
10113.00,4.375495e-06
10114.00,4.435424e-06
10115.00,4.764668e-06
10116.00,4.924073e-06
10117.00,4.914024e-06
10118.00,5.047003e-06
10119.00,4.843412e-06
10120.00,4.696959e-06
10121.00,4.836798e-06
10122.00,5.141182e-06
10123.00,5.147172e-06
10124.00,5.263095e-06
10125.00,5.448514e-06
10126.00,5.240469e-06
10127.00,5.295185e-06
10128.00,4.898427e-06
10129.00,4.421218e-06
10130.00,4.132184e-06
10131.00,3.849293e-06
10132.00,3.576296e-06
10133.00,3.383561e-06
10134.00,3.216656e-06
10135.00,3.380073e-06
10136.00,3.488715e-06
10137.00,3.425036e-06
10138.00,3.557423e-06
10139.00,3.608588e-06
10140.00,3.640289e-06
10141.00,3.677504e-06
10142.00,3.629906e-06
10143.00,3.574503e-06
10144.00,3.323341e-06
10145.00,3.301302e-06
10146.00,3.255148e-06
10147.00,3.176684e-06
10148.00,3.366598e-06
10149.00,3.390078e-06
10150.00,3.464655e-06
10151.00,3.537184e-06
10152.00,3.645115e-06
10153.00,3.963901e-06
10154.00,4.165297e-06
10155.00,4.697061e-06
10156.00,5.192046e-06
10157.00,5.451885e-06
10158.00,5.523932e-06
10159.00,5.494692e-06
10160.00,5.376770e-06
10161.00,5.144462e-06
10162.00,5.020453e-06
10163.00,5.128935e-06
10164.00,5.305208e-06
10165.00,5.329023e-06
10166.00,5.391198e-06
10167.00,5.947783e-06
10168.00,6.255648e-06
10169.00,6.756378e-06
10170.00,6.886015e-06
10171.00,7.279663e-06
10172.00,7.096751e-06
10173.00,7.000555e-06
10174.00,6.518937e-06
10175.00,6.250489e-06
10176.00,5.983094e-06
10177.00,5.465824e-06
10178.00,4.970607e-06
10179.00,4.526310e-06
10180.00,4.214791e-06
10181.00,4.304876e-06
10182.00,4.638921e-06
10183.00,4.970330e-06
10184.00,5.410740e-06
10185.00,6.092908e-06
10186.00,6.021962e-06
10187.00,6.225777e-06
10188.00,6.236099e-06
10189.00,5.896842e-06
10190.00,5.657399e-06
10191.00,5.296934e-06
10192.00,4.895349e-06
10193.00,4.083794e-06
10194.00,3.839917e-06
10195.00,3.528103e-06
10196.00,3.437464e-06
10197.00,3.561142e-06
10198.00,3.713016e-06
10199.00,3.921335e-06
10200.00,3.782154e-06
10201.00,3.706632e-06
10202.00,3.687812e-06
10203.00,3.676332e-06
10204.00,3.828672e-06
10205.00,4.094903e-06
10206.00,4.459524e-06
10207.00,4.506296e-06
10208.00,4.637950e-06
10209.00,4.585494e-06
10210.00,4.380852e-06
10211.00,4.414341e-06
10212.00,4.474593e-06
10213.00,4.575159e-06
10214.00,4.547962e-06
10215.00,4.536756e-06
10216.00,4.735243e-06
10217.00,4.835754e-06
10218.00,5.201503e-06
10219.00,5.513109e-06
10220.00,6.138845e-06
10221.00,7.027812e-06
10222.00,8.718983e-06
10223.00,1.139072e-05
10224.00,1.548616e-05
10225.00,2.328516e-05
10226.00,3.505610e-05
10227.00,5.149834e-05
10228.00,6.716778e-05
10229.00,7.806886e-05
10230.00,7.605324e-05
10231.00,6.153630e-05
10232.00,4.365468e-05
10233.00,2.732520e-05
10234.00,1.758693e-05
10235.00,1.078953e-05
10236.00,7.673747e-06
10237.00,5.857205e-06
10238.00,4.680440e-06
10239.00,4.573924e-06
10240.00,4.249576e-06
10241.00,4.571045e-06
10242.00,4.483426e-06
10243.00,4.414510e-06
10244.00,4.548172e-06
10245.00,4.324727e-06
10246.00,4.420809e-06
10247.00,4.300560e-06
10248.00,4.294505e-06
10249.00,4.297732e-06
10250.00,4.155077e-06
10251.00,4.165945e-06
10252.00,3.931131e-06
10253.00,3.574632e-06
10254.00,3.201678e-06
10255.00,3.197476e-06
10256.00,3.167269e-06
10257.00,3.332008e-06
10258.00,3.618137e-06
10259.00,3.882790e-06
10260.00,4.233794e-06
10261.00,4.167307e-06
10262.00,4.400422e-06
10263.00,4.134417e-06
10264.00,4.042589e-06
10265.00,3.919202e-06
10266.00,3.587203e-06
10267.00,3.662897e-06
10268.00,3.509600e-06
10269.00,3.562475e-06
10270.00,3.585927e-06
10271.00,3.465852e-06
10272.00,3.506633e-06
10273.00,3.336623e-06
10274.00,3.352970e-06
10275.00,3.347999e-06
10276.00,3.661497e-06
10277.00,4.080762e-06
10278.00,4.349327e-06
10279.00,4.857562e-06
10280.00,5.155980e-06
10281.00,5.383145e-06
10282.00,5.232295e-06
10283.00,4.964420e-06
10284.00,4.517863e-06
10285.00,4.095275e-06
10286.00,3.843915e-06
10287.00,3.466793e-06
10288.00,3.371452e-06
10289.00,3.338913e-06
10290.00,3.425095e-06
10291.00,3.388936e-06
10292.00,3.335569e-06
10293.00,3.321239e-06
10294.00,3.082647e-06
10295.00,3.070955e-06
10296.00,2.897341e-06
10297.00,3.041994e-06
10298.00,3.132437e-06
10299.00,2.929336e-06
10300.00,2.919546e-06
10301.00,2.696156e-06
10302.00,2.822049e-06
10303.00,2.636809e-06
10304.00,2.692527e-06
10305.00,2.864923e-06
10306.00,3.147748e-06
10307.00,3.615480e-06
10308.00,3.942152e-06
10309.00,4.418940e-06
10310.00,4.948068e-06
10311.00,5.490110e-06
10312.00,5.794335e-06
10313.00,5.985406e-06
10314.00,6.298996e-06
10315.00,6.131426e-06
10316.00,6.430111e-06
10317.00,6.596644e-06
10318.00,7.014390e-06
10319.00,7.047818e-06
10320.00,7.283047e-06
10321.00,7.355894e-06
10322.00,6.622528e-06
10323.00,6.106848e-06
10324.00,5.104469e-06
10325.00,4.618338e-06
10326.00,4.163842e-06
10327.00,3.642322e-06
10328.00,3.346059e-06
10329.00,3.035057e-06
10330.00,2.927851e-06
10331.00,2.757384e-06
10332.00,2.844311e-06
10333.00,2.909756e-06
10334.00,3.125127e-06
10335.00,3.336483e-06
10336.00,3.617439e-06
10337.00,3.963086e-06
10338.00,4.223527e-06
10339.00,4.518052e-06
10340.00,4.700398e-06
10341.00,4.787588e-06
10342.00,4.977897e-06
10343.00,4.929585e-06
10344.00,5.273790e-06
10345.00,5.674816e-06
10346.00,6.631333e-06
10347.00,7.669489e-06
10348.00,8.613285e-06
10349.00,8.437758e-06
10350.00,7.481385e-06
10351.00,6.577360e-06
10352.00,5.315092e-06
10353.00,4.465749e-06
10354.00,4.013162e-06
10355.00,3.973158e-06
10356.00,4.056724e-06
10357.00,4.211055e-06
10358.00,4.727439e-06
10359.00,5.211884e-06
10360.00,5.934772e-06
10361.00,6.406940e-06
10362.00,7.097425e-06
10363.00,7.463428e-06
10364.00,7.155601e-06
10365.00,7.047496e-06
10366.00,5.998841e-06
10367.00,5.446532e-06
10368.00,4.817321e-06
10369.00,4.360886e-06
10370.00,4.283484e-06
10371.00,4.171237e-06
10372.00,4.420514e-06
10373.00,4.449706e-06
10374.00,4.764750e-06
10375.00,4.809361e-06
10376.00,4.657494e-06
10377.00,4.791014e-06
10378.00,4.706242e-06
10379.00,4.898232e-06
10380.00,4.808236e-06
10381.00,4.826040e-06
10382.00,4.793657e-06
10383.00,4.830979e-06
10384.00,4.322599e-06
10385.00,3.994105e-06
10386.00,3.763344e-06
10387.00,3.497431e-06
10388.00,3.574331e-06
10389.00,3.744276e-06
10390.00,4.155319e-06
10391.00,4.322359e-06
10392.00,4.642951e-06
10393.00,4.703886e-06
10394.00,4.840554e-06
10395.00,4.839177e-06
10396.00,4.563017e-06
10397.00,4.483872e-06
10398.00,4.202075e-06
10399.00,4.052765e-06
10400.00,4.350745e-06
10401.00,4.077693e-06
10402.00,4.324042e-06
10403.00,4.285837e-06
10404.00,4.318290e-06
10405.00,4.352434e-06
10406.00,4.221119e-06
10407.00,4.176167e-06
10408.00,4.173522e-06
10409.00,4.071078e-06
10410.00,3.966808e-06
10411.00,3.558321e-06
10412.00,3.059465e-06
10413.00,2.843887e-06
10414.00,2.599680e-06
10415.00,2.515881e-06
10416.00,2.364966e-06
10417.00,2.351876e-06
10418.00,2.486212e-06
10419.00,2.556100e-06
10420.00,2.803798e-06
10421.00,3.251649e-06
10422.00,3.725412e-06
10423.00,4.413140e-06
10424.00,4.890067e-06
10425.00,5.711322e-06
10426.00,5.581182e-06
10427.00,5.573896e-06
10428.00,5.560469e-06
10429.00,5.036688e-06
10430.00,4.831136e-06
10431.00,4.584062e-06
10432.00,4.756628e-06
10433.00,4.895920e-06
10434.00,5.104584e-06
10435.00,5.132179e-06
10436.00,4.979360e-06
10437.00,5.023378e-06
10438.00,4.896368e-06
10439.00,4.996377e-06
10440.00,4.928494e-06
10441.00,4.954689e-06
10442.00,4.814260e-06
10443.00,4.485413e-06
10444.00,4.218275e-06
10445.00,3.749537e-06
10446.00,3.447619e-06
10447.00,3.137055e-06
10448.00,2.822567e-06
10449.00,2.640666e-06
10450.00,2.524342e-06
10451.00,2.528771e-06
10452.00,2.585849e-06
10453.00,2.834831e-06
10454.00,3.117888e-06
10455.00,3.406381e-06
10456.00,3.697738e-06
10457.00,3.895966e-06
10458.00,4.157708e-06
10459.00,4.215012e-06
10460.00,4.530727e-06
10461.00,4.771045e-06
10462.00,5.001419e-06
10463.00,5.290403e-06
10464.00,5.183287e-06
10465.00,4.967797e-06
10466.00,4.637380e-06
10467.00,4.310826e-06
10468.00,4.048018e-06
10469.00,3.833600e-06
10470.00,3.683661e-06
10471.00,3.651277e-06
10472.00,3.756822e-06
10473.00,3.936527e-06
10474.00,4.317293e-06
10475.00,4.501517e-06
10476.00,4.698950e-06
10477.00,4.743695e-06
10478.00,4.680105e-06
10479.00,4.605733e-06
10480.00,4.531958e-06
10481.00,4.589989e-06
10482.00,4.850380e-06
10483.00,5.005336e-06
10484.00,5.173539e-06
10485.00,5.153751e-06
10486.00,5.030495e-06
10487.00,4.826941e-06
10488.00,4.700946e-06
10489.00,4.574845e-06
10490.00,4.506768e-06
10491.00,4.444855e-06
10492.00,4.477384e-06
10493.00,4.400496e-06
10494.00,4.307693e-06
10495.00,4.219436e-06
10496.00,3.962753e-06
10497.00,3.762752e-06
10498.00,3.608383e-06
10499.00,3.511820e-06
10500.00,3.591852e-06
10501.00,3.745003e-06
10502.00,4.141022e-06
10503.00,4.394333e-06
10504.00,4.760824e-06
10505.00,4.718326e-06
10506.00,4.445777e-06
10507.00,4.055363e-06
10508.00,3.654831e-06
10509.00,3.389390e-06
10510.00,3.154358e-06
10511.00,2.939672e-06
10512.00,2.772174e-06
10513.00,2.669366e-06
10514.00,2.616248e-06
10515.00,2.530169e-06
10516.00,2.568013e-06
10517.00,2.596187e-06
10518.00,2.672956e-06
10519.00,2.749631e-06
10520.00,2.771102e-06
10521.00,2.798492e-06
10522.00,2.778564e-06
10523.00,2.783791e-06
10524.00,2.752277e-06
10525.00,2.767953e-06
10526.00,2.773084e-06
10527.00,2.842832e-06
10528.00,2.882201e-06
10529.00,2.962279e-06
10530.00,3.013773e-06
10531.00,2.946913e-06
10532.00,2.901276e-06
10533.00,2.782656e-06
10534.00,2.754660e-06
10535.00,2.852057e-06
10536.00,3.068758e-06
10537.00,3.586387e-06
10538.00,4.032058e-06
10539.00,4.638911e-06
10540.00,5.071300e-06
10541.00,5.096019e-06
10542.00,5.001097e-06
10543.00,4.677479e-06
10544.00,4.433030e-06
10545.00,4.184982e-06
10546.00,4.047109e-06
10547.00,4.002260e-06
10548.00,4.098989e-06
10549.00,4.336443e-06
10550.00,4.699770e-06
10551.00,5.409361e-06
10552.00,6.036986e-06
10553.00,6.735492e-06
10554.00,7.142758e-06
10555.00,7.389867e-06
10556.00,7.799561e-06
10557.00,8.216074e-06
10558.00,9.453881e-06
10559.00,1.123131e-05
10560.00,1.377984e-05
10561.00,1.679246e-05
10562.00,2.009417e-05
10563.00,2.294694e-05
10564.00,2.440799e-05
10565.00,2.470552e-05
10566.00,2.279638e-05
10567.00,1.964840e-05
10568.00,1.550581e-05
10569.00,1.181874e-05
10570.00,8.686740e-06
10571.00,6.342887e-06
10572.00,4.994982e-06
10573.00,4.102944e-06
10574.00,3.780477e-06
10575.00,3.473378e-06
10576.00,3.436826e-06
10577.00,3.417397e-06
10578.00,3.303337e-06
10579.00,3.235578e-06
10580.00,3.068374e-06
10581.00,2.994711e-06
10582.00,2.943002e-06
10583.00,3.069451e-06
10584.00,3.251093e-06
10585.00,3.506706e-06
10586.00,3.931216e-06
10587.00,4.276285e-06
10588.00,4.759661e-06
10589.00,5.031653e-06
10590.00,5.246344e-06
10591.00,5.392418e-06
10592.00,5.413536e-06
10593.00,5.501811e-06
10594.00,5.270822e-06
10595.00,5.140772e-06
10596.00,4.813503e-06
10597.00,4.625508e-06
10598.00,4.299284e-06
10599.00,3.880406e-06
10600.00,3.850076e-06
10601.00,3.781437e-06
10602.00,3.843183e-06
10603.00,3.832969e-06
10604.00,3.763253e-06
10605.00,3.520992e-06
10606.00,3.216918e-06
10607.00,2.983774e-06
10608.00,2.751310e-06
10609.00,2.640127e-06
10610.00,2.542840e-06
10611.00,2.535722e-06
10612.00,2.513558e-06
10613.00,2.481004e-06
10614.00,2.569761e-06
10615.00,2.608131e-06
10616.00,2.681560e-06
10617.00,2.656509e-06
10618.00,2.650541e-06
10619.00,2.646064e-06
10620.00,2.634604e-06
10621.00,2.716797e-06
10622.00,2.753079e-06
10623.00,2.863067e-06
10624.00,2.914257e-06
10625.00,2.981280e-06
10626.00,3.033676e-06
10627.00,3.078395e-06
10628.00,3.261392e-06
10629.00,3.329965e-06
10630.00,3.428022e-06
10631.00,3.506145e-06
10632.00,3.573370e-06
10633.00,3.607929e-06
10634.00,3.634090e-06
10635.00,3.685431e-06
10636.00,3.592567e-06
10637.00,3.670004e-06
10638.00,3.635589e-06
10639.00,3.676333e-06
10640.00,3.668830e-06
10641.00,3.618674e-06
10642.00,3.725596e-06
10643.00,3.703822e-06
10644.00,3.858648e-06
10645.00,3.870757e-06
10646.00,4.015824e-06
10647.00,4.028429e-06
10648.00,3.969594e-06
10649.00,4.002131e-06
10650.00,3.857811e-06
10651.00,3.742701e-06
10652.00,3.492019e-06
10653.00,3.301681e-06
10654.00,3.076664e-06
10655.00,2.927914e-06
10656.00,2.930155e-06
10657.00,2.945945e-06
10658.00,3.147891e-06
10659.00,3.284748e-06
10660.00,3.506139e-06
10661.00,3.543039e-06
10662.00,3.419040e-06
10663.00,3.437729e-06
10664.00,3.389313e-06
10665.00,3.458421e-06
10666.00,3.533759e-06
10667.00,3.654924e-06
10668.00,3.803382e-06
10669.00,4.025715e-06
10670.00,4.108526e-06
10671.00,4.225840e-06
10672.00,4.398628e-06
10673.00,4.419436e-06
10674.00,4.475417e-06
10675.00,4.352249e-06
10676.00,4.248837e-06
10677.00,4.250691e-06
10678.00,4.364041e-06
10679.00,4.701630e-06
10680.00,5.081410e-06
10681.00,5.518783e-06
10682.00,5.927458e-06
10683.00,6.224635e-06
10684.00,6.266177e-06
10685.00,6.419274e-06
10686.00,6.430214e-06
10687.00,6.211552e-06
10688.00,5.762559e-06
10689.00,5.169789e-06
10690.00,4.595616e-06
10691.00,4.109938e-06
10692.00,3.893250e-06
10693.00,3.900809e-06
10694.00,3.955196e-06
10695.00,4.193814e-06
10696.00,4.282931e-06
10697.00,4.363411e-06
10698.00,4.371180e-06
10699.00,4.236130e-06
10700.00,4.142126e-06
10701.00,4.027529e-06
10702.00,3.877912e-06
10703.00,3.594582e-06
10704.00,3.399918e-06
10705.00,3.181491e-06
10706.00,3.107996e-06
10707.00,3.150922e-06
10708.00,3.139787e-06
10709.00,3.188238e-06
10710.00,3.225764e-06
10711.00,3.172279e-06
10712.00,3.061814e-06
10713.00,3.062068e-06
10714.00,3.238688e-06
10715.00,3.502043e-06
10716.00,3.758677e-06
10717.00,3.990048e-06
10718.00,4.019314e-06
10719.00,3.917585e-06
10720.00,3.656153e-06
10721.00,3.405219e-06
10722.00,3.155854e-06
10723.00,2.998779e-06
10724.00,2.895066e-06
10725.00,2.877829e-06
10726.00,2.904280e-06
10727.00,2.974734e-06
10728.00,3.113897e-06
10729.00,3.206037e-06
10730.00,3.334258e-06
10731.00,3.364167e-06
10732.00,3.411272e-06
10733.00,3.552001e-06
10734.00,3.782947e-06
10735.00,4.092958e-06
10736.00,4.710565e-06
10737.00,5.367350e-06
10738.00,5.984818e-06
10739.00,6.607891e-06
10740.00,6.987547e-06
10741.00,7.164670e-06
10742.00,6.817430e-06
10743.00,6.261989e-06
10744.00,5.650336e-06
10745.00,4.890589e-06
10746.00,4.277185e-06
10747.00,3.820618e-06
10748.00,3.535165e-06
10749.00,3.447030e-06
10750.00,3.431274e-06
10751.00,3.526999e-06
10752.00,3.686032e-06
10753.00,3.840807e-06
10754.00,3.969059e-06
10755.00,4.048205e-06
10756.00,4.143832e-06
10757.00,4.102779e-06
10758.00,3.972079e-06
10759.00,3.824757e-06
10760.00,3.674295e-06
10761.00,3.622723e-06
10762.00,3.499676e-06
10763.00,3.382760e-06
10764.00,3.225489e-06
10765.00,3.059205e-06
10766.00,2.838242e-06
10767.00,2.698136e-06
10768.00,2.679265e-06
10769.00,2.763552e-06
10770.00,2.888739e-06
10771.00,3.041160e-06
10772.00,3.128320e-06
10773.00,3.166839e-06
10774.00,3.096590e-06
10775.00,3.018183e-06
10776.00,2.984318e-06
10777.00,3.023197e-06
10778.00,2.988578e-06
10779.00,3.007134e-06
10780.00,3.001387e-06
10781.00,2.907614e-06
10782.00,2.843142e-06
10783.00,2.756098e-06
10784.00,2.762132e-06
10785.00,2.764337e-06
10786.00,2.887634e-06
10787.00,3.094709e-06
10788.00,3.326216e-06
10789.00,3.628394e-06
10790.00,3.887078e-06
10791.00,4.211100e-06
10792.00,4.368062e-06
10793.00,4.369305e-06
10794.00,4.294967e-06
10795.00,4.164168e-06
10796.00,4.036518e-06
10797.00,3.822907e-06
10798.00,3.844016e-06
10799.00,3.885917e-06
10800.00,3.908468e-06
10801.00,3.823303e-06
10802.00,3.610186e-06
10803.00,3.391782e-06
10804.00,3.098371e-06
10805.00,2.921114e-06
10806.00,2.798788e-06
10807.00,2.751883e-06
10808.00,2.792435e-06
10809.00,2.809693e-06
10810.00,2.856960e-06
10811.00,2.809425e-06
10812.00,2.722756e-06
10813.00,2.598541e-06
10814.00,2.474751e-06
10815.00,2.450186e-06
10816.00,2.551352e-06
10817.00,2.705077e-06
10818.00,2.975283e-06
10819.00,3.315850e-06
10820.00,3.671652e-06
10821.00,4.015477e-06
10822.00,4.322994e-06
10823.00,4.527942e-06
10824.00,4.608743e-06
10825.00,4.487734e-06
10826.00,4.297374e-06
10827.00,4.088700e-06
10828.00,3.893980e-06
10829.00,3.735160e-06
10830.00,3.618516e-06
10831.00,3.525681e-06
10832.00,3.403459e-06
10833.00,3.303257e-06
10834.00,3.127707e-06
10835.00,2.993691e-06
10836.00,2.867981e-06
10837.00,2.689607e-06
10838.00,2.554541e-06
10839.00,2.413402e-06
10840.00,2.323177e-06
10841.00,2.268050e-06
10842.00,2.242648e-06
10843.00,2.274005e-06
10844.00,2.342756e-06
10845.00,2.453088e-06
10846.00,2.578355e-06
10847.00,2.809543e-06
10848.00,3.090732e-06
10849.00,3.327796e-06
10850.00,3.631132e-06
10851.00,3.776938e-06
10852.00,3.852815e-06
10853.00,3.995831e-06
10854.00,4.242094e-06
10855.00,4.680674e-06
10856.00,5.427112e-06
10857.00,6.437580e-06
10858.00,7.511785e-06
10859.00,8.200537e-06
10860.00,8.193652e-06
10861.00,7.668102e-06
10862.00,6.692491e-06
10863.00,5.731701e-06
10864.00,5.064478e-06
10865.00,4.654036e-06
10866.00,4.602396e-06
10867.00,5.030489e-06
10868.00,6.022902e-06
10869.00,8.173984e-06
10870.00,1.169057e-05
10871.00,1.746056e-05
10872.00,2.689598e-05
10873.00,3.986986e-05
10874.00,5.594965e-05
10875.00,7.017914e-05
10876.00,7.789575e-05
10877.00,7.535856e-05
10878.00,6.317336e-05
10879.00,4.708576e-05
10880.00,3.265054e-05
10881.00,2.225707e-05
10882.00,1.601254e-05
10883.00,1.215746e-05
10884.00,9.558254e-06
10885.00,8.186571e-06
10886.00,7.210846e-06
10887.00,6.598324e-06
10888.00,6.237860e-06
10889.00,6.028282e-06
10890.00,5.941104e-06
10891.00,5.857373e-06
10892.00,5.802519e-06
10893.00,5.543751e-06
10894.00,5.290144e-06
10895.00,4.958492e-06
10896.00,4.558047e-06
10897.00,4.374317e-06
10898.00,4.167960e-06
10899.00,4.105539e-06
10900.00,4.088778e-06
10901.00,3.971010e-06
10902.00,3.972909e-06
10903.00,3.879792e-06
10904.00,3.839526e-06
10905.00,3.868136e-06
10906.00,3.973626e-06
10907.00,3.956204e-06
10908.00,3.912633e-06
10909.00,3.826221e-06
10910.00,3.750400e-06
10911.00,3.790537e-06
10912.00,3.872530e-06
10913.00,4.115548e-06
10914.00,4.304586e-06
10915.00,4.463432e-06
10916.00,4.617486e-06
10917.00,4.745253e-06
10918.00,4.856150e-06
10919.00,5.144022e-06
10920.00,5.375399e-06
10921.00,5.323975e-06
10922.00,5.048827e-06
10923.00,4.654574e-06
10924.00,4.093980e-06
10925.00,3.570862e-06
10926.00,3.223658e-06
10927.00,3.122896e-06
10928.00,3.115510e-06
10929.00,3.145458e-06
10930.00,3.345939e-06
10931.00,3.626504e-06
10932.00,4.047835e-06
10933.00,4.575833e-06
10934.00,5.154389e-06
10935.00,5.677781e-06
10936.00,5.817378e-06
10937.00,5.685398e-06
10938.00,5.344119e-06
10939.00,4.920405e-06
10940.00,4.599540e-06
10941.00,4.337167e-06
10942.00,4.237826e-06
10943.00,4.345408e-06
10944.00,4.478720e-06
10945.00,4.594238e-06
10946.00,4.594817e-06
10947.00,4.584543e-06
10948.00,4.582504e-06
10949.00,4.531670e-06
10950.00,4.447754e-06
10951.00,4.322083e-06
10952.00,4.154822e-06
10953.00,3.916306e-06
10954.00,3.655684e-06
10955.00,3.389962e-06
10956.00,3.110793e-06
10957.00,2.930100e-06
10958.00,2.836062e-06
10959.00,2.787956e-06
10960.00,2.880710e-06
10961.00,3.001449e-06
10962.00,3.115108e-06
10963.00,3.278329e-06
10964.00,3.396547e-06
10965.00,3.571192e-06
10966.00,3.704920e-06
10967.00,3.920319e-06
10968.00,4.216322e-06
10969.00,4.618121e-06
10970.00,4.948931e-06
10971.00,5.238379e-06
10972.00,5.482429e-06
10973.00,5.552960e-06
10974.00,5.629208e-06
10975.00,5.548543e-06
10976.00,5.591251e-06
10977.00,5.619864e-06
10978.00,5.470274e-06
10979.00,5.378883e-06
10980.00,5.260474e-06
10981.00,5.239617e-06
10982.00,5.168332e-06
10983.00,4.915989e-06
10984.00,4.913107e-06
10985.00,4.833809e-06
10986.00,4.882500e-06
10987.00,4.969919e-06
10988.00,5.073948e-06
10989.00,5.289367e-06
10990.00,5.231079e-06
10991.00,5.351827e-06
10992.00,5.290759e-06
10993.00,5.205611e-06
10994.00,4.882381e-06
10995.00,4.500633e-06
10996.00,4.205052e-06
10997.00,3.797713e-06
10998.00,3.644732e-06
10999.00,3.559808e-06
11000.00,3.685324e-06
11001.00,3.959343e-06
11002.00,4.260532e-06
11003.00,4.632601e-06
11004.00,4.827517e-06
11005.00,4.873069e-06
11006.00,4.588565e-06
11007.00,4.306003e-06
11008.00,4.042643e-06
11009.00,3.862041e-06
11010.00,3.838795e-06
11011.00,3.866865e-06
11012.00,4.159065e-06
11013.00,4.447769e-06
11014.00,4.882111e-06
11015.00,5.186770e-06
11016.00,5.309935e-06
11017.00,5.417380e-06
11018.00,5.145759e-06
11019.00,5.027083e-06
11020.00,4.725222e-06
11021.00,4.480780e-06
11022.00,4.381690e-06
11023.00,4.278292e-06
11024.00,4.414236e-06
11025.00,4.471470e-06
11026.00,4.588239e-06
11027.00,4.659089e-06
11028.00,4.688916e-06
11029.00,4.816653e-06
11030.00,4.819405e-06
11031.00,4.867465e-06
11032.00,4.887487e-06
11033.00,5.018162e-06
11034.00,5.046561e-06
11035.00,5.206175e-06
11036.00,5.460497e-06
11037.00,5.664357e-06
11038.00,5.996619e-06
11039.00,6.144341e-06
11040.00,6.308284e-06
11041.00,6.182584e-06
11042.00,5.957245e-06
11043.00,5.579172e-06
11044.00,5.110478e-06
11045.00,4.842935e-06
11046.00,4.804835e-06
11047.00,4.982073e-06
11048.00,5.211326e-06
11049.00,5.533433e-06
11050.00,5.889791e-06
11051.00,5.984243e-06
11052.00,5.800896e-06
11053.00,5.588450e-06
11054.00,5.447175e-06
11055.00,5.310281e-06
11056.00,5.228325e-06
11057.00,5.161454e-06
11058.00,5.125799e-06
11059.00,5.108793e-06
11060.00,5.178949e-06
11061.00,5.421332e-06
11062.00,5.793771e-06
11063.00,6.224991e-06
11064.00,6.680676e-06
11065.00,6.925586e-06
11066.00,7.315954e-06
11067.00,7.585154e-06
11068.00,7.836777e-06
11069.00,8.054459e-06
11070.00,8.362032e-06
11071.00,8.662712e-06
11072.00,8.919025e-06
11073.00,9.103152e-06
11074.00,9.156547e-06
11075.00,9.225133e-06
11076.00,8.942184e-06
11077.00,8.566244e-06
11078.00,8.062559e-06
11079.00,7.381683e-06
11080.00,6.942766e-06
11081.00,6.316080e-06
11082.00,5.788706e-06
11083.00,5.321132e-06
11084.00,4.946009e-06
11085.00,4.881723e-06
11086.00,4.746320e-06
11087.00,4.825984e-06
11088.00,4.928248e-06
11089.00,5.014817e-06
11090.00,4.960569e-06
11091.00,4.733857e-06
11092.00,4.450883e-06
11093.00,4.174795e-06
11094.00,3.994518e-06
11095.00,4.036296e-06
11096.00,4.241761e-06
11097.00,4.659746e-06
11098.00,5.071740e-06
11099.00,5.486419e-06
11100.00,5.845111e-06
11101.00,6.020037e-06
11102.00,6.123714e-06
11103.00,6.109901e-06
11104.00,6.117416e-06
11105.00,6.001040e-06
11106.00,5.845232e-06
11107.00,5.608070e-06
11108.00,5.387541e-06
11109.00,5.380541e-06
11110.00,5.574021e-06
11111.00,5.855120e-06
11112.00,6.270528e-06
11113.00,6.663695e-06
11114.00,6.871028e-06
11115.00,6.781088e-06
11116.00,6.508499e-06
11117.00,6.187381e-06
11118.00,5.566711e-06
11119.00,5.039957e-06
11120.00,4.485534e-06
11121.00,4.013574e-06
11122.00,3.778458e-06
11123.00,3.742604e-06
11124.00,3.882500e-06
11125.00,4.112064e-06
11126.00,4.436296e-06
11127.00,4.783906e-06
11128.00,4.929751e-06
11129.00,4.937018e-06
11130.00,4.895080e-06
11131.00,4.858495e-06
11132.00,4.706094e-06
11133.00,4.439636e-06
11134.00,4.262418e-06
11135.00,4.015640e-06
11136.00,3.795856e-06
11137.00,3.620029e-06
11138.00,3.563359e-06
11139.00,3.599574e-06
11140.00,3.724094e-06
11141.00,4.006748e-06
11142.00,4.381350e-06
11143.00,4.747759e-06
11144.00,5.180675e-06
11145.00,5.522251e-06
11146.00,5.910512e-06
11147.00,6.154650e-06
11148.00,6.368601e-06
11149.00,6.570443e-06
11150.00,6.667247e-06
11151.00,6.728879e-06
11152.00,6.689331e-06
11153.00,6.718844e-06
11154.00,6.592630e-06
11155.00,6.603245e-06
11156.00,6.609882e-06
11157.00,6.775183e-06
11158.00,6.895951e-06
11159.00,7.088416e-06
11160.00,7.230002e-06
11161.00,7.115480e-06
11162.00,6.667762e-06
11163.00,6.156855e-06
11164.00,5.593342e-06
11165.00,5.207849e-06
11166.00,5.048236e-06
11167.00,5.059015e-06
11168.00,5.435489e-06
11169.00,5.881120e-06
11170.00,6.447624e-06
11171.00,6.715262e-06
11172.00,6.734626e-06
11173.00,6.460428e-06
11174.00,5.839448e-06
11175.00,5.353079e-06
11176.00,4.884185e-06
11177.00,4.740244e-06
11178.00,4.749600e-06
11179.00,4.930614e-06
11180.00,5.325530e-06
11181.00,5.795399e-06
11182.00,6.526894e-06
11183.00,7.130278e-06
11184.00,7.684296e-06
11185.00,7.978262e-06
11186.00,8.051617e-06
11187.00,8.034510e-06
11188.00,7.841109e-06
11189.00,8.033405e-06
11190.00,8.162277e-06
11191.00,9.351618e-06
11192.00,1.031227e-05
11193.00,1.145149e-05
11194.00,1.325771e-05
11195.00,1.416699e-05
11196.00,1.525407e-05
11197.00,1.537404e-05
11198.00,1.507902e-05
11199.00,1.411293e-05
11200.00,1.268782e-05
11201.00,1.149574e-05
11202.00,1.025241e-05
11203.00,9.588975e-06
11204.00,9.326370e-06
11205.00,9.224387e-06
11206.00,9.070233e-06
11207.00,8.906160e-06
11208.00,8.687938e-06
11209.00,8.200034e-06
11210.00,7.726238e-06
11211.00,7.146742e-06
11212.00,6.973057e-06
11213.00,6.825604e-06
11214.00,6.762543e-06
11215.00,6.854489e-06
11216.00,6.761259e-06
11217.00,6.675785e-06
11218.00,6.287067e-06
11219.00,5.656442e-06
11220.00,5.001358e-06
11221.00,4.509638e-06
11222.00,4.153414e-06
11223.00,3.865106e-06
11224.00,3.806417e-06
11225.00,3.920309e-06
11226.00,4.150316e-06
11227.00,4.388011e-06
11228.00,4.512755e-06
11229.00,4.543921e-06
11230.00,4.392594e-06
11231.00,4.184329e-06
11232.00,3.879622e-06
11233.00,3.586751e-06
11234.00,3.350570e-06
11235.00,3.186134e-06
11236.00,3.149639e-06
11237.00,3.072038e-06
11238.00,3.129410e-06
11239.00,3.105056e-06
11240.00,3.144437e-06
11241.00,3.153399e-06
11242.00,3.194810e-06
11243.00,3.242314e-06
11244.00,3.237624e-06
11245.00,3.301180e-06
11246.00,3.272692e-06
11247.00,3.259716e-06
11248.00,3.160229e-06
11249.00,3.144769e-06
11250.00,3.207056e-06
11251.00,3.342293e-06
11252.00,3.545828e-06
11253.00,3.755461e-06
11254.00,3.948378e-06
11255.00,3.975503e-06
11256.00,3.829895e-06
11257.00,3.676816e-06
11258.00,3.428630e-06
11259.00,3.371940e-06
11260.00,3.356123e-06
11261.00,3.413692e-06
11262.00,3.603602e-06
11263.00,3.800226e-06
11264.00,4.144222e-06
11265.00,4.500414e-06
11266.00,4.840062e-06
11267.00,5.060053e-06
11268.00,5.214249e-06
11269.00,5.211265e-06
11270.00,5.320251e-06
11271.00,5.567424e-06
11272.00,5.776105e-06
11273.00,6.322820e-06
11274.00,6.715035e-06
11275.00,6.793839e-06
11276.00,6.597487e-06
11277.00,6.117957e-06
11278.00,5.628138e-06
11279.00,5.047387e-06
11280.00,4.905037e-06
11281.00,4.751346e-06
11282.00,4.852998e-06
11283.00,4.884805e-06
11284.00,4.878177e-06
11285.00,4.856252e-06
11286.00,4.648741e-06
11287.00,4.575494e-06
11288.00,4.415832e-06
11289.00,4.314689e-06
11290.00,4.180125e-06
11291.00,4.087308e-06
11292.00,4.093815e-06
11293.00,3.859121e-06
11294.00,3.816746e-06
11295.00,3.635786e-06
11296.00,3.475588e-06
11297.00,3.443820e-06
11298.00,3.406064e-06
11299.00,3.665678e-06
11300.00,3.965729e-06
11301.00,4.552669e-06
11302.00,4.983273e-06
11303.00,5.428836e-06
11304.00,5.794976e-06
11305.00,5.975240e-06
11306.00,6.184197e-06
11307.00,6.129565e-06
11308.00,6.322812e-06
11309.00,6.332427e-06
11310.00,6.212240e-06
11311.00,5.905459e-06
11312.00,5.458049e-06
11313.00,5.066351e-06
11314.00,4.457062e-06
11315.00,4.197318e-06
11316.00,3.884054e-06
11317.00,3.845302e-06
11318.00,3.824000e-06
11319.00,3.885058e-06
11320.00,3.974870e-06
11321.00,3.980356e-06
11322.00,4.081523e-06
11323.00,3.941025e-06
11324.00,3.871867e-06
11325.00,3.562286e-06
11326.00,3.450828e-06
11327.00,3.442693e-06
11328.00,3.422341e-06
11329.00,3.600564e-06
11330.00,3.669443e-06
11331.00,3.997233e-06
11332.00,4.319726e-06
11333.00,4.586825e-06
11334.00,4.974983e-06
11335.00,5.358237e-06
11336.00,5.893050e-06
11337.00,6.216226e-06
11338.00,6.510401e-06
11339.00,6.670902e-06
11340.00,6.566164e-06
11341.00,6.146515e-06
11342.00,5.486004e-06
11343.00,4.931406e-06
11344.00,4.260789e-06
11345.00,3.696398e-06
11346.00,3.308762e-06
11347.00,2.994205e-06
11348.00,2.877595e-06
11349.00,2.811336e-06
11350.00,2.856963e-06
11351.00,2.944150e-06
11352.00,3.070694e-06
11353.00,3.246258e-06
11354.00,3.380248e-06
11355.00,3.593233e-06
11356.00,3.847962e-06
11357.00,4.208637e-06
11358.00,4.672960e-06
11359.00,5.262167e-06
11360.00,5.934037e-06
11361.00,6.812731e-06
11362.00,7.373303e-06
11363.00,8.149235e-06
11364.00,8.783013e-06
11365.00,9.219677e-06
11366.00,9.936944e-06
11367.00,1.038636e-05
11368.00,1.125046e-05
11369.00,1.181447e-05
11370.00,1.248101e-05
11371.00,1.264805e-05
11372.00,1.253586e-05
11373.00,1.273727e-05
11374.00,1.257019e-05
11375.00,1.289117e-05
11376.00,1.353970e-05
11377.00,1.559470e-05
11378.00,1.924237e-05
11379.00,2.454019e-05
11380.00,3.685089e-05
11381.00,5.950280e-05
11382.00,1.069221e-04
11383.00,1.941690e-04
11384.00,3.562131e-04
11385.00,5.947574e-04
11386.00,8.173110e-04
11387.00,9.739634e-04
11388.00,8.892007e-04
11389.00,6.610636e-04
11390.00,3.937309e-04
11391.00,2.060380e-04
11392.00,1.034351e-04
11393.00,5.185981e-05
11394.00,2.791459e-05
11395.00,1.684748e-05
11396.00,1.142381e-05
11397.00,8.451720e-06
11398.00,6.944811e-06
11399.00,6.137296e-06
11400.00,5.441786e-06
11401.00,5.067422e-06
11402.00,4.552881e-06
11403.00,4.324167e-06
11404.00,3.964374e-06
11405.00,3.685021e-06
11406.00,3.461775e-06
11407.00,3.270640e-06
11408.00,3.159830e-06
11409.00,3.047542e-06
11410.00,3.027325e-06
11411.00,2.952531e-06
11412.00,2.931399e-06
11413.00,2.844483e-06
11414.00,2.866030e-06
11415.00,2.894523e-06
11416.00,2.903523e-06
11417.00,2.974191e-06
11418.00,2.981862e-06
11419.00,2.944043e-06
11420.00,2.910723e-06
11421.00,2.795238e-06
11422.00,2.762326e-06
11423.00,2.774859e-06
11424.00,2.879575e-06
11425.00,2.996326e-06
11426.00,3.072157e-06
11427.00,3.245526e-06
11428.00,3.399896e-06
11429.00,3.739062e-06
11430.00,3.984161e-06
11431.00,4.245188e-06
11432.00,4.351925e-06
11433.00,4.166751e-06
11434.00,3.858802e-06
11435.00,3.458667e-06
11436.00,3.020497e-06
11437.00,2.658782e-06
11438.00,2.369482e-06
11439.00,2.239969e-06
11440.00,2.169697e-06
11441.00,2.219726e-06
11442.00,2.341077e-06
11443.00,2.562923e-06
11444.00,2.796886e-06
11445.00,3.074292e-06
11446.00,3.281991e-06
11447.00,3.259047e-06
11448.00,3.071883e-06
11449.00,2.899973e-06
11450.00,2.769008e-06
11451.00,2.619544e-06
11452.00,2.631083e-06
11453.00,2.710333e-06
11454.00,2.828798e-06
11455.00,2.910003e-06
11456.00,2.966973e-06
11457.00,2.963480e-06
11458.00,2.805708e-06
11459.00,2.628671e-06
11460.00,2.478755e-06
11461.00,2.316899e-06
11462.00,2.156666e-06
11463.00,2.031308e-06
11464.00,1.884856e-06
11465.00,1.770956e-06
11466.00,1.614067e-06
11467.00,1.510223e-06
11468.00,1.419277e-06
11469.00,1.384489e-06
11470.00,1.391825e-06
11471.00,1.473061e-06
11472.00,1.564557e-06
11473.00,1.650272e-06
11474.00,1.707859e-06
11475.00,1.735659e-06
11476.00,1.760012e-06
11477.00,1.756795e-06
11478.00,1.827266e-06
11479.00,1.917953e-06
11480.00,2.053146e-06
11481.00,2.169789e-06
11482.00,2.233354e-06
11483.00,2.299648e-06
11484.00,2.314117e-06
11485.00,2.314881e-06
11486.00,2.297231e-06
11487.00,2.323117e-06
11488.00,2.398101e-06
11489.00,2.389786e-06
11490.00,2.418112e-06
11491.00,2.385116e-06
11492.00,2.363066e-06
11493.00,2.340883e-06
11494.00,2.195385e-06
11495.00,2.097533e-06
11496.00,1.997483e-06
11497.00,1.954879e-06
11498.00,1.979537e-06
11499.00,2.036028e-06
11500.00,2.173273e-06
11501.00,2.204351e-06
11502.00,2.227648e-06
11503.00,2.229761e-06
11504.00,2.093455e-06
11505.00,1.915437e-06
11506.00,1.705650e-06
11507.00,1.559341e-06
11508.00,1.435210e-06
11509.00,1.399086e-06
11510.00,1.354664e-06
11511.00,1.411711e-06
11512.00,1.545464e-06
11513.00,1.663342e-06
11514.00,1.792687e-06
11515.00,1.838378e-06
11516.00,1.859744e-06
11517.00,1.816522e-06
11518.00,1.755691e-06
11519.00,1.691989e-06
11520.00,1.668393e-06
11521.00,1.662487e-06
11522.00,1.660880e-06
11523.00,1.691212e-06
11524.00,1.756841e-06
11525.00,1.822396e-06
11526.00,1.935070e-06
11527.00,2.023099e-06
11528.00,2.115706e-06
11529.00,2.130082e-06
11530.00,2.148930e-06
11531.00,2.085368e-06
11532.00,2.041469e-06
11533.00,2.071456e-06
11534.00,2.126407e-06
11535.00,2.235389e-06
11536.00,2.282825e-06
11537.00,2.365464e-06
11538.00,2.367997e-06
11539.00,2.306446e-06
11540.00,2.283640e-06
11541.00,2.240221e-06
11542.00,2.240061e-06
11543.00,2.247376e-06
11544.00,2.270794e-06
11545.00,2.254398e-06
11546.00,2.249793e-06
11547.00,2.276998e-06
11548.00,2.299818e-06
11549.00,2.283048e-06
11550.00,2.235628e-06
11551.00,2.209585e-06
11552.00,2.107205e-06
11553.00,1.984670e-06
11554.00,1.864853e-06
11555.00,1.772642e-06
11556.00,1.725970e-06
11557.00,1.716124e-06
11558.00,1.756477e-06
11559.00,1.809970e-06
11560.00,1.826853e-06
11561.00,1.838655e-06
11562.00,1.854782e-06
11563.00,1.792199e-06
11564.00,1.734327e-06
11565.00,1.711565e-06
11566.00,1.729025e-06
11567.00,1.739249e-06
11568.00,1.724035e-06
11569.00,1.751396e-06
11570.00,1.760243e-06
11571.00,1.771431e-06
11572.00,1.796619e-06
11573.00,1.839117e-06
11574.00,1.910593e-06
11575.00,1.954782e-06
11576.00,1.998136e-06
11577.00,2.032606e-06
11578.00,2.063650e-06
11579.00,2.036181e-06
11580.00,1.964076e-06
11581.00,1.898525e-06
11582.00,1.786040e-06
11583.00,1.696725e-06
11584.00,1.594967e-06
11585.00,1.539764e-06
11586.00,1.542225e-06
11587.00,1.512679e-06
11588.00,1.535615e-06
11589.00,1.577159e-06
11590.00,1.607531e-06
11591.00,1.609105e-06
11592.00,1.597735e-06
11593.00,1.576113e-06
11594.00,1.505381e-06
11595.00,1.459037e-06
11596.00,1.427852e-06
11597.00,1.412429e-06
11598.00,1.438533e-06
11599.00,1.445505e-06
11600.00,1.474087e-06
11601.00,1.427874e-06
11602.00,1.368527e-06
11603.00,1.277342e-06
11604.00,1.183389e-06
11605.00,1.119529e-06
11606.00,1.064662e-06
11607.00,1.069595e-06
11608.00,1.095425e-06
11609.00,1.145903e-06
11610.00,1.195372e-06
11611.00,1.223687e-06
11612.00,1.266991e-06
11613.00,1.286003e-06
11614.00,1.304393e-06
11615.00,1.278968e-06
11616.00,1.254749e-06
11617.00,1.208763e-06
11618.00,1.166380e-06
11619.00,1.157339e-06
11620.00,1.176150e-06
11621.00,1.257063e-06
11622.00,1.355307e-06
11623.00,1.455574e-06
11624.00,1.561242e-06
11625.00,1.625123e-06
11626.00,1.640935e-06
11627.00,1.618353e-06
11628.00,1.553051e-06
11629.00,1.453420e-06
11630.00,1.315138e-06
11631.00,1.185769e-06
11632.00,1.081057e-06
11633.00,1.021764e-06
11634.00,1.010976e-06
11635.00,1.053373e-06
11636.00,1.097448e-06
11637.00,1.171167e-06
11638.00,1.271056e-06
11639.00,1.316620e-06
11640.00,1.332363e-06
11641.00,1.315691e-06
11642.00,1.278925e-06
11643.00,1.201699e-06
11644.00,1.092065e-06
11645.00,9.918625e-07
11646.00,8.901707e-07
11647.00,8.008381e-07
11648.00,7.236424e-07
11649.00,6.849413e-07
11650.00,6.511879e-07
11651.00,6.596312e-07
11652.00,6.719886e-07
11653.00,7.034606e-07
11654.00,7.656180e-07
11655.00,8.210049e-07
11656.00,8.986437e-07
11657.00,9.723826e-07
11658.00,1.035960e-06
11659.00,1.094965e-06
11660.00,1.119924e-06
11661.00,1.146375e-06
11662.00,1.118916e-06
11663.00,1.109497e-06
11664.00,1.059905e-06
11665.00,1.008139e-06
11666.00,9.781413e-07
11667.00,9.282022e-07
11668.00,9.289426e-07
11669.00,9.386363e-07
11670.00,9.613012e-07
11671.00,9.694456e-07
11672.00,9.525304e-07
11673.00,9.252628e-07
11674.00,8.607940e-07
11675.00,8.076019e-07
11676.00,7.684765e-07
11677.00,7.465719e-07
11678.00,7.625714e-07
11679.00,8.078705e-07
11680.00,8.559800e-07
11681.00,9.142822e-07
11682.00,9.443995e-07
11683.00,9.271812e-07
11684.00,8.772124e-07
11685.00,7.907169e-07
11686.00,7.074946e-07
11687.00,6.234962e-07
11688.00,5.867230e-07
11689.00,5.865961e-07
11690.00,5.940524e-07
11691.00,6.520179e-07
11692.00,6.911347e-07
11693.00,7.431677e-07
11694.00,8.072121e-07
11695.00,8.440160e-07
11696.00,8.933764e-07
11697.00,9.045606e-07
11698.00,9.422897e-07
11699.00,9.235406e-07
11700.00,9.161967e-07
11701.00,9.556933e-07
11702.00,1.013015e-06
11703.00,1.120046e-06
11704.00,1.236988e-06
11705.00,1.387236e-06
11706.00,1.454330e-06
11707.00,1.541935e-06
11708.00,1.523881e-06
11709.00,1.449160e-06
11710.00,1.356017e-06
11711.00,1.289370e-06
11712.00,1.199453e-06
11713.00,1.109604e-06
11714.00,1.063330e-06
11715.00,1.007442e-06
11716.00,1.013339e-06
11717.00,9.854889e-07
11718.00,9.485124e-07
11719.00,9.172569e-07
11720.00,8.481438e-07
11721.00,7.794565e-07
11722.00,7.130795e-07
11723.00,6.833771e-07
11724.00,6.664838e-07
11725.00,6.572571e-07
11726.00,6.740157e-07
11727.00,6.675168e-07
11728.00,6.358211e-07
11729.00,5.831483e-07
11730.00,5.101921e-07
11731.00,4.307272e-07
11732.00,3.750077e-07
11733.00,3.310897e-07
11734.00,3.012055e-07
11735.00,2.905637e-07
11736.00,2.870406e-07
11737.00,2.907169e-07
11738.00,2.985936e-07
11739.00,2.957415e-07
11740.00,2.946292e-07
11741.00,2.911096e-07
11742.00,2.819691e-07
11743.00,2.664503e-07
11744.00,2.546629e-07
11745.00,2.466248e-07
11746.00,2.378359e-07
11747.00,2.332063e-07
11748.00,2.249952e-07
11749.00,2.248378e-07
11750.00,2.230849e-07
11751.00,2.208711e-07
11752.00,2.242589e-07
11753.00,2.285811e-07
11754.00,2.345266e-07
11755.00,2.378882e-07
11756.00,2.402622e-07
11757.00,2.355606e-07
11758.00,2.292851e-07
11759.00,2.235556e-07
11760.00,2.184824e-07
11761.00,2.217092e-07
11762.00,2.303719e-07
11763.00,2.414574e-07
11764.00,2.549716e-07
11765.00,2.584701e-07
11766.00,2.520354e-07
11767.00,2.314103e-07
11768.00,2.062015e-07
11769.00,1.893889e-07
11770.00,1.741329e-07
11771.00,1.678454e-07
11772.00,1.600677e-07
11773.00,1.624057e-07
11774.00,1.714465e-07
11775.00,1.804531e-07
11776.00,1.926156e-07
11777.00,2.056320e-07
11778.00,2.166939e-07
11779.00,2.228048e-07
11780.00,2.325584e-07
11781.00,2.372672e-07
11782.00,2.522134e-07
11783.00,2.812495e-07
11784.00,3.029984e-07
11785.00,3.371467e-07
11786.00,3.372927e-07
11787.00,3.343941e-07
11788.00,3.205911e-07
11789.00,2.870802e-07
11790.00,2.740618e-07
11791.00,2.480319e-07
11792.00,2.389218e-07
11793.00,2.328471e-07
11794.00,2.255615e-07
11795.00,2.247057e-07
11796.00,2.147975e-07
11797.00,2.061199e-07
11798.00,1.967874e-07
11799.00,1.842459e-07
11800.00,1.703504e-07
11801.00,1.679189e-07
11802.00,1.665880e-07
11803.00,1.636822e-07
11804.00,1.612814e-07
11805.00,1.514998e-07
11806.00,1.437816e-07
11807.00,1.315275e-07
11808.00,1.240612e-07
11809.00,1.196086e-07
11810.00,1.225274e-07
11811.00,1.328564e-07
11812.00,1.438219e-07
11813.00,1.613618e-07
11814.00,1.709081e-07
11815.00,1.848148e-07
11816.00,1.883044e-07
11817.00,1.899650e-07
11818.00,1.916402e-07
11819.00,1.883368e-07
11820.00,1.864088e-07
11821.00,1.739064e-07
11822.00,1.636128e-07
11823.00,1.458296e-07
11824.00,1.347715e-07
11825.00,1.241580e-07
11826.00,1.158668e-07
11827.00,1.135303e-07
11828.00,1.106838e-07
11829.00,1.107459e-07
11830.00,1.098143e-07
11831.00,1.131193e-07
11832.00,1.139357e-07
11833.00,1.144528e-07
11834.00,1.129620e-07
11835.00,1.105530e-07
11836.00,1.050503e-07
11837.00,1.012590e-07
11838.00,9.695878e-08
11839.00,9.302328e-08
11840.00,8.825729e-08
11841.00,8.669396e-08
11842.00,8.709748e-08
11843.00,8.941258e-08
11844.00,9.359037e-08
11845.00,9.899327e-08
11846.00,1.071796e-07
11847.00,1.157168e-07
11848.00,1.246541e-07
11849.00,1.304432e-07
11850.00,1.346675e-07
11851.00,1.341702e-07
11852.00,1.276939e-07
11853.00,1.168384e-07
11854.00,1.052649e-07
11855.00,9.340891e-08
11856.00,8.229789e-08
11857.00,7.610299e-08
11858.00,7.072527e-08
11859.00,7.065420e-08
11860.00,7.156190e-08
11861.00,7.417403e-08
11862.00,7.747776e-08
11863.00,7.973485e-08
11864.00,8.442261e-08
11865.00,8.547278e-08
11866.00,8.948207e-08
11867.00,9.742285e-08
11868.00,1.009335e-07
11869.00,1.097282e-07
11870.00,1.193810e-07
11871.00,1.331172e-07
11872.00,1.507792e-07
11873.00,1.606176e-07
11874.00,1.766955e-07
11875.00,1.866874e-07
11876.00,1.877500e-07
11877.00,1.874410e-07
11878.00,1.825325e-07
11879.00,1.809071e-07
11880.00,1.792100e-07
11881.00,1.826083e-07
11882.00,1.852657e-07
11883.00,1.898733e-07
11884.00,2.008705e-07
11885.00,2.110620e-07
11886.00,2.297719e-07
11887.00,2.560505e-07
11888.00,2.910702e-07
11889.00,3.446597e-07
11890.00,4.081315e-07
11891.00,5.155745e-07
11892.00,7.019663e-07
11893.00,1.021173e-06
11894.00,1.536597e-06
11895.00,2.378388e-06
11896.00,3.342988e-06
11897.00,4.159710e-06
11898.00,4.481023e-06
11899.00,4.023014e-06
11900.00,2.937051e-06
11901.00,1.873017e-06
11902.00,1.082741e-06
11903.00,6.104876e-07
11904.00,3.419831e-07
11905.00,2.007913e-07
11906.00,1.314421e-07
11907.00,9.194464e-08
11908.00,7.174970e-08
11909.00,6.036752e-08
11910.00,5.307305e-08
11911.00,4.787668e-08
11912.00,4.358708e-08
11913.00,3.920851e-08
11914.00,3.608453e-08
11915.00,3.293535e-08
11916.00,3.043915e-08
11917.00,2.855387e-08
11918.00,2.695660e-08
11919.00,2.677105e-08
11920.00,2.662006e-08
11921.00,2.639731e-08
11922.00,2.699611e-08
11923.00,2.692878e-08
11924.00,2.729531e-08
11925.00,2.794346e-08
11926.00,2.830610e-08
11927.00,2.776316e-08
11928.00,2.746181e-08
11929.00,2.708279e-08
11930.00,2.614685e-08
11931.00,2.535160e-08
11932.00,2.430160e-08
11933.00,2.360738e-08
11934.00,2.341702e-08
11935.00,2.320606e-08
11936.00,2.400734e-08
11937.00,2.412058e-08
11938.00,2.502440e-08
11939.00,2.617713e-08
11940.00,2.792079e-08
11941.00,2.983802e-08
11942.00,3.169932e-08
11943.00,3.316772e-08
11944.00,3.286628e-08
11945.00,3.113193e-08
11946.00,2.886959e-08
11947.00,2.644029e-08
11948.00,2.400252e-08
11949.00,2.147853e-08
11950.00,1.971190e-08
11951.00,1.844034e-08
11952.00,1.806393e-08
11953.00,1.811060e-08
11954.00,1.875489e-08
11955.00,1.958491e-08
11956.00,2.044734e-08
11957.00,2.124449e-08
11958.00,2.085895e-08
11959.00,2.035653e-08
11960.00,1.962112e-08
11961.00,1.940241e-08
11962.00,1.914791e-08
11963.00,1.956177e-08
11964.00,2.043512e-08
11965.00,2.083660e-08
11966.00,2.132161e-08
11967.00,2.123628e-08
11968.00,2.089314e-08
11969.00,1.932072e-08
11970.00,1.773206e-08
11971.00,1.640372e-08
11972.00,1.493923e-08
11973.00,1.412556e-08
11974.00,1.293908e-08
11975.00,1.220165e-08
11976.00,1.148381e-08
11977.00,1.095167e-08
11978.00,1.046010e-08
11979.00,9.877325e-09
11980.00,9.801193e-09
11981.00,9.514677e-09
11982.00,9.857419e-09
11983.00,1.023664e-08
11984.00,1.031597e-08
11985.00,1.063590e-08
11986.00,1.062586e-08
11987.00,1.089386e-08
11988.00,1.048295e-08
11989.00,1.060726e-08
11990.00,1.086245e-08
11991.00,1.097448e-08
11992.00,1.122992e-08
11993.00,1.132032e-08
11994.00,1.142325e-08
11995.00,1.132250e-08
11996.00,1.122396e-08
11997.00,1.101806e-08
11998.00,1.102101e-08
11999.00,1.107436e-08
12000.00,1.087928e-08


==> anc/unfolded_spectrum_front_02_MIF_BOX_AT_REACTOR_RXOFF.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,2.422039e+00
41.00,5.996322e-02
42.00,2.316748e-02
43.00,1.291544e-02
44.00,9.077962e-03
45.00,7.168112e-03
46.00,6.050856e-03
47.00,5.326255e-03
48.00,4.821725e-03
49.00,4.451760e-03
50.00,4.169646e-03
51.00,3.947824e-03
52.00,3.769054e-03
53.00,3.622059e-03
54.00,3.499138e-03
55.00,3.394895e-03
56.00,3.305391e-03
57.00,3.227734e-03
58.00,3.159742e-03
59.00,3.099726e-03
60.00,3.045985e-03
61.00,1.643564e-03
62.00,9.250790e-04
63.00,5.401649e-04
64.00,3.257131e-04
65.00,2.020368e-04
66.00,1.284943e-04
67.00,8.355505e-05
68.00,5.541696e-05
69.00,3.740883e-05
70.00,2.565441e-05
71.00,1.784421e-05
72.00,1.257041e-05
73.00,8.956829e-06
74.00,6.447686e-06
75.00,4.684234e-06
76.00,3.431130e-06
77.00,2.531704e-06
78.00,1.880208e-06
79.00,1.404366e-06
80.00,1.054188e-06
81.00,1.286300e-06
82.00,1.559863e-06
83.00,1.880511e-06
84.00,2.254382e-06
85.00,2.688131e-06
86.00,3.188966e-06
87.00,3.764626e-06
88.00,4.423420e-06
89.00,5.174224e-06
90.00,6.026483e-06
91.00,6.990234e-06
92.00,8.076087e-06
93.00,9.295226e-06
94.00,1.065943e-05
95.00,1.218104e-05
96.00,1.387298e-05
97.00,1.574872e-05
98.00,1.782230e-05
99.00,2.010827e-05
100.00,2.262176e-05
101.00,1.992950e-05
102.00,1.754985e-05
103.00,1.544740e-05
104.00,1.359069e-05
105.00,1.195174e-05
106.00,1.050565e-05
107.00,9.230280e-06
108.00,8.106002e-06
109.00,7.115362e-06
110.00,6.242877e-06
111.00,5.474810e-06
112.00,4.798969e-06
113.00,4.204559e-06
114.00,3.682018e-06
115.00,3.222870e-06
116.00,2.819613e-06
117.00,2.465616e-06
118.00,2.155008e-06
119.00,1.882603e-06
120.00,1.643818e-06
121.00,2.011183e-06
122.00,2.457931e-06
123.00,3.000665e-06
124.00,3.659330e-06
125.00,4.457893e-06
126.00,5.425121e-06
127.00,6.595491e-06
128.00,8.010333e-06
129.00,9.719078e-06
130.00,1.178089e-05
131.00,1.426643e-05
132.00,1.726008e-05
133.00,2.086253e-05
134.00,2.519376e-05
135.00,3.039669e-05
136.00,3.664152e-05
137.00,4.413047e-05
138.00,5.310394e-05
139.00,6.384744e-05
140.00,7.669971e-05
141.00,7.672019e-05
142.00,7.674059e-05
143.00,7.676094e-05
144.00,7.678132e-05
145.00,7.680159e-05
146.00,7.682185e-05
147.00,7.684206e-05
148.00,7.686218e-05
149.00,7.688237e-05
150.00,7.690247e-05
151.00,7.692250e-05
152.00,7.694243e-05
153.00,7.696247e-05
154.00,7.698239e-05
155.00,7.700222e-05
156.00,7.702196e-05
157.00,7.704177e-05
158.00,7.706147e-05
159.00,7.708122e-05
160.00,7.710081e-05
161.00,6.302151e-05
162.00,5.149635e-05
163.00,4.206496e-05
164.00,3.434952e-05
165.00,2.803980e-05
166.00,2.288133e-05
167.00,1.866551e-05
168.00,1.522117e-05
169.00,1.240807e-05
170.00,1.011133e-05
171.00,8.236758e-06
172.00,6.707323e-06
173.00,5.459895e-06
174.00,4.442834e-06
175.00,3.613890e-06
176.00,2.938504e-06
177.00,2.388439e-06
178.00,1.940598e-06
179.00,1.576118e-06
180.00,1.279596e-06
181.00,1.219936e-06
182.00,1.163045e-06
183.00,1.108794e-06
184.00,1.057061e-06
185.00,1.007727e-06
186.00,9.606849e-07
187.00,9.158267e-07
188.00,8.730530e-07
189.00,8.322663e-07
190.00,7.933758e-07
191.00,7.562926e-07
192.00,7.209343e-07
193.00,6.872199e-07
194.00,6.550740e-07
195.00,6.244242e-07
196.00,5.952012e-07
197.00,5.673381e-07
198.00,5.407728e-07
199.00,5.154454e-07
200.00,4.912979e-07
201.00,5.633229e-07
202.00,6.456498e-07
203.00,7.397148e-07
204.00,8.471500e-07
205.00,9.698086e-07
206.00,1.109792e-06
207.00,1.269488e-06
208.00,1.451600e-06
209.00,1.659199e-06
210.00,1.895762e-06
211.00,2.165226e-06
212.00,2.472053e-06
213.00,2.821293e-06
214.00,3.218662e-06
215.00,3.670627e-06
216.00,4.184497e-06
217.00,4.768539e-06
218.00,5.432095e-06
219.00,6.185710e-06
220.00,7.041313e-06
221.00,7.619813e-06
222.00,8.244921e-06
223.00,8.920309e-06
224.00,9.649944e-06
225.00,1.043809e-05
226.00,1.128935e-05
227.00,1.220867e-05
228.00,1.320139e-05
229.00,1.427325e-05
230.00,1.543044e-05
231.00,1.667961e-05
232.00,1.802792e-05
233.00,1.948309e-05
234.00,2.105342e-05
235.00,2.274785e-05
236.00,2.457593e-05
237.00,2.654808e-05
238.00,2.867537e-05
239.00,3.096980e-05
240.00,3.344419e-05
241.00,3.523500e-05
242.00,3.710985e-05
243.00,3.907206e-05
244.00,4.112509e-05
245.00,4.327255e-05
246.00,4.551810e-05
247.00,4.786553e-05
248.00,5.031879e-05
249.00,5.288197e-05
250.00,5.555919e-05
251.00,5.835476e-05
252.00,6.127315e-05
253.00,6.431889e-05
254.00,6.749671e-05
255.00,7.081144e-05
256.00,7.426801e-05
257.00,7.787169e-05
258.00,8.162771e-05
259.00,8.554137e-05
260.00,8.961844e-05
261.00,9.281916e-05
262.00,9.612461e-05
263.00,9.953756e-05
264.00,1.030614e-04
265.00,1.066992e-04
266.00,1.104545e-04
267.00,1.143305e-04
268.00,1.183309e-04
269.00,1.224592e-04
270.00,1.267192e-04
271.00,1.311145e-04
272.00,1.356491e-04
273.00,1.403268e-04
274.00,1.451521e-04
275.00,1.501287e-04
276.00,1.552612e-04
277.00,1.605538e-04
278.00,1.660111e-04
279.00,1.716379e-04
280.00,1.774385e-04
281.00,1.531424e-04
282.00,1.321822e-04
283.00,1.140985e-04
284.00,9.849557e-05
285.00,8.503201e-05
286.00,7.341376e-05
287.00,6.338719e-05
288.00,5.473355e-05
289.00,4.726445e-05
290.00,4.081721e-05
291.00,3.525169e-05
292.00,3.044698e-05
293.00,2.629877e-05
294.00,2.271717e-05
295.00,1.962454e-05
296.00,1.695396e-05
297.00,1.464771e-05
298.00,1.265592e-05
299.00,1.093563e-05
300.00,9.449727e-06
301.00,1.012208e-05
302.00,1.083841e-05
303.00,1.160137e-05
304.00,1.241370e-05
305.00,1.327830e-05
306.00,1.419825e-05
307.00,1.517676e-05
308.00,1.621721e-05
309.00,1.732318e-05
310.00,1.849841e-05
311.00,1.974682e-05
312.00,2.107257e-05
313.00,2.248003e-05
314.00,2.397371e-05
315.00,2.555846e-05
316.00,2.723929e-05
317.00,2.902149e-05
318.00,3.091059e-05
319.00,3.291241e-05
320.00,3.503306e-05
321.00,3.584006e-05
322.00,3.666286e-05
323.00,3.750171e-05
324.00,3.835687e-05
325.00,3.922858e-05
326.00,4.011713e-05
327.00,4.102275e-05
328.00,4.194575e-05
329.00,4.288634e-05
330.00,4.384483e-05
331.00,4.482152e-05
332.00,4.581660e-05
333.00,4.683044e-05
334.00,4.786329e-05
335.00,4.891548e-05
336.00,4.998725e-05
337.00,5.107889e-05
338.00,5.219075e-05
339.00,5.332309e-05
340.00,5.447619e-05
341.00,6.086041e-05
342.00,6.794718e-05
343.00,7.580879e-05
344.00,8.452439e-05
345.00,9.418077e-05
346.00,1.048727e-04
347.00,1.167041e-04
348.00,1.297884e-04
349.00,1.442496e-04
350.00,1.602232e-04
351.00,1.778565e-04
352.00,1.973109e-04
353.00,2.187622e-04
354.00,2.424018e-04
355.00,2.684380e-04
356.00,2.970979e-04
357.00,3.286277e-04
358.00,3.632965e-04
359.00,4.013957e-04
360.00,4.432393e-04
361.00,3.697893e-04
362.00,3.087271e-04
363.00,2.579291e-04
364.00,2.156396e-04
365.00,1.804087e-04
366.00,1.510375e-04
367.00,1.265343e-04
368.00,1.060784e-04
369.00,8.898919e-05
370.00,7.470305e-05
371.00,6.275198e-05
372.00,5.274765e-05
373.00,4.436732e-05
374.00,3.734270e-05
375.00,3.145060e-05
376.00,2.650518e-05
377.00,2.235163e-05
378.00,1.886092e-05
379.00,1.592538e-05
380.00,1.345512e-05
381.00,1.518967e-05
382.00,1.713724e-05
383.00,1.932264e-05
384.00,2.177348e-05
385.00,2.452036e-05
386.00,2.759721e-05
387.00,3.104170e-05
388.00,3.489548e-05
389.00,3.920477e-05
390.00,4.402061e-05
391.00,4.939950e-05
392.00,5.540393e-05
393.00,6.210290e-05
394.00,6.957266e-05
395.00,7.789733e-05
396.00,8.716962e-05
397.00,9.749190e-05
398.00,1.089769e-04
399.00,1.217488e-04
400.00,1.359442e-04
401.00,1.271305e-04
402.00,1.189100e-04
403.00,1.112414e-04
404.00,1.040864e-04
405.00,9.740928e-05
406.00,9.117695e-05
407.00,8.535886e-05
408.00,7.992638e-05
409.00,7.485298e-05
410.00,7.011410e-05
411.00,6.568684e-05
412.00,6.155005e-05
413.00,5.768390e-05
414.00,5.407006e-05
415.00,5.069146e-05
416.00,4.753222e-05
417.00,4.457759e-05
418.00,4.181382e-05
419.00,3.922811e-05
420.00,3.680860e-05
421.00,3.758470e-05
422.00,3.837405e-05
423.00,3.917679e-05
424.00,3.999312e-05
425.00,4.082321e-05
426.00,4.166720e-05
427.00,4.252528e-05
428.00,4.339762e-05
429.00,4.428440e-05
430.00,4.518582e-05
431.00,4.610197e-05
432.00,4.703313e-05
433.00,4.797943e-05
434.00,4.894101e-05
435.00,4.991817e-05
436.00,5.091098e-05
437.00,5.191965e-05
438.00,5.294440e-05
439.00,5.398539e-05
440.00,5.504284e-05
441.00,5.419733e-05
442.00,5.337028e-05
443.00,5.256117e-05
444.00,5.176951e-05
445.00,5.099481e-05
446.00,5.023665e-05
447.00,4.949455e-05
448.00,4.876809e-05
449.00,4.805692e-05
450.00,4.736058e-05
451.00,4.667866e-05
452.00,4.601083e-05
453.00,4.535670e-05
454.00,4.471594e-05
455.00,4.408820e-05
456.00,4.347313e-05
457.00,4.287047e-05
458.00,4.227981e-05
459.00,4.170094e-05
460.00,4.113348e-05
461.00,4.386695e-05
462.00,4.677335e-05
463.00,4.986312e-05
464.00,5.314714e-05
465.00,5.663712e-05
466.00,6.034522e-05
467.00,6.428448e-05
468.00,6.846844e-05
469.00,7.291162e-05
470.00,7.762924e-05
471.00,8.263732e-05
472.00,8.795294e-05
473.00,9.359390e-05
474.00,9.957911e-05
475.00,1.059286e-04
476.00,1.126632e-04
477.00,1.198053e-04
478.00,1.273780e-04
479.00,1.354062e-04
480.00,1.439156e-04
481.00,1.369370e-04
482.00,1.303215e-04
483.00,1.240490e-04
484.00,1.181007e-04
485.00,1.124585e-04
486.00,1.071057e-04
487.00,1.020266e-04
488.00,9.720608e-05
489.00,9.263025e-05
490.00,8.828592e-05
491.00,8.416041e-05
492.00,8.024210e-05
493.00,7.651985e-05
494.00,7.298322e-05
495.00,6.962233e-05
496.00,6.642780e-05
497.00,6.339090e-05
498.00,6.050335e-05
499.00,5.775728e-05
500.00,5.514530e-05
501.00,5.338165e-05
502.00,5.168215e-05
503.00,5.004420e-05
504.00,4.846536e-05
505.00,4.694319e-05
506.00,4.547547e-05
507.00,4.406000e-05
508.00,4.269474e-05
509.00,4.137768e-05
510.00,4.010696e-05
511.00,3.888062e-05
512.00,6.161937e-05
513.00,3.350603e-03
514.00,6.524217e-05
515.00,2.323356e-03
516.00,1.191596e-04
517.00,5.093088e-04
518.00,1.338332e-05
519.00,7.125628e-06
520.00,2.958357e-05
521.00,7.299922e-05
522.00,7.217511e-05
523.00,4.111231e-05
524.00,3.158180e-05
525.00,5.795805e-06
526.00,5.656940e-06
527.00,3.495131e-05
528.00,2.087322e-05
529.00,9.704728e-05
530.00,4.302149e-05
531.00,1.080684e-04
532.00,1.591939e-05
533.00,1.515878e-05
534.00,1.110644e-04
535.00,1.016650e-04
536.00,1.850999e-04
537.00,1.922621e-04
538.00,2.968712e-04
539.00,4.646213e-05
540.00,6.913192e-05
541.00,3.840856e-04
542.00,3.652581e-04
543.00,5.352458e-04
544.00,3.296139e-04
545.00,2.978022e-04
546.00,6.583254e-05
547.00,5.246396e-05
548.00,3.489173e-04
549.00,3.648537e-04
550.00,5.328866e-04
551.00,3.507741e-04
552.00,2.509983e-04
553.00,5.241090e-05
554.00,6.121500e-05
555.00,3.531961e-04
556.00,5.168305e-04
557.00,4.782432e-04
558.00,5.014670e-04
559.00,3.550250e-04
560.00,1.004500e-04
561.00,9.590331e-05
562.00,3.269107e-04
563.00,5.734311e-04
564.00,5.478358e-04
565.00,5.472366e-04
566.00,3.013174e-04
567.00,6.602242e-05
568.00,8.516129e-05
569.00,2.803964e-04
570.00,5.772082e-04
571.00,4.043185e-04
572.00,5.231550e-04
573.00,3.336650e-04
574.00,8.256365e-05
575.00,8.191189e-05
576.00,2.642727e-04
577.00,5.535418e-04
578.00,3.648017e-04
579.00,5.099732e-04
580.00,2.975354e-04
581.00,1.065922e-04
582.00,9.129158e-05
583.00,3.978706e-04
584.00,4.734302e-04
585.00,3.370387e-04
586.00,4.242813e-04
587.00,2.585865e-04
588.00,9.033440e-05
589.00,5.564171e-05
590.00,3.009679e-04
591.00,4.082436e-04
592.00,4.957747e-04
593.00,4.168176e-04
594.00,2.026117e-04
595.00,5.294196e-05
596.00,4.619996e-05
597.00,2.704815e-04
598.00,3.805689e-04
599.00,4.610383e-04
600.00,3.300604e-04
601.00,2.542692e-04
602.00,4.513575e-05
603.00,4.925721e-05
604.00,1.904357e-04
605.00,3.149130e-04
606.00,3.556322e-04
607.00,3.363385e-04
608.00,3.669159e-04
609.00,5.965526e-05
610.00,8.388333e-05
611.00,2.778342e-04
612.00,4.414453e-04
613.00,3.748585e-04
614.00,3.529560e-04
615.00,3.007996e-04
616.00,4.920202e-05
617.00,5.613264e-05
618.00,2.816597e-04
619.00,4.191032e-04
620.00,4.313647e-04
621.00,4.706112e-04
622.00,3.066534e-04
623.00,7.230126e-05
624.00,6.943448e-05
625.00,4.018076e-04
626.00,4.468310e-04
627.00,4.704496e-04
628.00,4.859547e-04
629.00,3.560231e-04
630.00,1.171663e-04
631.00,1.222136e-04
632.00,5.185524e-04
633.00,5.127719e-04
634.00,4.537514e-04
635.00,5.524129e-04
636.00,3.587020e-04
637.00,1.094901e-04
638.00,1.331783e-04
639.00,4.831666e-04
640.00,7.099122e-04
641.00,4.726983e-04
642.00,6.070275e-04
643.00,4.636519e-04
644.00,1.312452e-04
645.00,1.702086e-04
646.00,3.775813e-04
647.00,5.900349e-04
648.00,4.408878e-04
649.00,7.124242e-04
650.00,4.852786e-04
651.00,1.102032e-04
652.00,1.521485e-04
653.00,3.895479e-04
654.00,6.877157e-04
655.00,4.515213e-04
656.00,5.999015e-04
657.00,4.966807e-04
658.00,1.446820e-04
659.00,1.629475e-04
660.00,4.507066e-04
661.00,6.430926e-04
662.00,5.572998e-04
663.00,5.596452e-04
664.00,3.632856e-04
665.00,1.075480e-04
666.00,9.414730e-05
667.00,4.169234e-04
668.00,4.108505e-04
669.00,4.787004e-04
670.00,5.058055e-04
671.00,3.105547e-04
672.00,9.037770e-05
673.00,7.182470e-05
674.00,3.801066e-04
675.00,3.550492e-04
676.00,4.288819e-04
677.00,3.827136e-04
678.00,2.708853e-04
679.00,6.972569e-05
680.00,5.466618e-05
681.00,2.563711e-04
682.00,3.398150e-04
683.00,4.373412e-04
684.00,3.629331e-04
685.00,2.669698e-04
686.00,5.753971e-05
687.00,4.861152e-05
688.00,2.733512e-04
689.00,3.714689e-04
690.00,4.813266e-04
691.00,4.234179e-04
692.00,3.265965e-04
693.00,7.269975e-05
694.00,6.538704e-05
695.00,2.853119e-04
696.00,3.702309e-04
697.00,3.859256e-04
698.00,3.036980e-04
699.00,2.545846e-04
700.00,5.239098e-05
701.00,6.668666e-05
702.00,2.895008e-04
703.00,4.367627e-04
704.00,4.168642e-04
705.00,3.545231e-04
706.00,3.287789e-04
707.00,6.904892e-05
708.00,9.655517e-05
709.00,3.302981e-04
710.00,4.785183e-04
711.00,4.952285e-04
712.00,4.382592e-04
713.00,4.786598e-04
714.00,1.161951e-04
715.00,1.665976e-04
716.00,4.927248e-04
717.00,6.094592e-04
718.00,5.729790e-04
719.00,5.412452e-04
720.00,6.533971e-04
721.00,1.701568e-04
722.00,2.736010e-04
723.00,1.212310e-03
724.00,1.387161e-03
725.00,6.847783e-04
726.00,4.184198e-04
727.00,3.003435e-04
728.00,8.296674e-05
729.00,1.205865e-04
730.00,3.546938e-04
731.00,5.181540e-04
732.00,4.293923e-04
733.00,4.373635e-04
734.00,3.144262e-04
735.00,9.628583e-05
736.00,1.157926e-04
737.00,3.026810e-04
738.00,4.178133e-04
739.00,3.192873e-04
740.00,4.308731e-04
741.00,2.848736e-04
742.00,8.529183e-05
743.00,8.482713e-05
744.00,2.516839e-04
745.00,3.721560e-04
746.00,2.881306e-04
747.00,3.874406e-04
748.00,2.344368e-04
749.00,5.804971e-05
750.00,5.426587e-05
751.00,1.639079e-04
752.00,2.968321e-04
753.00,2.506161e-04
754.00,2.660779e-04
755.00,2.002742e-04
756.00,6.347825e-05
757.00,8.320952e-05
758.00,2.422442e-04
759.00,2.298737e-04
760.00,1.465430e-04
761.00,1.571723e-04
762.00,1.292431e-04
763.00,3.163268e-05
764.00,3.833312e-05
765.00,1.370422e-04
766.00,3.070977e-04
767.00,2.826535e-04
768.00,2.571320e-04
769.00,1.408118e-04
770.00,3.531868e-05
771.00,4.578303e-05
772.00,1.404658e-04
773.00,2.850387e-04
774.00,2.553468e-04
775.00,3.416744e-04
776.00,2.196876e-04
777.00,1.074407e-04
778.00,2.949237e-04
779.00,1.162131e-03
780.00,1.222319e-03
781.00,3.979292e-04
782.00,2.983460e-04
783.00,1.666127e-04
784.00,6.425958e-05
785.00,7.094494e-05
786.00,1.889882e-04
787.00,3.334573e-04
788.00,2.470874e-04
789.00,3.019565e-04
790.00,1.864726e-04
791.00,5.287126e-05
792.00,6.493990e-05
793.00,1.770978e-04
794.00,2.887162e-04
795.00,2.639183e-04
796.00,2.900621e-04
797.00,1.721591e-04
798.00,4.707397e-05
799.00,5.627721e-05
800.00,1.489431e-04
801.00,2.652286e-04
802.00,2.992078e-04
803.00,2.789911e-04
804.00,1.583131e-04
805.00,4.610441e-05
806.00,5.394797e-05
807.00,1.555166e-04
808.00,2.091729e-04
809.00,2.184040e-04
810.00,2.222687e-04
811.00,1.497756e-04
812.00,4.303480e-05
813.00,5.063968e-05
814.00,1.627785e-04
815.00,2.541497e-04
816.00,2.484099e-04
817.00,1.881981e-04
818.00,1.286264e-04
819.00,3.372367e-05
820.00,3.702509e-05
821.00,1.278233e-04
822.00,2.344103e-04
823.00,2.403425e-04
824.00,2.360228e-04
825.00,1.510595e-04
826.00,3.435180e-05
827.00,3.929195e-05
828.00,1.119029e-04
829.00,2.016955e-04
830.00,1.792423e-04
831.00,1.591084e-04
832.00,1.157454e-04
833.00,3.299923e-05
834.00,3.804794e-05
835.00,1.178875e-04
836.00,2.405729e-04
837.00,2.179710e-04
838.00,1.846336e-04
839.00,1.131057e-04
840.00,3.699189e-05
841.00,4.711446e-05
842.00,1.285733e-04
843.00,2.085938e-04
844.00,1.830820e-04
845.00,2.158326e-04
846.00,1.270943e-04
847.00,3.381166e-05
848.00,4.077114e-05
849.00,9.683362e-05
850.00,1.733692e-04
851.00,1.118578e-04
852.00,1.596916e-04
853.00,1.371334e-04
854.00,1.962958e-04
855.00,1.177046e-04
856.00,3.406996e-05
857.00,4.737266e-05
858.00,1.070265e-04
859.00,2.105332e-04
860.00,1.390913e-04
861.00,2.124622e-04
862.00,1.258499e-04
863.00,3.518212e-05
864.00,3.579422e-05
865.00,1.015366e-04
866.00,3.552471e-04
867.00,4.308583e-04
868.00,4.684903e-04
869.00,1.250499e-04
870.00,2.581289e-05
871.00,3.795262e-05
872.00,2.074843e-04
873.00,7.330825e-04
874.00,5.462182e-04
875.00,3.356797e-04
876.00,9.454774e-05
877.00,2.829785e-05
878.00,4.196763e-05
879.00,1.177399e-04
880.00,1.940177e-04
881.00,1.410470e-04
882.00,1.536195e-04
883.00,1.013488e-04
884.00,2.899723e-05
885.00,2.555855e-05
886.00,6.843133e-05
887.00,1.336795e-04
888.00,1.575874e-04
889.00,1.359172e-04
890.00,9.008480e-05
891.00,2.864915e-05
892.00,3.975493e-05
893.00,1.317018e-04
894.00,1.503892e-04
895.00,1.326060e-04
896.00,1.092132e-04
897.00,8.677458e-05
898.00,2.385273e-05
899.00,3.277088e-05
900.00,8.618601e-05
901.00,1.149326e-04
902.00,1.374176e-04
903.00,1.428477e-04
904.00,1.096252e-04
905.00,2.346909e-05
906.00,3.202694e-05
907.00,8.095250e-05
908.00,1.347651e-04
909.00,1.674653e-04
910.00,1.446068e-04
911.00,1.072459e-04
912.00,2.471199e-05
913.00,3.218201e-05
914.00,7.743061e-05
915.00,1.126163e-04
916.00,1.358794e-04
917.00,1.392717e-04
918.00,1.205312e-04
919.00,3.274217e-05
920.00,4.268855e-05
921.00,9.777030e-05
922.00,1.385411e-04
923.00,1.642431e-04
924.00,1.710548e-04
925.00,1.496834e-04
926.00,4.479459e-05
927.00,6.026038e-05
928.00,1.456183e-04
929.00,2.000807e-04
930.00,2.300536e-04
931.00,2.169428e-04
932.00,1.538484e-04
933.00,4.525530e-05
934.00,5.590654e-05
935.00,1.566654e-04
936.00,2.316932e-04
937.00,2.706089e-04
938.00,2.209057e-04
939.00,1.785718e-04
940.00,7.321804e-05
941.00,8.643547e-05
942.00,2.044159e-04
943.00,2.436606e-04
944.00,2.634004e-04
945.00,2.232922e-04
946.00,1.563405e-04
947.00,4.946843e-05
948.00,6.088848e-05
949.00,1.897330e-04
950.00,2.357093e-04
951.00,2.107705e-04
952.00,1.650385e-04
953.00,9.268813e-05
954.00,2.537921e-05
955.00,2.830041e-05
956.00,8.417808e-05
957.00,1.410530e-04
958.00,1.470578e-04
959.00,1.267768e-04
960.00,7.736954e-05
961.00,2.684216e-05
962.00,6.333063e-05
963.00,6.004698e-04
964.00,1.641834e-03
965.00,1.077568e-03
966.00,3.184254e-04
967.00,1.126454e-04
968.00,3.017310e-05
969.00,4.190973e-05
970.00,1.298298e-04
971.00,1.630670e-04
972.00,1.966366e-04
973.00,1.811503e-04
974.00,1.521553e-04
975.00,4.159836e-05
976.00,4.741413e-05
977.00,1.356702e-04
978.00,1.840845e-04
979.00,2.414486e-04
980.00,1.551477e-04
981.00,1.313958e-04
982.00,3.258296e-05
983.00,3.906282e-05
984.00,1.317978e-04
985.00,1.775701e-04
986.00,2.566850e-04
987.00,1.822839e-04
988.00,1.359685e-04
989.00,3.624624e-05
990.00,4.855791e-05
991.00,1.144778e-04
992.00,9.677068e-05
993.00,1.223916e-04
994.00,2.050389e-04
995.00,5.218074e-04
996.00,2.506056e-04
997.00,2.765227e-04
998.00,3.143530e-04
999.00,1.802646e-04
1000.00,1.292277e-04
1001.00,1.181489e-04
1002.00,1.697565e-04
1003.00,1.091163e-04
1004.00,4.738602e-04
1005.00,1.281679e-03
1006.00,6.363142e-04
1007.00,2.040963e-04
1008.00,1.338201e-04
1009.00,1.269349e-04
1010.00,4.713687e-05
1011.00,6.412319e-05
1012.00,1.203585e-04
1013.00,1.828321e-04
1014.00,1.675866e-04
1015.00,1.687063e-04
1016.00,1.364749e-04
1017.00,4.824349e-05
1018.00,6.818589e-05
1019.00,1.495390e-04
1020.00,3.193279e-04
1021.00,1.339382e-04
1022.00,9.558318e-05
1023.00,1.444369e-04
1024.00,4.640309e-05
1025.00,4.588967e-05
1026.00,1.006502e-04
1027.00,1.516325e-04
1028.00,1.186223e-04
1029.00,1.356148e-04
1030.00,1.163426e-04
1031.00,5.162238e-05
1032.00,5.110085e-05
1033.00,8.834573e-05
1034.00,1.208461e-04
1035.00,1.266421e-04
1036.00,1.483845e-04
1037.00,1.057308e-04
1038.00,3.959042e-05
1039.00,4.953556e-05
1040.00,8.809265e-05
1041.00,1.269678e-04
1042.00,1.427893e-04
1043.00,1.608942e-04
1044.00,1.094267e-04
1045.00,4.215787e-05
1046.00,4.576564e-05
1047.00,8.727321e-05
1048.00,1.130740e-04
1049.00,1.392660e-04
1050.00,1.431818e-04
1051.00,1.027384e-04
1052.00,4.326669e-05
1053.00,4.453127e-05
1054.00,9.806389e-05
1055.00,1.087796e-04
1056.00,1.347499e-04
1057.00,1.262607e-04
1058.00,8.988289e-05
1059.00,3.679033e-05
1060.00,4.141927e-05
1061.00,1.222279e-04
1062.00,1.533464e-04
1063.00,1.992509e-04
1064.00,1.647819e-04
1065.00,9.613676e-05
1066.00,4.165163e-05
1067.00,4.604305e-05
1068.00,1.230643e-04
1069.00,1.377352e-04
1070.00,1.506170e-04
1071.00,1.427262e-04
1072.00,9.543995e-05
1073.00,4.261518e-05
1074.00,4.447413e-05
1075.00,1.288275e-04
1076.00,1.513255e-04
1077.00,1.514621e-04
1078.00,1.623343e-04
1079.00,1.157378e-04
1080.00,4.298859e-05
1081.00,3.263096e-05
1082.00,7.846602e-05
1083.00,1.403970e-04
1084.00,3.274423e-04
1085.00,1.035319e-03
1086.00,1.111412e-03
1087.00,2.967290e-04
1088.00,1.268838e-04
1089.00,2.467771e-04
1090.00,3.132469e-04
1091.00,2.319536e-04
1092.00,1.882117e-04
1093.00,1.226690e-04
1094.00,6.539157e-05
1095.00,7.503400e-05
1096.00,1.806809e-04
1097.00,2.414183e-04
1098.00,2.068122e-04
1099.00,2.167055e-04
1100.00,1.580027e-04
1101.00,7.094996e-05
1102.00,6.763777e-05
1103.00,1.474098e-04
1104.00,2.408642e-04
1105.00,2.148925e-04
1106.00,2.114031e-04
1107.00,1.376622e-04
1108.00,5.264819e-05
1109.00,4.999035e-05
1110.00,1.890577e-04
1111.00,9.817396e-04
1112.00,1.904534e-03
1113.00,9.425840e-04
1114.00,1.805437e-04
1115.00,3.707476e-05
1116.00,3.791813e-05
1117.00,1.167502e-04
1118.00,2.304572e-04
1119.00,2.316215e-04
1120.00,2.509667e-04
1121.00,1.895668e-04
1122.00,8.492619e-05
1123.00,8.546465e-05
1124.00,1.744642e-04
1125.00,2.401389e-04
1126.00,1.795409e-04
1127.00,2.097547e-04
1128.00,1.866773e-04
1129.00,8.757631e-05
1130.00,7.462116e-05
1131.00,1.471344e-04
1132.00,2.170485e-04
1133.00,1.760933e-04
1134.00,1.776505e-04
1135.00,1.370567e-04
1136.00,6.642894e-05
1137.00,6.373941e-05
1138.00,1.370262e-04
1139.00,2.103665e-04
1140.00,1.855356e-04
1141.00,1.929455e-04
1142.00,1.180137e-04
1143.00,5.200316e-05
1144.00,5.187324e-05
1145.00,1.278463e-04
1146.00,2.076011e-04
1147.00,1.658624e-04
1148.00,1.814530e-04
1149.00,1.367808e-04
1150.00,5.768075e-05
1151.00,5.642254e-05
1152.00,1.336614e-04
1153.00,2.038329e-04
1154.00,1.594471e-04
1155.00,1.534576e-04
1156.00,1.217592e-04
1157.00,6.416976e-05
1158.00,6.584718e-05
1159.00,1.204609e-04
1160.00,1.745296e-04
1161.00,1.387027e-04
1162.00,1.486326e-04
1163.00,1.222831e-04
1164.00,5.373417e-05
1165.00,5.317454e-05
1166.00,1.205089e-04
1167.00,1.925001e-04
1168.00,1.244178e-04
1169.00,1.081176e-04
1170.00,1.391296e-04
1171.00,3.299353e-04
1172.00,2.650479e-03
1173.00,1.691937e-02
1174.00,9.026484e-03
1175.00,4.261434e-04
1176.00,2.108989e-05
1177.00,4.612308e-06
1178.00,5.592108e-06
1179.00,2.104871e-05
1180.00,7.008987e-05
1181.00,1.097219e-04
1182.00,8.755973e-05
1183.00,7.636272e-05
1184.00,5.397691e-05
1185.00,2.428179e-05
1186.00,2.436177e-05
1187.00,5.343204e-05
1188.00,9.238417e-05
1189.00,8.123415e-05
1190.00,7.829452e-05
1191.00,6.281468e-05
1192.00,3.533366e-05
1193.00,4.257080e-05
1194.00,8.835312e-05
1195.00,1.122541e-04
1196.00,8.888165e-05
1197.00,8.656430e-05
1198.00,6.553479e-05
1199.00,3.486525e-05
1200.00,3.457878e-05
1201.00,7.016282e-05
1202.00,1.003095e-04
1203.00,8.566724e-05
1204.00,8.223151e-05
1205.00,6.512875e-05
1206.00,3.289733e-05
1207.00,3.242072e-05
1208.00,6.465027e-05
1209.00,8.236831e-05
1210.00,7.042776e-05
1211.00,1.100398e-04
1212.00,2.025772e-04
1213.00,2.422950e-04
1214.00,1.340282e-04
1215.00,3.282838e-05
1216.00,2.818932e-05
1217.00,5.218442e-05
1218.00,8.039385e-05
1219.00,8.509773e-05
1220.00,8.441575e-05
1221.00,6.598438e-05
1222.00,2.997525e-05
1223.00,3.120194e-05
1224.00,6.067906e-05
1225.00,9.069763e-05
1226.00,8.844266e-05
1227.00,9.003056e-05
1228.00,6.787716e-05
1229.00,3.056267e-05
1230.00,3.496999e-05
1231.00,6.682267e-05
1232.00,7.954304e-05
1233.00,6.924591e-05
1234.00,8.336573e-05
1235.00,7.288635e-05
1236.00,3.819974e-05
1237.00,3.707938e-05
1238.00,6.804404e-05
1239.00,9.008504e-05
1240.00,8.336567e-05
1241.00,7.728342e-05
1242.00,5.631418e-05
1243.00,2.924102e-05
1244.00,3.818928e-05
1245.00,8.260268e-05
1246.00,1.125685e-04
1247.00,1.096448e-04
1248.00,1.040285e-04
1249.00,8.070864e-05
1250.00,3.640981e-05
1251.00,3.716895e-05
1252.00,6.506139e-05
1253.00,8.269126e-05
1254.00,7.599939e-05
1255.00,7.691537e-05
1256.00,7.037234e-05
1257.00,3.707011e-05
1258.00,3.703207e-05
1259.00,6.435454e-05
1260.00,8.740756e-05
1261.00,8.697304e-05
1262.00,8.333482e-05
1263.00,5.958190e-05
1264.00,2.697012e-05
1265.00,3.066518e-05
1266.00,5.739258e-05
1267.00,7.279210e-05
1268.00,7.408336e-05
1269.00,6.376658e-05
1270.00,4.088453e-05
1271.00,1.727982e-05
1272.00,4.165340e-05
1273.00,4.580454e-04
1274.00,2.563688e-03
1275.00,1.979550e-03
1276.00,1.960164e-04
1277.00,2.001001e-05
1278.00,5.798763e-06
1279.00,1.260502e-05
1280.00,4.893469e-05
1281.00,8.914763e-05
1282.00,9.516611e-05
1283.00,6.938017e-05
1284.00,5.031445e-05
1285.00,2.155772e-05
1286.00,2.412087e-05
1287.00,5.194992e-05
1288.00,7.563955e-05
1289.00,8.587373e-05
1290.00,7.111936e-05
1291.00,6.213210e-05
1292.00,3.392069e-05
1293.00,3.951343e-05
1294.00,7.179331e-05
1295.00,5.501436e-05
1296.00,5.370626e-05
1297.00,9.287762e-05
1298.00,2.123970e-04
1299.00,1.323972e-04
1300.00,1.093239e-04
1301.00,9.759024e-05
1302.00,6.779157e-05
1303.00,6.496499e-05
1304.00,6.259367e-05
1305.00,6.186721e-05
1306.00,2.594787e-05
1307.00,2.504009e-05
1308.00,5.184014e-05
1309.00,6.984924e-05
1310.00,8.744979e-05
1311.00,6.868082e-05
1312.00,5.462758e-05
1313.00,2.835160e-05
1314.00,3.381687e-05
1315.00,5.989000e-05
1316.00,6.177314e-05
1317.00,6.298438e-05
1318.00,5.341713e-05
1319.00,4.788528e-05
1320.00,2.318835e-05
1321.00,2.506583e-05
1322.00,4.213577e-05
1323.00,5.805921e-05
1324.00,8.098742e-05
1325.00,7.611781e-05
1326.00,6.108596e-05
1327.00,1.062211e-05
1328.00,2.799899e-06
1329.00,5.232529e-06
1330.00,7.404423e-05
1331.00,2.587944e-03
1332.00,1.615729e-02
1333.00,1.133335e-02
1334.00,5.705326e-04
1335.00,2.987654e-05
1336.00,5.519893e-06
1337.00,3.143720e-06
1338.00,5.839573e-06
1339.00,8.793266e-06
1340.00,1.243542e-05
1341.00,7.037991e-06
1342.00,7.216698e-06
1343.00,1.236073e-05
1344.00,1.360263e-05
1345.00,1.718051e-05
1346.00,1.435962e-05
1347.00,1.317873e-05
1348.00,7.187769e-06
1349.00,8.880557e-06
1350.00,1.927777e-05
1351.00,2.068904e-05
1352.00,2.194743e-05
1353.00,1.794143e-05
1354.00,1.582967e-05
1355.00,7.831253e-06
1356.00,7.363910e-06
1357.00,1.289381e-05
1358.00,1.449248e-05
1359.00,1.852920e-05
1360.00,1.645343e-05
1361.00,1.308298e-05
1362.00,5.728246e-06
1363.00,6.268751e-06
1364.00,1.239084e-05
1365.00,1.162673e-05
1366.00,1.937863e-05
1367.00,5.242194e-05
1368.00,1.272748e-04
1369.00,6.525683e-05
1370.00,3.021912e-05
1371.00,2.048554e-05
1372.00,9.844310e-06
1373.00,8.157960e-06
1374.00,6.883603e-06
1375.00,7.806007e-06
1376.00,6.540348e-06
1377.00,1.066555e-05
1378.00,2.371954e-05
1379.00,1.734776e-05
1380.00,1.418988e-05
1381.00,1.253377e-05
1382.00,1.420274e-05
1383.00,8.111274e-06
1384.00,9.557034e-06
1385.00,2.111179e-05
1386.00,1.988120e-05
1387.00,1.589354e-05
1388.00,9.639532e-06
1389.00,8.600805e-06
1390.00,5.090834e-06
1391.00,5.994531e-06
1392.00,1.225323e-05
1393.00,1.182651e-05
1394.00,1.239512e-05
1395.00,9.235719e-06
1396.00,9.587196e-06
1397.00,5.034051e-06
1398.00,4.644948e-06
1399.00,1.030021e-05
1400.00,1.349711e-05
1401.00,1.873302e-05
1402.00,1.114713e-05
1403.00,5.973121e-06
1404.00,2.425086e-06
1405.00,4.893865e-06
1406.00,7.146215e-05
1407.00,9.079530e-04
1408.00,3.668878e-03
1409.00,7.330642e-04
1410.00,3.876875e-05
1411.00,1.974757e-06
1412.00,8.235363e-07
1413.00,1.977178e-06
1414.00,3.411884e-06
1415.00,5.436489e-06
1416.00,5.891530e-06
1417.00,7.370161e-06
1418.00,5.430739e-06
1419.00,4.879425e-06
1420.00,7.028072e-06
1421.00,5.712931e-06
1422.00,5.908712e-06
1423.00,5.482826e-06
1424.00,5.212461e-06
1425.00,2.637404e-06
1426.00,2.421792e-06
1427.00,5.877891e-06
1428.00,9.319707e-06
1429.00,1.227429e-05
1430.00,8.243934e-06
1431.00,5.823684e-06
1432.00,2.885611e-06
1433.00,2.802644e-06
1434.00,6.272679e-06
1435.00,7.795437e-06
1436.00,8.677999e-06
1437.00,6.821235e-06
1438.00,5.716328e-06
1439.00,2.940722e-06
1440.00,2.164047e-06
1441.00,3.417651e-06
1442.00,4.118511e-06
1443.00,5.756184e-06
1444.00,6.007851e-06
1445.00,6.784561e-06
1446.00,4.399633e-06
1447.00,3.381396e-06
1448.00,5.071905e-06
1449.00,5.681482e-06
1450.00,5.842339e-06
1451.00,3.489578e-06
1452.00,2.728640e-06
1453.00,2.147903e-06
1454.00,2.626469e-06
1455.00,6.483983e-06
1456.00,1.337656e-05
1457.00,2.915782e-05
1458.00,6.287666e-05
1459.00,2.026171e-04
1460.00,4.681461e-04
1461.00,7.576409e-04
1462.00,4.096586e-04
1463.00,2.648245e-05
1464.00,1.854837e-06
1465.00,6.282382e-07
1466.00,9.959642e-07
1467.00,1.346374e-06
1468.00,1.646937e-06
1469.00,2.461358e-06
1470.00,2.994119e-06
1471.00,3.776996e-06
1472.00,2.672915e-06
1473.00,1.620132e-06
1474.00,1.318935e-06
1475.00,2.109103e-06
1476.00,3.825460e-06
1477.00,3.427100e-06
1478.00,2.685005e-06
1479.00,2.001332e-06
1480.00,1.854876e-06
1481.00,1.485399e-06
1482.00,1.317388e-06
1483.00,1.712856e-06
1484.00,2.140899e-06
1485.00,3.348157e-06
1486.00,3.595031e-06
1487.00,2.672163e-06
1488.00,1.192197e-06
1489.00,9.715080e-07
1490.00,1.781018e-06
1491.00,2.979965e-06
1492.00,8.439070e-06
1493.00,3.281252e-05
1494.00,5.609515e-05
1495.00,2.271203e-05
1496.00,7.010647e-06
1497.00,4.164597e-06
1498.00,2.697089e-06
1499.00,2.675521e-06
1500.00,3.609611e-06
1501.00,4.079040e-06
1502.00,2.681921e-06
1503.00,2.708981e-06
1504.00,5.682350e-06
1505.00,6.705507e-06
1506.00,4.668374e-06
1507.00,3.778764e-06
1508.00,3.600115e-06
1509.00,2.670449e-06
1510.00,2.442702e-06
1511.00,3.059178e-06
1512.00,3.085304e-06
1513.00,3.254420e-06
1514.00,3.853099e-06
1515.00,3.702245e-06
1516.00,2.151931e-06
1517.00,1.186894e-06
1518.00,1.130449e-06
1519.00,1.594855e-06
1520.00,2.582094e-06
1521.00,2.381027e-06
1522.00,1.818375e-06
1523.00,1.172911e-06
1524.00,1.053696e-06
1525.00,2.015026e-06
1526.00,5.501213e-06
1527.00,1.895293e-05
1528.00,3.617127e-05
1529.00,2.177556e-05
1530.00,4.525868e-06
1531.00,1.456699e-06
1532.00,1.798834e-06
1533.00,2.777326e-06
1534.00,2.934679e-06
1535.00,2.469687e-06
1536.00,2.468974e-06
1537.00,2.268217e-06
1538.00,2.092170e-06
1539.00,2.421529e-06
1540.00,2.505944e-06
1541.00,3.356420e-06
1542.00,3.495516e-06
1543.00,2.379711e-06
1544.00,1.263683e-06
1545.00,1.274288e-06
1546.00,2.292011e-06
1547.00,2.476220e-06
1548.00,2.193039e-06
1549.00,1.515788e-06
1550.00,9.520551e-07
1551.00,6.672878e-07
1552.00,8.341673e-07
1553.00,1.888698e-06
1554.00,2.439652e-06
1555.00,2.305733e-06
1556.00,1.938034e-06
1557.00,1.568519e-06
1558.00,1.198652e-06
1559.00,1.285199e-06
1560.00,2.463805e-06
1561.00,3.326410e-06
1562.00,3.372645e-06
1563.00,2.628815e-06
1564.00,1.853553e-06
1565.00,1.153319e-06
1566.00,1.025464e-06
1567.00,1.562785e-06
1568.00,2.366332e-06
1569.00,3.496196e-06
1570.00,2.789403e-06
1571.00,1.290253e-06
1572.00,5.521042e-07
1573.00,5.692698e-07
1574.00,1.436212e-06
1575.00,2.216590e-06
1576.00,2.097184e-06
1577.00,1.611751e-06
1578.00,1.846656e-06
1579.00,2.469234e-06
1580.00,2.497011e-06
1581.00,1.974752e-06
1582.00,2.018594e-06
1583.00,3.017781e-06
1584.00,2.680282e-06
1585.00,2.432000e-06
1586.00,3.356645e-06
1587.00,4.700353e-06
1588.00,3.511081e-06
1589.00,1.878941e-06
1590.00,1.777924e-06
1591.00,1.973145e-06
1592.00,2.883810e-06
1593.00,4.842213e-06
1594.00,9.558314e-06
1595.00,2.583369e-05
1596.00,8.008204e-05
1597.00,1.383394e-04
1598.00,3.759575e-05
1599.00,5.192544e-06
1600.00,1.238454e-06
1601.00,6.842713e-07
1602.00,6.173861e-07
1603.00,9.757131e-07
1604.00,2.610725e-06
1605.00,3.673284e-06
1606.00,3.726941e-06
1607.00,2.761087e-06
1608.00,1.714617e-06
1609.00,1.037168e-06
1610.00,1.005228e-06
1611.00,1.819528e-06
1612.00,2.352315e-06
1613.00,2.079474e-06
1614.00,1.107249e-06
1615.00,5.346452e-07
1616.00,4.035946e-07
1617.00,6.636110e-07
1618.00,1.698838e-06
1619.00,2.904902e-06
1620.00,4.222828e-06
1621.00,5.044265e-06
1622.00,3.760343e-06
1623.00,1.464409e-06
1624.00,7.173716e-07
1625.00,8.228355e-07
1626.00,8.157085e-07
1627.00,7.566811e-07
1628.00,9.978377e-07
1629.00,1.637740e-06
1630.00,2.021984e-06
1631.00,2.011148e-06
1632.00,2.297144e-06
1633.00,2.369609e-06
1634.00,2.535877e-06
1635.00,2.194881e-06
1636.00,1.161838e-06
1637.00,5.668279e-07
1638.00,5.918706e-07
1639.00,1.031352e-06
1640.00,1.482393e-06
1641.00,1.867720e-06
1642.00,1.965177e-06
1643.00,1.163084e-06
1644.00,4.283717e-07
1645.00,3.355205e-07
1646.00,6.832024e-07
1647.00,1.327387e-06
1648.00,1.617729e-06
1649.00,1.586986e-06
1650.00,1.335026e-06
1651.00,7.772526e-07
1652.00,6.002631e-07
1653.00,8.042266e-07
1654.00,1.152994e-06
1655.00,1.108387e-06
1656.00,8.212957e-07
1657.00,5.637248e-07
1658.00,5.266642e-07
1659.00,1.009893e-06
1660.00,1.991175e-06
1661.00,2.718825e-06
1662.00,2.803184e-06
1663.00,2.473532e-06
1664.00,1.623747e-06
1665.00,9.041508e-07
1666.00,8.115818e-07
1667.00,1.032062e-06
1668.00,1.347391e-06
1669.00,1.396179e-06
1670.00,1.247296e-06
1671.00,7.463900e-07
1672.00,4.616109e-07
1673.00,7.997557e-07
1674.00,1.641150e-06
1675.00,1.782713e-06
1676.00,1.310209e-06
1677.00,1.565988e-06
1678.00,2.045759e-06
1679.00,1.535860e-06
1680.00,1.000316e-06
1681.00,7.570789e-07
1682.00,7.934910e-07
1683.00,1.086663e-06
1684.00,1.639265e-06
1685.00,1.408320e-06
1686.00,5.639430e-07
1687.00,3.492688e-07
1688.00,4.412660e-07
1689.00,9.321667e-07
1690.00,2.270949e-06
1691.00,5.714307e-06
1692.00,5.297677e-06
1693.00,1.490251e-06
1694.00,5.503358e-07
1695.00,5.316967e-07
1696.00,1.014330e-06
1697.00,1.534109e-06
1698.00,1.303282e-06
1699.00,4.876273e-07
1700.00,2.158910e-07
1701.00,2.604133e-07
1702.00,5.204294e-07
1703.00,1.076138e-06
1704.00,1.462048e-06
1705.00,1.587817e-06
1706.00,9.771937e-07
1707.00,4.686342e-07
1708.00,3.411028e-07
1709.00,4.047435e-07
1710.00,5.717573e-07
1711.00,4.982780e-07
1712.00,4.520246e-07
1713.00,3.283770e-07
1714.00,2.582032e-07
1715.00,3.594981e-07
1716.00,6.482272e-07
1717.00,9.818897e-07
1718.00,1.019237e-06
1719.00,1.084731e-06
1720.00,6.252013e-07
1721.00,2.756929e-07
1722.00,2.109957e-07
1723.00,3.109178e-07
1724.00,5.577711e-07
1725.00,6.592341e-07
1726.00,8.287286e-07
1727.00,8.602256e-07
1728.00,1.174563e-06
1729.00,2.586706e-06
1730.00,5.271610e-06
1731.00,5.921746e-06
1732.00,3.614061e-06
1733.00,2.273691e-06
1734.00,1.006923e-06
1735.00,4.511840e-07
1736.00,4.513061e-07
1737.00,1.005167e-06
1738.00,2.376284e-06
1739.00,2.343907e-06
1740.00,1.610098e-06
1741.00,8.733451e-07
1742.00,5.678266e-07
1743.00,4.881979e-07
1744.00,6.233504e-07
1745.00,1.145835e-06
1746.00,1.510211e-06
1747.00,1.219491e-06
1748.00,5.724152e-07
1749.00,3.427468e-07
1750.00,3.895069e-07
1751.00,6.139894e-07
1752.00,7.973915e-07
1753.00,7.394729e-07
1754.00,7.701916e-07
1755.00,5.700644e-07
1756.00,4.473663e-07
1757.00,5.171670e-07
1758.00,8.255884e-07
1759.00,1.143859e-06
1760.00,1.260117e-06
1761.00,1.938930e-06
1762.00,3.304187e-06
1763.00,8.356239e-06
1764.00,2.916090e-05
1765.00,4.736148e-05
1766.00,1.759150e-05
1767.00,2.694713e-06
1768.00,9.705715e-07
1769.00,5.909869e-07
1770.00,3.254181e-07
1771.00,1.858965e-07
1772.00,2.038441e-07
1773.00,4.160063e-07
1774.00,7.588421e-07
1775.00,1.128147e-06
1776.00,9.257001e-07
1777.00,7.614785e-07
1778.00,8.547796e-07
1779.00,1.167087e-06
1780.00,1.450184e-06
1781.00,1.372204e-06
1782.00,1.276080e-06
1783.00,7.869838e-07
1784.00,3.907767e-07
1785.00,2.076741e-07
1786.00,2.351828e-07
1787.00,5.035907e-07
1788.00,8.472353e-07
1789.00,9.628870e-07
1790.00,6.661595e-07
1791.00,5.069265e-07
1792.00,4.486847e-07
1793.00,5.599670e-07
1794.00,8.210620e-07
1795.00,7.596340e-07
1796.00,5.220078e-07
1797.00,2.571742e-07
1798.00,1.968397e-07
1799.00,2.447134e-07
1800.00,4.199566e-07
1801.00,6.397317e-07
1802.00,7.118102e-07
1803.00,8.931888e-07
1804.00,6.735062e-07
1805.00,4.547286e-07
1806.00,4.357102e-07
1807.00,6.231178e-07
1808.00,7.360071e-07
1809.00,5.656923e-07
1810.00,6.706333e-07
1811.00,5.219603e-07
1812.00,2.463698e-07
1813.00,1.330986e-07
1814.00,1.391174e-07
1815.00,2.762076e-07
1816.00,5.504435e-07
1817.00,9.889453e-07
1818.00,7.209171e-07
1819.00,4.330810e-07
1820.00,3.772207e-07
1821.00,4.671094e-07
1822.00,5.394558e-07
1823.00,5.417492e-07
1824.00,6.857192e-07
1825.00,4.680454e-07
1826.00,2.060495e-07
1827.00,1.191428e-07
1828.00,1.741857e-07
1829.00,4.556518e-07
1830.00,8.194896e-07
1831.00,1.196061e-06
1832.00,8.986939e-07
1833.00,4.970057e-07
1834.00,4.011106e-07
1835.00,5.952180e-07
1836.00,1.089000e-06
1837.00,1.248541e-06
1838.00,1.252113e-06
1839.00,7.725199e-07
1840.00,4.597989e-07
1841.00,4.026422e-07
1842.00,5.551161e-07
1843.00,9.966038e-07
1844.00,1.539355e-06
1845.00,2.433647e-06
1846.00,2.283574e-06
1847.00,1.988547e-06
1848.00,2.092671e-06
1849.00,2.176229e-06
1850.00,1.846475e-06
1851.00,1.082808e-06
1852.00,7.485056e-07
1853.00,3.809752e-07
1854.00,2.122343e-07
1855.00,2.193925e-07
1856.00,3.920725e-07
1857.00,7.161687e-07
1858.00,8.181470e-07
1859.00,7.613803e-07
1860.00,4.161272e-07
1861.00,2.617148e-07
1862.00,2.965285e-07
1863.00,4.661978e-07
1864.00,5.730776e-07
1865.00,4.545836e-07
1866.00,5.124672e-07
1867.00,3.529011e-07
1868.00,2.042012e-07
1869.00,2.119385e-07
1870.00,5.028907e-07
1871.00,1.460958e-06
1872.00,1.772013e-06
1873.00,1.021772e-06
1874.00,3.121359e-07
1875.00,1.835703e-07
1876.00,3.646324e-07
1877.00,1.181421e-06
1878.00,1.903981e-06
1879.00,1.058700e-06
1880.00,5.884602e-07
1881.00,3.599268e-07
1882.00,3.139117e-07
1883.00,4.164021e-07
1884.00,6.601219e-07
1885.00,9.042522e-07
1886.00,8.125718e-07
1887.00,8.773992e-07
1888.00,7.050832e-07
1889.00,5.022284e-07
1890.00,4.684957e-07
1891.00,5.468495e-07
1892.00,6.168333e-07
1893.00,6.985794e-07
1894.00,1.191327e-06
1895.00,1.143794e-06
1896.00,7.883635e-07
1897.00,5.668485e-07
1898.00,5.191665e-07
1899.00,6.485193e-07
1900.00,7.033444e-07
1901.00,7.893015e-07
1902.00,3.993966e-07
1903.00,1.775016e-07
1904.00,1.589392e-07
1905.00,3.112888e-07
1906.00,7.194158e-07
1907.00,8.332798e-07
1908.00,8.812044e-07
1909.00,8.086963e-07
1910.00,7.477130e-07
1911.00,7.593989e-07
1912.00,7.347975e-07
1913.00,6.032345e-07
1914.00,4.739818e-07
1915.00,5.227284e-07
1916.00,4.220212e-07
1917.00,4.089933e-07
1918.00,6.846070e-07
1919.00,1.315165e-06
1920.00,1.716360e-06
1921.00,1.317966e-06
1922.00,1.108962e-06
1923.00,6.566468e-07
1924.00,4.043401e-07
1925.00,4.123059e-07
1926.00,5.122577e-07
1927.00,4.616006e-07
1928.00,2.896909e-07
1929.00,2.359210e-07
1930.00,2.036299e-07
1931.00,2.428021e-07
1932.00,4.339309e-07
1933.00,8.417464e-07
1934.00,1.351724e-06
1935.00,1.408055e-06
1936.00,1.312916e-06
1937.00,7.159830e-07
1938.00,3.634847e-07
1939.00,2.940750e-07
1940.00,3.728257e-07
1941.00,5.409115e-07
1942.00,6.537991e-07
1943.00,7.469778e-07
1944.00,5.796936e-07
1945.00,4.772925e-07
1946.00,3.624648e-07
1947.00,2.638465e-07
1948.00,2.908285e-07
1949.00,4.200749e-07
1950.00,7.134378e-07
1951.00,1.067860e-06
1952.00,1.851646e-06
1953.00,1.642607e-06
1954.00,7.576218e-07
1955.00,4.228714e-07
1956.00,3.673915e-07
1957.00,4.315136e-07
1958.00,4.099738e-07
1959.00,4.259655e-07
1960.00,4.119827e-07
1961.00,4.161609e-07
1962.00,4.882605e-07
1963.00,5.517592e-07
1964.00,7.053852e-07
1965.00,8.339154e-07
1966.00,1.056869e-06
1967.00,8.985705e-07
1968.00,5.510508e-07
1969.00,3.817451e-07
1970.00,3.519776e-07
1971.00,4.565123e-07
1972.00,5.133665e-07
1973.00,4.274665e-07
1974.00,1.941672e-07
1975.00,1.124195e-07
1976.00,1.576711e-07
1977.00,3.316573e-07
1978.00,6.249215e-07
1979.00,7.449876e-07
1980.00,8.153496e-07
1981.00,6.635990e-07
1982.00,4.589961e-07
1983.00,5.065137e-07
1984.00,8.779797e-07
1985.00,1.262409e-06
1986.00,9.676722e-07
1987.00,6.537217e-07
1988.00,4.744765e-07
1989.00,4.317557e-07
1990.00,5.196915e-07
1991.00,7.567992e-07
1992.00,1.031118e-06
1993.00,8.828148e-07
1994.00,6.308290e-07
1995.00,4.151209e-07
1996.00,3.050680e-07
1997.00,2.720081e-07
1998.00,2.692494e-07
1999.00,3.028889e-07
2000.00,4.345371e-07
2001.00,7.923371e-07
2002.00,1.029637e-06
2003.00,7.953807e-07
2004.00,6.843609e-07
2005.00,9.733407e-07
2006.00,1.492251e-06
2007.00,1.469159e-06
2008.00,9.545064e-07
2009.00,4.817238e-07
2010.00,3.315499e-07
2011.00,3.937949e-07
2012.00,6.201786e-07
2013.00,8.041521e-07
2014.00,7.735923e-07
2015.00,7.224927e-07
2016.00,5.242549e-07
2017.00,3.571738e-07
2018.00,3.164974e-07
2019.00,3.203726e-07
2020.00,3.166822e-07
2021.00,3.543436e-07
2022.00,5.459690e-07
2023.00,5.994028e-07
2024.00,3.999856e-07
2025.00,2.723975e-07
2026.00,3.128246e-07
2027.00,5.745314e-07
2028.00,9.181443e-07
2029.00,1.175055e-06
2030.00,9.336756e-07
2031.00,5.549973e-07
2032.00,3.626681e-07
2033.00,3.104792e-07
2034.00,3.278731e-07
2035.00,4.164231e-07
2036.00,5.699836e-07
2037.00,6.426247e-07
2038.00,6.578355e-07
2039.00,8.430090e-07
2040.00,1.200403e-06
2041.00,1.188669e-06
2042.00,8.804352e-07
2043.00,9.399895e-07
2044.00,1.031468e-06
2045.00,7.779329e-07
2046.00,4.990131e-07
2047.00,4.330396e-07
2048.00,5.335046e-07
2049.00,6.471305e-07
2050.00,6.916828e-07
2051.00,4.515398e-07
2052.00,2.715205e-07
2053.00,3.128717e-07
2054.00,5.626667e-07
2055.00,7.761265e-07
2056.00,6.031631e-07
2057.00,4.399855e-07
2058.00,2.858327e-07
2059.00,2.169212e-07
2060.00,2.822390e-07
2061.00,4.528062e-07
2062.00,5.818867e-07
2063.00,3.871501e-07
2064.00,2.445163e-07
2065.00,2.058793e-07
2066.00,2.436768e-07
2067.00,3.421855e-07
2068.00,3.689772e-07
2069.00,3.337115e-07
2070.00,2.650637e-07
2071.00,2.807773e-07
2072.00,3.016530e-07
2073.00,2.854901e-07
2074.00,3.507178e-07
2075.00,4.572378e-07
2076.00,5.276588e-07
2077.00,4.594656e-07
2078.00,4.038242e-07
2079.00,4.085194e-07
2080.00,4.670066e-07
2081.00,6.440048e-07
2082.00,8.206416e-07
2083.00,1.084776e-06
2084.00,1.323595e-06
2085.00,1.513930e-06
2086.00,1.211577e-06
2087.00,7.816775e-07
2088.00,7.307909e-07
2089.00,8.584176e-07
2090.00,1.017647e-06
2091.00,9.154506e-07
2092.00,7.976512e-07
2093.00,4.967619e-07
2094.00,2.524811e-07
2095.00,2.081525e-07
2096.00,3.340234e-07
2097.00,6.847457e-07
2098.00,9.759068e-07
2099.00,1.149465e-06
2100.00,1.075518e-06
2101.00,8.866559e-07
2102.00,8.270646e-07
2103.00,8.295873e-07
2104.00,1.087975e-06
2105.00,1.208818e-06
2106.00,9.941039e-07
2107.00,5.860812e-07
2108.00,3.755254e-07
2109.00,4.207693e-07
2110.00,5.397730e-07
2111.00,6.511532e-07
2112.00,5.513522e-07
2113.00,4.842000e-07
2114.00,4.247132e-07
2115.00,4.443851e-07
2116.00,7.797892e-07
2117.00,1.835567e-06
2118.00,3.336720e-06
2119.00,2.889034e-06
2120.00,1.721682e-06
2121.00,8.888665e-07
2122.00,6.248086e-07
2123.00,7.475476e-07
2124.00,9.014446e-07
2125.00,7.352067e-07
2126.00,3.872379e-07
2127.00,3.017131e-07
2128.00,3.300620e-07
2129.00,3.839755e-07
2130.00,5.264631e-07
2131.00,8.045053e-07
2132.00,1.425796e-06
2133.00,1.825911e-06
2134.00,1.238696e-06
2135.00,6.050202e-07
2136.00,4.053265e-07
2137.00,4.464824e-07
2138.00,4.540683e-07
2139.00,3.742827e-07
2140.00,2.781599e-07
2141.00,2.372056e-07
2142.00,2.153201e-07
2143.00,1.943504e-07
2144.00,1.926594e-07
2145.00,2.160486e-07
2146.00,2.891326e-07
2147.00,3.811375e-07
2148.00,4.912987e-07
2149.00,4.805825e-07
2150.00,4.884378e-07
2151.00,7.655331e-07
2152.00,1.219861e-06
2153.00,1.271414e-06
2154.00,8.571233e-07
2155.00,6.098574e-07
2156.00,4.222434e-07
2157.00,3.215387e-07
2158.00,4.108236e-07
2159.00,6.908441e-07
2160.00,1.042271e-06
2161.00,1.223903e-06
2162.00,1.199483e-06
2163.00,8.647917e-07
2164.00,4.961436e-07
2165.00,3.717561e-07
2166.00,4.062954e-07
2167.00,4.641659e-07
2168.00,4.516348e-07
2169.00,4.099378e-07
2170.00,2.875947e-07
2171.00,1.772930e-07
2172.00,2.037983e-07
2173.00,4.896239e-07
2174.00,9.943291e-07
2175.00,1.009530e-06
2176.00,6.428344e-07
2177.00,4.534614e-07
2178.00,3.502084e-07
2179.00,3.686679e-07
2180.00,5.151761e-07
2181.00,8.011380e-07
2182.00,9.327743e-07
2183.00,7.719241e-07
2184.00,4.667763e-07
2185.00,2.746155e-07
2186.00,2.913288e-07
2187.00,4.365253e-07
2188.00,5.693119e-07
2189.00,6.221124e-07
2190.00,6.360467e-07
2191.00,5.253108e-07
2192.00,3.219768e-07
2193.00,3.099300e-07
2194.00,5.164178e-07
2195.00,6.538148e-07
2196.00,6.610505e-07
2197.00,6.915003e-07
2198.00,6.027005e-07
2199.00,3.904421e-07
2200.00,3.759425e-07
2201.00,8.818683e-07
2202.00,3.709305e-06
2203.00,1.418767e-05
2204.00,2.050909e-05
2205.00,8.571890e-06
2206.00,1.747950e-06
2207.00,5.260596e-07
2208.00,3.755923e-07
2209.00,3.121027e-07
2210.00,2.692401e-07
2211.00,2.781457e-07
2212.00,3.390277e-07
2213.00,4.001209e-07
2214.00,4.743872e-07
2215.00,5.776977e-07
2216.00,5.450631e-07
2217.00,4.393175e-07
2218.00,3.881453e-07
2219.00,3.701202e-07
2220.00,3.811133e-07
2221.00,5.057648e-07
2222.00,7.204027e-07
2223.00,6.331202e-07
2224.00,4.458648e-07
2225.00,3.190313e-07
2226.00,3.071850e-07
2227.00,3.710766e-07
2228.00,5.361830e-07
2229.00,9.204251e-07
2230.00,1.146966e-06
2231.00,1.048362e-06
2232.00,6.772801e-07
2233.00,4.679682e-07
2234.00,3.862212e-07
2235.00,3.886568e-07
2236.00,4.432156e-07
2237.00,4.268848e-07
2238.00,5.425982e-07
2239.00,8.773008e-07
2240.00,1.251933e-06
2241.00,1.379351e-06
2242.00,1.648650e-06
2243.00,2.697673e-06
2244.00,3.067724e-06
2245.00,2.412303e-06
2246.00,1.310421e-06
2247.00,6.167427e-07
2248.00,3.372799e-07
2249.00,2.702988e-07
2250.00,3.815558e-07
2251.00,5.455029e-07
2252.00,8.400723e-07
2253.00,1.209301e-06
2254.00,1.331612e-06
2255.00,9.158936e-07
2256.00,6.091619e-07
2257.00,7.865048e-07
2258.00,1.122764e-06
2259.00,1.285456e-06
2260.00,9.630735e-07
2261.00,5.859736e-07
2262.00,4.280171e-07
2263.00,4.427051e-07
2264.00,6.753179e-07
2265.00,7.964781e-07
2266.00,7.316048e-07
2267.00,5.571925e-07
2268.00,4.761632e-07
2269.00,5.636505e-07
2270.00,7.268335e-07
2271.00,1.041820e-06
2272.00,9.598732e-07
2273.00,8.539491e-07
2274.00,7.216461e-07
2275.00,5.396014e-07
2276.00,4.230573e-07
2277.00,3.792659e-07
2278.00,5.412971e-07
2279.00,6.459259e-07
2280.00,6.321268e-07
2281.00,6.040553e-07
2282.00,5.539689e-07
2283.00,4.209095e-07
2284.00,3.213724e-07
2285.00,4.279455e-07
2286.00,5.254878e-07
2287.00,7.715361e-07
2288.00,1.033804e-06
2289.00,1.022466e-06
2290.00,9.589198e-07
2291.00,1.018442e-06
2292.00,1.556051e-06
2293.00,1.485426e-06
2294.00,1.170714e-06
2295.00,9.285602e-07
2296.00,8.741499e-07
2297.00,9.665978e-07
2298.00,9.740974e-07
2299.00,1.121735e-06
2300.00,1.128799e-06
2301.00,1.357814e-06
2302.00,1.255181e-06
2303.00,7.754220e-07
2304.00,4.723782e-07
2305.00,4.000375e-07
2306.00,5.277009e-07
2307.00,5.519436e-07
2308.00,6.700189e-07
2309.00,9.815150e-07
2310.00,1.497617e-06
2311.00,1.623435e-06
2312.00,1.089478e-06
2313.00,6.075765e-07
2314.00,3.326265e-07
2315.00,3.109739e-07
2316.00,4.135410e-07
2317.00,6.153968e-07
2318.00,7.908509e-07
2319.00,6.893833e-07
2320.00,5.597216e-07
2321.00,5.088627e-07
2322.00,6.734589e-07
2323.00,8.595083e-07
2324.00,1.039001e-06
2325.00,1.158720e-06
2326.00,9.896563e-07
2327.00,7.629659e-07
2328.00,7.018495e-07
2329.00,1.075030e-06
2330.00,1.533448e-06
2331.00,1.408828e-06
2332.00,8.507369e-07
2333.00,4.861636e-07
2334.00,4.365188e-07
2335.00,6.531507e-07
2336.00,1.287921e-06
2337.00,1.662333e-06
2338.00,1.477041e-06
2339.00,9.840084e-07
2340.00,5.871440e-07
2341.00,4.182260e-07
2342.00,4.530080e-07
2343.00,7.496006e-07
2344.00,1.028359e-06
2345.00,1.045277e-06
2346.00,8.437725e-07
2347.00,5.658528e-07
2348.00,3.343364e-07
2349.00,2.457602e-07
2350.00,3.696133e-07
2351.00,7.796328e-07
2352.00,1.654791e-06
2353.00,1.978897e-06
2354.00,1.180523e-06
2355.00,5.592022e-07
2356.00,4.053665e-07
2357.00,5.556675e-07
2358.00,9.176099e-07
2359.00,1.572558e-06
2360.00,1.986521e-06
2361.00,1.845376e-06
2362.00,1.516225e-06
2363.00,1.505607e-06
2364.00,1.754342e-06
2365.00,1.530176e-06
2366.00,1.267143e-06
2367.00,9.700379e-07
2368.00,7.195184e-07
2369.00,4.907284e-07
2370.00,4.246792e-07
2371.00,5.494825e-07
2372.00,6.903341e-07
2373.00,8.380452e-07
2374.00,9.204222e-07
2375.00,8.422268e-07
2376.00,5.297869e-07
2377.00,3.414111e-07
2378.00,3.901788e-07
2379.00,7.452471e-07
2380.00,1.571433e-06
2381.00,1.800261e-06
2382.00,1.075270e-06
2383.00,4.944959e-07
2384.00,4.915831e-07
2385.00,9.597802e-07
2386.00,1.483887e-06
2387.00,1.557723e-06
2388.00,1.204168e-06
2389.00,9.704218e-07
2390.00,8.040226e-07
2391.00,8.632105e-07
2392.00,1.099883e-06
2393.00,1.221365e-06
2394.00,1.219311e-06
2395.00,8.278995e-07
2396.00,4.849590e-07
2397.00,2.892242e-07
2398.00,2.956014e-07
2399.00,4.047911e-07
2400.00,4.385334e-07
2401.00,5.714766e-07
2402.00,9.849422e-07
2403.00,1.659383e-06
2404.00,1.255016e-06
2405.00,7.018816e-07
2406.00,4.999695e-07
2407.00,4.884874e-07
2408.00,8.825400e-07
2409.00,1.685572e-06
2410.00,2.170670e-06
2411.00,1.478900e-06
2412.00,1.194108e-06
2413.00,1.303998e-06
2414.00,1.310407e-06
2415.00,1.464431e-06
2416.00,1.392452e-06
2417.00,1.218942e-06
2418.00,6.742961e-07
2419.00,4.097678e-07
2420.00,3.768502e-07
2421.00,4.585451e-07
2422.00,6.316572e-07
2423.00,6.783481e-07
2424.00,5.254497e-07
2425.00,3.254890e-07
2426.00,2.850720e-07
2427.00,3.878207e-07
2428.00,6.833308e-07
2429.00,1.336836e-06
2430.00,1.584984e-06
2431.00,1.142126e-06
2432.00,5.511596e-07
2433.00,3.930734e-07
2434.00,4.649332e-07
2435.00,5.688318e-07
2436.00,6.237466e-07
2437.00,4.659561e-07
2438.00,3.543719e-07
2439.00,3.331680e-07
2440.00,4.566537e-07
2441.00,6.152244e-07
2442.00,6.905426e-07
2443.00,1.009757e-06
2444.00,1.465009e-06
2445.00,1.743065e-06
2446.00,1.628765e-06
2447.00,2.189004e-06
2448.00,3.829145e-06
2449.00,4.882692e-06
2450.00,4.111237e-06
2451.00,1.928512e-06
2452.00,7.745122e-07
2453.00,4.396399e-07
2454.00,5.188633e-07
2455.00,8.837891e-07
2456.00,1.126644e-06
2457.00,1.013791e-06
2458.00,6.802505e-07
2459.00,4.754615e-07
2460.00,3.690079e-07
2461.00,3.847566e-07
2462.00,4.734035e-07
2463.00,5.621311e-07
2464.00,5.825398e-07
2465.00,4.338365e-07
2466.00,4.025941e-07
2467.00,4.839480e-07
2468.00,6.607728e-07
2469.00,8.396872e-07
2470.00,1.009238e-06
2471.00,1.239551e-06
2472.00,1.133866e-06
2473.00,7.581842e-07
2474.00,4.347876e-07
2475.00,4.015889e-07
2476.00,6.869568e-07
2477.00,1.066108e-06
2478.00,1.212731e-06
2479.00,1.015970e-06
2480.00,7.413888e-07
2481.00,4.819874e-07
2482.00,4.429632e-07
2483.00,5.838048e-07
2484.00,5.962760e-07
2485.00,5.016147e-07
2486.00,4.332300e-07
2487.00,4.583995e-07
2488.00,3.827027e-07
2489.00,3.129605e-07
2490.00,3.637003e-07
2491.00,4.810603e-07
2492.00,6.886909e-07
2493.00,7.489774e-07
2494.00,6.114246e-07
2495.00,3.775023e-07
2496.00,2.844062e-07
2497.00,3.566622e-07
2498.00,5.478355e-07
2499.00,6.810516e-07
2500.00,5.251353e-07
2501.00,2.983025e-07
2502.00,1.800534e-07
2503.00,2.154106e-07
2504.00,5.085886e-07
2505.00,1.370606e-06
2506.00,2.534499e-06
2507.00,2.519887e-06
2508.00,1.805693e-06
2509.00,1.185012e-06
2510.00,9.138175e-07
2511.00,7.657971e-07
2512.00,6.367410e-07
2513.00,5.333101e-07
2514.00,4.419865e-07
2515.00,3.713802e-07
2516.00,3.312431e-07
2517.00,3.600360e-07
2518.00,4.274125e-07
2519.00,4.844418e-07
2520.00,6.069216e-07
2521.00,9.541004e-07
2522.00,1.208912e-06
2523.00,9.038888e-07
2524.00,7.689774e-07
2525.00,1.012024e-06
2526.00,1.186890e-06
2527.00,9.650618e-07
2528.00,6.967240e-07
2529.00,5.361332e-07
2530.00,4.104901e-07
2531.00,3.728750e-07
2532.00,3.983409e-07
2533.00,4.445807e-07
2534.00,4.692161e-07
2535.00,5.116722e-07
2536.00,5.441734e-07
2537.00,4.851968e-07
2538.00,5.153847e-07
2539.00,6.714788e-07
2540.00,8.409209e-07
2541.00,8.179404e-07
2542.00,6.215311e-07
2543.00,3.515138e-07
2544.00,1.739292e-07
2545.00,1.126278e-07
2546.00,1.211693e-07
2547.00,1.909074e-07
2548.00,3.181864e-07
2549.00,4.829745e-07
2550.00,6.012353e-07
2551.00,6.168806e-07
2552.00,5.638557e-07
2553.00,4.682364e-07
2554.00,4.339184e-07
2555.00,4.783711e-07
2556.00,6.735193e-07
2557.00,8.144690e-07
2558.00,8.263767e-07
2559.00,8.675723e-07
2560.00,1.058391e-06
2561.00,1.221760e-06
2562.00,1.093622e-06
2563.00,8.376447e-07
2564.00,4.957040e-07
2565.00,3.021000e-07
2566.00,2.508229e-07
2567.00,3.236141e-07
2568.00,4.455969e-07
2569.00,4.163042e-07
2570.00,3.253892e-07
2571.00,2.864516e-07
2572.00,3.603575e-07
2573.00,5.326483e-07
2574.00,6.858354e-07
2575.00,6.347621e-07
2576.00,3.821320e-07
2577.00,2.515808e-07
2578.00,2.669286e-07
2579.00,5.927560e-07
2580.00,1.381155e-06
2581.00,1.892452e-06
2582.00,1.642406e-06
2583.00,1.118326e-06
2584.00,7.000875e-07
2585.00,4.022580e-07
2586.00,3.422607e-07
2587.00,4.573695e-07
2588.00,6.471680e-07
2589.00,7.217225e-07
2590.00,7.228772e-07
2591.00,9.594722e-07
2592.00,1.149311e-06
2593.00,1.246255e-06
2594.00,1.101641e-06
2595.00,7.903213e-07
2596.00,4.869684e-07
2597.00,3.092406e-07
2598.00,3.064438e-07
2599.00,3.059274e-07
2600.00,3.208614e-07
2601.00,4.314391e-07
2602.00,7.688017e-07
2603.00,1.217536e-06
2604.00,1.337321e-06
2605.00,1.392323e-06
2606.00,1.044676e-06
2607.00,6.834139e-07
2608.00,5.157904e-07
2609.00,5.762083e-07
2610.00,8.677320e-07
2611.00,1.849915e-06
2612.00,7.121965e-06
2613.00,2.541485e-05
2614.00,6.418685e-05
2615.00,9.431643e-05
2616.00,6.558422e-05
2617.00,1.718535e-05
2618.00,2.526924e-06
2619.00,5.274551e-07
2620.00,1.566293e-07
2621.00,8.990445e-08
2622.00,1.019119e-07
2623.00,1.818526e-07
2624.00,3.182750e-07
2625.00,3.514994e-07
2626.00,2.329866e-07
2627.00,1.219136e-07
2628.00,1.227398e-07
2629.00,3.248794e-07
2630.00,9.838770e-07
2631.00,1.311351e-06
2632.00,8.302097e-07
2633.00,5.295499e-07
2634.00,3.367027e-07
2635.00,1.967558e-07
2636.00,1.072774e-07
2637.00,9.181176e-08
2638.00,1.449233e-07
2639.00,2.414981e-07
2640.00,3.115454e-07
2641.00,2.830159e-07
2642.00,2.671030e-07
2643.00,3.307991e-07
2644.00,5.594717e-07
2645.00,8.387584e-07
2646.00,8.424851e-07
2647.00,7.821974e-07
2648.00,6.500256e-07
2649.00,5.238439e-07
2650.00,4.122982e-07
2651.00,3.888979e-07
2652.00,3.843872e-07
2653.00,3.014303e-07
2654.00,2.412542e-07
2655.00,2.147391e-07
2656.00,2.808131e-07
2657.00,3.860124e-07
2658.00,4.297700e-07
2659.00,4.195278e-07
2660.00,4.648383e-07
2661.00,6.223011e-07
2662.00,6.428598e-07
2663.00,5.874007e-07
2664.00,6.360291e-07
2665.00,7.177831e-07
2666.00,5.304506e-07
2667.00,3.156932e-07
2668.00,2.500553e-07
2669.00,2.432637e-07
2670.00,2.799814e-07
2671.00,3.629424e-07
2672.00,4.136847e-07
2673.00,3.347569e-07
2674.00,2.242298e-07
2675.00,1.892829e-07
2676.00,2.070375e-07
2677.00,2.555785e-07
2678.00,2.173701e-07
2679.00,1.412206e-07
2680.00,1.393274e-07
2681.00,3.046109e-07
2682.00,8.893865e-07
2683.00,1.492059e-06
2684.00,1.215665e-06
2685.00,6.173844e-07
2686.00,3.434309e-07
2687.00,2.521094e-07
2688.00,2.917121e-07
2689.00,4.235803e-07
2690.00,5.969728e-07
2691.00,6.354138e-07
2692.00,5.016780e-07
2693.00,4.249101e-07
2694.00,4.464796e-07
2695.00,4.210119e-07
2696.00,2.903836e-07
2697.00,2.195242e-07
2698.00,2.478291e-07
2699.00,2.867008e-07
2700.00,3.121849e-07
2701.00,2.911903e-07
2702.00,3.195688e-07
2703.00,3.739237e-07
2704.00,5.050398e-07
2705.00,5.972292e-07
2706.00,5.283834e-07
2707.00,4.850539e-07
2708.00,6.532919e-07
2709.00,1.216363e-06
2710.00,1.631858e-06
2711.00,1.167440e-06
2712.00,5.843789e-07
2713.00,3.311784e-07
2714.00,2.684096e-07
2715.00,2.655445e-07
2716.00,2.910424e-07
2717.00,2.769344e-07
2718.00,2.535419e-07
2719.00,2.291446e-07
2720.00,1.957444e-07
2721.00,1.642246e-07
2722.00,1.498576e-07
2723.00,1.837697e-07
2724.00,2.334213e-07
2725.00,2.477671e-07
2726.00,2.172873e-07
2727.00,1.532588e-07
2728.00,1.269645e-07
2729.00,1.350388e-07
2730.00,1.703861e-07
2731.00,1.977433e-07
2732.00,2.617237e-07
2733.00,3.747153e-07
2734.00,4.229288e-07
2735.00,4.188918e-07
2736.00,4.463816e-07
2737.00,4.662211e-07
2738.00,2.982324e-07
2739.00,1.762911e-07
2740.00,1.813205e-07
2741.00,2.380603e-07
2742.00,2.348041e-07
2743.00,2.013731e-07
2744.00,3.058213e-07
2745.00,6.563947e-07
2746.00,1.203279e-06
2747.00,1.731147e-06
2748.00,1.932175e-06
2749.00,1.525321e-06
2750.00,1.273764e-06
2751.00,2.357447e-06
2752.00,1.093223e-05
2753.00,6.721866e-05
2754.00,2.207405e-04
2755.00,1.798673e-04
2756.00,4.188575e-05
2757.00,5.900635e-06
2758.00,1.020039e-06
2759.00,2.446000e-07
2760.00,8.754271e-08
2761.00,4.849798e-08
2762.00,3.273076e-08
2763.00,2.694860e-08
2764.00,3.112849e-08
2765.00,4.857416e-08
2766.00,7.619695e-08
2767.00,1.129327e-07
2768.00,1.671906e-07
2769.00,2.187005e-07
2770.00,2.682280e-07
2771.00,2.644752e-07
2772.00,1.877161e-07
2773.00,1.156330e-07
2774.00,1.048111e-07
2775.00,1.257619e-07
2776.00,1.220259e-07
2777.00,1.040927e-07
2778.00,1.262597e-07
2779.00,2.228492e-07
2780.00,2.689566e-07
2781.00,1.482984e-07
2782.00,5.207413e-08
2783.00,2.262213e-08
2784.00,1.566442e-08
2785.00,1.214436e-08
2786.00,1.381223e-08
2787.00,2.918284e-08
2788.00,7.255772e-08
2789.00,1.048071e-07
2790.00,7.952680e-08
2791.00,4.140515e-08
2792.00,2.936226e-08
2793.00,5.083974e-08
2794.00,1.762002e-07
2795.00,5.052563e-07
2796.00,4.491658e-07
2797.00,1.952070e-07
2798.00,1.119051e-07
2799.00,1.450658e-07
2800.00,2.273925e-07
2801.00,2.273985e-07
2802.00,1.936137e-07
2803.00,1.783919e-07
2804.00,1.798468e-07
2805.00,1.464659e-07
2806.00,9.477029e-08
2807.00,6.838988e-08
2808.00,8.312492e-08
2809.00,1.515531e-07
2810.00,2.324917e-07
2811.00,2.410950e-07
2812.00,1.641030e-07
2813.00,1.089690e-07
2814.00,9.603784e-08
2815.00,9.755297e-08
2816.00,8.510242e-08
2817.00,6.061856e-08
2818.00,4.089046e-08
2819.00,3.082968e-08
2820.00,2.771883e-08
2821.00,2.818008e-08
2822.00,2.743597e-08
2823.00,2.666465e-08
2824.00,3.458619e-08
2825.00,5.073251e-08
2826.00,5.611177e-08
2827.00,3.855209e-08
2828.00,2.802109e-08
2829.00,3.183142e-08
2830.00,3.413158e-08
2831.00,2.657689e-08
2832.00,1.938073e-08
2833.00,1.951567e-08
2834.00,3.049320e-08
2835.00,6.872963e-08
2836.00,1.563399e-07
2837.00,2.056526e-07
2838.00,1.585230e-07
2839.00,1.069737e-07
2840.00,6.798300e-08
2841.00,4.144962e-08
2842.00,3.009145e-08
2843.00,3.635419e-08
2844.00,7.190400e-08
2845.00,1.276596e-07
2846.00,1.228900e-07
2847.00,8.849813e-08
2848.00,8.996642e-08
2849.00,1.529674e-07
2850.00,2.927234e-07
2851.00,3.791970e-07
2852.00,2.884168e-07
2853.00,1.657567e-07
2854.00,9.295542e-08
2855.00,7.141630e-08
2856.00,9.990953e-08
2857.00,2.251908e-07
2858.00,3.413634e-07
2859.00,2.323630e-07
2860.00,9.759188e-08
2861.00,4.536439e-08
2862.00,4.283617e-08
2863.00,7.364478e-08
2864.00,1.458817e-07
2865.00,2.307509e-07
2866.00,1.991517e-07
2867.00,9.104306e-08
2868.00,3.426828e-08
2869.00,2.115958e-08
2870.00,2.467227e-08
2871.00,4.240168e-08
2872.00,1.016897e-07
2873.00,3.082978e-07
2874.00,4.901485e-07
2875.00,2.891030e-07
2876.00,1.585825e-07
2877.00,1.323082e-07
2878.00,1.380422e-07
2879.00,1.244763e-07
2880.00,1.021710e-07
2881.00,8.410511e-08
2882.00,7.698087e-08
2883.00,8.293003e-08
2884.00,1.358399e-07
2885.00,3.258762e-07
2886.00,5.483507e-07
2887.00,4.270119e-07
2888.00,2.685812e-07
2889.00,2.007223e-07
2890.00,1.997225e-07
2891.00,2.660177e-07
2892.00,3.173500e-07
2893.00,1.804408e-07
2894.00,5.036446e-08
2895.00,1.636152e-08
2896.00,1.128436e-08
2897.00,1.897742e-08
2898.00,4.544287e-08
2899.00,1.040199e-07
2900.00,1.962285e-07
2901.00,2.612068e-07
2902.00,2.315117e-07
2903.00,1.512196e-07
2904.00,1.047266e-07
2905.00,6.740928e-08
2906.00,4.166330e-08
2907.00,2.387353e-08
2908.00,1.567749e-08
2909.00,1.358696e-08
2910.00,1.920322e-08
2911.00,4.925771e-08
2912.00,1.047743e-07
2913.00,8.348297e-08
2914.00,3.735251e-08
2915.00,2.378004e-08
2916.00,3.165823e-08
2917.00,6.701018e-08
2918.00,1.686030e-07
2919.00,3.390297e-07
2920.00,2.788877e-07
2921.00,1.048388e-07
2922.00,4.458094e-08
2923.00,3.824562e-08
2924.00,6.100613e-08
2925.00,1.237078e-07
2926.00,2.260312e-07
2927.00,3.327148e-07
2928.00,4.024580e-07
2929.00,4.098420e-07
2930.00,4.164944e-07
2931.00,3.718107e-07
2932.00,2.709756e-07
2933.00,1.551311e-07
2934.00,9.498781e-08
2935.00,7.966031e-08
2936.00,9.823832e-08
2937.00,1.172921e-07
2938.00,9.437726e-08
2939.00,8.262170e-08
2940.00,1.216696e-07
2941.00,2.003175e-07
2942.00,2.181622e-07
2943.00,1.417157e-07
2944.00,7.407311e-08
2945.00,4.713358e-08
2946.00,4.390447e-08
2947.00,6.174334e-08
2948.00,1.068631e-07
2949.00,1.690591e-07
2950.00,2.037685e-07
2951.00,2.050693e-07
2952.00,1.620285e-07
2953.00,1.319182e-07
2954.00,1.088107e-07
2955.00,9.050486e-08
2956.00,8.379071e-08
2957.00,9.543142e-08
2958.00,1.194436e-07
2959.00,1.218918e-07
2960.00,1.385066e-07
2961.00,1.688013e-07
2962.00,1.686534e-07
2963.00,1.642141e-07
2964.00,1.788015e-07
2965.00,1.767429e-07
2966.00,1.298859e-07
2967.00,1.197915e-07
2968.00,1.432158e-07
2969.00,1.464684e-07
2970.00,9.168340e-08
2971.00,3.868443e-08
2972.00,1.922958e-08
2973.00,1.953883e-08
2974.00,5.268936e-08
2975.00,1.927798e-07
2976.00,4.951150e-07
2977.00,5.598285e-07
2978.00,2.334870e-07
2979.00,7.546168e-08
2980.00,3.742499e-08
2981.00,4.826608e-08
2982.00,1.017196e-07
2983.00,2.318860e-07
2984.00,3.709086e-07
2985.00,3.506325e-07
2986.00,2.877727e-07
2987.00,2.400822e-07
2988.00,2.733107e-07
2989.00,2.888224e-07
2990.00,1.994029e-07
2991.00,8.546457e-08
2992.00,3.048204e-08
2993.00,1.913515e-08
2994.00,2.779590e-08
2995.00,7.569799e-08
2996.00,1.684509e-07
2997.00,1.990129e-07
2998.00,1.566128e-07
2999.00,1.083358e-07
3000.00,9.032955e-08
3001.00,6.415774e-08
3002.00,4.516578e-08
3003.00,4.702742e-08
3004.00,9.327431e-08
3005.00,2.396353e-07
3006.00,3.937032e-07
3007.00,3.314074e-07
3008.00,1.705703e-07
3009.00,1.035965e-07
3010.00,7.652083e-08
3011.00,6.431679e-08
3012.00,6.610344e-08
3013.00,7.879243e-08
3014.00,1.010101e-07
3015.00,1.199502e-07
3016.00,1.565516e-07
3017.00,1.848439e-07
3018.00,1.759518e-07
3019.00,1.142912e-07
3020.00,4.454069e-08
3021.00,1.682296e-08
3022.00,1.131553e-08
3023.00,2.092857e-08
3024.00,5.771280e-08
3025.00,1.405464e-07
3026.00,1.819626e-07
3027.00,1.132657e-07
3028.00,5.614460e-08
3029.00,3.353903e-08
3030.00,3.353489e-08
3031.00,4.595347e-08
3032.00,6.483739e-08
3033.00,7.911155e-08
3034.00,7.374882e-08
3035.00,7.152886e-08
3036.00,8.992817e-08
3037.00,1.353167e-07
3038.00,1.168412e-07
3039.00,5.580209e-08
3040.00,3.061684e-08
3041.00,3.476831e-08
3042.00,6.916203e-08
3043.00,1.101710e-07
3044.00,1.254368e-07
3045.00,1.060763e-07
3046.00,1.088421e-07
3047.00,1.401790e-07
3048.00,1.209451e-07
3049.00,5.719789e-08
3050.00,1.755991e-08
3051.00,7.571277e-09
3052.00,6.429910e-09
3053.00,8.377679e-09
3054.00,1.005396e-08
3055.00,1.060347e-08
3056.00,1.547555e-08
3057.00,3.187513e-08
3058.00,7.159715e-08
3059.00,9.066522e-08
3060.00,7.270986e-08
3061.00,6.400533e-08
3062.00,8.117398e-08
3063.00,1.134260e-07
3064.00,1.177395e-07
3065.00,9.187092e-08
3066.00,4.429616e-08
3067.00,1.677069e-08
3068.00,7.555575e-09
3069.00,5.203867e-09
3070.00,6.420443e-09
3071.00,1.327698e-08
3072.00,3.866671e-08
3073.00,6.722824e-08
3074.00,6.564222e-08
3075.00,4.370841e-08
3076.00,2.643903e-08
3077.00,2.729403e-08
3078.00,5.613105e-08
3079.00,1.257383e-07
3080.00,1.223331e-07
3081.00,7.664746e-08
3082.00,7.411789e-08
3083.00,1.069640e-07
3084.00,1.509897e-07
3085.00,1.445722e-07
3086.00,1.033296e-07
3087.00,4.486391e-08
3088.00,1.717334e-08
3089.00,9.939718e-09
3090.00,1.315777e-08
3091.00,3.800091e-08
3092.00,1.346765e-07
3093.00,3.468851e-07
3094.00,4.020967e-07
3095.00,3.224522e-07
3096.00,2.783528e-07
3097.00,2.690999e-07
3098.00,2.984064e-07
3099.00,3.078280e-07
3100.00,3.011292e-07
3101.00,2.356900e-07
3102.00,1.681455e-07
3103.00,8.038099e-08
3104.00,2.921917e-08
3105.00,1.894024e-08
3106.00,2.653249e-08
3107.00,4.835989e-08
3108.00,6.356923e-08
3109.00,7.211464e-08
3110.00,9.097419e-08
3111.00,8.299897e-08
3112.00,5.414486e-08
3113.00,3.426270e-08
3114.00,3.361107e-08
3115.00,5.198965e-08
3116.00,9.875436e-08
3117.00,1.698630e-07
3118.00,2.369542e-07
3119.00,2.897332e-07
3120.00,3.216352e-07
3121.00,2.870038e-07
3122.00,1.704587e-07
3123.00,9.458347e-08
3124.00,5.593696e-08
3125.00,3.768076e-08
3126.00,3.148859e-08
3127.00,2.647268e-08
3128.00,1.920310e-08
3129.00,8.105806e-09
3130.00,2.712349e-09
3131.00,1.355037e-09
3132.00,1.736156e-09
3133.00,5.697768e-09
3134.00,2.363808e-08
3135.00,5.568993e-08
3136.00,5.942868e-08
3137.00,4.919491e-08
3138.00,4.861100e-08
3139.00,5.175260e-08
3140.00,4.450445e-08
3141.00,2.722841e-08
3142.00,1.747933e-08
3143.00,1.702359e-08
3144.00,3.019421e-08
3145.00,6.987170e-08
3146.00,1.238236e-07
3147.00,1.436807e-07
3148.00,1.248876e-07
3149.00,1.105750e-07
3150.00,1.195965e-07
3151.00,1.305096e-07
3152.00,9.933886e-08
3153.00,4.124449e-08
3154.00,1.667164e-08
3155.00,1.175800e-08
3156.00,1.999596e-08
3157.00,6.098141e-08
3158.00,1.823868e-07
3159.00,2.573518e-07
3160.00,1.099704e-07
3161.00,2.753949e-08
3162.00,9.176063e-09
3163.00,5.583425e-09
3164.00,6.114184e-09
3165.00,8.443450e-09
3166.00,1.111446e-08
3167.00,1.124898e-08
3168.00,1.299998e-08
3169.00,2.566196e-08
3170.00,5.711568e-08
3171.00,7.648722e-08
3172.00,6.537169e-08
3173.00,3.428084e-08
3174.00,1.142110e-08
3175.00,3.782210e-09
3176.00,2.308514e-09
3177.00,2.747395e-09
3178.00,4.674162e-09
3179.00,8.599931e-09
3180.00,1.536185e-08
3181.00,2.305571e-08
3182.00,3.796822e-08
3183.00,6.997135e-08
3184.00,1.038983e-07
3185.00,9.342348e-08
3186.00,7.037443e-08
3187.00,7.998695e-08
3188.00,1.018146e-07
3189.00,9.898424e-08
3190.00,5.776004e-08
3191.00,2.661211e-08
3192.00,1.712139e-08
3193.00,1.860471e-08
3194.00,3.531333e-08
3195.00,9.850782e-08
3196.00,2.516861e-07
3197.00,3.646338e-07
3198.00,3.764621e-07
3199.00,3.942910e-07
3200.00,3.766795e-07
3201.00,2.125174e-07
3202.00,5.940523e-08
3203.00,1.780945e-08
3204.00,9.962800e-09
3205.00,7.643744e-09
3206.00,6.372522e-09
3207.00,6.579530e-09
3208.00,9.715104e-09
3209.00,1.523031e-08
3210.00,2.859477e-08
3211.00,5.991575e-08
3212.00,1.000423e-07
3213.00,1.028351e-07
3214.00,8.943766e-08
3215.00,1.213070e-07
3216.00,1.686101e-07
3217.00,1.591524e-07
3218.00,7.758253e-08
3219.00,2.933977e-08
3220.00,1.643021e-08
3221.00,1.793138e-08
3222.00,2.588930e-08
3223.00,2.839968e-08
3224.00,1.991257e-08
3225.00,1.199030e-08
3226.00,9.012895e-09
3227.00,9.964555e-09
3228.00,1.731655e-08
3229.00,3.936548e-08
3230.00,7.363268e-08
3231.00,8.187318e-08
3232.00,5.316143e-08
3233.00,2.907164e-08
3234.00,1.680415e-08
3235.00,1.278997e-08
3236.00,1.421193e-08
3237.00,2.109536e-08
3238.00,4.509786e-08
3239.00,9.397802e-08
3240.00,1.138843e-07
3241.00,7.589395e-08
3242.00,5.442381e-08
3243.00,6.090271e-08
3244.00,5.709951e-08
3245.00,3.070019e-08
3246.00,1.354191e-08
3247.00,8.791587e-09
3248.00,8.703208e-09
3249.00,9.779849e-09
3250.00,1.189730e-08
3251.00,1.613062e-08
3252.00,2.696783e-08
3253.00,4.337908e-08
3254.00,5.960567e-08
3255.00,5.170275e-08
3256.00,3.773318e-08
3257.00,3.360329e-08
3258.00,4.489566e-08
3259.00,8.414120e-08
3260.00,1.700683e-07
3261.00,2.742826e-07
3262.00,2.672935e-07
3263.00,2.380312e-07
3264.00,2.876646e-07
3265.00,3.721698e-07
3266.00,3.458367e-07
3267.00,2.333569e-07
3268.00,1.604828e-07
3269.00,8.856626e-08
3270.00,3.586680e-08
3271.00,1.330852e-08
3272.00,7.513560e-09
3273.00,6.807810e-09
3274.00,8.018202e-09
3275.00,1.156125e-08
3276.00,1.217207e-08
3277.00,9.701293e-09
3278.00,8.175533e-09
3279.00,1.100938e-08
3280.00,2.202142e-08
3281.00,3.747103e-08
3282.00,5.541465e-08
3283.00,7.308342e-08
3284.00,1.014517e-07
3285.00,1.076524e-07
3286.00,9.147107e-08
3287.00,7.903000e-08
3288.00,7.122906e-08
3289.00,6.277696e-08
3290.00,3.920752e-08
3291.00,2.857250e-08
3292.00,2.946509e-08
3293.00,4.553716e-08
3294.00,7.590464e-08
3295.00,8.225334e-08
3296.00,6.835310e-08
3297.00,4.973015e-08
3298.00,4.753399e-08
3299.00,5.020194e-08
3300.00,4.506235e-08
3301.00,3.802144e-08
3302.00,3.179594e-08
3303.00,3.244811e-08
3304.00,3.240450e-08
3305.00,3.370956e-08
3306.00,3.702294e-08
3307.00,6.297346e-08
3308.00,1.253983e-07
3309.00,1.386895e-07
3310.00,1.048414e-07
3311.00,6.189003e-08
3312.00,6.592656e-08
3313.00,1.022374e-07
3314.00,1.490549e-07
3315.00,1.915430e-07
3316.00,2.626689e-07
3317.00,3.935002e-07
3318.00,3.130425e-07
3319.00,1.319446e-07
3320.00,5.510211e-08
3321.00,3.724546e-08
3322.00,4.725471e-08
3323.00,9.619542e-08
3324.00,2.180848e-07
3325.00,3.290721e-07
3326.00,3.315127e-07
3327.00,2.362097e-07
3328.00,1.749238e-07
3329.00,1.483625e-07
3330.00,1.168681e-07
3331.00,6.674464e-08
3332.00,2.365054e-08
3333.00,8.692903e-09
3334.00,3.633667e-09
3335.00,2.082424e-09
3336.00,2.009638e-09
3337.00,3.288425e-09
3338.00,8.963958e-09
3339.00,2.413304e-08
3340.00,5.211740e-08
3341.00,6.156459e-08
3342.00,3.856492e-08
3343.00,1.830355e-08
3344.00,9.009882e-09
3345.00,5.331647e-09
3346.00,4.063434e-09
3347.00,6.124282e-09
3348.00,1.491385e-08
3349.00,3.454381e-08
3350.00,5.418869e-08
3351.00,6.316189e-08
3352.00,7.241569e-08
3353.00,7.667416e-08
3354.00,7.867104e-08
3355.00,7.799301e-08
3356.00,7.798143e-08
3357.00,7.770157e-08
3358.00,8.518409e-08
3359.00,9.786850e-08
3360.00,1.121285e-07
3361.00,1.359010e-07
3362.00,1.487030e-07
3363.00,1.202803e-07
3364.00,7.718646e-08
3365.00,5.066343e-08
3366.00,4.938892e-08
3367.00,6.288912e-08
3368.00,8.557691e-08
3369.00,8.078904e-08
3370.00,6.086174e-08
3371.00,5.734480e-08
3372.00,7.530294e-08
3373.00,1.136361e-07
3374.00,1.376165e-07
3375.00,1.214631e-07
3376.00,7.575451e-08
3377.00,4.835272e-08
3378.00,4.606760e-08
3379.00,5.593512e-08
3380.00,6.881952e-08
3381.00,7.466386e-08
3382.00,8.045407e-08
3383.00,7.515683e-08
3384.00,5.199099e-08
3385.00,3.149178e-08
3386.00,2.109224e-08
3387.00,2.075235e-08
3388.00,2.543368e-08
3389.00,2.220881e-08
3390.00,1.213740e-08
3391.00,6.585389e-09
3392.00,6.255860e-09
3393.00,1.060616e-08
3394.00,2.566061e-08
3395.00,6.992314e-08
3396.00,1.729858e-07
3397.00,2.942932e-07
3398.00,2.918358e-07
3399.00,3.054998e-07
3400.00,3.273154e-07
3401.00,2.371171e-07
3402.00,1.222214e-07
3403.00,6.258765e-08
3404.00,3.906280e-08
3405.00,2.268607e-08
3406.00,2.362483e-08
3407.00,4.401009e-08
3408.00,6.759576e-08
3409.00,4.381392e-08
3410.00,1.583636e-08
3411.00,9.038485e-09
3412.00,1.377680e-08
3413.00,4.058594e-08
3414.00,9.537749e-08
3415.00,1.069368e-07
3416.00,6.053762e-08
3417.00,2.811927e-08
3418.00,1.684675e-08
3419.00,1.450465e-08
3420.00,1.446838e-08
3421.00,1.209272e-08
3422.00,1.003704e-08
3423.00,1.022984e-08
3424.00,1.074914e-08
3425.00,1.048535e-08
3426.00,1.036613e-08
3427.00,1.180358e-08
3428.00,1.376682e-08
3429.00,1.643028e-08
3430.00,1.791708e-08
3431.00,1.386761e-08
3432.00,1.066033e-08
3433.00,1.384060e-08
3434.00,3.297336e-08
3435.00,8.213085e-08
3436.00,1.469277e-07
3437.00,1.975082e-07
3438.00,2.236417e-07
3439.00,2.362988e-07
3440.00,2.516255e-07
3441.00,2.647278e-07
3442.00,2.229141e-07
3443.00,1.443229e-07
3444.00,9.810449e-08
3445.00,8.876680e-08
3446.00,9.233199e-08
3447.00,8.472819e-08
3448.00,6.960593e-08
3449.00,6.074824e-08
3450.00,6.440525e-08
3451.00,6.896458e-08
3452.00,5.250284e-08
3453.00,2.921119e-08
3454.00,2.050680e-08
3455.00,2.485623e-08
3456.00,4.062930e-08
3457.00,6.313742e-08
3458.00,9.380494e-08
3459.00,1.278538e-07
3460.00,1.462766e-07
3461.00,1.411327e-07
3462.00,1.219191e-07
3463.00,9.747487e-08
3464.00,8.316116e-08
3465.00,8.171479e-08
3466.00,7.746344e-08
3467.00,5.486394e-08
3468.00,2.467477e-08
3469.00,1.037599e-08
3470.00,7.546972e-09
3471.00,1.291598e-08
3472.00,3.229465e-08
3473.00,5.239588e-08
3474.00,4.623875e-08
3475.00,3.169478e-08
3476.00,2.517937e-08
3477.00,2.886888e-08
3478.00,5.028145e-08
3479.00,1.073617e-07
3480.00,1.969051e-07
3481.00,2.522129e-07
3482.00,2.311916e-07
3483.00,1.177795e-07
3484.00,4.255747e-08
3485.00,2.231096e-08
3486.00,2.654742e-08
3487.00,4.674427e-08
3488.00,6.600338e-08
3489.00,6.825351e-08
3490.00,7.937273e-08
3491.00,1.239988e-07
3492.00,1.737087e-07
3493.00,1.325684e-07
3494.00,5.022494e-08
3495.00,1.443766e-08
3496.00,6.336418e-09
3497.00,5.758267e-09
3498.00,9.862985e-09
3499.00,2.480785e-08
3500.00,6.992654e-08
3501.00,1.319724e-07
3502.00,1.512577e-07
3503.00,1.000344e-07
3504.00,5.558305e-08
3505.00,3.713321e-08
3506.00,3.593406e-08
3507.00,4.620620e-08
3508.00,4.797773e-08
3509.00,3.347553e-08
3510.00,1.840160e-08
3511.00,1.114407e-08
3512.00,9.648291e-09
3513.00,1.341467e-08
3514.00,2.825665e-08
3515.00,6.923737e-08
3516.00,1.032830e-07
3517.00,8.143567e-08
3518.00,4.114103e-08
3519.00,2.015804e-08
3520.00,1.434840e-08
3521.00,1.782514e-08
3522.00,3.084512e-08
3523.00,6.079429e-08
3524.00,1.226678e-07
3525.00,1.719567e-07
3526.00,1.519117e-07
3527.00,8.866154e-08
3528.00,4.280168e-08
3529.00,2.832760e-08
3530.00,4.281188e-08
3531.00,1.241148e-07
3532.00,3.036178e-07
3533.00,3.250759e-07
3534.00,1.558588e-07
3535.00,6.282765e-08
3536.00,3.683438e-08
3537.00,3.738048e-08
3538.00,6.118152e-08
3539.00,1.172056e-07
3540.00,1.742027e-07
3541.00,1.585855e-07
3542.00,8.723168e-08
3543.00,4.634462e-08
3544.00,3.851754e-08
3545.00,4.793456e-08
3546.00,6.090058e-08
3547.00,6.000039e-08
3548.00,5.802025e-08
3549.00,6.459749e-08
3550.00,7.479547e-08
3551.00,7.336813e-08
3552.00,7.166319e-08
3553.00,8.801323e-08
3554.00,1.223125e-07
3555.00,1.609051e-07
3556.00,1.802060e-07
3557.00,1.593812e-07
3558.00,9.116614e-08
3559.00,4.680051e-08
3560.00,2.969119e-08
3561.00,2.169295e-08
3562.00,1.545803e-08
3563.00,9.198561e-09
3564.00,5.811158e-09
3565.00,5.338817e-09
3566.00,8.298601e-09
3567.00,1.627388e-08
3568.00,2.547870e-08
3569.00,3.383437e-08
3570.00,3.538638e-08
3571.00,3.127533e-08
3572.00,2.765016e-08
3573.00,3.503898e-08
3574.00,6.023090e-08
3575.00,8.640946e-08
3576.00,8.518826e-08
3577.00,6.715966e-08
3578.00,6.618064e-08
3579.00,7.897633e-08
3580.00,8.357750e-08
3581.00,6.625930e-08
3582.00,3.496212e-08
3583.00,1.740895e-08
3584.00,1.135926e-08
3585.00,1.435085e-08
3586.00,2.726415e-08
3587.00,5.509579e-08
3588.00,9.426739e-08
3589.00,1.236656e-07
3590.00,1.180429e-07
3591.00,6.523331e-08
3592.00,3.908065e-08
3593.00,3.702346e-08
3594.00,4.266147e-08
3595.00,3.527625e-08
3596.00,1.899805e-08
3597.00,1.061885e-08
3598.00,8.866781e-09
3599.00,9.026372e-09
3600.00,7.515556e-09
3601.00,5.517122e-09
3602.00,4.392042e-09
3603.00,5.480920e-09
3604.00,9.376905e-09
3605.00,1.532412e-08
3606.00,2.064984e-08
3607.00,2.428891e-08
3608.00,3.110242e-08
3609.00,4.479816e-08
3610.00,6.217090e-08
3611.00,7.849017e-08
3612.00,9.614683e-08
3613.00,1.086408e-07
3614.00,8.986747e-08
3615.00,7.610312e-08
3616.00,1.055177e-07
3617.00,1.883252e-07
3618.00,2.550441e-07
3619.00,1.819495e-07
3620.00,9.280534e-08
3621.00,5.744304e-08
3622.00,6.530668e-08
3623.00,1.186524e-07
3624.00,1.936363e-07
3625.00,1.750786e-07
3626.00,8.404695e-08
3627.00,3.281005e-08
3628.00,1.454386e-08
3629.00,8.205960e-09
3630.00,6.804200e-09
3631.00,8.535426e-09
3632.00,1.630272e-08
3633.00,3.752817e-08
3634.00,7.321325e-08
3635.00,7.640899e-08
3636.00,4.510995e-08
3637.00,2.704997e-08
3638.00,2.259605e-08
3639.00,1.984223e-08
3640.00,1.312284e-08
3641.00,7.370187e-09
3642.00,5.449103e-09
3643.00,8.450428e-09
3644.00,2.593914e-08
3645.00,9.383431e-08
3646.00,1.600603e-07
3647.00,9.818078e-08
3648.00,4.509901e-08
3649.00,3.584032e-08
3650.00,5.053917e-08
3651.00,8.326862e-08
3652.00,1.137743e-07
3653.00,1.132229e-07
3654.00,8.894293e-08
3655.00,6.961140e-08
3656.00,7.235043e-08
3657.00,1.128302e-07
3658.00,1.663239e-07
3659.00,1.552050e-07
3660.00,8.857378e-08
3661.00,4.909185e-08
3662.00,3.593584e-08
3663.00,3.013662e-08
3664.00,2.735944e-08
3665.00,3.152219e-08
3666.00,5.553623e-08
3667.00,8.725505e-08
3668.00,7.010637e-08
3669.00,3.130425e-08
3670.00,1.673355e-08
3671.00,1.757433e-08
3672.00,2.598853e-08
3673.00,3.055754e-08
3674.00,2.062787e-08
3675.00,1.267826e-08
3676.00,1.180215e-08
3677.00,1.860231e-08
3678.00,3.751705e-08
3679.00,8.826701e-08
3680.00,2.097191e-07
3681.00,3.558663e-07
3682.00,3.579899e-07
3683.00,2.213201e-07
3684.00,9.571310e-08
3685.00,3.523262e-08
3686.00,1.448803e-08
3687.00,9.347581e-09
3688.00,1.510190e-08
3689.00,5.763807e-08
3690.00,2.084673e-07
3691.00,3.166294e-07
3692.00,2.240797e-07
3693.00,1.661640e-07
3694.00,1.744698e-07
3695.00,1.521882e-07
3696.00,8.193414e-08
3697.00,3.623228e-08
3698.00,2.394143e-08
3699.00,3.025676e-08
3700.00,4.272844e-08
3701.00,4.470392e-08
3702.00,3.802025e-08
3703.00,3.617183e-08
3704.00,3.904403e-08
3705.00,3.925771e-08
3706.00,3.721883e-08
3707.00,3.165953e-08
3708.00,3.140780e-08
3709.00,3.962889e-08
3710.00,6.061958e-08
3711.00,6.328610e-08
3712.00,3.286858e-08
3713.00,1.342287e-08
3714.00,9.596452e-09
3715.00,1.592383e-08
3716.00,4.216950e-08
3717.00,9.835143e-08
3718.00,1.092221e-07
3719.00,7.611987e-08
3720.00,4.960781e-08
3721.00,4.612124e-08
3722.00,5.488680e-08
3723.00,6.841766e-08
3724.00,7.475875e-08
3725.00,7.651343e-08
3726.00,8.428038e-08
3727.00,1.010937e-07
3728.00,1.293627e-07
3729.00,1.410233e-07
3730.00,1.295633e-07
3731.00,1.200403e-07
3732.00,1.234189e-07
3733.00,1.476148e-07
3734.00,1.960675e-07
3735.00,2.440972e-07
3736.00,1.768345e-07
3737.00,8.143134e-08
3738.00,4.030863e-08
3739.00,2.663453e-08
3740.00,2.388729e-08
3741.00,2.225760e-08
3742.00,1.837374e-08
3743.00,1.525047e-08
3744.00,1.457143e-08
3745.00,2.036827e-08
3746.00,3.181913e-08
3747.00,5.363500e-08
3748.00,9.235156e-08
3749.00,1.446118e-07
3750.00,1.590484e-07
3751.00,9.332648e-08
3752.00,4.060459e-08
3753.00,2.156164e-08
3754.00,2.655750e-08
3755.00,5.591985e-08
3756.00,8.761042e-08
3757.00,6.416757e-08
3758.00,3.306074e-08
3759.00,2.547316e-08
3760.00,2.638902e-08
3761.00,3.321603e-08
3762.00,4.409330e-08
3763.00,6.855309e-08
3764.00,8.689036e-08
3765.00,7.262420e-08
3766.00,4.121897e-08
3767.00,2.050727e-08
3768.00,1.585428e-08
3769.00,2.124392e-08
3770.00,4.076179e-08
3771.00,7.522011e-08
3772.00,7.890286e-08
3773.00,5.886808e-08
3774.00,4.327859e-08
3775.00,5.074655e-08
3776.00,6.160568e-08
3777.00,5.144579e-08
3778.00,3.337207e-08
3779.00,2.580825e-08
3780.00,2.709106e-08
3781.00,2.509254e-08
3782.00,1.470950e-08
3783.00,6.736554e-09
3784.00,4.135305e-09
3785.00,4.974062e-09
3786.00,9.665392e-09
3787.00,2.274066e-08
3788.00,4.307354e-08
3789.00,5.659111e-08
3790.00,6.416271e-08
3791.00,7.390745e-08
3792.00,7.386617e-08
3793.00,5.328695e-08
3794.00,3.089732e-08
3795.00,1.603142e-08
3796.00,7.686124e-09
3797.00,4.285078e-09
3798.00,3.676533e-09
3799.00,4.983224e-09
3800.00,1.022602e-08
3801.00,2.199864e-08
3802.00,4.045333e-08
3803.00,5.402436e-08
3804.00,5.531223e-08
3805.00,6.394455e-08
3806.00,7.785695e-08
3807.00,6.591277e-08
3808.00,3.519345e-08
3809.00,2.279279e-08
3810.00,2.507702e-08
3811.00,2.947500e-08
3812.00,2.786127e-08
3813.00,2.850528e-08
3814.00,3.885619e-08
3815.00,5.651358e-08
3816.00,5.784822e-08
3817.00,3.954477e-08
3818.00,1.885274e-08
3819.00,7.942162e-09
3820.00,3.373079e-09
3821.00,2.129867e-09
3822.00,2.511180e-09
3823.00,5.351966e-09
3824.00,1.583887e-08
3825.00,4.084946e-08
3826.00,7.864097e-08
3827.00,1.050349e-07
3828.00,1.101179e-07
3829.00,6.923010e-08
3830.00,3.487073e-08
3831.00,1.797349e-08
3832.00,1.135242e-08
3833.00,1.037367e-08
3834.00,1.468651e-08
3835.00,2.610543e-08
3836.00,3.701049e-08
3837.00,3.371264e-08
3838.00,2.799477e-08
3839.00,2.619175e-08
3840.00,3.155323e-08
3841.00,3.975737e-08
3842.00,3.494146e-08
3843.00,2.440943e-08
3844.00,1.619864e-08
3845.00,1.405152e-08
3846.00,1.446210e-08
3847.00,1.983391e-08
3848.00,2.706752e-08
3849.00,3.377940e-08
3850.00,4.841946e-08
3851.00,1.048467e-07
3852.00,2.484389e-07
3853.00,3.568696e-07
3854.00,2.430443e-07
3855.00,1.139215e-07
3856.00,6.203763e-08
3857.00,4.362338e-08
3858.00,4.267536e-08
3859.00,4.950955e-08
3860.00,5.444192e-08
3861.00,5.729874e-08
3862.00,7.773571e-08
3863.00,1.476718e-07
3864.00,2.233857e-07
3865.00,1.531120e-07
3866.00,5.540200e-08
3867.00,1.930544e-08
3868.00,1.251624e-08
3869.00,1.325285e-08
3870.00,1.877627e-08
3871.00,2.934178e-08
3872.00,4.426187e-08
3873.00,5.048388e-08
3874.00,3.018100e-08
3875.00,1.421176e-08
3876.00,9.461965e-09
3877.00,1.213139e-08
3878.00,2.260155e-08
3879.00,4.416929e-08
3880.00,6.164441e-08
3881.00,5.635267e-08
3882.00,3.461646e-08
3883.00,1.870000e-08
3884.00,1.598266e-08
3885.00,2.524825e-08
3886.00,5.315627e-08
3887.00,1.081636e-07
3888.00,1.573968e-07
3889.00,1.489344e-07
3890.00,1.023996e-07
3891.00,7.362737e-08
3892.00,5.296605e-08
3893.00,4.010197e-08
3894.00,3.020956e-08
3895.00,2.409203e-08
3896.00,2.098553e-08
3897.00,2.142814e-08
3898.00,2.511443e-08
3899.00,2.168084e-08
3900.00,1.151843e-08
3901.00,5.087828e-09
3902.00,2.890882e-09
3903.00,3.237450e-09
3904.00,5.622287e-09
3905.00,1.100329e-08
3906.00,2.081406e-08
3907.00,3.837489e-08
3908.00,6.618225e-08
3909.00,8.265500e-08
3910.00,7.118464e-08
3911.00,4.050167e-08
3912.00,2.572945e-08
3913.00,2.136898e-08
3914.00,2.123643e-08
3915.00,1.878726e-08
3916.00,1.377369e-08
3917.00,1.333717e-08
3918.00,1.593465e-08
3919.00,1.829611e-08
3920.00,1.081166e-08
3921.00,5.328081e-09
3922.00,5.057810e-09
3923.00,1.331216e-08
3924.00,6.662749e-08
3925.00,2.479606e-07
3926.00,4.251221e-07
3927.00,3.248248e-07
3928.00,1.495482e-07
3929.00,7.182563e-08
3930.00,4.113104e-08
3931.00,2.982904e-08
3932.00,2.376349e-08
3933.00,2.748144e-08
3934.00,3.167383e-08
3935.00,2.651409e-08
3936.00,1.611919e-08
3937.00,8.491162e-09
3938.00,6.936108e-09
3939.00,8.666606e-09
3940.00,1.786632e-08
3941.00,3.414742e-08
3942.00,3.947930e-08
3943.00,3.421407e-08
3944.00,3.251418e-08
3945.00,5.001200e-08
3946.00,7.536627e-08
3947.00,8.802532e-08
3948.00,7.064169e-08
3949.00,4.908769e-08
3950.00,3.757192e-08
3951.00,3.892881e-08
3952.00,6.020904e-08
3953.00,9.035713e-08
3954.00,1.064406e-07
3955.00,9.131011e-08
3956.00,7.199412e-08
3957.00,4.862868e-08
3958.00,2.855881e-08
3959.00,2.111433e-08
3960.00,2.278510e-08
3961.00,3.485755e-08
3962.00,4.535132e-08
3963.00,4.523580e-08
3964.00,3.587991e-08
3965.00,2.816420e-08
3966.00,2.436459e-08
3967.00,2.793398e-08
3968.00,5.871847e-08
3969.00,1.415584e-07
3970.00,2.722498e-07
3971.00,2.824283e-07
3972.00,1.736863e-07
3973.00,9.975374e-08
3974.00,5.982009e-08
3975.00,5.632721e-08
3976.00,7.306242e-08
3977.00,1.183180e-07
3978.00,1.651924e-07
3979.00,1.382017e-07
3980.00,8.689022e-08
3981.00,6.290475e-08
3982.00,9.803119e-08
3983.00,2.142013e-07
3984.00,3.123119e-07
3985.00,2.166452e-07
3986.00,8.382826e-08
3987.00,3.529472e-08
3988.00,2.440308e-08
3989.00,3.537893e-08
3990.00,7.239846e-08
3991.00,1.348843e-07
3992.00,1.912513e-07
3993.00,1.630596e-07
3994.00,9.042022e-08
3995.00,3.235159e-08
3996.00,1.788297e-08
3997.00,1.367761e-08
3998.00,1.308876e-08
3999.00,9.707010e-09
4000.00,6.832616e-09
4001.00,8.552258e-09
4002.00,1.753820e-08
4003.00,5.183058e-08
4004.00,1.308546e-07
4005.00,1.919436e-07
4006.00,1.652031e-07
4007.00,8.835354e-08
4008.00,5.502645e-08
4009.00,4.597514e-08
4010.00,7.084245e-08
4011.00,1.372882e-07
4012.00,2.114739e-07
4013.00,1.947570e-07
4014.00,1.155681e-07
4015.00,6.713711e-08
4016.00,3.904729e-08
4017.00,3.100266e-08
4018.00,3.274246e-08
4019.00,3.534016e-08
4020.00,3.064699e-08
4021.00,1.953538e-08
4022.00,1.338625e-08
4023.00,1.101888e-08
4024.00,1.406082e-08
4025.00,2.498700e-08
4026.00,5.720727e-08
4027.00,7.833556e-08
4028.00,4.497296e-08
4029.00,1.786053e-08
4030.00,1.007951e-08
4031.00,1.777565e-08
4032.00,6.235107e-08
4033.00,1.542774e-07
4034.00,1.370027e-07
4035.00,5.266972e-08
4036.00,2.204758e-08
4037.00,1.499329e-08
4038.00,1.282511e-08
4039.00,9.591612e-09
4040.00,6.669514e-09
4041.00,7.094929e-09
4042.00,1.212829e-08
4043.00,2.798309e-08
4044.00,5.805963e-08
4045.00,8.324665e-08
4046.00,8.247942e-08
4047.00,6.856324e-08
4048.00,7.225064e-08
4049.00,8.530323e-08
4050.00,9.601092e-08
4051.00,7.703565e-08
4052.00,5.011777e-08
4053.00,2.636819e-08
4054.00,1.620691e-08
4055.00,1.508100e-08
4056.00,1.732172e-08
4057.00,1.754523e-08
4058.00,1.579292e-08
4059.00,1.883357e-08
4060.00,2.945773e-08
4061.00,4.953213e-08
4062.00,6.433950e-08
4063.00,7.913252e-08
4064.00,1.009830e-07
4065.00,1.439357e-07
4066.00,1.907529e-07
4067.00,1.983598e-07
4068.00,1.752541e-07
4069.00,1.315603e-07
4070.00,8.364581e-08
4071.00,4.580810e-08
4072.00,2.735893e-08
4073.00,2.550674e-08
4074.00,4.222814e-08
4075.00,8.629772e-08
4076.00,1.195171e-07
4077.00,8.230139e-08
4078.00,3.463470e-08
4079.00,1.541647e-08
4080.00,1.120004e-08
4081.00,1.191210e-08
4082.00,1.385352e-08
4083.00,1.692927e-08
4084.00,2.490588e-08
4085.00,4.038461e-08
4086.00,6.098103e-08
4087.00,7.366708e-08
4088.00,7.876829e-08
4089.00,6.601776e-08
4090.00,3.948958e-08
4091.00,1.865975e-08
4092.00,1.064435e-08
4093.00,9.941328e-09
4094.00,1.132035e-08
4095.00,1.421525e-08
4096.00,1.756597e-08
4097.00,1.912251e-08
4098.00,2.177773e-08
4099.00,2.962828e-08
4100.00,5.145804e-08
4101.00,6.012191e-08
4102.00,4.304341e-08
4103.00,2.948350e-08
4104.00,4.270434e-08
4105.00,1.020388e-07
4106.00,1.688826e-07
4107.00,1.733578e-07
4108.00,1.513809e-07
4109.00,1.538491e-07
4110.00,1.344343e-07
4111.00,8.669405e-08
4112.00,6.077992e-08
4113.00,6.172606e-08
4114.00,9.804535e-08
4115.00,1.526915e-07
4116.00,2.019095e-07
4117.00,2.192009e-07
4118.00,2.193924e-07
4119.00,2.086161e-07
4120.00,1.865843e-07
4121.00,2.109212e-07
4122.00,2.144258e-07
4123.00,1.757700e-07
4124.00,9.803920e-08
4125.00,5.315680e-08
4126.00,4.200152e-08
4127.00,4.751915e-08
4128.00,4.880431e-08
4129.00,2.604320e-08
4130.00,1.006624e-08
4131.00,5.341994e-09
4132.00,5.246349e-09
4133.00,9.298202e-09
4134.00,2.060401e-08
4135.00,4.450546e-08
4136.00,8.255278e-08
4137.00,1.819452e-07
4138.00,4.137880e-07
4139.00,5.784011e-07
4140.00,4.044935e-07
4141.00,1.388132e-07
4142.00,3.918046e-08
4143.00,1.381082e-08
4144.00,9.927218e-09
4145.00,1.315584e-08
4146.00,2.103239e-08
4147.00,2.899066e-08
4148.00,3.135536e-08
4149.00,3.132917e-08
4150.00,3.342465e-08
4151.00,3.798907e-08
4152.00,5.061854e-08
4153.00,6.537034e-08
4154.00,7.185656e-08
4155.00,5.814842e-08
4156.00,3.949705e-08
4157.00,2.249318e-08
4158.00,1.371719e-08
4159.00,1.073254e-08
4160.00,1.185313e-08
4161.00,1.676817e-08
4162.00,2.398594e-08
4163.00,3.445803e-08
4164.00,3.713629e-08
4165.00,3.761716e-08
4166.00,3.786336e-08
4167.00,4.555956e-08
4168.00,6.981242e-08
4169.00,1.086957e-07
4170.00,1.109122e-07
4171.00,6.927778e-08
4172.00,4.106067e-08
4173.00,3.463472e-08
4174.00,4.713431e-08
4175.00,9.091464e-08
4176.00,2.059263e-07
4177.00,2.994391e-07
4178.00,1.866406e-07
4179.00,7.439154e-08
4180.00,3.465443e-08
4181.00,2.458482e-08
4182.00,2.854415e-08
4183.00,3.635406e-08
4184.00,3.526130e-08
4185.00,2.510695e-08
4186.00,2.029484e-08
4187.00,2.681331e-08
4188.00,4.582941e-08
4189.00,7.041420e-08
4190.00,7.327796e-08
4191.00,5.702126e-08
4192.00,3.936379e-08
4193.00,2.986604e-08
4194.00,2.611661e-08
4195.00,2.490107e-08
4196.00,1.872191e-08
4197.00,1.127741e-08
4198.00,8.066856e-09
4199.00,9.490758e-09
4200.00,1.992778e-08
4201.00,4.341752e-08
4202.00,7.276767e-08
4203.00,9.012519e-08
4204.00,8.631005e-08
4205.00,7.101996e-08
4206.00,5.082624e-08
4207.00,3.902203e-08
4208.00,3.760217e-08
4209.00,5.680529e-08
4210.00,1.220026e-07
4211.00,2.209568e-07
4212.00,2.828390e-07
4213.00,2.281759e-07
4214.00,1.476442e-07
4215.00,9.180230e-08
4216.00,5.961957e-08
4217.00,4.616875e-08
4218.00,4.951339e-08
4219.00,6.760997e-08
4220.00,1.146845e-07
4221.00,1.977243e-07
4222.00,2.258784e-07
4223.00,1.451928e-07
4224.00,6.845129e-08
4225.00,3.427506e-08
4226.00,2.314516e-08
4227.00,2.025866e-08
4228.00,1.993198e-08
4229.00,1.764955e-08
4230.00,1.395230e-08
4231.00,1.129507e-08
4232.00,1.194148e-08
4233.00,1.496510e-08
4234.00,1.626703e-08
4235.00,1.597215e-08
4236.00,1.619726e-08
4237.00,2.329906e-08
4238.00,3.960198e-08
4239.00,6.025110e-08
4240.00,6.221295e-08
4241.00,3.938115e-08
4242.00,1.970905e-08
4243.00,1.056959e-08
4244.00,7.936456e-09
4245.00,9.746437e-09
4246.00,1.533662e-08
4247.00,2.645444e-08
4248.00,5.050650e-08
4249.00,1.095793e-07
4250.00,1.874862e-07
4251.00,2.387760e-07
4252.00,2.319899e-07
4253.00,2.031323e-07
4254.00,1.700330e-07
4255.00,1.521180e-07
4256.00,1.596906e-07
4257.00,1.936614e-07
4258.00,1.804822e-07
4259.00,1.300847e-07
4260.00,9.750158e-08
4261.00,9.277141e-08
4262.00,8.863922e-08
4263.00,7.018669e-08
4264.00,4.844719e-08
4265.00,4.253087e-08
4266.00,6.412407e-08
4267.00,1.199804e-07
4268.00,1.900523e-07
4269.00,2.539915e-07
4270.00,2.852530e-07
4271.00,2.823431e-07
4272.00,2.278716e-07
4273.00,1.574053e-07
4274.00,1.232350e-07
4275.00,1.200234e-07
4276.00,1.347861e-07
4277.00,1.452324e-07
4278.00,1.465065e-07
4279.00,1.292867e-07
4280.00,1.072758e-07
4281.00,9.608794e-08
4282.00,1.079701e-07
4283.00,1.365367e-07
4284.00,1.635200e-07
4285.00,1.722550e-07
4286.00,1.555669e-07
4287.00,1.095615e-07
4288.00,6.079709e-08
4289.00,3.067449e-08
4290.00,1.839800e-08
4291.00,1.236894e-08
4292.00,9.228796e-09
4293.00,6.439202e-09
4294.00,5.568732e-09
4295.00,7.431385e-09
4296.00,1.454063e-08
4297.00,3.421001e-08
4298.00,8.076652e-08
4299.00,1.888350e-07
4300.00,3.089883e-07
4301.00,3.266462e-07
4302.00,2.231536e-07
4303.00,1.126720e-07
4304.00,6.586884e-08
4305.00,5.108623e-08
4306.00,5.664043e-08
4307.00,6.314617e-08
4308.00,5.537802e-08
4309.00,4.479288e-08
4310.00,3.496427e-08
4311.00,2.803692e-08
4312.00,2.069005e-08
4313.00,1.596847e-08
4314.00,1.355357e-08
4315.00,1.729849e-08
4316.00,3.019862e-08
4317.00,5.151766e-08
4318.00,6.618694e-08
4319.00,6.069945e-08
4320.00,5.572172e-08
4321.00,4.892602e-08
4322.00,3.497885e-08
4323.00,2.440070e-08
4324.00,2.545497e-08
4325.00,4.686665e-08
4326.00,9.685228e-08
4327.00,1.310493e-07
4328.00,9.503550e-08
4329.00,4.862403e-08
4330.00,2.406321e-08
4331.00,1.596508e-08
4332.00,1.628904e-08
4333.00,2.476314e-08
4334.00,4.414241e-08
4335.00,7.078298e-08
4336.00,9.524408e-08
4337.00,1.151470e-07
4338.00,9.892032e-08
4339.00,5.944333e-08
4340.00,2.705174e-08
4341.00,1.364495e-08
4342.00,1.099386e-08
4343.00,1.566990e-08
4344.00,2.946348e-08
4345.00,5.090878e-08
4346.00,6.479926e-08
4347.00,6.662922e-08
4348.00,6.288862e-08
4349.00,6.592895e-08
4350.00,8.049127e-08
4351.00,1.001037e-07
4352.00,9.111995e-08
4353.00,5.900949e-08
4354.00,3.729472e-08
4355.00,3.847437e-08
4356.00,6.011454e-08
4357.00,8.671928e-08
4358.00,7.698991e-08
4359.00,4.458057e-08
4360.00,2.675616e-08
4361.00,2.108231e-08
4362.00,2.532295e-08
4363.00,3.605802e-08
4364.00,4.475239e-08
4365.00,4.176533e-08
4366.00,3.787142e-08
4367.00,3.659870e-08
4368.00,3.226180e-08
4369.00,2.914764e-08
4370.00,2.918463e-08
4371.00,3.030898e-08
4372.00,2.896213e-08
4373.00,3.737945e-08
4374.00,9.260133e-08
4375.00,2.743406e-07
4376.00,4.775966e-07
4377.00,3.086244e-07
4378.00,1.136841e-07
4379.00,3.985772e-08
4380.00,1.981566e-08
4381.00,1.369674e-08
4382.00,1.362691e-08
4383.00,1.983525e-08
4384.00,3.325556e-08
4385.00,4.663160e-08
4386.00,4.622270e-08
4387.00,3.795973e-08
4388.00,3.062884e-08
4389.00,2.584942e-08
4390.00,2.282042e-08
4391.00,2.063094e-08
4392.00,2.084825e-08
4393.00,2.503526e-08
4394.00,3.115852e-08
4395.00,4.506669e-08
4396.00,7.003813e-08
4397.00,1.261768e-07
4398.00,2.039408e-07
4399.00,2.412641e-07
4400.00,2.062882e-07
4401.00,1.380758e-07
4402.00,9.263607e-08
4403.00,6.495861e-08
4404.00,5.925219e-08
4405.00,5.933888e-08
4406.00,6.874102e-08
4407.00,8.233251e-08
4408.00,1.073270e-07
4409.00,1.473551e-07
4410.00,1.702749e-07
4411.00,1.660305e-07
4412.00,1.475600e-07
4413.00,1.256928e-07
4414.00,9.280674e-08
4415.00,6.631042e-08
4416.00,5.530601e-08
4417.00,7.080703e-08
4418.00,1.110336e-07
4419.00,1.739008e-07
4420.00,2.251366e-07
4421.00,2.434220e-07
4422.00,2.320772e-07
4423.00,1.632114e-07
4424.00,8.708010e-08
4425.00,4.382075e-08
4426.00,2.425012e-08
4427.00,1.868800e-08
4428.00,2.393440e-08
4429.00,4.330171e-08
4430.00,7.326101e-08
4431.00,8.416303e-08
4432.00,7.318695e-08
4433.00,6.458343e-08
4434.00,7.295855e-08
4435.00,1.057969e-07
4436.00,1.605107e-07
4437.00,2.739081e-07
4438.00,4.033573e-07
4439.00,4.389684e-07
4440.00,2.892926e-07
4441.00,1.179649e-07
4442.00,3.894182e-08
4443.00,1.596643e-08
4444.00,1.113307e-08
4445.00,1.303989e-08
4446.00,2.307502e-08
4447.00,4.235202e-08
4448.00,6.815935e-08
4449.00,8.487850e-08
4450.00,1.043259e-07
4451.00,1.563263e-07
4452.00,2.222280e-07
4453.00,2.267359e-07
4454.00,1.474165e-07
4455.00,8.536359e-08
4456.00,5.707295e-08
4457.00,4.240608e-08
4458.00,3.297269e-08
4459.00,2.696008e-08
4460.00,2.681934e-08
4461.00,2.931972e-08
4462.00,3.810846e-08
4463.00,4.748738e-08
4464.00,5.059567e-08
4465.00,4.493206e-08
4466.00,3.855454e-08
4467.00,4.188984e-08
4468.00,4.989983e-08
4469.00,6.019789e-08
4470.00,7.021459e-08
4471.00,7.503220e-08
4472.00,7.262625e-08
4473.00,5.789927e-08
4474.00,5.135659e-08
4475.00,5.850969e-08
4476.00,1.010302e-07
4477.00,1.985328e-07
4478.00,2.771296e-07
4479.00,2.183631e-07
4480.00,9.752940e-08
4481.00,4.677934e-08
4482.00,3.306251e-08
4483.00,4.364476e-08
4484.00,7.422996e-08
4485.00,1.096419e-07
4486.00,1.173138e-07
4487.00,1.227372e-07
4488.00,1.580803e-07
4489.00,1.780709e-07
4490.00,1.362847e-07
4491.00,7.259338e-08
4492.00,4.254899e-08
4493.00,4.592309e-08
4494.00,8.993066e-08
4495.00,2.307948e-07
4496.00,3.326003e-07
4497.00,2.213552e-07
4498.00,9.927297e-08
4499.00,5.923012e-08
4500.00,5.580563e-08
4501.00,5.718517e-08
4502.00,5.081389e-08
4503.00,4.255329e-08
4504.00,3.629066e-08
4505.00,2.698560e-08
4506.00,1.647757e-08
4507.00,1.057887e-08
4508.00,9.879598e-09
4509.00,1.499650e-08
4510.00,2.234030e-08
4511.00,2.257429e-08
4512.00,1.472236e-08
4513.00,1.042542e-08
4514.00,1.114647e-08
4515.00,1.811253e-08
4516.00,3.252345e-08
4517.00,4.914012e-08
4518.00,5.556119e-08
4519.00,4.474339e-08
4520.00,3.271030e-08
4521.00,3.084113e-08
4522.00,3.975505e-08
4523.00,5.721445e-08
4524.00,5.981235e-08
4525.00,4.628269e-08
4526.00,2.654133e-08
4527.00,1.248513e-08
4528.00,6.950350e-09
4529.00,5.490605e-09
4530.00,6.270398e-09
4531.00,8.586945e-09
4532.00,1.264013e-08
4533.00,1.343973e-08
4534.00,9.050121e-09
4535.00,5.566104e-09
4536.00,4.754690e-09
4537.00,6.739910e-09
4538.00,1.045689e-08
4539.00,1.465358e-08
4540.00,1.911150e-08
4541.00,3.270245e-08
4542.00,7.494098e-08
4543.00,1.810991e-07
4544.00,3.073151e-07
4545.00,2.368896e-07
4546.00,1.069633e-07
4547.00,3.649836e-08
4548.00,1.865418e-08
4549.00,1.548230e-08
4550.00,1.554582e-08
4551.00,1.605063e-08
4552.00,1.944752e-08
4553.00,3.555826e-08
4554.00,7.386820e-08
4555.00,1.243489e-07
4556.00,1.350599e-07
4557.00,1.135594e-07
4558.00,1.210478e-07
4559.00,1.685266e-07
4560.00,2.633009e-07
4561.00,3.095653e-07
4562.00,2.639346e-07
4563.00,1.719710e-07
4564.00,9.434003e-08
4565.00,5.305484e-08
4566.00,3.072670e-08
4567.00,2.312229e-08
4568.00,2.146881e-08
4569.00,2.530470e-08
4570.00,4.047295e-08
4571.00,7.388815e-08
4572.00,1.112549e-07
4573.00,1.123101e-07
4574.00,8.437004e-08
4575.00,5.821671e-08
4576.00,4.902595e-08
4577.00,5.353733e-08
4578.00,5.399131e-08
4579.00,3.778027e-08
4580.00,1.913997e-08
4581.00,1.205319e-08
4582.00,1.191671e-08
4583.00,2.031346e-08
4584.00,4.117491e-08
4585.00,7.781239e-08
4586.00,1.013982e-07
4587.00,8.770957e-08
4588.00,7.253352e-08
4589.00,6.450372e-08
4590.00,7.204825e-08
4591.00,8.388714e-08
4592.00,8.038348e-08
4593.00,6.480185e-08
4594.00,4.664570e-08
4595.00,4.468611e-08
4596.00,5.380021e-08
4597.00,7.343525e-08
4598.00,9.376939e-08
4599.00,1.042814e-07
4600.00,9.208478e-08
4601.00,6.579521e-08
4602.00,5.579119e-08
4603.00,6.462924e-08
4604.00,7.096907e-08
4605.00,5.315121e-08
4606.00,3.058756e-08
4607.00,1.575066e-08
4608.00,9.794731e-09
4609.00,8.449264e-09
4610.00,1.130502e-08
4611.00,2.192838e-08
4612.00,4.057177e-08
4613.00,5.171782e-08
4614.00,3.930453e-08
4615.00,2.730246e-08
4616.00,2.856887e-08
4617.00,3.567261e-08
4618.00,5.202550e-08
4619.00,7.198621e-08
4620.00,1.117977e-07
4621.00,1.787097e-07
4622.00,2.231984e-07
4623.00,2.311699e-07
4624.00,1.894839e-07
4625.00,1.558674e-07
4626.00,1.195944e-07
4627.00,8.128104e-08
4628.00,5.290103e-08
4629.00,3.263532e-08
4630.00,2.534067e-08
4631.00,2.069481e-08
4632.00,1.876467e-08
4633.00,1.899975e-08
4634.00,2.263794e-08
4635.00,3.192550e-08
4636.00,4.861492e-08
4637.00,6.958711e-08
4638.00,9.020952e-08
4639.00,9.755727e-08
4640.00,8.143227e-08
4641.00,5.365557e-08
4642.00,3.328342e-08
4643.00,2.301834e-08
4644.00,2.207095e-08
4645.00,2.942144e-08
4646.00,4.948459e-08
4647.00,1.010564e-07
4648.00,2.071572e-07
4649.00,3.600597e-07
4650.00,3.899491e-07
4651.00,2.782423e-07
4652.00,1.377919e-07
4653.00,6.724903e-08
4654.00,4.368703e-08
4655.00,4.268158e-08
4656.00,6.095951e-08
4657.00,8.330938e-08
4658.00,8.814641e-08
4659.00,6.661858e-08
4660.00,4.242364e-08
4661.00,2.807490e-08
4662.00,2.119463e-08
4663.00,2.141646e-08
4664.00,2.795036e-08
4665.00,4.399384e-08
4666.00,5.515444e-08
4667.00,4.619520e-08
4668.00,2.907712e-08
4669.00,1.938288e-08
4670.00,2.157608e-08
4671.00,4.530154e-08
4672.00,1.171292e-07
4673.00,2.060074e-07
4674.00,1.959007e-07
4675.00,1.340646e-07
4676.00,8.646947e-08
4677.00,7.755221e-08
4678.00,9.627480e-08
4679.00,1.690846e-07
4680.00,3.254362e-07
4681.00,4.737078e-07
4682.00,4.750682e-07
4683.00,3.424141e-07
4684.00,2.081150e-07
4685.00,1.189831e-07
4686.00,8.381377e-08
4687.00,6.711787e-08
4688.00,5.067084e-08
4689.00,3.189577e-08
4690.00,1.761210e-08
4691.00,1.307669e-08
4692.00,1.341234e-08
4693.00,1.824213e-08
4694.00,2.501227e-08
4695.00,3.155443e-08
4696.00,3.425776e-08
4697.00,3.718544e-08
4698.00,4.474870e-08
4699.00,5.146001e-08
4700.00,5.721017e-08
4701.00,5.556076e-08
4702.00,4.897801e-08
4703.00,3.897177e-08
4704.00,2.858647e-08
4705.00,2.254636e-08
4706.00,2.015265e-08
4707.00,2.085933e-08
4708.00,2.060153e-08
4709.00,1.869650e-08
4710.00,1.692410e-08
4711.00,1.854044e-08
4712.00,2.548192e-08
4713.00,3.755408e-08
4714.00,5.859378e-08
4715.00,6.952627e-08
4716.00,6.064093e-08
4717.00,4.511172e-08
4718.00,3.442310e-08
4719.00,3.697022e-08
4720.00,4.575741e-08
4721.00,6.569127e-08
4722.00,8.507250e-08
4723.00,1.099606e-07
4724.00,1.242037e-07
4725.00,1.038286e-07
4726.00,6.498815e-08
4727.00,3.311078e-08
4728.00,2.188682e-08
4729.00,1.875911e-08
4730.00,2.011688e-08
4731.00,2.463536e-08
4732.00,2.997301e-08
4733.00,3.457171e-08
4734.00,3.503802e-08
4735.00,3.656616e-08
4736.00,4.310883e-08
4737.00,5.787544e-08
4738.00,8.233026e-08
4739.00,8.981460e-08
4740.00,7.709963e-08
4741.00,6.273800e-08
4742.00,5.538499e-08
4743.00,4.580154e-08
4744.00,3.382884e-08
4745.00,2.563952e-08
4746.00,2.145482e-08
4747.00,2.487961e-08
4748.00,3.548911e-08
4749.00,5.303137e-08
4750.00,5.669033e-08
4751.00,3.830881e-08
4752.00,2.249069e-08
4753.00,1.466601e-08
4754.00,1.252193e-08
4755.00,1.537978e-08
4756.00,2.814973e-08
4757.00,5.651104e-08
4758.00,9.026501e-08
4759.00,1.069580e-07
4760.00,9.801920e-08
4761.00,7.100640e-08
4762.00,4.460782e-08
4763.00,3.280998e-08
4764.00,3.607259e-08
4765.00,5.322637e-08
4766.00,7.970114e-08
4767.00,1.218776e-07
4768.00,1.609975e-07
4769.00,1.425579e-07
4770.00,8.671608e-08
4771.00,4.672517e-08
4772.00,3.396563e-08
4773.00,3.272633e-08
4774.00,2.700659e-08
4775.00,1.743556e-08
4776.00,1.289674e-08
4777.00,1.663413e-08
4778.00,3.691950e-08
4779.00,9.093692e-08
4780.00,1.798598e-07
4781.00,2.497579e-07
4782.00,2.842052e-07
4783.00,2.351595e-07
4784.00,1.462431e-07
4785.00,7.649130e-08
4786.00,4.126651e-08
4787.00,2.718621e-08
4788.00,2.218223e-08
4789.00,2.383645e-08
4790.00,2.771053e-08
4791.00,2.857128e-08
4792.00,2.547777e-08
4793.00,2.206876e-08
4794.00,2.262188e-08
4795.00,3.296811e-08
4796.00,6.695863e-08
4797.00,1.236319e-07
4798.00,1.174089e-07
4799.00,5.148550e-08
4800.00,1.803880e-08
4801.00,9.243042e-09
4802.00,8.642226e-09
4803.00,1.283876e-08
4804.00,2.028706e-08
4805.00,2.736572e-08
4806.00,3.087063e-08
4807.00,3.925376e-08
4808.00,4.937332e-08
4809.00,5.919184e-08
4810.00,6.791160e-08
4811.00,6.874448e-08
4812.00,5.748035e-08
4813.00,3.193301e-08
4814.00,1.425958e-08
4815.00,7.074341e-09
4816.00,5.309815e-09
4817.00,7.046622e-09
4818.00,1.555195e-08
4819.00,4.098213e-08
4820.00,9.072428e-08
4821.00,1.279730e-07
4822.00,1.047761e-07
4823.00,5.674392e-08
4824.00,2.579596e-08
4825.00,1.200682e-08
4826.00,8.516221e-09
4827.00,9.182479e-09
4828.00,1.209135e-08
4829.00,1.547281e-08
4830.00,1.840851e-08
4831.00,2.173600e-08
4832.00,2.596016e-08
4833.00,2.579946e-08
4834.00,2.387489e-08
4835.00,2.836324e-08
4836.00,4.484333e-08
4837.00,8.726825e-08
4838.00,1.462113e-07
4839.00,1.926553e-07
4840.00,2.204383e-07
4841.00,2.285078e-07
4842.00,2.172818e-07
4843.00,1.850449e-07
4844.00,1.580746e-07
4845.00,1.282649e-07
4846.00,9.280859e-08
4847.00,6.946239e-08
4848.00,5.689687e-08
4849.00,5.272530e-08
4850.00,4.364845e-08
4851.00,3.226165e-08
4852.00,2.570292e-08
4853.00,2.609363e-08
4854.00,3.068647e-08
4855.00,3.883845e-08
4856.00,4.465041e-08
4857.00,4.564319e-08
4858.00,4.358910e-08
4859.00,4.036085e-08
4860.00,3.176365e-08
4861.00,2.070796e-08
4862.00,1.292329e-08
4863.00,9.202122e-09
4864.00,7.566985e-09
4865.00,8.948911e-09
4866.00,1.619299e-08
4867.00,3.914083e-08
4868.00,8.314709e-08
4869.00,1.182273e-07
4870.00,9.781989e-08
4871.00,6.127979e-08
4872.00,4.576456e-08
4873.00,5.618883e-08
4874.00,1.005492e-07
4875.00,1.650846e-07
4876.00,1.781868e-07
4877.00,1.443757e-07
4878.00,9.930467e-08
4879.00,7.236670e-08
4880.00,5.844181e-08
4881.00,4.990100e-08
4882.00,3.823827e-08
4883.00,2.477185e-08
4884.00,2.051104e-08
4885.00,2.872101e-08
4886.00,6.072865e-08
4887.00,9.574590e-08
4888.00,9.229393e-08
4889.00,5.844953e-08
4890.00,3.674422e-08
4891.00,2.550961e-08
4892.00,2.070376e-08
4893.00,1.636163e-08
4894.00,1.394815e-08
4895.00,1.441718e-08
4896.00,1.712300e-08
4897.00,2.381103e-08
4898.00,3.873636e-08
4899.00,5.732439e-08
4900.00,6.533799e-08
4901.00,5.976785e-08
4902.00,4.848796e-08
4903.00,4.152472e-08
4904.00,3.426317e-08
4905.00,2.504666e-08
4906.00,2.108881e-08
4907.00,2.431845e-08
4908.00,4.068488e-08
4909.00,6.952087e-08
4910.00,9.277154e-08
4911.00,8.161591e-08
4912.00,5.332609e-08
4913.00,3.312323e-08
4914.00,2.268703e-08
4915.00,1.844551e-08
4916.00,1.928051e-08
4917.00,2.443353e-08
4918.00,3.714944e-08
4919.00,6.287715e-08
4920.00,9.106473e-08
4921.00,9.041031e-08
4922.00,5.673302e-08
4923.00,2.986026e-08
4924.00,1.799508e-08
4925.00,1.648243e-08
4926.00,2.298868e-08
4927.00,4.594299e-08
4928.00,9.454489e-08
4929.00,1.610010e-07
4930.00,2.330319e-07
4931.00,3.260259e-07
4932.00,4.807972e-07
4933.00,5.668279e-07
4934.00,4.360282e-07
4935.00,2.390985e-07
4936.00,1.213104e-07
4937.00,6.570050e-08
4938.00,3.882310e-08
4939.00,2.958050e-08
4940.00,3.094312e-08
4941.00,3.974975e-08
4942.00,4.933872e-08
4943.00,4.467801e-08
4944.00,2.955211e-08
4945.00,1.733114e-08
4946.00,1.347041e-08
4947.00,1.705559e-08
4948.00,3.281050e-08
4949.00,7.388393e-08
4950.00,1.344841e-07
4951.00,1.477182e-07
4952.00,9.110310e-08
4953.00,4.352374e-08
4954.00,2.419450e-08
4955.00,2.022195e-08
4956.00,2.723460e-08
4957.00,4.718975e-08
4958.00,7.751330e-08
4959.00,9.610801e-08
4960.00,1.110856e-07
4961.00,1.359865e-07
4962.00,1.862086e-07
4963.00,1.883862e-07
4964.00,1.233722e-07
4965.00,5.488723e-08
4966.00,2.443110e-08
4967.00,1.519005e-08
4968.00,1.502398e-08
4969.00,2.172223e-08
4970.00,3.463235e-08
4971.00,4.672946e-08
4972.00,5.077323e-08
4973.00,5.223185e-08
4974.00,5.529354e-08
4975.00,5.558811e-08
4976.00,4.624274e-08
4977.00,3.264280e-08
4978.00,2.303172e-08
4979.00,1.903112e-08
4980.00,1.928995e-08
4981.00,2.824419e-08
4982.00,4.766177e-08
4983.00,7.179986e-08
4984.00,6.583367e-08
4985.00,4.478603e-08
4986.00,3.072666e-08
4987.00,2.758828e-08
4988.00,3.230354e-08
4989.00,3.402577e-08
4990.00,3.071640e-08
4991.00,2.345273e-08
4992.00,2.265960e-08
4993.00,3.281649e-08
4994.00,4.985769e-08
4995.00,6.147899e-08
4996.00,5.556757e-08
4997.00,4.729709e-08
4998.00,4.868285e-08
4999.00,6.653403e-08
5000.00,8.195590e-08
5001.00,6.109634e-08
5002.00,3.166632e-08
5003.00,1.724732e-08
5004.00,1.659120e-08
5005.00,2.800830e-08
5006.00,5.778329e-08
5007.00,8.084283e-08
5008.00,7.655309e-08
5009.00,5.789720e-08
5010.00,5.288802e-08
5011.00,5.687856e-08
5012.00,6.001621e-08
5013.00,5.260464e-08
5014.00,3.861703e-08
5015.00,2.661110e-08
5016.00,1.946844e-08
5017.00,1.724147e-08
5018.00,2.097013e-08
5019.00,3.316000e-08
5020.00,6.121763e-08
5021.00,7.837496e-08
5022.00,5.224359e-08
5023.00,2.108046e-08
5024.00,8.766563e-09
5025.00,5.824866e-09
5026.00,6.136498e-09
5027.00,8.551760e-09
5028.00,1.353415e-08
5029.00,1.936972e-08
5030.00,2.688965e-08
5031.00,3.708040e-08
5032.00,5.493877e-08
5033.00,7.803891e-08
5034.00,8.644356e-08
5035.00,7.362789e-08
5036.00,6.038193e-08
5037.00,4.621396e-08
5038.00,3.255870e-08
5039.00,1.883542e-08
5040.00,1.015253e-08
5041.00,7.173028e-09
5042.00,7.898821e-09
5043.00,1.462763e-08
5044.00,3.116213e-08
5045.00,5.721306e-08
5046.00,7.513929e-08
5047.00,9.501896e-08
5048.00,1.034480e-07
5049.00,7.921724e-08
5050.00,4.514381e-08
5051.00,3.075441e-08
5052.00,3.942494e-08
5053.00,8.608010e-08
5054.00,1.812387e-07
5055.00,2.106301e-07
5056.00,1.024414e-07
5057.00,3.125685e-08
5058.00,1.073149e-08
5059.00,7.859271e-09
5060.00,1.212402e-08
5061.00,2.487353e-08
5062.00,4.898523e-08
5063.00,6.419262e-08
5064.00,6.535159e-08
5065.00,5.891604e-08
5066.00,5.502863e-08
5067.00,5.609228e-08
5068.00,6.236074e-08
5069.00,7.514509e-08
5070.00,8.891912e-08
5071.00,9.383025e-08
5072.00,8.092699e-08
5073.00,6.016216e-08
5074.00,4.284374e-08
5075.00,3.211085e-08
5076.00,2.596108e-08
5077.00,2.063154e-08
5078.00,1.539777e-08
5079.00,1.212762e-08
5080.00,1.116374e-08
5081.00,1.223013e-08
5082.00,1.509035e-08
5083.00,1.888694e-08
5084.00,2.771376e-08
5085.00,4.348379e-08
5086.00,8.072938e-08
5087.00,1.598707e-07
5088.00,2.625190e-07
5089.00,3.817682e-07
5090.00,3.889734e-07
5091.00,2.626973e-07
5092.00,1.385428e-07
5093.00,6.726294e-08
5094.00,4.676166e-08
5095.00,5.180806e-08
5096.00,7.404468e-08
5097.00,1.023132e-07
5098.00,9.983435e-08
5099.00,7.190173e-08
5100.00,5.354652e-08
5101.00,5.737468e-08
5102.00,7.747050e-08
5103.00,9.081121e-08
5104.00,7.214222e-08
5105.00,3.874943e-08
5106.00,2.400521e-08
5107.00,2.120970e-08
5108.00,2.435757e-08
5109.00,2.772146e-08
5110.00,2.722834e-08
5111.00,2.022475e-08
5112.00,1.472497e-08
5113.00,1.210238e-08
5114.00,1.310381e-08
5115.00,1.869691e-08
5116.00,2.538004e-08
5117.00,3.209836e-08
5118.00,3.296977e-08
5119.00,2.696241e-08
5120.00,1.934042e-08
5121.00,1.504869e-08
5122.00,1.669576e-08
5123.00,2.119349e-08
5124.00,2.672885e-08
5125.00,2.889410e-08
5126.00,3.006071e-08
5127.00,3.296635e-08
5128.00,3.910882e-08
5129.00,4.882708e-08
5130.00,5.566348e-08
5131.00,6.193851e-08
5132.00,5.948265e-08
5133.00,5.264417e-08
5134.00,4.586485e-08
5135.00,4.179380e-08
5136.00,4.857143e-08
5137.00,7.225419e-08
5138.00,1.161567e-07
5139.00,1.387452e-07
5140.00,1.204636e-07
5141.00,8.648959e-08
5142.00,5.963928e-08
5143.00,4.567012e-08
5144.00,4.086347e-08
5145.00,5.090988e-08
5146.00,7.803644e-08
5147.00,1.271576e-07
5148.00,1.475389e-07
5149.00,1.215802e-07
5150.00,7.490527e-08
5151.00,5.096575e-08
5152.00,4.523677e-08
5153.00,4.480204e-08
5154.00,4.755351e-08
5155.00,5.101638e-08
5156.00,6.357699e-08
5157.00,8.503252e-08
5158.00,1.045811e-07
5159.00,1.113002e-07
5160.00,8.741323e-08
5161.00,5.600408e-08
5162.00,3.522273e-08
5163.00,2.560041e-08
5164.00,2.032978e-08
5165.00,1.984831e-08
5166.00,2.471608e-08
5167.00,3.247408e-08
5168.00,4.612834e-08
5169.00,5.696512e-08
5170.00,6.824505e-08
5171.00,6.772221e-08
5172.00,6.597550e-08
5173.00,7.634620e-08
5174.00,1.026469e-07
5175.00,1.429580e-07
5176.00,1.394525e-07
5177.00,9.618463e-08
5178.00,4.732855e-08
5179.00,2.376190e-08
5180.00,1.485338e-08
5181.00,1.097546e-08
5182.00,1.188731e-08
5183.00,1.422571e-08
5184.00,1.961576e-08
5185.00,2.756968e-08
5186.00,3.569397e-08
5187.00,4.267717e-08
5188.00,4.431519e-08
5189.00,4.563583e-08
5190.00,5.499862e-08
5191.00,7.547590e-08
5192.00,1.011788e-07
5193.00,9.495147e-08
5194.00,8.048800e-08
5195.00,5.408933e-08
5196.00,4.495326e-08
5197.00,4.209442e-08
5198.00,4.137735e-08
5199.00,3.107503e-08
5200.00,1.902031e-08
5201.00,1.201723e-08
5202.00,1.164844e-08
5203.00,1.774662e-08
5204.00,3.046289e-08
5205.00,3.804012e-08
5206.00,3.464528e-08
5207.00,2.826751e-08
5208.00,2.664097e-08
5209.00,2.557393e-08
5210.00,2.889418e-08
5211.00,3.230533e-08
5212.00,4.793438e-08
5213.00,6.469652e-08
5214.00,7.496244e-08
5215.00,6.979533e-08
5216.00,5.024860e-08
5217.00,3.425846e-08
5218.00,1.920971e-08
5219.00,1.198185e-08
5220.00,9.494953e-09
5221.00,9.237207e-09
5222.00,1.069908e-08
5223.00,1.420532e-08
5224.00,2.592605e-08
5225.00,6.239093e-08
5226.00,1.246327e-07
5227.00,1.459002e-07
5228.00,1.051619e-07
5229.00,7.552730e-08
5230.00,8.649599e-08
5231.00,1.516752e-07
5232.00,2.375235e-07
5233.00,2.689023e-07
5234.00,2.024019e-07
5235.00,1.387850e-07
5236.00,9.940536e-08
5237.00,6.904120e-08
5238.00,4.517570e-08
5239.00,3.203125e-08
5240.00,2.555804e-08
5241.00,2.213940e-08
5242.00,2.698841e-08
5243.00,4.087046e-08
5244.00,6.506388e-08
5245.00,9.685967e-08
5246.00,1.056870e-07
5247.00,1.010641e-07
5248.00,1.003291e-07
5249.00,1.012063e-07
5250.00,9.039313e-08
5251.00,4.887584e-08
5252.00,2.368160e-08
5253.00,1.431193e-08
5254.00,1.262955e-08
5255.00,1.457634e-08
5256.00,1.857380e-08
5257.00,2.932581e-08
5258.00,4.092027e-08
5259.00,4.986549e-08
5260.00,5.034438e-08
5261.00,3.934689e-08
5262.00,2.981471e-08
5263.00,1.910630e-08
5264.00,1.422717e-08
5265.00,1.382638e-08
5266.00,2.021577e-08
5267.00,4.404938e-08
5268.00,1.228608e-07
5269.00,2.546525e-07
5270.00,3.292214e-07
5271.00,3.068525e-07
5272.00,1.960372e-07
5273.00,9.901482e-08
5274.00,5.932677e-08
5275.00,5.335590e-08
5276.00,6.725607e-08
5277.00,9.069835e-08
5278.00,9.860264e-08
5279.00,6.419432e-08
5280.00,3.411475e-08
5281.00,1.943162e-08
5282.00,1.492498e-08
5283.00,1.542715e-08
5284.00,1.721294e-08
5285.00,2.090268e-08
5286.00,2.122842e-08
5287.00,2.085599e-08
5288.00,2.374308e-08
5289.00,3.136430e-08
5290.00,3.806690e-08
5291.00,4.502788e-08
5292.00,6.174829e-08
5293.00,1.014069e-07
5294.00,1.109048e-07
5295.00,7.028535e-08
5296.00,3.931584e-08
5297.00,2.404632e-08
5298.00,1.993009e-08
5299.00,2.469753e-08
5300.00,3.569143e-08
5301.00,4.169578e-08
5302.00,3.931665e-08
5303.00,3.166376e-08
5304.00,3.826524e-08
5305.00,5.466459e-08
5306.00,8.626845e-08
5307.00,1.401029e-07
5308.00,1.203407e-07
5309.00,7.467789e-08
5310.00,2.953944e-08
5311.00,1.425402e-08
5312.00,8.461448e-09
5313.00,9.074608e-09
5314.00,1.219842e-08
5315.00,1.731851e-08
5316.00,2.044009e-08
5317.00,2.652507e-08
5318.00,2.544065e-08
5319.00,3.225977e-08
5320.00,4.275953e-08
5321.00,6.215126e-08
5322.00,6.630469e-08
5323.00,5.827294e-08
5324.00,3.819605e-08
5325.00,2.091035e-08
5326.00,1.450463e-08
5327.00,1.604115e-08
5328.00,2.856372e-08
5329.00,5.407741e-08
5330.00,1.032889e-07
5331.00,1.435643e-07
5332.00,1.496694e-07
5333.00,1.282447e-07
5334.00,1.319947e-07
5335.00,1.444802e-07
5336.00,1.591675e-07
5337.00,1.880988e-07
5338.00,1.404394e-07
5339.00,9.183855e-08
5340.00,6.983337e-08
5341.00,6.741558e-08
5342.00,7.659992e-08
5343.00,9.528368e-08
5344.00,1.019249e-07
5345.00,8.952892e-08
5346.00,8.618471e-08
5347.00,8.456892e-08
5348.00,1.263539e-07
5349.00,2.227874e-07
5350.00,3.374638e-07
5351.00,4.066940e-07
5352.00,3.739426e-07
5353.00,3.494934e-07
5354.00,3.206248e-07
5355.00,2.532690e-07
5356.00,1.778008e-07
5357.00,1.163371e-07
5358.00,1.024251e-07
5359.00,9.070036e-08
5360.00,1.012702e-07
5361.00,9.178436e-08
5362.00,8.196985e-08
5363.00,6.539173e-08
5364.00,4.892872e-08
5365.00,4.805792e-08
5366.00,4.964269e-08
5367.00,5.435735e-08
5368.00,6.887474e-08
5369.00,7.933235e-08
5370.00,8.338719e-08
5371.00,7.590632e-08
5372.00,5.308808e-08
5373.00,3.071942e-08
5374.00,1.922125e-08
5375.00,1.238553e-08
5376.00,1.022142e-08
5377.00,1.305706e-08
5378.00,2.564982e-08
5379.00,6.565195e-08
5380.00,1.432912e-07
5381.00,1.841781e-07
5382.00,1.608771e-07
5383.00,9.890071e-08
5384.00,6.166633e-08
5385.00,4.838492e-08
5386.00,4.199272e-08
5387.00,4.453793e-08
5388.00,5.204877e-08
5389.00,5.933833e-08
5390.00,6.943590e-08
5391.00,9.660997e-08
5392.00,1.551408e-07
5393.00,2.108904e-07
5394.00,1.832178e-07
5395.00,1.557310e-07
5396.00,1.575431e-07
5397.00,2.068532e-07
5398.00,2.292012e-07
5399.00,2.027639e-07
5400.00,1.382825e-07
5401.00,8.486929e-08
5402.00,5.672949e-08
5403.00,3.107077e-08
5404.00,1.855212e-08
5405.00,1.272588e-08
5406.00,1.143664e-08
5407.00,1.324574e-08
5408.00,1.749626e-08
5409.00,2.605498e-08
5410.00,3.132254e-08
5411.00,3.897385e-08
5412.00,4.302705e-08
5413.00,4.507976e-08
5414.00,3.742364e-08
5415.00,2.206935e-08
5416.00,1.424475e-08
5417.00,1.051413e-08
5418.00,1.088089e-08
5419.00,1.625318e-08
5420.00,2.858198e-08
5421.00,4.122530e-08
5422.00,3.973503e-08
5423.00,3.392874e-08
5424.00,2.519740e-08
5425.00,1.997458e-08
5426.00,1.848101e-08
5427.00,1.933871e-08
5428.00,2.049616e-08
5429.00,2.221653e-08
5430.00,2.955487e-08
5431.00,4.100001e-08
5432.00,5.160416e-08
5433.00,5.530637e-08
5434.00,4.874325e-08
5435.00,4.092015e-08
5436.00,2.812585e-08
5437.00,1.927566e-08
5438.00,1.544479e-08
5439.00,1.583385e-08
5440.00,2.196310e-08
5441.00,3.812460e-08
5442.00,7.743972e-08
5443.00,1.300150e-07
5444.00,1.533611e-07
5445.00,1.062663e-07
5446.00,4.764951e-08
5447.00,2.272417e-08
5448.00,1.298729e-08
5449.00,9.804032e-09
5450.00,1.018051e-08
5451.00,1.394511e-08
5452.00,2.657536e-08
5453.00,4.943376e-08
5454.00,7.679063e-08
5455.00,7.310253e-08
5456.00,4.363222e-08
5457.00,2.865131e-08
5458.00,2.388006e-08
5459.00,4.212798e-08
5460.00,9.545295e-08
5461.00,2.044033e-07
5462.00,2.717594e-07
5463.00,1.554068e-07
5464.00,6.468515e-08
5465.00,2.681934e-08
5466.00,1.692667e-08
5467.00,1.360061e-08
5468.00,1.270162e-08
5469.00,1.160831e-08
5470.00,1.002834e-08
5471.00,1.382926e-08
5472.00,2.666393e-08
5473.00,7.526393e-08
5474.00,1.484357e-07
5475.00,1.572194e-07
5476.00,9.265579e-08
5477.00,3.209583e-08
5478.00,1.477001e-08
5479.00,9.035551e-09
5480.00,9.993593e-09
5481.00,1.234183e-08
5482.00,1.477307e-08
5483.00,2.058260e-08
5484.00,2.409994e-08
5485.00,2.332503e-08
5486.00,1.889425e-08
5487.00,1.368832e-08
5488.00,1.138958e-08
5489.00,1.234909e-08
5490.00,2.043072e-08
5491.00,3.726532e-08
5492.00,8.113742e-08
5493.00,1.504340e-07
5494.00,2.173314e-07
5495.00,1.590114e-07
5496.00,7.802970e-08
5497.00,3.443027e-08
5498.00,2.288165e-08
5499.00,2.367168e-08
5500.00,2.190573e-08
5501.00,2.008898e-08
5502.00,1.403409e-08
5503.00,1.376366e-08
5504.00,1.860105e-08
5505.00,2.479842e-08
5506.00,3.646082e-08
5507.00,3.977390e-08
5508.00,4.371758e-08
5509.00,4.406267e-08
5510.00,4.451063e-08
5511.00,5.191369e-08
5512.00,4.359226e-08
5513.00,2.901356e-08
5514.00,2.387232e-08
5515.00,2.482256e-08
5516.00,3.182966e-08
5517.00,3.725624e-08
5518.00,3.851859e-08
5519.00,3.945599e-08
5520.00,4.963646e-08
5521.00,6.564495e-08
5522.00,1.116820e-07
5523.00,1.386986e-07
5524.00,1.026427e-07
5525.00,5.678248e-08
5526.00,2.929294e-08
5527.00,1.566590e-08
5528.00,1.062841e-08
5529.00,1.121345e-08
5530.00,1.419936e-08
5531.00,2.296099e-08
5532.00,2.759076e-08
5533.00,1.957876e-08
5534.00,9.604895e-09
5535.00,4.479595e-09
5536.00,3.466167e-09
5537.00,3.871613e-09
5538.00,5.101687e-09
5539.00,8.451153e-09
5540.00,1.478366e-08
5541.00,3.146216e-08
5542.00,5.955612e-08
5543.00,1.008606e-07
5544.00,1.209177e-07
5545.00,9.905564e-08
5546.00,7.263277e-08
5547.00,5.635975e-08
5548.00,4.551745e-08
5549.00,3.881628e-08
5550.00,3.769849e-08
5551.00,2.953413e-08
5552.00,2.494818e-08
5553.00,2.475426e-08
5554.00,3.608113e-08
5555.00,7.117664e-08
5556.00,8.846259e-08
5557.00,9.074414e-08
5558.00,8.077615e-08
5559.00,7.642778e-08
5560.00,6.046879e-08
5561.00,3.579624e-08
5562.00,2.375327e-08
5563.00,1.992203e-08
5564.00,2.237526e-08
5565.00,2.504662e-08
5566.00,2.662823e-08
5567.00,2.151104e-08
5568.00,1.585958e-08
5569.00,1.276124e-08
5570.00,1.109639e-08
5571.00,1.548421e-08
5572.00,2.202691e-08
5573.00,3.910684e-08
5574.00,5.787476e-08
5575.00,7.259217e-08
5576.00,8.217818e-08
5577.00,6.788461e-08
5578.00,5.349295e-08
5579.00,4.242112e-08
5580.00,5.300059e-08
5581.00,8.027791e-08
5582.00,1.135366e-07
5583.00,1.494650e-07
5584.00,1.271879e-07
5585.00,1.104463e-07
5586.00,8.811158e-08
5587.00,7.152698e-08
5588.00,5.829994e-08
5589.00,4.900286e-08
5590.00,4.554710e-08
5591.00,3.823120e-08
5592.00,3.077497e-08
5593.00,2.241500e-08
5594.00,1.715867e-08
5595.00,1.571646e-08
5596.00,1.960338e-08
5597.00,2.597938e-08
5598.00,3.550101e-08
5599.00,5.259873e-08
5600.00,6.989420e-08
5601.00,7.696232e-08
5602.00,8.588117e-08
5603.00,7.615146e-08
5604.00,6.847699e-08
5605.00,8.943107e-08
5606.00,1.489718e-07
5607.00,2.190954e-07
5608.00,2.687095e-07
5609.00,1.775800e-07
5610.00,9.568128e-08
5611.00,5.520050e-08
5612.00,4.260712e-08
5613.00,4.756431e-08
5614.00,5.824168e-08
5615.00,5.908019e-08
5616.00,5.333141e-08
5617.00,5.364980e-08
5618.00,6.757184e-08
5619.00,9.839918e-08
5620.00,1.198077e-07
5621.00,1.110071e-07
5622.00,8.354582e-08
5623.00,5.296171e-08
5624.00,3.951333e-08
5625.00,3.609205e-08
5626.00,3.938367e-08
5627.00,4.512274e-08
5628.00,4.413658e-08
5629.00,3.296390e-08
5630.00,1.719171e-08
5631.00,8.692203e-09
5632.00,5.574402e-09
5633.00,5.289831e-09
5634.00,6.949696e-09
5635.00,9.371862e-09
5636.00,1.252857e-08
5637.00,1.456274e-08
5638.00,1.713698e-08
5639.00,2.162368e-08
5640.00,2.989013e-08
5641.00,4.567992e-08
5642.00,6.405394e-08
5643.00,9.718068e-08
5644.00,1.166835e-07
5645.00,1.194538e-07
5646.00,1.019881e-07
5647.00,7.123592e-08
5648.00,6.079072e-08
5649.00,4.710694e-08
5650.00,3.898791e-08
5651.00,2.912151e-08
5652.00,2.430201e-08
5653.00,2.549340e-08
5654.00,3.164660e-08
5655.00,4.435757e-08
5656.00,6.728603e-08
5657.00,1.067408e-07
5658.00,1.280056e-07
5659.00,9.021791e-08
5660.00,4.288360e-08
5661.00,1.984044e-08
5662.00,1.401390e-08
5663.00,1.535209e-08
5664.00,2.250220e-08
5665.00,3.255866e-08
5666.00,3.883056e-08
5667.00,4.395073e-08
5668.00,5.508929e-08
5669.00,8.079900e-08
5670.00,1.067169e-07
5671.00,1.075588e-07
5672.00,9.222993e-08
5673.00,6.300129e-08
5674.00,4.612614e-08
5675.00,3.883533e-08
5676.00,3.293919e-08
5677.00,2.792065e-08
5678.00,2.366894e-08
5679.00,1.621622e-08
5680.00,1.293058e-08
5681.00,1.082533e-08
5682.00,1.158801e-08
5683.00,1.735283e-08
5684.00,2.931424e-08
5685.00,5.398377e-08
5686.00,7.959048e-08
5687.00,7.365654e-08
5688.00,5.008705e-08
5689.00,3.841819e-08
5690.00,4.240716e-08
5691.00,5.491129e-08
5692.00,8.600266e-08
5693.00,8.795411e-08
5694.00,5.377537e-08
5695.00,3.124746e-08
5696.00,2.343148e-08
5697.00,2.946888e-08
5698.00,3.877462e-08
5699.00,4.796425e-08
5700.00,4.477522e-08
5701.00,3.777862e-08
5702.00,3.040276e-08
5703.00,2.916095e-08
5704.00,2.722106e-08
5705.00,2.245939e-08
5706.00,2.152522e-08
5707.00,2.509655e-08
5708.00,3.369943e-08
5709.00,4.673557e-08
5710.00,4.743401e-08
5711.00,3.992467e-08
5712.00,3.370034e-08
5713.00,3.559789e-08
5714.00,4.038233e-08
5715.00,4.281345e-08
5716.00,3.357449e-08
5717.00,2.405804e-08
5718.00,2.058005e-08
5719.00,2.558906e-08
5720.00,3.847098e-08
5721.00,5.929010e-08
5722.00,7.820628e-08
5723.00,1.012361e-07
5724.00,1.099931e-07
5725.00,9.015766e-08
5726.00,6.121102e-08
5727.00,4.390148e-08
5728.00,3.281914e-08
5729.00,3.267142e-08
5730.00,3.446925e-08
5731.00,3.426025e-08
5732.00,3.476723e-08
5733.00,3.502228e-08
5734.00,4.154475e-08
5735.00,5.589624e-08
5736.00,7.515552e-08
5737.00,8.887462e-08
5738.00,8.200610e-08
5739.00,5.483685e-08
5740.00,3.981584e-08
5741.00,3.990576e-08
5742.00,5.454971e-08
5743.00,8.080298e-08
5744.00,9.004172e-08
5745.00,8.114702e-08
5746.00,6.414072e-08
5747.00,5.002599e-08
5748.00,4.173463e-08
5749.00,3.056658e-08
5750.00,2.009379e-08
5751.00,1.303736e-08
5752.00,9.823645e-09
5753.00,7.691427e-09
5754.00,7.446502e-09
5755.00,1.006720e-08
5756.00,1.479165e-08
5757.00,2.077150e-08
5758.00,2.696203e-08
5759.00,3.741379e-08
5760.00,4.317867e-08
5761.00,3.327499e-08
5762.00,2.142407e-08
5763.00,1.734132e-08
5764.00,2.169888e-08
5765.00,3.382222e-08
5766.00,5.087525e-08
5767.00,5.798008e-08
5768.00,5.110561e-08
5769.00,3.722973e-08
5770.00,2.721452e-08
5771.00,2.042854e-08
5772.00,1.645660e-08
5773.00,1.460827e-08
5774.00,1.243696e-08
5775.00,9.770742e-09
5776.00,7.662424e-09
5777.00,8.119717e-09
5778.00,1.228578e-08
5779.00,2.515492e-08
5780.00,4.867916e-08
5781.00,7.822145e-08
5782.00,1.104711e-07
5783.00,1.126779e-07
5784.00,9.792624e-08
5785.00,7.585291e-08
5786.00,6.168556e-08
5787.00,8.308879e-08
5788.00,1.296158e-07
5789.00,1.534452e-07
5790.00,1.064206e-07
5791.00,5.357171e-08
5792.00,2.375097e-08
5793.00,1.499440e-08
5794.00,1.763241e-08
5795.00,2.740198e-08
5796.00,4.234138e-08
5797.00,4.960942e-08
5798.00,4.690942e-08
5799.00,3.732878e-08
5800.00,2.796399e-08
5801.00,1.805975e-08
5802.00,1.526677e-08
5803.00,2.180752e-08
5804.00,4.531530e-08
5805.00,8.936222e-08
5806.00,1.201599e-07
5807.00,1.232388e-07
5808.00,8.946179e-08
5809.00,5.389679e-08
5810.00,3.762626e-08
5811.00,3.091569e-08
5812.00,2.721032e-08
5813.00,2.543888e-08
5814.00,2.866055e-08
5815.00,4.154146e-08
5816.00,5.917399e-08
5817.00,8.486482e-08
5818.00,1.005494e-07
5819.00,1.065801e-07
5820.00,8.023151e-08
5821.00,3.771268e-08
5822.00,1.761962e-08
5823.00,8.630265e-09
5824.00,6.716180e-09
5825.00,6.639437e-09
5826.00,7.427595e-09
5827.00,8.184010e-09
5828.00,7.591097e-09
5829.00,6.535391e-09
5830.00,6.178638e-09
5831.00,7.227114e-09
5832.00,1.018798e-08
5833.00,1.539028e-08
5834.00,1.943864e-08
5835.00,2.164502e-08
5836.00,2.296967e-08
5837.00,2.548310e-08
5838.00,3.191807e-08
5839.00,4.135362e-08
5840.00,5.808633e-08
5841.00,7.537725e-08
5842.00,9.382314e-08
5843.00,1.142696e-07
5844.00,1.244674e-07
5845.00,1.237225e-07
5846.00,1.145741e-07
5847.00,1.002358e-07
5848.00,7.630018e-08
5849.00,4.407680e-08
5850.00,2.630923e-08
5851.00,1.853602e-08
5852.00,1.729044e-08
5853.00,2.165013e-08
5854.00,2.891397e-08
5855.00,4.032161e-08
5856.00,4.079428e-08
5857.00,3.751587e-08
5858.00,3.375855e-08
5859.00,3.710212e-08
5860.00,5.354265e-08
5861.00,8.134059e-08
5862.00,1.191603e-07
5863.00,1.410274e-07
5864.00,1.810652e-07
5865.00,1.980805e-07
5866.00,1.743616e-07
5867.00,1.459205e-07
5868.00,1.181403e-07
5869.00,1.085272e-07
5870.00,1.170735e-07
5871.00,1.228462e-07
5872.00,1.101557e-07
5873.00,8.861135e-08
5874.00,6.827916e-08
5875.00,5.860130e-08
5876.00,5.714955e-08
5877.00,5.760545e-08
5878.00,5.653360e-08
5879.00,4.947652e-08
5880.00,4.427293e-08
5881.00,4.171034e-08
5882.00,3.112095e-08
5883.00,2.469930e-08
5884.00,2.521970e-08
5885.00,2.732226e-08
5886.00,2.649889e-08
5887.00,2.176240e-08
5888.00,1.810322e-08
5889.00,1.778367e-08
5890.00,2.219393e-08
5891.00,2.658939e-08
5892.00,2.523695e-08
5893.00,1.991690e-08
5894.00,1.352131e-08
5895.00,1.081236e-08
5896.00,1.128872e-08
5897.00,1.439990e-08
5898.00,2.080515e-08
5899.00,2.882412e-08
5900.00,3.184559e-08
5901.00,3.848738e-08
5902.00,4.416941e-08
5903.00,5.358860e-08
5904.00,6.409783e-08
5905.00,5.881485e-08
5906.00,4.644774e-08
5907.00,3.547943e-08
5908.00,3.164845e-08
5909.00,2.809827e-08
5910.00,2.545115e-08
5911.00,2.981146e-08
5912.00,3.916634e-08
5913.00,5.036064e-08
5914.00,4.688117e-08
5915.00,3.573627e-08
5916.00,2.548847e-08
5917.00,1.978991e-08
5918.00,1.629839e-08
5919.00,1.431054e-08
5920.00,1.257435e-08
5921.00,1.089550e-08
5922.00,9.812570e-09
5923.00,1.089821e-08
5924.00,1.191891e-08
5925.00,1.394111e-08
5926.00,1.731496e-08
5927.00,2.401467e-08
5928.00,3.647019e-08
5929.00,5.594573e-08
5930.00,7.564847e-08
5931.00,8.350860e-08
5932.00,6.398673e-08
5933.00,4.492776e-08
5934.00,2.954989e-08
5935.00,1.893142e-08
5936.00,1.612483e-08
5937.00,1.654582e-08
5938.00,1.896142e-08
5939.00,2.215280e-08
5940.00,2.114806e-08
5941.00,1.675682e-08
5942.00,1.289979e-08
5943.00,1.102796e-08
5944.00,1.110930e-08
5945.00,1.409875e-08
5946.00,1.722450e-08
5947.00,1.894358e-08
5948.00,1.927279e-08
5949.00,1.734416e-08
5950.00,1.845960e-08
5951.00,2.397644e-08
5952.00,4.066696e-08
5953.00,6.981802e-08
5954.00,9.712138e-08
5955.00,1.194768e-07
5956.00,1.161519e-07
5957.00,9.969206e-08
5958.00,8.531411e-08
5959.00,7.105459e-08
5960.00,5.715975e-08
5961.00,4.341342e-08
5962.00,4.089709e-08
5963.00,4.840511e-08
5964.00,6.253259e-08
5965.00,6.514436e-08
5966.00,5.571014e-08
5967.00,4.982951e-08
5968.00,5.467346e-08
5969.00,8.523872e-08
5970.00,1.509434e-07
5971.00,2.274807e-07
5972.00,2.226828e-07
5973.00,1.426900e-07
5974.00,7.717268e-08
5975.00,4.267181e-08
5976.00,3.107885e-08
5977.00,2.398319e-08
5978.00,1.800952e-08
5979.00,1.099800e-08
5980.00,6.999571e-09
5981.00,6.033216e-09
5982.00,7.399729e-09
5983.00,1.396692e-08
5984.00,2.905212e-08
5985.00,4.986020e-08
5986.00,5.669982e-08
5987.00,4.846870e-08
5988.00,3.776099e-08
5989.00,3.321884e-08
5990.00,3.448198e-08
5991.00,4.034411e-08
5992.00,4.007119e-08
5993.00,3.512270e-08
5994.00,3.394936e-08
5995.00,3.919416e-08
5996.00,5.667837e-08
5997.00,7.079112e-08
5998.00,6.517468e-08
5999.00,4.863479e-08
6000.00,3.420308e-08
6001.00,3.196944e-08
6002.00,4.606644e-08
6003.00,8.459548e-08
6004.00,1.606559e-07
6005.00,2.032373e-07
6006.00,1.483220e-07
6007.00,8.549359e-08
6008.00,5.162637e-08
6009.00,4.457948e-08
6010.00,4.460270e-08
6011.00,4.246613e-08
6012.00,3.110848e-08
6013.00,2.098493e-08
6014.00,1.628043e-08
6015.00,1.568336e-08
6016.00,1.927152e-08
6017.00,2.409738e-08
6018.00,3.043446e-08
6019.00,3.273370e-08
6020.00,3.276138e-08
6021.00,3.336836e-08
6022.00,3.406998e-08
6023.00,3.596863e-08
6024.00,3.994105e-08
6025.00,4.491755e-08
6026.00,4.722390e-08
6027.00,4.356502e-08
6028.00,3.543527e-08
6029.00,2.915087e-08
6030.00,2.899603e-08
6031.00,3.680966e-08
6032.00,5.290929e-08
6033.00,6.633878e-08
6034.00,6.492812e-08
6035.00,4.457636e-08
6036.00,2.457276e-08
6037.00,1.504805e-08
6038.00,1.206337e-08
6039.00,1.441560e-08
6040.00,2.514241e-08
6041.00,4.740443e-08
6042.00,7.003558e-08
6043.00,5.600840e-08
6044.00,2.543683e-08
6045.00,8.643911e-09
6046.00,3.634559e-09
6047.00,2.258483e-09
6048.00,2.175289e-09
6049.00,2.718183e-09
6050.00,4.193332e-09
6051.00,8.046172e-09
6052.00,1.878849e-08
6053.00,5.211292e-08
6054.00,1.296239e-07
6055.00,2.403731e-07
6056.00,2.722153e-07
6057.00,2.110806e-07
6058.00,1.544637e-07
6059.00,1.185174e-07
6060.00,1.075763e-07
6061.00,7.975106e-08
6062.00,5.077253e-08
6063.00,2.983489e-08
6064.00,2.349914e-08
6065.00,3.593775e-08
6066.00,7.092918e-08
6067.00,1.341248e-07
6068.00,1.867767e-07
6069.00,1.944081e-07
6070.00,1.500379e-07
6071.00,8.808554e-08
6072.00,4.621639e-08
6073.00,2.604136e-08
6074.00,1.892797e-08
6075.00,1.465032e-08
6076.00,1.248804e-08
6077.00,1.013551e-08
6078.00,8.388301e-09
6079.00,8.454462e-09
6080.00,1.015780e-08
6081.00,1.392123e-08
6082.00,1.771209e-08
6083.00,2.068983e-08
6084.00,2.270669e-08
6085.00,2.419482e-08
6086.00,2.602078e-08
6087.00,2.554457e-08
6088.00,2.058140e-08
6089.00,1.455728e-08
6090.00,1.057786e-08
6091.00,1.097112e-08
6092.00,1.827325e-08
6093.00,3.721046e-08
6094.00,6.681503e-08
6095.00,9.350582e-08
6096.00,1.113406e-07
6097.00,1.156394e-07
6098.00,1.162973e-07
6099.00,1.080670e-07
6100.00,7.915850e-08
6101.00,5.782410e-08
6102.00,3.900694e-08
6103.00,2.560793e-08
6104.00,1.784360e-08
6105.00,1.562528e-08
6106.00,1.862622e-08
6107.00,3.548500e-08
6108.00,6.444328e-08
6109.00,8.873613e-08
6110.00,8.269952e-08
6111.00,5.903940e-08
6112.00,4.011004e-08
6113.00,2.791350e-08
6114.00,1.941101e-08
6115.00,1.680931e-08
6116.00,2.139061e-08
6117.00,3.875372e-08
6118.00,8.635039e-08
6119.00,1.754419e-07
6120.00,2.153338e-07
6121.00,1.902710e-07
6122.00,1.221747e-07
6123.00,7.279275e-08
6124.00,4.982005e-08
6125.00,4.086199e-08
6126.00,3.452204e-08
6127.00,3.375598e-08
6128.00,3.949368e-08
6129.00,4.469899e-08
6130.00,4.875249e-08
6131.00,4.879758e-08
6132.00,4.590838e-08
6133.00,4.359628e-08
6134.00,4.232648e-08
6135.00,4.938786e-08
6136.00,5.729673e-08
6137.00,7.108419e-08
6138.00,7.654778e-08
6139.00,5.928888e-08
6140.00,4.003287e-08
6141.00,2.522450e-08
6142.00,1.741236e-08
6143.00,1.402471e-08
6144.00,1.530127e-08
6145.00,2.028016e-08
6146.00,2.708327e-08
6147.00,3.503697e-08
6148.00,3.948222e-08
6149.00,4.214761e-08
6150.00,3.602820e-08
6151.00,3.256949e-08
6152.00,3.203578e-08
6153.00,2.986654e-08
6154.00,2.859939e-08
6155.00,2.685110e-08
6156.00,2.253641e-08
6157.00,1.722043e-08
6158.00,1.489095e-08
6159.00,1.374503e-08
6160.00,1.398497e-08
6161.00,1.588529e-08
6162.00,1.947265e-08
6163.00,2.555353e-08
6164.00,3.055471e-08
6165.00,3.484922e-08
6166.00,3.725147e-08
6167.00,4.194813e-08
6168.00,5.164913e-08
6169.00,5.866863e-08
6170.00,5.794843e-08
6171.00,4.005183e-08
6172.00,2.612826e-08
6173.00,1.969398e-08
6174.00,1.961864e-08
6175.00,2.726478e-08
6176.00,4.112264e-08
6177.00,6.848009e-08
6178.00,8.468452e-08
6179.00,1.091296e-07
6180.00,1.354201e-07
6181.00,1.389895e-07
6182.00,9.583762e-08
6183.00,5.333609e-08
6184.00,3.757783e-08
6185.00,2.359064e-08
6186.00,2.113978e-08
6187.00,2.023320e-08
6188.00,1.585220e-08
6189.00,1.309967e-08
6190.00,8.946527e-09
6191.00,6.369462e-09
6192.00,6.031324e-09
6193.00,7.106122e-09
6194.00,1.094963e-08
6195.00,2.029480e-08
6196.00,3.616777e-08
6197.00,5.295585e-08
6198.00,6.384035e-08
6199.00,5.045233e-08
6200.00,4.735432e-08
6201.00,6.224537e-08
6202.00,9.715669e-08
6203.00,1.217604e-07
6204.00,1.022199e-07
6205.00,6.611859e-08
6206.00,4.155764e-08
6207.00,3.734539e-08
6208.00,4.467218e-08
6209.00,5.338774e-08
6210.00,4.256342e-08
6211.00,2.029572e-08
6212.00,1.011802e-08
6213.00,5.967852e-09
6214.00,4.873296e-09
6215.00,5.679575e-09
6216.00,7.741758e-09
6217.00,1.170781e-08
6218.00,2.171578e-08
6219.00,4.114010e-08
6220.00,6.943397e-08
6221.00,8.823434e-08
6222.00,7.788797e-08
6223.00,5.184705e-08
6224.00,3.655942e-08
6225.00,2.657317e-08
6226.00,2.345417e-08
6227.00,2.113573e-08
6228.00,2.116487e-08
6229.00,2.688302e-08
6230.00,3.467500e-08
6231.00,4.969681e-08
6232.00,5.551203e-08
6233.00,6.506087e-08
6234.00,7.637718e-08
6235.00,9.166256e-08
6236.00,9.979389e-08
6237.00,8.762548e-08
6238.00,7.436508e-08
6239.00,5.839530e-08
6240.00,6.322608e-08
6241.00,6.390537e-08
6242.00,7.732329e-08
6243.00,7.583152e-08
6244.00,6.679875e-08
6245.00,5.986563e-08
6246.00,5.471597e-08
6247.00,7.408396e-08
6248.00,7.784567e-08
6249.00,7.575206e-08
6250.00,5.512351e-08
6251.00,4.041788e-08
6252.00,4.434427e-08
6253.00,5.693792e-08
6254.00,8.438561e-08
6255.00,8.379907e-08
6256.00,5.909312e-08
6257.00,3.109946e-08
6258.00,1.796434e-08
6259.00,1.379309e-08
6260.00,1.332814e-08
6261.00,1.400322e-08
6262.00,1.116018e-08
6263.00,9.305695e-09
6264.00,8.341758e-09
6265.00,9.853417e-09
6266.00,1.845303e-08
6267.00,4.017388e-08
6268.00,1.031485e-07
6269.00,1.776431e-07
6270.00,2.454416e-07
6271.00,1.833934e-07
6272.00,8.790241e-08
6273.00,3.594907e-08
6274.00,1.989851e-08
6275.00,1.919956e-08
6276.00,2.123499e-08
6277.00,3.179248e-08
6278.00,3.863481e-08
6279.00,3.826780e-08
6280.00,4.128964e-08
6281.00,3.170755e-08
6282.00,2.293740e-08
6283.00,1.764069e-08
6284.00,1.659591e-08
6285.00,1.768963e-08
6286.00,1.774535e-08
6287.00,1.943090e-08
6288.00,2.303125e-08
6289.00,3.140354e-08
6290.00,4.462409e-08
6291.00,6.368168e-08
6292.00,7.571626e-08
6293.00,8.556254e-08
6294.00,7.862311e-08
6295.00,6.694597e-08
6296.00,5.742985e-08
6297.00,5.351211e-08
6298.00,6.318126e-08
6299.00,8.885012e-08
6300.00,1.007213e-07
6301.00,7.067982e-08
6302.00,3.993951e-08
6303.00,2.354006e-08
6304.00,1.690573e-08
6305.00,1.664025e-08
6306.00,1.853299e-08
6307.00,1.979235e-08
6308.00,2.203134e-08
6309.00,2.416516e-08
6310.00,2.527567e-08
6311.00,2.197593e-08
6312.00,1.731357e-08
6313.00,1.720895e-08
6314.00,2.595705e-08
6315.00,5.542464e-08
6316.00,8.391265e-08
6317.00,1.156563e-07
6318.00,1.277587e-07
6319.00,1.178448e-07
6320.00,9.170741e-08
6321.00,5.905714e-08
6322.00,3.683907e-08
6323.00,2.010939e-08
6324.00,1.603950e-08
6325.00,1.796407e-08
6326.00,2.716474e-08
6327.00,4.037160e-08
6328.00,4.990525e-08
6329.00,4.903485e-08
6330.00,3.762042e-08
6331.00,2.303926e-08
6332.00,1.200235e-08
6333.00,7.571562e-09
6334.00,6.216796e-09
6335.00,7.236099e-09
6336.00,8.968195e-09
6337.00,1.141252e-08
6338.00,1.209515e-08
6339.00,1.281989e-08
6340.00,1.242870e-08
6341.00,1.224548e-08
6342.00,1.698193e-08
6343.00,2.584339e-08
6344.00,3.997864e-08
6345.00,4.934924e-08
6346.00,4.885770e-08
6347.00,4.541289e-08
6348.00,4.050379e-08
6349.00,3.359518e-08
6350.00,2.590689e-08
6351.00,1.884309e-08
6352.00,1.486117e-08
6353.00,1.269975e-08
6354.00,1.504896e-08
6355.00,2.002899e-08
6356.00,2.790574e-08
6357.00,4.047931e-08
6358.00,6.575320e-08
6359.00,9.352314e-08
6360.00,9.026014e-08
6361.00,6.940895e-08
6362.00,5.208731e-08
6363.00,4.242452e-08
6364.00,4.268712e-08
6365.00,5.018768e-08
6366.00,5.806451e-08
6367.00,5.851529e-08
6368.00,4.916896e-08
6369.00,3.622761e-08
6370.00,2.478935e-08
6371.00,1.811026e-08
6372.00,1.874303e-08
6373.00,2.080845e-08
6374.00,2.470575e-08
6375.00,4.142773e-08
6376.00,7.365001e-08
6377.00,1.238201e-07
6378.00,1.791246e-07
6379.00,2.166868e-07
6380.00,1.767218e-07
6381.00,9.853164e-08
6382.00,6.386647e-08
6383.00,4.494330e-08
6384.00,3.054923e-08
6385.00,2.478793e-08
6386.00,2.155815e-08
6387.00,2.264861e-08
6388.00,2.615741e-08
6389.00,3.649253e-08
6390.00,4.768742e-08
6391.00,5.693998e-08
6392.00,6.089837e-08
6393.00,5.489903e-08
6394.00,5.287636e-08
6395.00,4.273170e-08
6396.00,3.899092e-08
6397.00,3.085713e-08
6398.00,1.920504e-08
6399.00,1.326545e-08
6400.00,1.157013e-08
6401.00,1.154931e-08
6402.00,1.063971e-08
6403.00,1.033248e-08
6404.00,9.851369e-09
6405.00,1.042102e-08
6406.00,1.071373e-08
6407.00,1.213669e-08
6408.00,1.449803e-08
6409.00,1.818734e-08
6410.00,2.582853e-08
6411.00,3.950738e-08
6412.00,4.980076e-08
6413.00,6.197474e-08
6414.00,7.130662e-08
6415.00,8.888089e-08
6416.00,8.968080e-08
6417.00,7.943354e-08
6418.00,6.176510e-08
6419.00,4.729671e-08
6420.00,4.072632e-08
6421.00,3.665842e-08
6422.00,3.646503e-08
6423.00,3.884004e-08
6424.00,5.009518e-08
6425.00,5.136694e-08
6426.00,4.352112e-08
6427.00,3.132921e-08
6428.00,2.233740e-08
6429.00,1.600728e-08
6430.00,1.160480e-08
6431.00,1.001842e-08
6432.00,1.178528e-08
6433.00,1.796584e-08
6434.00,2.948653e-08
6435.00,3.997935e-08
6436.00,5.011594e-08
6437.00,4.744794e-08
6438.00,6.054164e-08
6439.00,9.235418e-08
6440.00,1.424546e-07
6441.00,1.888684e-07
6442.00,1.734042e-07
6443.00,1.311125e-07
6444.00,8.568486e-08
6445.00,5.927276e-08
6446.00,4.360893e-08
6447.00,3.285409e-08
6448.00,3.181233e-08
6449.00,3.097682e-08
6450.00,3.437917e-08
6451.00,3.385830e-08
6452.00,3.251515e-08
6453.00,2.966974e-08
6454.00,2.787505e-08
6455.00,3.293509e-08
6456.00,4.362949e-08
6457.00,5.248951e-08
6458.00,4.757499e-08
6459.00,3.715566e-08
6460.00,2.593465e-08
6461.00,2.448848e-08
6462.00,3.078010e-08
6463.00,4.494250e-08
6464.00,7.180181e-08
6465.00,8.597058e-08
6466.00,7.999128e-08
6467.00,6.108747e-08
6468.00,3.837725e-08
6469.00,2.375083e-08
6470.00,1.561318e-08
6471.00,1.160349e-08
6472.00,1.044799e-08
6473.00,1.203387e-08
6474.00,1.700114e-08
6475.00,2.483535e-08
6476.00,3.095917e-08
6477.00,3.343756e-08
6478.00,4.375666e-08
6479.00,5.836830e-08
6480.00,8.542511e-08
6481.00,1.037827e-07
6482.00,9.801034e-08
6483.00,7.095940e-08
6484.00,4.917419e-08
6485.00,3.620917e-08
6486.00,2.999872e-08
6487.00,3.092434e-08
6488.00,2.943186e-08
6489.00,2.720813e-08
6490.00,1.997159e-08
6491.00,1.415824e-08
6492.00,1.557769e-08
6493.00,1.974073e-08
6494.00,2.820387e-08
6495.00,4.261717e-08
6496.00,5.418605e-08
6497.00,5.362332e-08
6498.00,4.316839e-08
6499.00,3.657433e-08
6500.00,3.468976e-08
6501.00,3.460008e-08
6502.00,4.052921e-08
6503.00,4.804733e-08
6504.00,5.697058e-08
6505.00,7.065395e-08
6506.00,1.251903e-07
6507.00,1.794627e-07
6508.00,2.180904e-07
6509.00,1.468902e-07
6510.00,8.740027e-08
6511.00,4.938975e-08
6512.00,3.765400e-08
6513.00,4.153804e-08
6514.00,6.679608e-08
6515.00,9.916798e-08
6516.00,1.277843e-07
6517.00,1.166585e-07
6518.00,9.161378e-08
6519.00,6.897660e-08
6520.00,4.929787e-08
6521.00,3.940776e-08
6522.00,2.513708e-08
6523.00,1.774729e-08
6524.00,1.278091e-08
6525.00,1.199888e-08
6526.00,1.342472e-08
6527.00,1.680505e-08
6528.00,2.105224e-08
6529.00,2.643512e-08
6530.00,2.952129e-08
6531.00,3.517825e-08
6532.00,3.787656e-08
6533.00,4.855055e-08
6534.00,5.254698e-08
6535.00,5.675879e-08
6536.00,5.417952e-08
6537.00,4.140155e-08
6538.00,3.142337e-08
6539.00,2.351319e-08
6540.00,2.116169e-08
6541.00,2.274966e-08
6542.00,2.546180e-08
6543.00,2.632541e-08
6544.00,2.102197e-08
6545.00,1.626024e-08
6546.00,1.051814e-08
6547.00,7.387843e-09
6548.00,6.236194e-09
6549.00,6.181011e-09
6550.00,8.251280e-09
6551.00,1.387336e-08
6552.00,2.602483e-08
6553.00,3.537843e-08
6554.00,3.051191e-08
6555.00,1.565708e-08
6556.00,5.932288e-09
6557.00,2.943272e-09
6558.00,2.572456e-09
6559.00,3.361496e-09
6560.00,5.756121e-09
6561.00,1.139667e-08
6562.00,1.995890e-08
6563.00,3.492998e-08
6564.00,5.680158e-08
6565.00,8.191080e-08
6566.00,9.888530e-08
6567.00,1.006098e-07
6568.00,8.621416e-08
6569.00,7.006295e-08
6570.00,7.508589e-08
6571.00,8.931251e-08
6572.00,1.102477e-07
6573.00,1.123963e-07
6574.00,8.611927e-08
6575.00,5.817492e-08
6576.00,4.494798e-08
6577.00,3.283928e-08
6578.00,2.552159e-08
6579.00,1.947087e-08
6580.00,1.804904e-08
6581.00,1.772227e-08
6582.00,1.981777e-08
6583.00,1.904318e-08
6584.00,1.863411e-08
6585.00,1.515647e-08
6586.00,1.327158e-08
6587.00,1.183023e-08
6588.00,1.269915e-08
6589.00,1.655430e-08
6590.00,2.120551e-08
6591.00,2.791074e-08
6592.00,3.266344e-08
6593.00,3.045750e-08
6594.00,2.426824e-08
6595.00,1.496087e-08
6596.00,1.066472e-08
6597.00,9.382214e-09
6598.00,1.111996e-08
6599.00,1.362145e-08
6600.00,1.793141e-08
6601.00,2.180210e-08
6602.00,3.069428e-08
6603.00,4.957989e-08
6604.00,6.586482e-08
6605.00,8.353253e-08
6606.00,8.569632e-08
6607.00,8.361632e-08
6608.00,9.029192e-08
6609.00,8.544428e-08
6610.00,8.499093e-08
6611.00,7.345415e-08
6612.00,6.445541e-08
6613.00,4.900982e-08
6614.00,3.964753e-08
6615.00,2.988682e-08
6616.00,2.463848e-08
6617.00,2.765344e-08
6618.00,3.119052e-08
6619.00,4.305596e-08
6620.00,5.660934e-08
6621.00,8.181885e-08
6622.00,9.515265e-08
6623.00,1.013451e-07
6624.00,8.029791e-08
6625.00,5.544688e-08
6626.00,4.912976e-08
6627.00,5.782476e-08
6628.00,9.391255e-08
6629.00,1.406606e-07
6630.00,1.646423e-07
6631.00,1.357911e-07
6632.00,8.858981e-08
6633.00,6.231686e-08
6634.00,4.299403e-08
6635.00,3.397028e-08
6636.00,3.055409e-08
6637.00,2.864092e-08
6638.00,2.849833e-08
6639.00,2.870742e-08
6640.00,2.657394e-08
6641.00,2.455931e-08
6642.00,2.522157e-08
6643.00,2.863631e-08
6644.00,4.210229e-08
6645.00,6.316007e-08
6646.00,8.784468e-08
6647.00,1.099147e-07
6648.00,1.147210e-07
6649.00,1.046911e-07
6650.00,7.904364e-08
6651.00,6.019570e-08
6652.00,4.267186e-08
6653.00,3.453271e-08
6654.00,3.371846e-08
6655.00,3.557614e-08
6656.00,4.064813e-08
6657.00,4.278322e-08
6658.00,4.275600e-08
6659.00,4.053937e-08
6660.00,3.359439e-08
6661.00,2.914528e-08
6662.00,2.338730e-08
6663.00,2.128764e-08
6664.00,2.309318e-08
6665.00,2.866906e-08
6666.00,3.146918e-08
6667.00,3.077790e-08
6668.00,2.532131e-08
6669.00,1.881039e-08
6670.00,1.471194e-08
6671.00,1.465812e-08
6672.00,2.016306e-08
6673.00,2.922136e-08
6674.00,4.457680e-08
6675.00,5.113292e-08
6676.00,4.597063e-08
6677.00,3.894517e-08
6678.00,3.840426e-08
6679.00,5.051907e-08
6680.00,7.471574e-08
6681.00,1.158450e-07
6682.00,1.304425e-07
6683.00,1.030942e-07
6684.00,7.725069e-08
6685.00,5.925467e-08
6686.00,4.657936e-08
6687.00,4.392705e-08
6688.00,4.620409e-08
6689.00,5.049801e-08
6690.00,5.803534e-08
6691.00,6.983883e-08
6692.00,7.849678e-08
6693.00,8.379747e-08
6694.00,8.413005e-08
6695.00,8.348208e-08
6696.00,9.579234e-08
6697.00,1.123117e-07
6698.00,1.186670e-07
6699.00,1.014665e-07
6700.00,6.371151e-08
6701.00,2.967457e-08
6702.00,1.526230e-08
6703.00,1.106068e-08
6704.00,1.135491e-08
6705.00,1.511761e-08
6706.00,2.508246e-08
6707.00,4.188710e-08
6708.00,6.304742e-08
6709.00,7.380381e-08
6710.00,6.723989e-08
6711.00,6.658702e-08
6712.00,7.251572e-08
6713.00,9.243332e-08
6714.00,1.273441e-07
6715.00,1.278775e-07
6716.00,1.036079e-07
6717.00,8.002534e-08
6718.00,7.593773e-08
6719.00,8.765588e-08
6720.00,1.048243e-07
6721.00,8.832278e-08
6722.00,5.655399e-08
6723.00,3.397279e-08
6724.00,1.911330e-08
6725.00,1.293321e-08
6726.00,1.031787e-08
6727.00,8.524947e-09
6728.00,8.036817e-09
6729.00,9.182845e-09
6730.00,1.294370e-08
6731.00,1.884883e-08
6732.00,2.750217e-08
6733.00,3.673817e-08
6734.00,4.546460e-08
6735.00,5.430244e-08
6736.00,5.877028e-08
6737.00,6.013561e-08
6738.00,5.929947e-08
6739.00,5.984799e-08
6740.00,5.869279e-08
6741.00,5.909288e-08
6742.00,5.446063e-08
6743.00,5.248683e-08
6744.00,5.160085e-08
6745.00,5.365701e-08
6746.00,5.336166e-08
6747.00,5.272543e-08
6748.00,5.255124e-08
6749.00,5.461138e-08
6750.00,7.115416e-08
6751.00,9.228449e-08
6752.00,1.161807e-07
6753.00,1.205970e-07
6754.00,1.090521e-07
6755.00,9.536682e-08
6756.00,8.095860e-08
6757.00,6.666964e-08
6758.00,5.788376e-08
6759.00,4.617191e-08
6760.00,3.864466e-08
6761.00,3.223256e-08
6762.00,2.945471e-08
6763.00,3.284521e-08
6764.00,3.962895e-08
6765.00,5.121279e-08
6766.00,5.233901e-08
6767.00,3.719810e-08
6768.00,2.376743e-08
6769.00,1.750684e-08
6770.00,1.440517e-08
6771.00,1.665909e-08
6772.00,1.976495e-08
6773.00,2.134127e-08
6774.00,1.981101e-08
6775.00,1.523356e-08
6776.00,1.410813e-08
6777.00,1.680682e-08
6778.00,2.737767e-08
6779.00,5.076190e-08
6780.00,7.946613e-08
6781.00,1.004788e-07
6782.00,8.286171e-08
6783.00,5.035878e-08
6784.00,2.895563e-08
6785.00,1.927035e-08
6786.00,1.724964e-08
6787.00,1.702313e-08
6788.00,2.139362e-08
6789.00,3.207036e-08
6790.00,6.187937e-08
6791.00,1.103525e-07
6792.00,1.840831e-07
6793.00,2.263410e-07
6794.00,2.085998e-07
6795.00,1.629615e-07
6796.00,1.117280e-07
6797.00,6.527318e-08
6798.00,3.606457e-08
6799.00,2.731984e-08
6800.00,2.192362e-08
6801.00,1.958917e-08
6802.00,1.987697e-08
6803.00,2.380926e-08
6804.00,3.251781e-08
6805.00,4.311517e-08
6806.00,6.105131e-08
6807.00,7.414270e-08
6808.00,8.240239e-08
6809.00,9.584263e-08
6810.00,1.201005e-07
6811.00,1.685321e-07
6812.00,1.952884e-07
6813.00,1.987029e-07
6814.00,1.552778e-07
6815.00,1.054166e-07
6816.00,7.625842e-08
6817.00,5.946183e-08
6818.00,5.933667e-08
6819.00,6.752239e-08
6820.00,7.420792e-08
6821.00,8.671442e-08
6822.00,8.306442e-08
6823.00,7.287615e-08
6824.00,6.232319e-08
6825.00,5.967850e-08
6826.00,6.168480e-08
6827.00,6.358804e-08
6828.00,6.748506e-08
6829.00,7.541161e-08
6830.00,1.000383e-07
6831.00,1.141121e-07
6832.00,1.081567e-07
6833.00,8.390805e-08
6834.00,6.148721e-08
6835.00,5.061493e-08
6836.00,4.465199e-08
6837.00,4.622108e-08
6838.00,4.467395e-08
6839.00,4.825472e-08
6840.00,4.827781e-08
6841.00,4.889274e-08
6842.00,4.249414e-08
6843.00,3.833659e-08
6844.00,3.786645e-08
6845.00,3.865495e-08
6846.00,5.282896e-08
6847.00,7.191890e-08
6848.00,8.536094e-08
6849.00,9.162041e-08
6850.00,7.639791e-08
6851.00,6.243031e-08
6852.00,4.307219e-08
6853.00,3.590891e-08
6854.00,3.410504e-08
6855.00,3.775117e-08
6856.00,4.264332e-08
6857.00,4.840818e-08
6858.00,5.336812e-08
6859.00,4.671381e-08
6860.00,3.561896e-08
6861.00,2.468338e-08
6862.00,1.882302e-08
6863.00,1.699147e-08
6864.00,1.476809e-08
6865.00,1.546056e-08
6866.00,1.336294e-08
6867.00,1.245999e-08
6868.00,1.100185e-08
6869.00,1.209884e-08
6870.00,1.494363e-08
6871.00,1.694734e-08
6872.00,1.824819e-08
6873.00,1.786253e-08
6874.00,2.007838e-08
6875.00,2.611785e-08
6876.00,3.766320e-08
6877.00,5.360722e-08
6878.00,6.039443e-08
6879.00,6.510089e-08
6880.00,5.238012e-08
6881.00,4.234622e-08
6882.00,2.911166e-08
6883.00,2.310684e-08
6884.00,2.168974e-08
6885.00,2.219007e-08
6886.00,3.037225e-08
6887.00,4.621804e-08
6888.00,8.840466e-08
6889.00,1.330198e-07
6890.00,1.735092e-07
6891.00,1.828694e-07
6892.00,1.403151e-07
6893.00,1.251103e-07
6894.00,9.742419e-08
6895.00,9.033840e-08
6896.00,7.597126e-08
6897.00,6.716767e-08
6898.00,5.509957e-08
6899.00,4.364022e-08
6900.00,4.242120e-08
6901.00,3.766099e-08
6902.00,4.011081e-08
6903.00,4.069262e-08
6904.00,4.778461e-08
6905.00,5.443387e-08
6906.00,5.896853e-08
6907.00,6.762262e-08
6908.00,5.523001e-08
6909.00,3.632772e-08
6910.00,1.904776e-08
6911.00,1.152566e-08
6912.00,7.148742e-09
6913.00,4.487475e-09
6914.00,3.804883e-09
6915.00,3.943465e-09
6916.00,5.235191e-09
6917.00,8.405943e-09
6918.00,1.396869e-08
6919.00,2.481720e-08
6920.00,3.347754e-08
6921.00,4.195946e-08
6922.00,3.917694e-08
6923.00,3.157807e-08
6924.00,2.486791e-08
6925.00,2.118006e-08
6926.00,2.275159e-08
6927.00,2.521236e-08
6928.00,3.107634e-08
6929.00,3.669456e-08
6930.00,4.309774e-08
6931.00,5.041635e-08
6932.00,5.717072e-08
6933.00,7.246305e-08
6934.00,8.412786e-08
6935.00,8.932237e-08
6936.00,8.357818e-08
6937.00,7.674575e-08
6938.00,6.739160e-08
6939.00,6.531577e-08
6940.00,6.343281e-08
6941.00,5.467511e-08
6942.00,5.226846e-08
6943.00,5.662734e-08
6944.00,7.185582e-08
6945.00,8.819715e-08
6946.00,9.837041e-08
6947.00,9.701330e-08
6948.00,8.984073e-08
6949.00,9.391012e-08
6950.00,1.032076e-07
6951.00,1.113095e-07
6952.00,9.487172e-08
6953.00,7.124241e-08
6954.00,4.879600e-08
6955.00,3.521009e-08
6956.00,3.558080e-08
6957.00,4.499908e-08
6958.00,7.342275e-08
6959.00,1.205148e-07
6960.00,1.787848e-07
6961.00,2.068559e-07
6962.00,1.723926e-07
6963.00,1.372709e-07
6964.00,1.004031e-07
6965.00,8.716918e-08
6966.00,7.859042e-08
6967.00,7.557743e-08
6968.00,6.524714e-08
6969.00,5.490920e-08
6970.00,4.542634e-08
6971.00,3.971580e-08
6972.00,4.621004e-08
6973.00,6.682436e-08
6974.00,1.051098e-07
6975.00,1.578844e-07
6976.00,1.842867e-07
6977.00,1.867200e-07
6978.00,1.589044e-07
6979.00,1.199777e-07
6980.00,7.687282e-08
6981.00,4.990101e-08
6982.00,3.495479e-08
6983.00,2.611545e-08
6984.00,2.627518e-08
6985.00,3.191278e-08
6986.00,4.510966e-08
6987.00,6.018506e-08
6988.00,7.696730e-08
6989.00,9.592698e-08
6990.00,1.100777e-07
6991.00,1.317336e-07
6992.00,1.315816e-07
6993.00,1.187393e-07
6994.00,9.546805e-08
6995.00,7.762632e-08
6996.00,7.643240e-08
6997.00,7.363031e-08
6998.00,6.839175e-08
6999.00,5.572345e-08
7000.00,4.150670e-08
7001.00,3.123002e-08
7002.00,2.790141e-08
7003.00,2.900941e-08
7004.00,3.416618e-08
7005.00,4.689402e-08
7006.00,6.004624e-08
7007.00,7.349912e-08
7008.00,7.161671e-08
7009.00,6.401743e-08
7010.00,4.980098e-08
7011.00,3.892306e-08
7012.00,3.663525e-08
7013.00,3.779918e-08
7014.00,4.679241e-08
7015.00,6.004892e-08
7016.00,8.252080e-08
7017.00,1.212189e-07
7018.00,1.615850e-07
7019.00,1.836340e-07
7020.00,1.378451e-07
7021.00,7.926941e-08
7022.00,4.626875e-08
7023.00,3.370848e-08
7024.00,3.752352e-08
7025.00,5.133372e-08
7026.00,7.998197e-08
7027.00,9.947500e-08
7028.00,1.209251e-07
7029.00,1.372966e-07
7030.00,1.510939e-07
7031.00,1.421575e-07
7032.00,9.074593e-08
7033.00,4.722153e-08
7034.00,2.323339e-08
7035.00,1.602807e-08
7036.00,1.581043e-08
7037.00,2.399908e-08
7038.00,4.139378e-08
7039.00,6.534782e-08
7040.00,7.124719e-08
7041.00,6.087157e-08
7042.00,4.631683e-08
7043.00,4.596667e-08
7044.00,5.785002e-08
7045.00,9.623265e-08
7046.00,1.435761e-07
7047.00,1.563433e-07
7048.00,1.106756e-07
7049.00,7.083393e-08
7050.00,4.942708e-08
7051.00,4.743621e-08
7052.00,5.802450e-08
7053.00,6.953751e-08
7054.00,7.331118e-08
7055.00,5.712846e-08
7056.00,4.215702e-08
7057.00,2.746640e-08
7058.00,2.076272e-08
7059.00,1.692588e-08
7060.00,1.521313e-08
7061.00,1.757735e-08
7062.00,2.051596e-08
7063.00,3.127442e-08
7064.00,4.257173e-08
7065.00,4.669184e-08
7066.00,3.543436e-08
7067.00,2.172626e-08
7068.00,1.590469e-08
7069.00,1.598950e-08
7070.00,2.161087e-08
7071.00,3.138736e-08
7072.00,4.541143e-08
7073.00,6.023527e-08
7074.00,7.635406e-08
7075.00,1.021117e-07
7076.00,1.058310e-07
7077.00,1.112991e-07
7078.00,1.053420e-07
7079.00,8.079515e-08
7080.00,6.814835e-08
7081.00,6.448764e-08
7082.00,7.356532e-08
7083.00,7.822101e-08
7084.00,8.513742e-08
7085.00,6.748550e-08
7086.00,5.766218e-08
7087.00,4.255027e-08
7088.00,3.280720e-08
7089.00,2.287405e-08
7090.00,1.468280e-08
7091.00,1.166753e-08
7092.00,1.071640e-08
7093.00,1.098682e-08
7094.00,1.192987e-08
7095.00,1.290015e-08
7096.00,1.442005e-08
7097.00,1.649648e-08
7098.00,2.116799e-08
7099.00,2.620748e-08
7100.00,3.462347e-08
7101.00,4.633029e-08
7102.00,4.367138e-08
7103.00,4.383284e-08
7104.00,3.074315e-08
7105.00,2.344014e-08
7106.00,1.843001e-08
7107.00,1.531783e-08
7108.00,1.561225e-08
7109.00,1.755565e-08
7110.00,2.374854e-08
7111.00,3.000688e-08
7112.00,4.696713e-08
7113.00,5.065332e-08
7114.00,6.095453e-08
7115.00,6.792422e-08
7116.00,6.895440e-08
7117.00,7.150167e-08
7118.00,7.419781e-08
7119.00,7.335711e-08
7120.00,6.019996e-08
7121.00,5.042910e-08
7122.00,3.443320e-08
7123.00,2.795119e-08
7124.00,2.794045e-08
7125.00,2.540846e-08
7126.00,2.841083e-08
7127.00,2.922746e-08
7128.00,2.985301e-08
7129.00,3.250261e-08
7130.00,3.414895e-08
7131.00,4.146446e-08
7132.00,5.028311e-08
7133.00,7.556935e-08
7134.00,8.385393e-08
7135.00,7.928796e-08
7136.00,6.095047e-08
7137.00,4.382353e-08
7138.00,4.108000e-08
7139.00,4.061806e-08
7140.00,4.919921e-08
7141.00,4.724517e-08
7142.00,4.361992e-08
7143.00,3.543675e-08
7144.00,3.241508e-08
7145.00,3.413053e-08
7146.00,3.182049e-08
7147.00,3.082214e-08
7148.00,2.852144e-08
7149.00,3.227845e-08
7150.00,3.523290e-08
7151.00,3.639609e-08
7152.00,3.148565e-08
7153.00,2.580498e-08
7154.00,2.782240e-08
7155.00,3.659938e-08
7156.00,5.784178e-08
7157.00,7.434482e-08
7158.00,7.408646e-08
7159.00,6.024317e-08
7160.00,4.495873e-08
7161.00,3.667624e-08
7162.00,2.999443e-08
7163.00,3.317333e-08
7164.00,3.531369e-08
7165.00,3.849484e-08
7166.00,4.368966e-08
7167.00,4.474077e-08
7168.00,4.742651e-08
7169.00,4.258229e-08
7170.00,3.901070e-08
7171.00,3.664174e-08
7172.00,3.613038e-08
7173.00,3.209150e-08
7174.00,2.303591e-08
7175.00,1.893486e-08
7176.00,1.510852e-08
7177.00,1.676637e-08
7178.00,1.734380e-08
7179.00,2.522778e-08
7180.00,3.585541e-08
7181.00,4.855584e-08
7182.00,7.382915e-08
7183.00,6.692738e-08
7184.00,6.988367e-08
7185.00,5.938604e-08
7186.00,4.615118e-08
7187.00,3.458464e-08
7188.00,2.720456e-08
7189.00,2.873308e-08
7190.00,3.882239e-08
7191.00,7.526031e-08
7192.00,1.234581e-07
7193.00,2.126159e-07
7194.00,2.351705e-07
7195.00,1.867808e-07
7196.00,1.314271e-07
7197.00,7.306802e-08
7198.00,5.643697e-08
7199.00,3.944983e-08
7200.00,3.685352e-08
7201.00,3.110367e-08
7202.00,2.991436e-08
7203.00,3.219048e-08
7204.00,2.941325e-08
7205.00,3.700865e-08
7206.00,5.266823e-08
7207.00,9.133608e-08
7208.00,1.576536e-07
7209.00,1.758181e-07
7210.00,1.699353e-07
7211.00,1.020984e-07
7212.00,6.513608e-08
7213.00,3.839321e-08
7214.00,3.039247e-08
7215.00,2.910221e-08
7216.00,3.185442e-08
7217.00,3.610092e-08
7218.00,3.811940e-08
7219.00,4.237161e-08
7220.00,3.665120e-08
7221.00,3.331232e-08
7222.00,2.677497e-08
7223.00,2.581183e-08
7224.00,3.283574e-08
7225.00,3.696388e-08
7226.00,5.725870e-08
7227.00,6.967862e-08
7228.00,8.887770e-08
7229.00,1.077042e-07
7230.00,1.216345e-07
7231.00,1.329076e-07
7232.00,1.052150e-07
7233.00,7.753330e-08
7234.00,4.210719e-08
7235.00,2.653415e-08
7236.00,1.576093e-08
7237.00,1.121168e-08
7238.00,8.634307e-09
7239.00,7.597825e-09
7240.00,9.368409e-09
7241.00,1.160485e-08
7242.00,1.663159e-08
7243.00,1.938383e-08
7244.00,2.299499e-08
7245.00,2.931347e-08
7246.00,3.245864e-08
7247.00,4.743681e-08
7248.00,6.272804e-08
7249.00,9.763047e-08
7250.00,1.386951e-07
7251.00,1.441318e-07
7252.00,1.079966e-07
7253.00,6.017589e-08
7254.00,3.268467e-08
7255.00,2.109841e-08
7256.00,1.781013e-08
7257.00,1.782745e-08
7258.00,1.934766e-08
7259.00,2.416649e-08
7260.00,3.161617e-08
7261.00,4.133832e-08
7262.00,4.326019e-08
7263.00,4.787404e-08
7264.00,4.566328e-08
7265.00,4.551221e-08
7266.00,4.845306e-08
7267.00,5.063846e-08
7268.00,5.447365e-08
7269.00,5.482083e-08
7270.00,5.422463e-08
7271.00,4.808391e-08
7272.00,3.808957e-08
7273.00,3.231282e-08
7274.00,3.337629e-08
7275.00,5.255003e-08
7276.00,8.109781e-08
7277.00,1.052758e-07
7278.00,9.590112e-08
7279.00,6.852169e-08
7280.00,4.849950e-08
7281.00,3.345892e-08
7282.00,3.165508e-08
7283.00,3.374286e-08
7284.00,4.374046e-08
7285.00,5.140324e-08
7286.00,5.327137e-08
7287.00,5.171013e-08
7288.00,5.010798e-08
7289.00,5.737390e-08
7290.00,6.989288e-08
7291.00,9.567031e-08
7292.00,9.877839e-08
7293.00,7.675209e-08
7294.00,4.835127e-08
7295.00,2.933452e-08
7296.00,2.114128e-08
7297.00,1.542650e-08
7298.00,1.471286e-08
7299.00,1.595719e-08
7300.00,2.241469e-08
7301.00,4.128635e-08
7302.00,7.641641e-08
7303.00,1.388452e-07
7304.00,1.762802e-07
7305.00,1.659639e-07
7306.00,1.188801e-07
7307.00,8.694581e-08
7308.00,6.461356e-08
7309.00,5.873773e-08
7310.00,5.240022e-08
7311.00,5.342487e-08
7312.00,5.584080e-08
7313.00,4.812036e-08
7314.00,4.520982e-08
7315.00,3.967494e-08
7316.00,3.363614e-08
7317.00,2.979558e-08
7318.00,2.489945e-08
7319.00,2.178512e-08
7320.00,2.130079e-08
7321.00,2.389910e-08
7322.00,3.115927e-08
7323.00,4.168102e-08
7324.00,5.093641e-08
7325.00,6.078201e-08
7326.00,5.286443e-08
7327.00,3.763263e-08
7328.00,2.940621e-08
7329.00,2.779664e-08
7330.00,3.106587e-08
7331.00,3.822426e-08
7332.00,4.720713e-08
7333.00,5.565332e-08
7334.00,5.806866e-08
7335.00,6.031999e-08
7336.00,5.794481e-08
7337.00,5.777476e-08
7338.00,5.655122e-08
7339.00,5.990407e-08
7340.00,7.154319e-08
7341.00,7.769658e-08
7342.00,8.138836e-08
7343.00,7.316309e-08
7344.00,5.553643e-08
7345.00,4.240940e-08
7346.00,3.331867e-08
7347.00,2.849378e-08
7348.00,2.639961e-08
7349.00,2.613512e-08
7350.00,2.815769e-08
7351.00,3.000767e-08
7352.00,3.309404e-08
7353.00,4.032138e-08
7354.00,4.838498e-08
7355.00,7.194557e-08
7356.00,1.176537e-07
7357.00,1.757371e-07
7358.00,2.201706e-07
7359.00,2.076991e-07
7360.00,1.539280e-07
7361.00,1.009761e-07
7362.00,7.984389e-08
7363.00,6.896092e-08
7364.00,6.652915e-08
7365.00,8.057258e-08
7366.00,9.414877e-08
7367.00,1.080907e-07
7368.00,1.070124e-07
7369.00,8.527076e-08
7370.00,5.705848e-08
7371.00,3.745557e-08
7372.00,2.394727e-08
7373.00,1.903343e-08
7374.00,1.823066e-08
7375.00,1.855601e-08
7376.00,2.079001e-08
7377.00,2.033149e-08
7378.00,1.814116e-08
7379.00,1.616337e-08
7380.00,1.747852e-08
7381.00,2.116687e-08
7382.00,2.620081e-08
7383.00,3.003914e-08
7384.00,2.791450e-08
7385.00,2.711236e-08
7386.00,2.568192e-08
7387.00,2.918632e-08
7388.00,3.891471e-08
7389.00,4.661296e-08
7390.00,5.734340e-08
7391.00,6.226770e-08
7392.00,6.065743e-08
7393.00,5.262613e-08
7394.00,4.713995e-08
7395.00,4.147909e-08
7396.00,3.751481e-08
7397.00,3.629059e-08
7398.00,4.212208e-08
7399.00,5.533742e-08
7400.00,6.655079e-08
7401.00,7.411987e-08
7402.00,7.478210e-08
7403.00,6.105633e-08
7404.00,5.177155e-08
7405.00,3.882353e-08
7406.00,3.695145e-08
7407.00,3.051803e-08
7408.00,2.358993e-08
7409.00,1.799430e-08
7410.00,1.438477e-08
7411.00,1.426785e-08
7412.00,1.745016e-08
7413.00,2.347582e-08
7414.00,3.066691e-08
7415.00,4.165305e-08
7416.00,5.008877e-08
7417.00,5.430398e-08
7418.00,5.462706e-08
7419.00,4.245897e-08
7420.00,3.025839e-08
7421.00,2.242556e-08
7422.00,1.666235e-08
7423.00,1.441028e-08
7424.00,1.419893e-08
7425.00,1.508040e-08
7426.00,1.588712e-08
7427.00,1.997056e-08
7428.00,2.425813e-08
7429.00,3.155704e-08
7430.00,4.651064e-08
7431.00,6.119031e-08
7432.00,6.862957e-08
7433.00,6.283560e-08
7434.00,4.574059e-08
7435.00,3.294716e-08
7436.00,2.657141e-08
7437.00,2.733482e-08
7438.00,3.564049e-08
7439.00,4.921275e-08
7440.00,6.305425e-08
7441.00,7.225141e-08
7442.00,8.069215e-08
7443.00,8.500295e-08
7444.00,8.538025e-08
7445.00,7.831478e-08
7446.00,6.481856e-08
7447.00,5.178721e-08
7448.00,4.342304e-08
7449.00,3.617943e-08
7450.00,3.678980e-08
7451.00,4.189814e-08
7452.00,4.583123e-08
7453.00,5.069584e-08
7454.00,5.216075e-08
7455.00,5.573838e-08
7456.00,5.545262e-08
7457.00,5.418174e-08
7458.00,4.588227e-08
7459.00,4.631652e-08
7460.00,4.284466e-08
7461.00,4.331224e-08
7462.00,4.384118e-08
7463.00,4.319218e-08
7464.00,4.394562e-08
7465.00,4.164228e-08
7466.00,3.694203e-08
7467.00,3.562401e-08
7468.00,3.703696e-08
7469.00,4.658924e-08
7470.00,5.955399e-08
7471.00,7.398278e-08
7472.00,7.981052e-08
7473.00,7.847687e-08
7474.00,7.453947e-08
7475.00,7.890190e-08
7476.00,8.442272e-08
7477.00,8.153756e-08
7478.00,7.318162e-08
7479.00,5.422830e-08
7480.00,4.522409e-08
7481.00,3.164074e-08
7482.00,2.435214e-08
7483.00,2.154707e-08
7484.00,2.403366e-08
7485.00,3.550605e-08
7486.00,5.737166e-08
7487.00,8.930367e-08
7488.00,1.223382e-07
7489.00,1.291031e-07
7490.00,1.174160e-07
7491.00,9.161152e-08
7492.00,7.086488e-08
7493.00,5.288514e-08
7494.00,3.794184e-08
7495.00,3.302094e-08
7496.00,2.932817e-08
7497.00,2.800609e-08
7498.00,2.671115e-08
7499.00,2.448568e-08
7500.00,1.920815e-08
7501.00,1.946727e-08
7502.00,1.895262e-08
7503.00,2.265291e-08
7504.00,2.715471e-08
7505.00,4.069365e-08
7506.00,6.866811e-08
7507.00,9.793344e-08
7508.00,1.118436e-07
7509.00,1.017435e-07
7510.00,6.954588e-08
7511.00,4.323210e-08
7512.00,2.858880e-08
7513.00,2.598913e-08
7514.00,2.436868e-08
7515.00,2.463640e-08
7516.00,2.620235e-08
7517.00,2.628674e-08
7518.00,2.672025e-08
7519.00,2.823567e-08
7520.00,2.837024e-08
7521.00,2.979773e-08
7522.00,3.277286e-08
7523.00,3.647083e-08
7524.00,4.404062e-08
7525.00,5.718150e-08
7526.00,6.164531e-08
7527.00,6.614767e-08
7528.00,6.964637e-08
7529.00,6.439816e-08
7530.00,6.091383e-08
7531.00,4.797639e-08
7532.00,3.598904e-08
7533.00,2.885275e-08
7534.00,3.125083e-08
7535.00,3.839898e-08
7536.00,5.703768e-08
7537.00,8.614433e-08
7538.00,1.056202e-07
7539.00,1.346292e-07
7540.00,1.483450e-07
7541.00,1.283049e-07
7542.00,1.059855e-07
7543.00,6.401788e-08
7544.00,3.606798e-08
7545.00,2.167087e-08
7546.00,1.854684e-08
7547.00,1.991415e-08
7548.00,2.817317e-08
7549.00,4.017478e-08
7550.00,5.137039e-08
7551.00,5.427273e-08
7552.00,4.906140e-08
7553.00,4.199515e-08
7554.00,4.549713e-08
7555.00,6.110474e-08
7556.00,7.894131e-08
7557.00,9.007904e-08
7558.00,7.472189e-08
7559.00,4.884456e-08
7560.00,3.395077e-08
7561.00,2.711366e-08
7562.00,3.074669e-08
7563.00,3.978041e-08
7564.00,5.667821e-08
7565.00,7.415083e-08
7566.00,7.231858e-08
7567.00,6.122941e-08
7568.00,4.658007e-08
7569.00,3.327985e-08
7570.00,2.486690e-08
7571.00,2.092507e-08
7572.00,1.845973e-08
7573.00,1.855349e-08
7574.00,2.258230e-08
7575.00,2.702822e-08
7576.00,3.025808e-08
7577.00,3.011702e-08
7578.00,2.551543e-08
7579.00,2.446695e-08
7580.00,2.644283e-08
7581.00,3.419564e-08
7582.00,4.143152e-08
7583.00,5.548142e-08
7584.00,7.067905e-08
7585.00,8.243892e-08
7586.00,8.949341e-08
7587.00,8.494987e-08
7588.00,6.188556e-08
7589.00,4.167658e-08
7590.00,2.897519e-08
7591.00,2.320763e-08
7592.00,2.289906e-08
7593.00,3.008050e-08
7594.00,3.932025e-08
7595.00,5.263143e-08
7596.00,5.679420e-08
7597.00,5.290868e-08
7598.00,4.759632e-08
7599.00,3.463878e-08
7600.00,2.983344e-08
7601.00,2.764843e-08
7602.00,3.327482e-08
7603.00,3.251817e-08
7604.00,3.042578e-08
7605.00,2.369070e-08
7606.00,1.573533e-08
7607.00,1.241756e-08
7608.00,1.201150e-08
7609.00,1.640249e-08
7610.00,2.600858e-08
7611.00,4.393702e-08
7612.00,5.671413e-08
7613.00,5.374479e-08
7614.00,3.877432e-08
7615.00,2.390957e-08
7616.00,1.490974e-08
7617.00,1.156849e-08
7618.00,1.008994e-08
7619.00,1.203500e-08
7620.00,1.797569e-08
7621.00,3.003184e-08
7622.00,4.793508e-08
7623.00,6.414449e-08
7624.00,6.582863e-08
7625.00,5.573038e-08
7626.00,4.644819e-08
7627.00,4.315568e-08
7628.00,4.821479e-08
7629.00,5.147848e-08
7630.00,5.830719e-08
7631.00,5.573575e-08
7632.00,4.887669e-08
7633.00,4.569784e-08
7634.00,5.242934e-08
7635.00,7.437681e-08
7636.00,9.976311e-08
7637.00,1.189819e-07
7638.00,1.084588e-07
7639.00,7.969436e-08
7640.00,5.364057e-08
7641.00,3.819087e-08
7642.00,3.378509e-08
7643.00,3.917798e-08
7644.00,5.593692e-08
7645.00,7.824379e-08
7646.00,1.075995e-07
7647.00,1.209483e-07
7648.00,1.153971e-07
7649.00,9.083454e-08
7650.00,6.256647e-08
7651.00,4.061849e-08
7652.00,2.791459e-08
7653.00,2.030240e-08
7654.00,1.848973e-08
7655.00,2.164909e-08
7656.00,2.859998e-08
7657.00,3.665549e-08
7658.00,4.721253e-08
7659.00,5.070031e-08
7660.00,5.262650e-08
7661.00,5.119860e-08
7662.00,4.557887e-08
7663.00,3.694495e-08
7664.00,3.213387e-08
7665.00,2.995502e-08
7666.00,3.256662e-08
7667.00,3.965367e-08
7668.00,4.605759e-08
7669.00,4.606511e-08
7670.00,4.513175e-08
7671.00,4.402024e-08
7672.00,4.488227e-08
7673.00,5.046837e-08
7674.00,5.328425e-08
7675.00,5.418250e-08
7676.00,5.298762e-08
7677.00,4.831454e-08
7678.00,4.333886e-08
7679.00,3.798836e-08
7680.00,3.404563e-08
7681.00,3.075515e-08
7682.00,2.931916e-08
7683.00,2.994893e-08
7684.00,2.989554e-08
7685.00,2.481818e-08
7686.00,2.193052e-08
7687.00,2.065808e-08
7688.00,2.373585e-08
7689.00,3.309759e-08
7690.00,5.673490e-08
7691.00,9.445860e-08
7692.00,1.372972e-07
7693.00,1.336567e-07
7694.00,1.063017e-07
7695.00,8.292891e-08
7696.00,6.478748e-08
7697.00,6.523664e-08
7698.00,6.921435e-08
7699.00,7.753058e-08
7700.00,8.666593e-08
7701.00,8.983007e-08
7702.00,9.136777e-08
7703.00,8.878803e-08
7704.00,8.914566e-08
7705.00,7.488438e-08
7706.00,6.841507e-08
7707.00,5.749694e-08
7708.00,4.774020e-08
7709.00,4.075104e-08
7710.00,3.329597e-08
7711.00,2.848173e-08
7712.00,2.937839e-08
7713.00,3.134197e-08
7714.00,3.674363e-08
7715.00,5.136622e-08
7716.00,7.719067e-08
7717.00,1.179010e-07
7718.00,1.701621e-07
7719.00,1.739320e-07
7720.00,1.379857e-07
7721.00,7.922164e-08
7722.00,4.055888e-08
7723.00,2.486994e-08
7724.00,1.975215e-08
7725.00,2.092762e-08
7726.00,2.406728e-08
7727.00,2.935128e-08
7728.00,3.272216e-08
7729.00,3.405019e-08
7730.00,3.202353e-08
7731.00,2.893772e-08
7732.00,2.407837e-08
7733.00,2.034161e-08
7734.00,1.827819e-08
7735.00,1.923021e-08
7736.00,2.610120e-08
7737.00,3.872873e-08
7738.00,5.226644e-08
7739.00,6.266988e-08
7740.00,6.549473e-08
7741.00,6.444420e-08
7742.00,5.906140e-08
7743.00,4.648382e-08
7744.00,3.466334e-08
7745.00,2.476959e-08
7746.00,1.776044e-08
7747.00,1.263522e-08
7748.00,1.009366e-08
7749.00,8.516906e-09
7750.00,8.724572e-09
7751.00,1.128962e-08
7752.00,1.616033e-08
7753.00,2.675110e-08
7754.00,4.090023e-08
7755.00,5.613841e-08
7756.00,7.627194e-08
7757.00,8.262624e-08
7758.00,9.387839e-08
7759.00,1.113053e-07
7760.00,1.366555e-07
7761.00,1.639069e-07
7762.00,1.780842e-07
7763.00,1.366445e-07
7764.00,8.768000e-08
7765.00,5.253691e-08
7766.00,3.038247e-08
7767.00,2.094182e-08
7768.00,1.666479e-08
7769.00,1.555183e-08
7770.00,1.684005e-08
7771.00,1.950403e-08
7772.00,2.341905e-08
7773.00,2.495172e-08
7774.00,2.642597e-08
7775.00,2.702834e-08
7776.00,3.189797e-08
7777.00,4.117351e-08
7778.00,5.094874e-08
7779.00,7.218664e-08
7780.00,8.778080e-08
7781.00,1.019705e-07
7782.00,1.005405e-07
7783.00,7.816934e-08
7784.00,6.084452e-08
7785.00,5.517483e-08
7786.00,6.785802e-08
7787.00,9.396008e-08
7788.00,1.235485e-07
7789.00,1.300502e-07
7790.00,1.104823e-07
7791.00,7.956050e-08
7792.00,5.671035e-08
7793.00,4.519456e-08
7794.00,3.638772e-08
7795.00,3.478913e-08
7796.00,2.896979e-08
7797.00,2.668920e-08
7798.00,2.580395e-08
7799.00,2.429995e-08
7800.00,2.837301e-08
7801.00,3.362234e-08
7802.00,4.493521e-08
7803.00,5.609015e-08
7804.00,6.039194e-08
7805.00,5.525908e-08
7806.00,4.888637e-08
7807.00,3.773289e-08
7808.00,2.622494e-08
7809.00,1.999428e-08
7810.00,1.692107e-08
7811.00,1.887347e-08
7812.00,2.958000e-08
7813.00,4.607329e-08
7814.00,6.942055e-08
7815.00,7.865057e-08
7816.00,7.703071e-08
7817.00,6.462411e-08
7818.00,5.494905e-08
7819.00,4.328292e-08
7820.00,3.699269e-08
7821.00,3.502649e-08
7822.00,3.216856e-08
7823.00,3.163494e-08
7824.00,3.321331e-08
7825.00,3.558012e-08
7826.00,3.985102e-08
7827.00,4.733251e-08
7828.00,5.150956e-08
7829.00,3.989479e-08
7830.00,2.757232e-08
7831.00,1.835562e-08
7832.00,1.310266e-08
7833.00,1.271558e-08
7834.00,1.438771e-08
7835.00,1.664383e-08
7836.00,1.869509e-08
7837.00,1.895269e-08
7838.00,1.675516e-08
7839.00,1.685768e-08
7840.00,1.809931e-08
7841.00,2.216023e-08
7842.00,2.837244e-08
7843.00,3.314616e-08
7844.00,3.663508e-08
7845.00,3.550483e-08
7846.00,3.485454e-08
7847.00,3.586343e-08
7848.00,3.788639e-08
7849.00,4.224652e-08
7850.00,4.237243e-08
7851.00,4.616155e-08
7852.00,4.681513e-08
7853.00,4.387487e-08
7854.00,3.869977e-08
7855.00,3.276765e-08
7856.00,2.765124e-08
7857.00,2.507130e-08
7858.00,2.089666e-08
7859.00,1.827137e-08
7860.00,1.916490e-08
7861.00,2.088160e-08
7862.00,2.538991e-08
7863.00,2.993905e-08
7864.00,3.980972e-08
7865.00,5.321729e-08
7866.00,7.362940e-08
7867.00,1.014475e-07
7868.00,1.214426e-07
7869.00,9.639366e-08
7870.00,7.646459e-08
7871.00,5.051391e-08
7872.00,3.855869e-08
7873.00,3.860671e-08
7874.00,4.535059e-08
7875.00,5.747946e-08
7876.00,6.792629e-08
7877.00,7.018019e-08
7878.00,6.528956e-08
7879.00,5.366555e-08
7880.00,4.575427e-08
7881.00,3.174509e-08
7882.00,2.146401e-08
7883.00,1.511231e-08
7884.00,1.304757e-08
7885.00,1.412816e-08
7886.00,1.517959e-08
7887.00,1.958656e-08
7888.00,2.189416e-08
7889.00,1.999134e-08
7890.00,1.580476e-08
7891.00,1.477930e-08
7892.00,1.436498e-08
7893.00,1.841208e-08
7894.00,2.519235e-08
7895.00,3.099603e-08
7896.00,3.620210e-08
7897.00,3.583900e-08
7898.00,3.705267e-08
7899.00,3.614601e-08
7900.00,3.246304e-08
7901.00,3.400052e-08
7902.00,3.603574e-08
7903.00,3.872675e-08
7904.00,5.157321e-08
7905.00,5.791144e-08
7906.00,7.192948e-08
7907.00,7.920848e-08
7908.00,7.985796e-08
7909.00,8.542367e-08
7910.00,7.775765e-08
7911.00,7.054727e-08
7912.00,5.909890e-08
7913.00,5.717244e-08
7914.00,5.196279e-08
7915.00,5.179864e-08
7916.00,5.091429e-08
7917.00,5.317735e-08
7918.00,4.971373e-08
7919.00,4.432350e-08
7920.00,3.819018e-08
7921.00,2.582966e-08
7922.00,1.856016e-08
7923.00,1.520051e-08
7924.00,1.368955e-08
7925.00,1.335098e-08
7926.00,1.619373e-08
7927.00,2.127034e-08
7928.00,2.824660e-08
7929.00,4.186188e-08
7930.00,5.198057e-08
7931.00,5.237654e-08
7932.00,4.494911e-08
7933.00,3.429768e-08
7934.00,2.583419e-08
7935.00,2.075716e-08
7936.00,1.912400e-08
7937.00,2.012274e-08
7938.00,1.944461e-08
7939.00,1.897413e-08
7940.00,2.011728e-08
7941.00,2.066614e-08
7942.00,2.047243e-08
7943.00,2.012409e-08
7944.00,1.852049e-08
7945.00,1.611212e-08
7946.00,1.324326e-08
7947.00,1.087846e-08
7948.00,1.076789e-08
7949.00,1.273905e-08
7950.00,1.578982e-08
7951.00,2.016528e-08
7952.00,2.395578e-08
7953.00,2.918800e-08
7954.00,3.229674e-08
7955.00,3.485857e-08
7956.00,3.243947e-08
7957.00,2.613076e-08
7958.00,1.943189e-08
7959.00,1.519359e-08
7960.00,1.413221e-08
7961.00,1.399659e-08
7962.00,1.596879e-08
7963.00,1.687793e-08
7964.00,1.706292e-08
7965.00,1.575251e-08
7966.00,1.526421e-08
7967.00,1.481273e-08
7968.00,1.720754e-08
7969.00,1.969037e-08
7970.00,2.412712e-08
7971.00,2.763089e-08
7972.00,2.993256e-08
7973.00,2.958581e-08
7974.00,3.245636e-08
7975.00,3.760588e-08
7976.00,4.658709e-08
7977.00,5.481077e-08
7978.00,5.699335e-08
7979.00,5.230754e-08
7980.00,4.869857e-08
7981.00,4.433945e-08
7982.00,4.389008e-08
7983.00,4.180524e-08
7984.00,3.626054e-08
7985.00,3.277167e-08
7986.00,2.938406e-08
7987.00,2.849711e-08
7988.00,2.757837e-08
7989.00,2.562302e-08
7990.00,2.291340e-08
7991.00,2.077242e-08
7992.00,1.838675e-08
7993.00,1.542830e-08
7994.00,1.334491e-08
7995.00,1.344378e-08
7996.00,1.604339e-08
7997.00,2.416833e-08
7998.00,4.068490e-08
7999.00,6.816676e-08
8000.00,9.968599e-08
8001.00,1.176154e-07
8002.00,1.194636e-07
8003.00,9.583135e-08
8004.00,6.496901e-08
8005.00,4.945862e-08
8006.00,3.618251e-08
8007.00,3.002285e-08
8008.00,2.435738e-08
8009.00,1.857450e-08
8010.00,1.546179e-08
8011.00,1.391134e-08
8012.00,1.387524e-08
8013.00,1.717477e-08
8014.00,2.270503e-08
8015.00,3.234286e-08
8016.00,4.527853e-08
8017.00,5.927393e-08
8018.00,6.841145e-08
8019.00,7.379716e-08
8020.00,7.376941e-08
8021.00,7.024173e-08
8022.00,6.757834e-08
8023.00,6.846964e-08
8024.00,7.274350e-08
8025.00,6.955982e-08
8026.00,6.360927e-08
8027.00,5.209497e-08
8028.00,4.462762e-08
8029.00,4.197461e-08
8030.00,3.969998e-08
8031.00,3.799290e-08
8032.00,3.355255e-08
8033.00,3.349426e-08
8034.00,3.599515e-08
8035.00,4.536764e-08
8036.00,5.537836e-08
8037.00,6.785242e-08
8038.00,7.280577e-08
8039.00,6.847980e-08
8040.00,5.691972e-08
8041.00,4.670488e-08
8042.00,3.664811e-08
8043.00,3.002872e-08
8044.00,2.857672e-08
8045.00,2.959582e-08
8046.00,3.790548e-08
8047.00,5.174356e-08
8048.00,7.323897e-08
8049.00,9.231263e-08
8050.00,1.099487e-07
8051.00,1.209855e-07
8052.00,1.342544e-07
8053.00,1.199444e-07
8054.00,1.047043e-07
8055.00,8.099690e-08
8056.00,6.053981e-08
8057.00,5.042424e-08
8058.00,4.425526e-08
8059.00,3.698402e-08
8060.00,3.495964e-08
8061.00,3.552166e-08
8062.00,3.429255e-08
8063.00,3.367330e-08
8064.00,3.058079e-08
8065.00,2.927170e-08
8066.00,3.208849e-08
8067.00,3.130862e-08
8068.00,3.176985e-08
8069.00,2.492902e-08
8070.00,2.342013e-08
8071.00,2.394688e-08
8072.00,2.819851e-08
8073.00,4.001745e-08
8074.00,5.355331e-08
8075.00,7.104965e-08
8076.00,7.413262e-08
8077.00,7.377730e-08
8078.00,5.745585e-08
8079.00,3.942568e-08
8080.00,2.750917e-08
8081.00,1.942579e-08
8082.00,1.570916e-08
8083.00,1.369245e-08
8084.00,1.520354e-08
8085.00,1.669818e-08
8086.00,2.087859e-08
8087.00,2.422380e-08
8088.00,2.492827e-08
8089.00,2.676082e-08
8090.00,2.629893e-08
8091.00,2.864449e-08
8092.00,3.270341e-08
8093.00,3.725652e-08
8094.00,4.931237e-08
8095.00,5.870193e-08
8096.00,7.908435e-08
8097.00,1.061759e-07
8098.00,1.172755e-07
8099.00,1.087963e-07
8100.00,8.898740e-08
8101.00,6.376877e-08
8102.00,5.537341e-08
8103.00,5.265139e-08
8104.00,5.102627e-08
8105.00,5.525759e-08
8106.00,5.934188e-08
8107.00,5.558616e-08
8108.00,5.340652e-08
8109.00,4.728852e-08
8110.00,4.472805e-08
8111.00,4.596524e-08
8112.00,5.661545e-08
8113.00,7.116938e-08
8114.00,7.458617e-08
8115.00,7.258600e-08
8116.00,4.987129e-08
8117.00,3.265530e-08
8118.00,2.137495e-08
8119.00,2.170931e-08
8120.00,2.720808e-08
8121.00,3.923824e-08
8122.00,5.349639e-08
8123.00,5.797569e-08
8124.00,5.149516e-08
8125.00,3.376883e-08
8126.00,2.116339e-08
8127.00,1.299813e-08
8128.00,9.894984e-09
8129.00,9.904829e-09
8130.00,1.230771e-08
8131.00,1.817445e-08
8132.00,2.546982e-08
8133.00,3.329143e-08
8134.00,4.076002e-08
8135.00,3.922420e-08
8136.00,3.998969e-08
8137.00,4.108407e-08
8138.00,4.999333e-08
8139.00,6.349056e-08
8140.00,8.454808e-08
8141.00,9.661895e-08
8142.00,9.176626e-08
8143.00,7.345087e-08
8144.00,5.743271e-08
8145.00,5.474863e-08
8146.00,6.489577e-08
8147.00,8.591677e-08
8148.00,1.026550e-07
8149.00,9.413405e-08
8150.00,6.889969e-08
8151.00,4.558830e-08
8152.00,3.300589e-08
8153.00,2.502951e-08
8154.00,2.324742e-08
8155.00,2.568454e-08
8156.00,2.856260e-08
8157.00,3.267192e-08
8158.00,3.566780e-08
8159.00,3.465551e-08
8160.00,2.757889e-08
8161.00,2.063721e-08
8162.00,1.569779e-08
8163.00,1.174644e-08
8164.00,1.168603e-08
8165.00,1.361277e-08
8166.00,1.820169e-08
8167.00,2.686109e-08
8168.00,3.821975e-08
8169.00,4.789710e-08
8170.00,5.396862e-08
8171.00,5.498595e-08
8172.00,4.685638e-08
8173.00,3.673291e-08
8174.00,2.324517e-08
8175.00,1.507493e-08
8176.00,1.189295e-08
8177.00,1.043164e-08
8178.00,1.047496e-08
8179.00,1.090151e-08
8180.00,1.301404e-08
8181.00,1.429456e-08
8182.00,1.606384e-08
8183.00,2.094788e-08
8184.00,2.418554e-08
8185.00,2.832007e-08
8186.00,3.098905e-08
8187.00,3.250313e-08
8188.00,3.034959e-08
8189.00,2.700918e-08
8190.00,2.660345e-08
8191.00,2.674174e-08
8192.00,2.606044e-08
8193.00,2.462951e-08
8194.00,2.601613e-08
8195.00,2.617620e-08
8196.00,2.287379e-08
8197.00,2.117380e-08
8198.00,2.041202e-08
8199.00,2.406201e-08
8200.00,2.935894e-08
8201.00,4.232466e-08
8202.00,5.680352e-08
8203.00,6.879988e-08
8204.00,6.686223e-08
8205.00,4.848102e-08
8206.00,3.543362e-08
8207.00,3.079761e-08
8208.00,3.150459e-08
8209.00,3.578843e-08
8210.00,4.052444e-08
8211.00,4.138389e-08
8212.00,3.527868e-08
8213.00,2.525630e-08
8214.00,1.998214e-08
8215.00,1.698707e-08
8216.00,1.370236e-08
8217.00,1.215204e-08
8218.00,1.215011e-08
8219.00,1.170277e-08
8220.00,1.252734e-08
8221.00,1.243906e-08
8222.00,1.261896e-08
8223.00,1.318060e-08
8224.00,1.496667e-08
8225.00,2.028516e-08
8226.00,2.839947e-08
8227.00,4.919181e-08
8228.00,8.142448e-08
8229.00,1.216900e-07
8230.00,1.336898e-07
8231.00,1.083816e-07
8232.00,7.258151e-08
8233.00,4.339875e-08
8234.00,2.904352e-08
8235.00,2.264540e-08
8236.00,2.381321e-08
8237.00,2.740339e-08
8238.00,3.146231e-08
8239.00,3.459585e-08
8240.00,3.168293e-08
8241.00,3.073440e-08
8242.00,2.629755e-08
8243.00,2.670654e-08
8244.00,2.680836e-08
8245.00,2.801715e-08
8246.00,3.061113e-08
8247.00,3.540475e-08
8248.00,4.384085e-08
8249.00,5.278467e-08
8250.00,5.863964e-08
8251.00,5.588070e-08
8252.00,5.026140e-08
8253.00,4.043387e-08
8254.00,3.179688e-08
8255.00,2.459801e-08
8256.00,1.747403e-08
8257.00,1.230255e-08
8258.00,9.144340e-09
8259.00,7.959748e-09
8260.00,8.251592e-09
8261.00,1.034910e-08
8262.00,1.498307e-08
8263.00,2.431153e-08
8264.00,4.332333e-08
8265.00,7.358933e-08
8266.00,1.071156e-07
8267.00,1.251690e-07
8268.00,1.101754e-07
8269.00,8.208688e-08
8270.00,5.996954e-08
8271.00,5.160619e-08
8272.00,4.640972e-08
8273.00,4.010109e-08
8274.00,3.558602e-08
8275.00,2.679652e-08
8276.00,2.172341e-08
8277.00,1.751295e-08
8278.00,1.703241e-08
8279.00,1.587335e-08
8280.00,1.721900e-08
8281.00,1.814673e-08
8282.00,1.889213e-08
8283.00,1.922399e-08
8284.00,1.687163e-08
8285.00,1.510607e-08
8286.00,1.360454e-08
8287.00,1.342965e-08
8288.00,1.586252e-08
8289.00,1.926342e-08
8290.00,2.551745e-08
8291.00,3.362899e-08
8292.00,4.446136e-08
8293.00,5.523799e-08
8294.00,4.991540e-08
8295.00,4.407505e-08
8296.00,4.205358e-08
8297.00,4.757193e-08
8298.00,5.858454e-08
8299.00,6.818423e-08
8300.00,6.724492e-08
8301.00,5.588815e-08
8302.00,4.914611e-08
8303.00,4.154913e-08
8304.00,3.497651e-08
8305.00,2.829631e-08
8306.00,2.422869e-08
8307.00,2.215768e-08
8308.00,2.309295e-08
8309.00,2.445897e-08
8310.00,2.821746e-08
8311.00,3.469106e-08
8312.00,3.830613e-08
8313.00,4.060516e-08
8314.00,4.330791e-08
8315.00,4.397057e-08
8316.00,4.491445e-08
8317.00,3.998056e-08
8318.00,3.319022e-08
8319.00,2.444348e-08
8320.00,1.857742e-08
8321.00,1.532561e-08
8322.00,1.374809e-08
8323.00,1.349068e-08
8324.00,1.466451e-08
8325.00,1.580075e-08
8326.00,1.423295e-08
8327.00,1.332837e-08
8328.00,1.198542e-08
8329.00,1.255467e-08
8330.00,1.480973e-08
8331.00,1.853987e-08
8332.00,2.329672e-08
8333.00,2.782038e-08
8334.00,3.231082e-08
8335.00,3.521006e-08
8336.00,3.955989e-08
8337.00,4.827850e-08
8338.00,5.295010e-08
8339.00,5.550967e-08
8340.00,4.431034e-08
8341.00,3.144660e-08
8342.00,1.963304e-08
8343.00,1.535843e-08
8344.00,1.199590e-08
8345.00,1.215795e-08
8346.00,1.219118e-08
8347.00,1.363716e-08
8348.00,1.431875e-08
8349.00,1.444843e-08
8350.00,1.488412e-08
8351.00,1.639935e-08
8352.00,1.822460e-08
8353.00,2.210904e-08
8354.00,2.623094e-08
8355.00,2.974620e-08
8356.00,3.214225e-08
8357.00,3.441660e-08
8358.00,3.291965e-08
8359.00,3.297784e-08
8360.00,3.279244e-08
8361.00,3.158823e-08
8362.00,2.875596e-08
8363.00,2.427456e-08
8364.00,2.332319e-08
8365.00,2.291962e-08
8366.00,2.537398e-08
8367.00,2.814448e-08
8368.00,3.279116e-08
8369.00,3.139003e-08
8370.00,3.031569e-08
8371.00,2.709955e-08
8372.00,2.598727e-08
8373.00,2.296142e-08
8374.00,2.270520e-08
8375.00,2.205049e-08
8376.00,2.651995e-08
8377.00,3.211012e-08
8378.00,3.928132e-08
8379.00,4.320713e-08
8380.00,3.836830e-08
8381.00,3.035542e-08
8382.00,2.848194e-08
8383.00,2.629977e-08
8384.00,2.858644e-08
8385.00,3.265341e-08
8386.00,3.740688e-08
8387.00,4.018677e-08
8388.00,4.034683e-08
8389.00,4.034271e-08
8390.00,3.844278e-08
8391.00,3.492536e-08
8392.00,3.086171e-08
8393.00,2.459914e-08
8394.00,2.164502e-08
8395.00,2.000814e-08
8396.00,2.063246e-08
8397.00,2.504988e-08
8398.00,3.166554e-08
8399.00,3.704877e-08
8400.00,3.603326e-08
8401.00,3.315220e-08
8402.00,3.120603e-08
8403.00,3.307641e-08
8404.00,3.570682e-08
8405.00,4.117117e-08
8406.00,4.469709e-08
8407.00,5.107417e-08
8408.00,5.513924e-08
8409.00,4.760609e-08
8410.00,3.903802e-08
8411.00,3.098344e-08
8412.00,2.413844e-08
8413.00,2.213399e-08
8414.00,2.271775e-08
8415.00,3.201507e-08
8416.00,4.211750e-08
8417.00,5.606574e-08
8418.00,6.476457e-08
8419.00,6.728566e-08
8420.00,5.879091e-08
8421.00,4.516059e-08
8422.00,3.609008e-08
8423.00,3.066847e-08
8424.00,3.002451e-08
8425.00,3.217227e-08
8426.00,3.483451e-08
8427.00,3.458954e-08
8428.00,3.116268e-08
8429.00,2.651123e-08
8430.00,2.264423e-08
8431.00,1.995620e-08
8432.00,1.650232e-08
8433.00,1.390045e-08
8434.00,1.204403e-08
8435.00,1.117646e-08
8436.00,1.038019e-08
8437.00,1.117424e-08
8438.00,1.274385e-08
8439.00,1.632636e-08
8440.00,2.098249e-08
8441.00,2.614135e-08
8442.00,2.764876e-08
8443.00,2.348582e-08
8444.00,1.860414e-08
8445.00,1.484867e-08
8446.00,1.407743e-08
8447.00,1.483007e-08
8448.00,1.781280e-08
8449.00,2.067718e-08
8450.00,2.236742e-08
8451.00,2.349109e-08
8452.00,2.135978e-08
8453.00,1.771889e-08
8454.00,1.455915e-08
8455.00,1.174439e-08
8456.00,1.001683e-08
8457.00,9.217692e-09
8458.00,8.752744e-09
8459.00,8.835022e-09
8460.00,1.007477e-08
8461.00,1.092836e-08
8462.00,1.261948e-08
8463.00,1.431452e-08
8464.00,1.774118e-08
8465.00,1.949183e-08
8466.00,2.253463e-08
8467.00,2.209947e-08
8468.00,1.813441e-08
8469.00,1.417601e-08
8470.00,1.041804e-08
8471.00,8.219007e-09
8472.00,7.199866e-09
8473.00,6.604619e-09
8474.00,6.764934e-09
8475.00,7.255716e-09
8476.00,8.197313e-09
8477.00,9.379789e-09
8478.00,1.095590e-08
8479.00,1.316471e-08
8480.00,1.580035e-08
8481.00,1.843449e-08
8482.00,1.738557e-08
8483.00,1.727244e-08
8484.00,1.684079e-08
8485.00,1.886744e-08
8486.00,2.412930e-08
8487.00,3.110619e-08
8488.00,3.918272e-08
8489.00,4.090728e-08
8490.00,3.636170e-08
8491.00,3.220245e-08
8492.00,2.566218e-08
8493.00,2.638438e-08
8494.00,2.463054e-08
8495.00,2.499276e-08
8496.00,2.141416e-08
8497.00,2.011123e-08
8498.00,1.956062e-08
8499.00,2.089504e-08
8500.00,2.744658e-08
8501.00,3.777672e-08
8502.00,5.420318e-08
8503.00,6.603020e-08
8504.00,6.340197e-08
8505.00,4.970690e-08
8506.00,3.505909e-08
8507.00,2.563829e-08
8508.00,2.374785e-08
8509.00,2.463284e-08
8510.00,2.477212e-08
8511.00,2.820154e-08
8512.00,3.292497e-08
8513.00,3.553951e-08
8514.00,3.625755e-08
8515.00,3.148077e-08
8516.00,2.946562e-08
8517.00,2.736153e-08
8518.00,2.547907e-08
8519.00,2.281121e-08
8520.00,1.928817e-08
8521.00,1.924074e-08
8522.00,1.971647e-08
8523.00,2.319930e-08
8524.00,2.843686e-08
8525.00,3.436676e-08
8526.00,3.983027e-08
8527.00,3.587298e-08
8528.00,2.963860e-08
8529.00,2.575336e-08
8530.00,2.664244e-08
8531.00,2.868546e-08
8532.00,3.651207e-08
8533.00,5.128140e-08
8534.00,6.545740e-08
8535.00,8.652446e-08
8536.00,8.312706e-08
8537.00,7.037604e-08
8538.00,5.763805e-08
8539.00,4.595261e-08
8540.00,4.035664e-08
8541.00,3.811502e-08
8542.00,3.980260e-08
8543.00,3.987706e-08
8544.00,4.399411e-08
8545.00,4.618604e-08
8546.00,4.987714e-08
8547.00,4.996282e-08
8548.00,5.204458e-08
8549.00,4.857117e-08
8550.00,4.103084e-08
8551.00,3.440851e-08
8552.00,2.459880e-08
8553.00,1.973850e-08
8554.00,1.688089e-08
8555.00,1.588093e-08
8556.00,1.611062e-08
8557.00,1.850841e-08
8558.00,2.381336e-08
8559.00,2.903835e-08
8560.00,3.260422e-08
8561.00,3.585199e-08
8562.00,3.869484e-08
8563.00,4.115207e-08
8564.00,4.177933e-08
8565.00,4.506499e-08
8566.00,4.138291e-08
8567.00,3.845527e-08
8568.00,3.345651e-08
8569.00,2.387432e-08
8570.00,1.608380e-08
8571.00,1.128892e-08
8572.00,9.961912e-09
8573.00,1.000732e-08
8574.00,1.184340e-08
8575.00,1.429638e-08
8576.00,1.619912e-08
8577.00,1.725378e-08
8578.00,1.433306e-08
8579.00,1.252404e-08
8580.00,1.009564e-08
8581.00,9.881630e-09
8582.00,1.135889e-08
8583.00,1.438174e-08
8584.00,1.915380e-08
8585.00,2.192031e-08
8586.00,2.246976e-08
8587.00,1.991045e-08
8588.00,1.609194e-08
8589.00,1.338544e-08
8590.00,9.681477e-09
8591.00,7.837451e-09
8592.00,6.201458e-09
8593.00,5.605874e-09
8594.00,5.584851e-09
8595.00,5.854537e-09
8596.00,7.069227e-09
8597.00,8.193192e-09
8598.00,9.799455e-09
8599.00,1.032262e-08
8600.00,1.041160e-08
8601.00,9.485853e-09
8602.00,9.407156e-09
8603.00,1.115732e-08
8604.00,1.410441e-08
8605.00,2.025578e-08
8606.00,3.012979e-08
8607.00,4.671728e-08
8608.00,6.107429e-08
8609.00,6.511030e-08
8610.00,5.551026e-08
8611.00,3.718971e-08
8612.00,2.676735e-08
8613.00,1.992654e-08
8614.00,1.801615e-08
8615.00,1.765348e-08
8616.00,1.890822e-08
8617.00,2.129919e-08
8618.00,2.336272e-08
8619.00,2.655498e-08
8620.00,2.517639e-08
8621.00,2.425435e-08
8622.00,2.348713e-08
8623.00,2.567962e-08
8624.00,3.131251e-08
8625.00,3.590110e-08
8626.00,4.476112e-08
8627.00,4.538279e-08
8628.00,4.811671e-08
8629.00,4.943101e-08
8630.00,5.138265e-08
8631.00,5.404289e-08
8632.00,5.149641e-08
8633.00,4.329146e-08
8634.00,3.291057e-08
8635.00,2.476899e-08
8636.00,1.631537e-08
8637.00,1.095968e-08
8638.00,7.935439e-09
8639.00,6.662015e-09
8640.00,6.081222e-09
8641.00,6.841878e-09
8642.00,9.108045e-09
8643.00,1.170739e-08
8644.00,1.703487e-08
8645.00,2.233555e-08
8646.00,2.812076e-08
8647.00,3.454204e-08
8648.00,3.733869e-08
8649.00,4.583617e-08
8650.00,4.718801e-08
8651.00,4.653862e-08
8652.00,4.930480e-08
8653.00,4.521321e-08
8654.00,4.494563e-08
8655.00,4.328715e-08
8656.00,4.516651e-08
8657.00,5.039016e-08
8658.00,5.719515e-08
8659.00,6.147563e-08
8660.00,5.607601e-08
8661.00,4.243946e-08
8662.00,3.121496e-08
8663.00,2.272794e-08
8664.00,1.730187e-08
8665.00,1.347618e-08
8666.00,1.167811e-08
8667.00,1.102984e-08
8668.00,1.192982e-08
8669.00,1.290229e-08
8670.00,1.521751e-08
8671.00,1.679469e-08
8672.00,1.672488e-08
8673.00,1.458868e-08
8674.00,1.198684e-08
8675.00,9.869606e-09
8676.00,8.964410e-09
8677.00,8.640003e-09
8678.00,1.047576e-08
8679.00,1.255049e-08
8680.00,1.530159e-08
8681.00,1.893446e-08
8682.00,1.935540e-08
8683.00,1.760875e-08
8684.00,1.490926e-08
8685.00,1.204177e-08
8686.00,8.895858e-09
8687.00,6.792146e-09
8688.00,6.015033e-09
8689.00,4.604372e-09
8690.00,4.500965e-09
8691.00,5.119171e-09
8692.00,5.502768e-09
8693.00,6.798002e-09
8694.00,9.399581e-09
8695.00,1.344561e-08
8696.00,1.647730e-08
8697.00,2.366182e-08
8698.00,2.979361e-08
8699.00,3.309748e-08
8700.00,3.371188e-08
8701.00,3.095139e-08
8702.00,2.930074e-08
8703.00,2.453836e-08
8704.00,2.245190e-08
8705.00,2.100857e-08
8706.00,1.978511e-08
8707.00,2.046446e-08
8708.00,2.289024e-08
8709.00,2.445067e-08
8710.00,2.318654e-08
8711.00,2.172584e-08
8712.00,2.023672e-08
8713.00,1.935816e-08
8714.00,1.844468e-08
8715.00,1.961091e-08
8716.00,2.081586e-08
8717.00,2.552665e-08
8718.00,3.445426e-08
8719.00,4.313253e-08
8720.00,5.421721e-08
8721.00,5.689766e-08
8722.00,5.274705e-08
8723.00,4.292844e-08
8724.00,2.894198e-08
8725.00,2.172850e-08
8726.00,1.593208e-08
8727.00,1.235118e-08
8728.00,1.086236e-08
8729.00,1.048530e-08
8730.00,9.816256e-09
8731.00,8.734577e-09
8732.00,8.225046e-09
8733.00,7.476989e-09
8734.00,8.171873e-09
8735.00,8.987929e-09
8736.00,1.166972e-08
8737.00,1.770993e-08
8738.00,2.588653e-08
8739.00,4.149918e-08
8740.00,5.184062e-08
8741.00,6.037526e-08
8742.00,5.514901e-08
8743.00,4.067844e-08
8744.00,2.732859e-08
8745.00,1.806606e-08
8746.00,1.527780e-08
8747.00,1.450866e-08
8748.00,1.780248e-08
8749.00,2.288849e-08
8750.00,3.040365e-08
8751.00,3.627824e-08
8752.00,4.104831e-08
8753.00,4.633781e-08
8754.00,4.481718e-08
8755.00,4.167778e-08
8756.00,3.554626e-08
8757.00,2.824686e-08
8758.00,2.388789e-08
8759.00,2.141434e-08
8760.00,2.034454e-08
8761.00,1.958875e-08
8762.00,1.873999e-08
8763.00,2.021313e-08
8764.00,1.996086e-08
8765.00,2.023100e-08
8766.00,1.888784e-08
8767.00,1.688167e-08
8768.00,1.420216e-08
8769.00,1.422150e-08
8770.00,1.506301e-08
8771.00,1.444321e-08
8772.00,1.628158e-08
8773.00,1.973237e-08
8774.00,2.399526e-08
8775.00,3.204278e-08
8776.00,4.490900e-08
8777.00,5.707426e-08
8778.00,6.643035e-08
8779.00,6.983463e-08
8780.00,6.356248e-08
8781.00,5.298875e-08
8782.00,4.034062e-08
8783.00,3.497857e-08
8784.00,2.631704e-08
8785.00,2.095621e-08
8786.00,1.881161e-08
8787.00,1.724516e-08
8788.00,1.829265e-08
8789.00,2.047077e-08
8790.00,2.385632e-08
8791.00,2.720096e-08
8792.00,3.512020e-08
8793.00,3.898528e-08
8794.00,3.710403e-08
8795.00,3.602787e-08
8796.00,3.165606e-08
8797.00,3.012670e-08
8798.00,2.670927e-08
8799.00,2.847947e-08
8800.00,2.818033e-08
8801.00,2.545682e-08
8802.00,2.585073e-08
8803.00,2.242563e-08
8804.00,2.147032e-08
8805.00,1.742501e-08
8806.00,1.664223e-08
8807.00,1.711392e-08
8808.00,1.764836e-08
8809.00,2.151705e-08
8810.00,2.508411e-08
8811.00,2.903036e-08
8812.00,3.295530e-08
8813.00,4.049193e-08
8814.00,5.111384e-08
8815.00,4.781588e-08
8816.00,4.503266e-08
8817.00,3.222964e-08
8818.00,2.274671e-08
8819.00,1.852903e-08
8820.00,1.649590e-08
8821.00,1.607161e-08
8822.00,1.896017e-08
8823.00,2.172187e-08
8824.00,2.188142e-08
8825.00,2.309753e-08
8826.00,2.649619e-08
8827.00,3.042863e-08
8828.00,3.217892e-08
8829.00,3.184746e-08
8830.00,3.250634e-08
8831.00,2.778981e-08
8832.00,2.234338e-08
8833.00,1.838200e-08
8834.00,1.467726e-08
8835.00,1.089976e-08
8836.00,8.347876e-09
8837.00,6.718877e-09
8838.00,6.211676e-09
8839.00,5.762488e-09
8840.00,5.870151e-09
8841.00,6.404881e-09
8842.00,6.818884e-09
8843.00,7.467541e-09
8844.00,9.033791e-09
8845.00,9.593176e-09
8846.00,1.111141e-08
8847.00,1.264251e-08
8848.00,1.516994e-08
8849.00,2.025586e-08
8850.00,2.481496e-08
8851.00,2.615515e-08
8852.00,2.462910e-08
8853.00,2.519333e-08
8854.00,2.503642e-08
8855.00,2.705791e-08
8856.00,3.154175e-08
8857.00,3.161471e-08
8858.00,3.321610e-08
8859.00,2.885645e-08
8860.00,2.429500e-08
8861.00,1.942045e-08
8862.00,1.727303e-08
8863.00,1.720502e-08
8864.00,1.952834e-08
8865.00,2.723651e-08
8866.00,3.776203e-08
8867.00,5.180873e-08
8868.00,6.577267e-08
8869.00,7.374579e-08
8870.00,7.116098e-08
8871.00,6.331419e-08
8872.00,5.505791e-08
8873.00,4.308878e-08
8874.00,3.581063e-08
8875.00,3.067411e-08
8876.00,2.823462e-08
8877.00,2.437534e-08
8878.00,2.393589e-08
8879.00,2.241888e-08
8880.00,1.891655e-08
8881.00,1.561642e-08
8882.00,1.335365e-08
8883.00,1.291264e-08
8884.00,1.103379e-08
8885.00,1.090771e-08
8886.00,1.161567e-08
8887.00,1.204419e-08
8888.00,1.281893e-08
8889.00,1.605438e-08
8890.00,1.827140e-08
8891.00,2.057874e-08
8892.00,2.384188e-08
8893.00,2.675527e-08
8894.00,3.086704e-08
8895.00,3.031909e-08
8896.00,2.827227e-08
8897.00,2.851792e-08
8898.00,2.467168e-08
8899.00,2.243002e-08
8900.00,2.048206e-08
8901.00,1.838955e-08
8902.00,1.543220e-08
8903.00,1.287412e-08
8904.00,1.190265e-08
8905.00,1.148719e-08
8906.00,1.246931e-08
8907.00,1.484922e-08
8908.00,1.940510e-08
8909.00,2.616102e-08
8910.00,3.342535e-08
8911.00,4.050540e-08
8912.00,4.647365e-08
8913.00,4.864500e-08
8914.00,4.524513e-08
8915.00,4.255129e-08
8916.00,4.056488e-08
8917.00,4.118651e-08
8918.00,4.700157e-08
8919.00,4.640870e-08
8920.00,4.489583e-08
8921.00,3.828358e-08
8922.00,2.946617e-08
8923.00,2.350680e-08
8924.00,2.032835e-08
8925.00,2.154033e-08
8926.00,2.748416e-08
8927.00,3.548575e-08
8928.00,3.794954e-08
8929.00,3.859739e-08
8930.00,3.396373e-08
8931.00,2.788722e-08
8932.00,2.283175e-08
8933.00,1.954351e-08
8934.00,1.976229e-08
8935.00,2.333394e-08
8936.00,2.708390e-08
8937.00,2.860617e-08
8938.00,2.607432e-08
8939.00,2.006308e-08
8940.00,1.546716e-08
8941.00,1.295787e-08
8942.00,1.188093e-08
8943.00,1.168371e-08
8944.00,1.367056e-08
8945.00,1.549182e-08
8946.00,1.811309e-08
8947.00,1.924537e-08
8948.00,1.965458e-08
8949.00,2.017778e-08
8950.00,2.077291e-08
8951.00,2.044942e-08
8952.00,2.073518e-08
8953.00,1.952402e-08
8954.00,1.613098e-08
8955.00,1.380291e-08
8956.00,1.174794e-08
8957.00,1.139526e-08
8958.00,1.294973e-08
8959.00,1.517414e-08
8960.00,1.886151e-08
8961.00,2.309028e-08
8962.00,2.637226e-08
8963.00,2.642258e-08
8964.00,2.355354e-08
8965.00,2.091528e-08
8966.00,1.849360e-08
8967.00,1.743044e-08
8968.00,1.648875e-08
8969.00,1.501563e-08
8970.00,1.173865e-08
8971.00,8.787103e-09
8972.00,7.041009e-09
8973.00,6.440028e-09
8974.00,6.704112e-09
8975.00,8.485481e-09
8976.00,1.177231e-08
8977.00,1.746408e-08
8978.00,2.180100e-08
8979.00,2.453147e-08
8980.00,2.092463e-08
8981.00,1.714413e-08
8982.00,1.247511e-08
8983.00,9.124295e-09
8984.00,8.411929e-09
8985.00,8.468689e-09
8986.00,9.787994e-09
8987.00,1.200815e-08
8988.00,1.555093e-08
8989.00,1.715084e-08
8990.00,1.819071e-08
8991.00,1.845032e-08
8992.00,1.645261e-08
8993.00,1.565695e-08
8994.00,1.423494e-08
8995.00,1.463948e-08
8996.00,1.538239e-08
8997.00,1.714680e-08
8998.00,1.972447e-08
8999.00,2.096498e-08
9000.00,2.208282e-08
9001.00,2.300201e-08
9002.00,2.307684e-08
9003.00,2.375035e-08
9004.00,2.554029e-08
9005.00,2.667059e-08
9006.00,2.488636e-08
9007.00,2.359888e-08
9008.00,2.070419e-08
9009.00,2.037115e-08
9010.00,2.390044e-08
9011.00,3.445201e-08
9012.00,5.191123e-08
9013.00,7.217917e-08
9014.00,8.672428e-08
9015.00,8.325890e-08
9016.00,6.542188e-08
9017.00,4.460672e-08
9018.00,3.022786e-08
9019.00,2.387197e-08
9020.00,2.081058e-08
9021.00,2.110683e-08
9022.00,2.385412e-08
9023.00,2.765229e-08
9024.00,3.075124e-08
9025.00,3.108443e-08
9026.00,2.899824e-08
9027.00,2.550868e-08
9028.00,2.304830e-08
9029.00,2.247601e-08
9030.00,2.457239e-08
9031.00,2.671870e-08
9032.00,3.056493e-08
9033.00,3.485368e-08
9034.00,3.874465e-08
9035.00,4.031619e-08
9036.00,4.007864e-08
9037.00,3.469478e-08
9038.00,2.875398e-08
9039.00,2.154060e-08
9040.00,1.753930e-08
9041.00,1.769756e-08
9042.00,1.968601e-08
9043.00,2.554311e-08
9044.00,3.597244e-08
9045.00,4.570868e-08
9046.00,4.613664e-08
9047.00,4.446876e-08
9048.00,3.645803e-08
9049.00,3.025378e-08
9050.00,2.431658e-08
9051.00,2.425447e-08
9052.00,2.639853e-08
9053.00,3.221500e-08
9054.00,3.803576e-08
9055.00,4.330803e-08
9056.00,4.849816e-08
9057.00,4.754927e-08
9058.00,4.886001e-08
9059.00,4.258816e-08
9060.00,3.758816e-08
9061.00,3.176365e-08
9062.00,2.653292e-08
9063.00,2.317998e-08
9064.00,2.007014e-08
9065.00,1.875240e-08
9066.00,1.641640e-08
9067.00,1.792827e-08
9068.00,1.923331e-08
9069.00,2.123286e-08
9070.00,2.457828e-08
9071.00,2.789598e-08
9072.00,2.821147e-08
9073.00,3.052512e-08
9074.00,3.225669e-08
9075.00,3.417507e-08
9076.00,3.810321e-08
9077.00,4.126734e-08
9078.00,4.034879e-08
9079.00,3.584179e-08
9080.00,3.082466e-08
9081.00,2.827381e-08
9082.00,2.725599e-08
9083.00,3.312957e-08
9084.00,4.036583e-08
9085.00,4.275212e-08
9086.00,4.296539e-08
9087.00,3.743316e-08
9088.00,2.745296e-08
9089.00,2.093427e-08
9090.00,1.580256e-08
9091.00,1.416498e-08
9092.00,1.441539e-08
9093.00,1.667894e-08
9094.00,2.044891e-08
9095.00,2.471996e-08
9096.00,2.730039e-08
9097.00,2.784871e-08
9098.00,2.502588e-08
9099.00,2.277029e-08
9100.00,1.659837e-08
9101.00,1.187758e-08
9102.00,1.021735e-08
9103.00,7.183537e-09
9104.00,7.087357e-09
9105.00,6.181708e-09
9106.00,6.635240e-09
9107.00,7.744021e-09
9108.00,9.045110e-09
9109.00,9.573645e-09
9110.00,1.116871e-08
9111.00,1.140817e-08
9112.00,1.194965e-08
9113.00,1.149351e-08
9114.00,1.241308e-08
9115.00,1.424403e-08
9116.00,1.946393e-08
9117.00,2.611744e-08
9118.00,3.195184e-08
9119.00,4.083716e-08
9120.00,4.114874e-08
9121.00,3.845606e-08
9122.00,3.166769e-08
9123.00,2.655040e-08
9124.00,2.347875e-08
9125.00,2.128964e-08
9126.00,2.103382e-08
9127.00,2.086965e-08
9128.00,2.421254e-08
9129.00,2.924086e-08
9130.00,3.658791e-08
9131.00,4.213578e-08
9132.00,4.501042e-08
9133.00,4.511516e-08
9134.00,4.381338e-08
9135.00,4.157747e-08
9136.00,4.510368e-08
9137.00,4.786196e-08
9138.00,5.987587e-08
9139.00,7.282529e-08
9140.00,9.562547e-08
9141.00,1.178455e-07
9142.00,1.164361e-07
9143.00,9.209360e-08
9144.00,6.319421e-08
9145.00,3.981559e-08
9146.00,2.371311e-08
9147.00,1.673838e-08
9148.00,1.402845e-08
9149.00,1.239710e-08
9150.00,1.155794e-08
9151.00,1.121718e-08
9152.00,1.183558e-08
9153.00,1.143670e-08
9154.00,1.195409e-08
9155.00,1.314715e-08
9156.00,1.465995e-08
9157.00,1.858775e-08
9158.00,2.256388e-08
9159.00,2.510046e-08
9160.00,2.397346e-08
9161.00,2.270044e-08
9162.00,2.151759e-08
9163.00,2.188724e-08
9164.00,2.376632e-08
9165.00,2.834718e-08
9166.00,3.733728e-08
9167.00,4.671322e-08
9168.00,5.906050e-08
9169.00,6.683346e-08
9170.00,6.152821e-08
9171.00,5.376674e-08
9172.00,4.162926e-08
9173.00,3.057302e-08
9174.00,2.321839e-08
9175.00,1.823643e-08
9176.00,1.513636e-08
9177.00,1.476439e-08
9178.00,1.396577e-08
9179.00,1.686873e-08
9180.00,2.135078e-08
9181.00,2.913642e-08
9182.00,3.725219e-08
9183.00,4.217213e-08
9184.00,3.737440e-08
9185.00,2.617522e-08
9186.00,1.785328e-08
9187.00,1.122020e-08
9188.00,7.866127e-09
9189.00,6.424114e-09
9190.00,6.050383e-09
9191.00,6.898491e-09
9192.00,7.878848e-09
9193.00,1.065316e-08
9194.00,1.478511e-08
9195.00,1.891356e-08
9196.00,2.439213e-08
9197.00,2.778201e-08
9198.00,2.450366e-08
9199.00,2.011285e-08
9200.00,1.456340e-08
9201.00,1.160649e-08
9202.00,9.499142e-09
9203.00,8.280429e-09
9204.00,8.477681e-09
9205.00,9.313174e-09
9206.00,1.087646e-08
9207.00,1.456308e-08
9208.00,2.031284e-08
9209.00,2.694878e-08
9210.00,3.518181e-08
9211.00,4.127627e-08
9212.00,4.352196e-08
9213.00,4.153913e-08
9214.00,3.601337e-08
9215.00,3.054806e-08
9216.00,2.722743e-08
9217.00,2.780504e-08
9218.00,2.920136e-08
9219.00,2.959825e-08
9220.00,3.695172e-08
9221.00,3.819002e-08
9222.00,3.917508e-08
9223.00,3.760325e-08
9224.00,3.672705e-08
9225.00,3.683407e-08
9226.00,4.611770e-08
9227.00,5.565145e-08
9228.00,6.452495e-08
9229.00,6.763377e-08
9230.00,6.546463e-08
9231.00,5.937643e-08
9232.00,4.740749e-08
9233.00,4.029914e-08
9234.00,3.502297e-08
9235.00,3.063876e-08
9236.00,2.859517e-08
9237.00,2.471134e-08
9238.00,2.311325e-08
9239.00,1.912444e-08
9240.00,1.476923e-08
9241.00,1.116157e-08
9242.00,9.563829e-09
9243.00,8.520542e-09
9244.00,9.635578e-09
9245.00,1.422954e-08
9246.00,2.092147e-08
9247.00,3.260677e-08
9248.00,4.643497e-08
9249.00,5.386046e-08
9250.00,5.569504e-08
9251.00,4.822118e-08
9252.00,4.269194e-08
9253.00,3.406866e-08
9254.00,2.763921e-08
9255.00,2.163989e-08
9256.00,1.647380e-08
9257.00,1.294115e-08
9258.00,1.146944e-08
9259.00,1.297121e-08
9260.00,1.609865e-08
9261.00,2.246837e-08
9262.00,3.197022e-08
9263.00,4.145871e-08
9264.00,4.921829e-08
9265.00,5.271235e-08
9266.00,4.925082e-08
9267.00,4.131165e-08
9268.00,3.462966e-08
9269.00,3.166070e-08
9270.00,2.832547e-08
9271.00,2.696265e-08
9272.00,2.582627e-08
9273.00,2.578894e-08
9274.00,2.521469e-08
9275.00,2.643812e-08
9276.00,2.853641e-08
9277.00,2.767529e-08
9278.00,2.842764e-08
9279.00,2.651817e-08
9280.00,2.577925e-08
9281.00,2.570306e-08
9282.00,2.409107e-08
9283.00,2.461814e-08
9284.00,2.447026e-08
9285.00,2.595139e-08
9286.00,2.550379e-08
9287.00,2.824634e-08
9288.00,2.942894e-08
9289.00,3.039899e-08
9290.00,3.526002e-08
9291.00,3.928139e-08
9292.00,4.494412e-08
9293.00,4.585023e-08
9294.00,4.274512e-08
9295.00,3.573048e-08
9296.00,3.326814e-08
9297.00,2.848963e-08
9298.00,2.399014e-08
9299.00,2.404465e-08
9300.00,2.572430e-08
9301.00,2.972762e-08
9302.00,3.157773e-08
9303.00,3.326071e-08
9304.00,3.562284e-08
9305.00,3.698230e-08
9306.00,3.510721e-08
9307.00,3.545414e-08
9308.00,3.435365e-08
9309.00,3.479562e-08
9310.00,3.267309e-08
9311.00,3.202402e-08
9312.00,2.449918e-08
9313.00,1.889151e-08
9314.00,1.417112e-08
9315.00,1.158887e-08
9316.00,1.051381e-08
9317.00,1.038942e-08
9318.00,1.060331e-08
9319.00,1.306579e-08
9320.00,1.768067e-08
9321.00,2.239106e-08
9322.00,2.874855e-08
9323.00,3.539909e-08
9324.00,4.300635e-08
9325.00,4.986596e-08
9326.00,4.955253e-08
9327.00,4.775237e-08
9328.00,3.826286e-08
9329.00,3.143967e-08
9330.00,2.702334e-08
9331.00,2.442898e-08
9332.00,2.370554e-08
9333.00,2.555322e-08
9334.00,2.784851e-08
9335.00,2.940401e-08
9336.00,2.951755e-08
9337.00,3.092174e-08
9338.00,3.401613e-08
9339.00,4.031565e-08
9340.00,4.760874e-08
9341.00,5.131504e-08
9342.00,5.344735e-08
9343.00,4.504109e-08
9344.00,3.067630e-08
9345.00,1.893279e-08
9346.00,1.180109e-08
9347.00,7.245833e-09
9348.00,5.568369e-09
9349.00,4.941260e-09
9350.00,4.959315e-09
9351.00,5.166770e-09
9352.00,5.302701e-09
9353.00,5.419820e-09
9354.00,5.866314e-09
9355.00,6.807835e-09
9356.00,7.989441e-09
9357.00,9.500532e-09
9358.00,1.113805e-08
9359.00,1.337341e-08
9360.00,1.737983e-08
9361.00,2.148647e-08
9362.00,2.728804e-08
9363.00,3.435862e-08
9364.00,4.055805e-08
9365.00,5.149932e-08
9366.00,6.076937e-08
9367.00,7.130695e-08
9368.00,7.495301e-08
9369.00,7.039561e-08
9370.00,5.625730e-08
9371.00,4.258274e-08
9372.00,3.116478e-08
9373.00,2.362383e-08
9374.00,2.130498e-08
9375.00,2.311096e-08
9376.00,3.047290e-08
9377.00,4.706082e-08
9378.00,6.835824e-08
9379.00,9.133635e-08
9380.00,1.082759e-07
9381.00,1.161470e-07
9382.00,1.106388e-07
9383.00,9.897419e-08
9384.00,8.491612e-08
9385.00,7.324675e-08
9386.00,5.812475e-08
9387.00,4.404042e-08
9388.00,3.535728e-08
9389.00,2.829730e-08
9390.00,2.358317e-08
9391.00,1.900960e-08
9392.00,1.731839e-08
9393.00,1.527208e-08
9394.00,1.273729e-08
9395.00,1.200204e-08
9396.00,1.188865e-08
9397.00,1.222203e-08
9398.00,1.259590e-08
9399.00,1.326297e-08
9400.00,1.749099e-08
9401.00,2.233742e-08
9402.00,3.242139e-08
9403.00,4.326420e-08
9404.00,5.460191e-08
9405.00,6.275695e-08
9406.00,5.889950e-08
9407.00,5.639630e-08
9408.00,5.038461e-08
9409.00,4.800561e-08
9410.00,4.662255e-08
9411.00,3.967550e-08
9412.00,3.273106e-08
9413.00,2.476297e-08
9414.00,1.870203e-08
9415.00,1.486278e-08
9416.00,1.322340e-08
9417.00,1.303736e-08
9418.00,1.478719e-08
9419.00,1.752405e-08
9420.00,1.986473e-08
9421.00,2.477545e-08
9422.00,3.168885e-08
9423.00,3.564323e-08
9424.00,3.739773e-08
9425.00,3.951781e-08
9426.00,4.012199e-08
9427.00,3.848954e-08
9428.00,3.971827e-08
9429.00,4.072257e-08
9430.00,4.393082e-08
9431.00,4.431621e-08
9432.00,4.002026e-08
9433.00,3.816403e-08
9434.00,3.707814e-08
9435.00,3.840609e-08
9436.00,4.021784e-08
9437.00,4.586736e-08
9438.00,4.611819e-08
9439.00,4.280900e-08
9440.00,3.478106e-08
9441.00,2.586548e-08
9442.00,2.307675e-08
9443.00,2.157840e-08
9444.00,2.256132e-08
9445.00,2.577185e-08
9446.00,2.998381e-08
9447.00,3.101004e-08
9448.00,2.932968e-08
9449.00,2.308951e-08
9450.00,1.691451e-08
9451.00,1.244411e-08
9452.00,9.937765e-09
9453.00,1.037157e-08
9454.00,1.463920e-08
9455.00,2.261773e-08
9456.00,3.465061e-08
9457.00,4.594029e-08
9458.00,5.036439e-08
9459.00,4.849104e-08
9460.00,4.137986e-08
9461.00,3.192483e-08
9462.00,2.516085e-08
9463.00,2.308072e-08
9464.00,2.099295e-08
9465.00,1.956775e-08
9466.00,2.086331e-08
9467.00,2.209782e-08
9468.00,2.552530e-08
9469.00,3.002370e-08
9470.00,3.605372e-08
9471.00,4.085462e-08
9472.00,5.173641e-08
9473.00,5.368208e-08
9474.00,5.937957e-08
9475.00,5.580163e-08
9476.00,5.347193e-08
9477.00,5.117390e-08
9478.00,4.747071e-08
9479.00,4.520054e-08
9480.00,3.539909e-08
9481.00,2.723235e-08
9482.00,2.059645e-08
9483.00,1.692884e-08
9484.00,1.710715e-08
9485.00,1.657251e-08
9486.00,2.093522e-08
9487.00,2.823784e-08
9488.00,3.602373e-08
9489.00,4.892146e-08
9490.00,5.205485e-08
9491.00,5.819627e-08
9492.00,4.856194e-08
9493.00,3.882682e-08
9494.00,3.473317e-08
9495.00,3.025452e-08
9496.00,2.929255e-08
9497.00,3.159639e-08
9498.00,4.032364e-08
9499.00,4.071426e-08
9500.00,4.508290e-08
9501.00,4.695682e-08
9502.00,4.762270e-08
9503.00,4.522837e-08
9504.00,4.307260e-08
9505.00,4.352991e-08
9506.00,4.317578e-08
9507.00,4.666098e-08
9508.00,4.910478e-08
9509.00,5.054751e-08
9510.00,5.141692e-08
9511.00,4.992998e-08
9512.00,5.218061e-08
9513.00,4.778566e-08
9514.00,4.698832e-08
9515.00,4.391328e-08
9516.00,3.632895e-08
9517.00,3.132183e-08
9518.00,2.686151e-08
9519.00,2.338415e-08
9520.00,2.334802e-08
9521.00,2.886599e-08
9522.00,3.689362e-08
9523.00,4.923462e-08
9524.00,6.820755e-08
9525.00,7.967498e-08
9526.00,7.353697e-08
9527.00,6.185300e-08
9528.00,5.274753e-08
9529.00,4.467487e-08
9530.00,3.814692e-08
9531.00,3.505985e-08
9532.00,3.152765e-08
9533.00,2.865718e-08
9534.00,2.923690e-08
9535.00,3.032646e-08
9536.00,2.725031e-08
9537.00,2.536199e-08
9538.00,2.437861e-08
9539.00,2.603708e-08
9540.00,2.925993e-08
9541.00,3.826654e-08
9542.00,4.622085e-08
9543.00,5.775034e-08
9544.00,7.124397e-08
9545.00,7.939822e-08
9546.00,6.853377e-08
9547.00,5.714092e-08
9548.00,4.524340e-08
9549.00,4.025328e-08
9550.00,3.717048e-08
9551.00,3.606451e-08
9552.00,3.286971e-08
9553.00,3.456307e-08
9554.00,3.407367e-08
9555.00,3.533711e-08
9556.00,3.380765e-08
9557.00,3.068898e-08
9558.00,2.503877e-08
9559.00,2.017077e-08
9560.00,1.692368e-08
9561.00,1.650308e-08
9562.00,1.661528e-08
9563.00,2.249815e-08
9564.00,3.125409e-08
9565.00,4.355968e-08
9566.00,6.491064e-08
9567.00,7.750257e-08
9568.00,8.847675e-08
9569.00,7.421412e-08
9570.00,6.316728e-08
9571.00,4.841685e-08
9572.00,3.631838e-08
9573.00,3.104246e-08
9574.00,2.378083e-08
9575.00,2.333162e-08
9576.00,2.332289e-08
9577.00,2.268442e-08
9578.00,2.524170e-08
9579.00,2.723800e-08
9580.00,3.533517e-08
9581.00,3.686919e-08
9582.00,4.529081e-08
9583.00,4.874754e-08
9584.00,4.409058e-08
9585.00,4.050663e-08
9586.00,4.007242e-08
9587.00,4.051974e-08
9588.00,4.193022e-08
9589.00,4.509323e-08
9590.00,4.647518e-08
9591.00,4.848321e-08
9592.00,5.431797e-08
9593.00,6.158587e-08
9594.00,7.863673e-08
9595.00,9.226257e-08
9596.00,8.643036e-08
9597.00,7.710968e-08
9598.00,5.560638e-08
9599.00,3.530126e-08
9600.00,2.843617e-08
9601.00,2.307429e-08
9602.00,2.377251e-08
9603.00,2.380240e-08
9604.00,2.617165e-08
9605.00,2.675258e-08
9606.00,2.962723e-08
9607.00,2.988091e-08
9608.00,2.838095e-08
9609.00,2.450498e-08
9610.00,2.224150e-08
9611.00,1.585377e-08
9612.00,1.406421e-08
9613.00,1.218207e-08
9614.00,1.091216e-08
9615.00,1.042488e-08
9616.00,1.046031e-08
9617.00,1.138385e-08
9618.00,1.358949e-08
9619.00,1.753191e-08
9620.00,1.962396e-08
9621.00,2.108377e-08
9622.00,2.213457e-08
9623.00,2.002610e-08
9624.00,1.867669e-08
9625.00,1.675784e-08
9626.00,1.553681e-08
9627.00,1.471360e-08
9628.00,1.460459e-08
9629.00,1.664806e-08
9630.00,1.639315e-08
9631.00,1.761084e-08
9632.00,1.970418e-08
9633.00,2.298483e-08
9634.00,2.380713e-08
9635.00,2.510665e-08
9636.00,2.601988e-08
9637.00,2.432607e-08
9638.00,2.526400e-08
9639.00,2.676497e-08
9640.00,2.889893e-08
9641.00,3.659682e-08
9642.00,4.188510e-08
9643.00,4.495667e-08
9644.00,4.729196e-08
9645.00,5.098281e-08
9646.00,4.700053e-08
9647.00,4.759041e-08
9648.00,5.002302e-08
9649.00,5.221657e-08
9650.00,5.763620e-08
9651.00,6.576677e-08
9652.00,7.120939e-08
9653.00,7.216868e-08
9654.00,6.048118e-08
9655.00,4.741768e-08
9656.00,3.716071e-08
9657.00,3.005767e-08
9658.00,2.604058e-08
9659.00,2.611798e-08
9660.00,2.593771e-08
9661.00,2.554754e-08
9662.00,2.405037e-08
9663.00,2.152081e-08
9664.00,1.905332e-08
9665.00,1.789021e-08
9666.00,1.890635e-08
9667.00,2.050660e-08
9668.00,2.577694e-08
9669.00,2.841293e-08
9670.00,2.966025e-08
9671.00,2.869628e-08
9672.00,2.267415e-08
9673.00,1.904082e-08
9674.00,1.938595e-08
9675.00,2.021270e-08
9676.00,2.661412e-08
9677.00,3.415287e-08
9678.00,5.060972e-08
9679.00,6.522756e-08
9680.00,6.668557e-08
9681.00,6.649937e-08
9682.00,6.216500e-08
9683.00,4.854754e-08
9684.00,3.574828e-08
9685.00,2.816034e-08
9686.00,2.432235e-08
9687.00,2.100403e-08
9688.00,2.088523e-08
9689.00,2.309348e-08
9690.00,2.972628e-08
9691.00,4.142112e-08
9692.00,5.067007e-08
9693.00,5.917327e-08
9694.00,5.778345e-08
9695.00,5.009704e-08
9696.00,3.773888e-08
9697.00,2.857523e-08
9698.00,2.146545e-08
9699.00,1.412501e-08
9700.00,1.146116e-08
9701.00,9.825494e-09
9702.00,1.115210e-08
9703.00,1.262627e-08
9704.00,1.909327e-08
9705.00,3.524166e-08
9706.00,6.048014e-08
9707.00,8.334084e-08
9708.00,1.115033e-07
9709.00,1.199169e-07
9710.00,9.218612e-08
9711.00,7.084760e-08
9712.00,5.135351e-08
9713.00,3.568798e-08
9714.00,2.820502e-08
9715.00,2.397036e-08
9716.00,2.289683e-08
9717.00,2.494385e-08
9718.00,2.732538e-08
9719.00,3.200588e-08
9720.00,4.274741e-08
9721.00,5.584736e-08
9722.00,7.026226e-08
9723.00,6.930004e-08
9724.00,6.035796e-08
9725.00,5.272866e-08
9726.00,4.154609e-08
9727.00,3.302825e-08
9728.00,3.010839e-08
9729.00,2.860617e-08
9730.00,2.862545e-08
9731.00,3.489789e-08
9732.00,4.467188e-08
9733.00,4.905377e-08
9734.00,6.254005e-08
9735.00,7.020318e-08
9736.00,7.791465e-08
9737.00,8.555479e-08
9738.00,9.379871e-08
9739.00,9.232025e-08
9740.00,7.670558e-08
9741.00,6.275042e-08
9742.00,5.194397e-08
9743.00,4.204527e-08
9744.00,3.939538e-08
9745.00,3.636568e-08
9746.00,3.660431e-08
9747.00,3.571973e-08
9748.00,3.508140e-08
9749.00,3.244153e-08
9750.00,2.758127e-08
9751.00,2.236641e-08
9752.00,1.939617e-08
9753.00,1.806911e-08
9754.00,1.731568e-08
9755.00,2.061614e-08
9756.00,2.923341e-08
9757.00,4.003484e-08
9758.00,6.097699e-08
9759.00,7.298042e-08
9760.00,7.064462e-08
9761.00,5.871349e-08
9762.00,4.197861e-08
9763.00,3.151674e-08
9764.00,2.842903e-08
9765.00,2.790176e-08
9766.00,2.847956e-08
9767.00,3.073220e-08
9768.00,3.328922e-08
9769.00,3.427695e-08
9770.00,3.748032e-08
9771.00,4.686438e-08
9772.00,5.182568e-08
9773.00,6.188809e-08
9774.00,7.015477e-08
9775.00,6.957429e-08
9776.00,6.766220e-08
9777.00,5.768990e-08
9778.00,4.497600e-08
9779.00,4.363805e-08
9780.00,4.078216e-08
9781.00,4.087700e-08
9782.00,3.978005e-08
9783.00,3.900333e-08
9784.00,3.375129e-08
9785.00,3.154794e-08
9786.00,3.115093e-08
9787.00,3.065998e-08
9788.00,3.734312e-08
9789.00,4.413659e-08
9790.00,5.264705e-08
9791.00,5.290572e-08
9792.00,5.590031e-08
9793.00,5.392713e-08
9794.00,5.436925e-08
9795.00,5.841154e-08
9796.00,5.928164e-08
9797.00,5.822369e-08
9798.00,5.790581e-08
9799.00,5.466130e-08
9800.00,4.858002e-08
9801.00,3.913038e-08
9802.00,3.659147e-08
9803.00,3.492562e-08
9804.00,3.649858e-08
9805.00,3.775136e-08
9806.00,4.195179e-08
9807.00,4.163866e-08
9808.00,4.067880e-08
9809.00,4.164330e-08
9810.00,3.602630e-08
9811.00,3.523766e-08
9812.00,3.118986e-08
9813.00,3.071144e-08
9814.00,3.271034e-08
9815.00,3.364131e-08
9816.00,3.555765e-08
9817.00,3.377990e-08
9818.00,3.814815e-08
9819.00,3.369600e-08
9820.00,3.526825e-08
9821.00,3.568482e-08
9822.00,3.632834e-08
9823.00,3.410116e-08
9824.00,2.894106e-08
9825.00,2.304233e-08
9826.00,1.785271e-08
9827.00,1.424058e-08
9828.00,1.245671e-08
9829.00,1.403072e-08
9830.00,1.672510e-08
9831.00,2.186498e-08
9832.00,2.895450e-08
9833.00,3.652209e-08
9834.00,4.565890e-08
9835.00,5.122824e-08
9836.00,5.107642e-08
9837.00,4.993335e-08
9838.00,4.920281e-08
9839.00,4.378087e-08
9840.00,4.155473e-08
9841.00,3.814500e-08
9842.00,3.440275e-08
9843.00,3.631465e-08
9844.00,3.748798e-08
9845.00,3.814406e-08
9846.00,4.482146e-08
9847.00,5.025394e-08
9848.00,5.830778e-08
9849.00,6.405202e-08
9850.00,8.021252e-08
9851.00,8.313105e-08
9852.00,8.243449e-08
9853.00,6.718739e-08
9854.00,4.387318e-08
9855.00,2.814649e-08
9856.00,1.655075e-08
9857.00,1.039814e-08
9858.00,7.966961e-09
9859.00,6.656720e-09
9860.00,7.090515e-09
9861.00,7.240332e-09
9862.00,8.285651e-09
9863.00,8.849244e-09
9864.00,9.260666e-09
9865.00,9.911400e-09
9866.00,9.897006e-09
9867.00,1.101420e-08
9868.00,1.170624e-08
9869.00,1.214090e-08
9870.00,1.476983e-08
9871.00,1.845394e-08
9872.00,2.223015e-08
9873.00,2.775946e-08
9874.00,3.459439e-08
9875.00,4.003666e-08
9876.00,4.663724e-08
9877.00,4.762073e-08
9878.00,5.267957e-08
9879.00,5.385357e-08
9880.00,5.442977e-08
9881.00,5.349406e-08
9882.00,5.384091e-08
9883.00,5.021122e-08
9884.00,4.691559e-08
9885.00,4.679821e-08
9886.00,4.918770e-08
9887.00,4.975507e-08
9888.00,5.485565e-08
9889.00,5.848473e-08
9890.00,5.812105e-08
9891.00,5.762692e-08
9892.00,5.450436e-08
9893.00,4.711813e-08
9894.00,4.089644e-08
9895.00,3.954131e-08
9896.00,3.325925e-08
9897.00,3.145812e-08
9898.00,2.951344e-08
9899.00,2.774004e-08
9900.00,2.638699e-08
9901.00,2.495590e-08
9902.00,2.589291e-08
9903.00,2.337133e-08
9904.00,2.328845e-08
9905.00,2.270205e-08
9906.00,2.274480e-08
9907.00,2.448619e-08
9908.00,2.389548e-08
9909.00,2.401356e-08
9910.00,2.741017e-08
9911.00,2.965479e-08
9912.00,3.485925e-08
9913.00,4.222445e-08
9914.00,4.747180e-08
9915.00,5.562143e-08
9916.00,5.510040e-08
9917.00,5.379398e-08
9918.00,5.175448e-08
9919.00,4.706508e-08
9920.00,4.449909e-08
9921.00,4.165497e-08
9922.00,3.865416e-08
9923.00,3.406000e-08
9924.00,2.796804e-08
9925.00,2.167981e-08
9926.00,1.680686e-08
9927.00,1.385221e-08
9928.00,1.116926e-08
9929.00,9.906869e-09
9930.00,1.022228e-08
9931.00,1.143044e-08
9932.00,1.366224e-08
9933.00,1.611666e-08
9934.00,2.161598e-08
9935.00,2.712007e-08
9936.00,3.161700e-08
9937.00,3.625460e-08
9938.00,3.684363e-08
9939.00,4.080764e-08
9940.00,3.957561e-08
9941.00,4.041055e-08
9942.00,4.483112e-08
9943.00,4.757482e-08
9944.00,5.455362e-08
9945.00,6.142013e-08
9946.00,6.393540e-08
9947.00,6.466794e-08
9948.00,5.618623e-08
9949.00,4.543636e-08
9950.00,3.550263e-08
9951.00,2.881179e-08
9952.00,2.445680e-08
9953.00,2.405750e-08
9954.00,2.592490e-08
9955.00,2.999466e-08
9956.00,3.397922e-08
9957.00,3.490833e-08
9958.00,3.414820e-08
9959.00,2.947907e-08
9960.00,2.453754e-08
9961.00,2.124784e-08
9962.00,1.807902e-08
9963.00,1.815934e-08
9964.00,2.052511e-08
9965.00,2.507740e-08
9966.00,3.141882e-08
9967.00,3.975176e-08
9968.00,4.410850e-08
9969.00,4.331610e-08
9970.00,3.800845e-08
9971.00,3.307233e-08
9972.00,2.682935e-08
9973.00,2.531797e-08
9974.00,2.321053e-08
9975.00,2.217584e-08
9976.00,2.253706e-08
9977.00,2.263718e-08
9978.00,2.387921e-08
9979.00,2.513595e-08
9980.00,2.731777e-08
9981.00,3.049274e-08
9982.00,3.346278e-08
9983.00,3.458360e-08
9984.00,3.485731e-08
9985.00,3.408390e-08
9986.00,3.412261e-08
9987.00,3.299392e-08
9988.00,3.361846e-08
9989.00,3.220240e-08
9990.00,3.037085e-08
9991.00,2.611491e-08
9992.00,2.209663e-08
9993.00,1.838319e-08
9994.00,1.641290e-08
9995.00,1.637846e-08
9996.00,1.852699e-08
9997.00,2.196113e-08
9998.00,2.730878e-08
9999.00,3.495681e-08
10000.00,4.348446e-08
10001.00,5.116943e-08
10002.00,5.944628e-08
10003.00,6.429396e-08
10004.00,6.198341e-08
10005.00,5.457564e-08
10006.00,4.756905e-08
10007.00,4.066820e-08
10008.00,3.495759e-08
10009.00,3.256159e-08
10010.00,3.084975e-08
10011.00,3.076931e-08
10012.00,3.085878e-08
10013.00,3.168121e-08
10014.00,3.270544e-08
10015.00,3.418477e-08
10016.00,3.619800e-08
10017.00,4.177915e-08
10018.00,4.884167e-08
10019.00,5.985404e-08
10020.00,6.949960e-08
10021.00,7.853211e-08
10022.00,8.373626e-08
10023.00,8.241388e-08
10024.00,7.696964e-08
10025.00,6.761713e-08
10026.00,5.682840e-08
10027.00,4.698698e-08
10028.00,4.048084e-08
10029.00,3.344048e-08
10030.00,3.145160e-08
10031.00,2.981613e-08
10032.00,2.846528e-08
10033.00,2.946388e-08
10034.00,2.897440e-08
10035.00,2.819542e-08
10036.00,2.663431e-08
10037.00,2.540813e-08
10038.00,2.474801e-08
10039.00,2.415843e-08
10040.00,2.378946e-08
10041.00,2.329149e-08
10042.00,2.280876e-08
10043.00,2.088253e-08
10044.00,1.954755e-08
10045.00,1.934613e-08
10046.00,1.942661e-08
10047.00,1.987217e-08
10048.00,2.153073e-08
10049.00,2.269156e-08
10050.00,2.429231e-08
10051.00,2.578642e-08
10052.00,2.803345e-08
10053.00,3.022995e-08
10054.00,3.323121e-08
10055.00,3.710453e-08
10056.00,4.036945e-08
10057.00,4.076511e-08
10058.00,4.121265e-08
10059.00,4.111426e-08
10060.00,4.395417e-08
10061.00,4.779004e-08
10062.00,5.328370e-08
10063.00,5.847537e-08
10064.00,5.489612e-08
10065.00,5.112243e-08
10066.00,4.245166e-08
10067.00,3.802826e-08
10068.00,3.480157e-08
10069.00,3.069509e-08
10070.00,3.117260e-08
10071.00,2.748132e-08
10072.00,2.697783e-08
10073.00,2.620950e-08
10074.00,2.815677e-08
10075.00,3.355501e-08
10076.00,3.840654e-08
10077.00,4.312771e-08
10078.00,4.804548e-08
10079.00,4.834859e-08
10080.00,4.517447e-08
10081.00,4.196586e-08
10082.00,3.624778e-08
10083.00,3.031786e-08
10084.00,2.588907e-08
10085.00,2.294758e-08
10086.00,2.357467e-08
10087.00,2.368041e-08
10088.00,2.417611e-08
10089.00,2.732123e-08
10090.00,3.046021e-08
10091.00,3.716984e-08
10092.00,4.538035e-08
10093.00,5.691343e-08
10094.00,5.806216e-08
10095.00,5.615505e-08
10096.00,4.745420e-08
10097.00,4.082038e-08
10098.00,3.987575e-08
10099.00,3.837869e-08
10100.00,3.967428e-08
10101.00,3.950156e-08
10102.00,4.297700e-08
10103.00,4.763392e-08
10104.00,5.693790e-08
10105.00,6.530259e-08
10106.00,7.114363e-08
10107.00,6.989086e-08
10108.00,6.278360e-08
10109.00,5.212448e-08
10110.00,4.023317e-08
10111.00,3.153646e-08
10112.00,2.657969e-08
10113.00,2.308866e-08
10114.00,2.214971e-08
10115.00,2.132011e-08
10116.00,2.082682e-08
10117.00,2.052859e-08
10118.00,2.042377e-08
10119.00,1.918705e-08
10120.00,1.922647e-08
10121.00,1.936543e-08
10122.00,1.924468e-08
10123.00,2.183981e-08
10124.00,2.221937e-08
10125.00,2.325988e-08
10126.00,2.455242e-08
10127.00,2.429387e-08
10128.00,2.432600e-08
10129.00,2.629422e-08
10130.00,2.898506e-08
10131.00,3.418364e-08
10132.00,3.723911e-08
10133.00,3.909132e-08
10134.00,3.851092e-08
10135.00,3.197500e-08
10136.00,2.479028e-08
10137.00,1.953772e-08
10138.00,1.463973e-08
10139.00,1.167039e-08
10140.00,1.067699e-08
10141.00,1.083579e-08
10142.00,1.267976e-08
10143.00,1.720840e-08
10144.00,2.410943e-08
10145.00,3.011011e-08
10146.00,3.399541e-08
10147.00,3.648777e-08
10148.00,3.581314e-08
10149.00,3.436372e-08
10150.00,3.141050e-08
10151.00,3.168388e-08
10152.00,3.285485e-08
10153.00,3.423631e-08
10154.00,3.539597e-08
10155.00,3.874547e-08
10156.00,4.045525e-08
10157.00,4.400045e-08
10158.00,4.350612e-08
10159.00,4.127380e-08
10160.00,4.253141e-08
10161.00,3.782292e-08
10162.00,3.703251e-08
10163.00,3.792605e-08
10164.00,3.624756e-08
10165.00,3.431276e-08
10166.00,3.147201e-08
10167.00,2.714370e-08
10168.00,2.489082e-08
10169.00,2.375828e-08
10170.00,2.216199e-08
10171.00,2.148722e-08
10172.00,1.996193e-08
10173.00,1.825351e-08
10174.00,1.640073e-08
10175.00,1.566502e-08
10176.00,1.678428e-08
10177.00,2.013473e-08
10178.00,2.472642e-08
10179.00,3.176486e-08
10180.00,3.850368e-08
10181.00,3.996251e-08
10182.00,3.517733e-08
10183.00,2.858742e-08
10184.00,2.333365e-08
10185.00,1.920221e-08
10186.00,1.675254e-08
10187.00,1.580156e-08
10188.00,1.664508e-08
10189.00,1.803671e-08
10190.00,2.062997e-08
10191.00,2.254937e-08
10192.00,2.189672e-08
10193.00,2.258071e-08
10194.00,2.024356e-08
10195.00,2.104186e-08
10196.00,1.989805e-08
10197.00,1.986454e-08
10198.00,2.057818e-08
10199.00,2.174246e-08
10200.00,2.316129e-08
10201.00,2.419845e-08
10202.00,2.671966e-08
10203.00,2.745897e-08
10204.00,2.863323e-08
10205.00,2.910316e-08
10206.00,2.953498e-08
10207.00,2.880583e-08
10208.00,2.679939e-08
10209.00,2.429632e-08
10210.00,2.135761e-08
10211.00,1.848202e-08
10212.00,1.716406e-08
10213.00,1.591813e-08
10214.00,1.737964e-08
10215.00,2.309415e-08
10216.00,3.261970e-08
10217.00,4.788297e-08
10218.00,6.758242e-08
10219.00,8.355591e-08
10220.00,8.939595e-08
10221.00,8.313663e-08
10222.00,6.824195e-08
10223.00,5.654971e-08
10224.00,4.601980e-08
10225.00,3.912082e-08
10226.00,3.175018e-08
10227.00,2.902193e-08
10228.00,2.735962e-08
10229.00,2.856791e-08
10230.00,3.102970e-08
10231.00,3.476358e-08
10232.00,3.874340e-08
10233.00,4.331751e-08
10234.00,4.310802e-08
10235.00,3.877871e-08
10236.00,3.359659e-08
10237.00,2.786049e-08
10238.00,2.256098e-08
10239.00,1.798069e-08
10240.00,1.563340e-08
10241.00,1.595405e-08
10242.00,1.859731e-08
10243.00,2.311104e-08
10244.00,2.788105e-08
10245.00,3.390895e-08
10246.00,4.085442e-08
10247.00,4.222126e-08
10248.00,4.096599e-08
10249.00,3.604762e-08
10250.00,2.848911e-08
10251.00,2.381737e-08
10252.00,1.884476e-08
10253.00,1.588762e-08
10254.00,1.595788e-08
10255.00,1.638290e-08
10256.00,1.836120e-08
10257.00,1.967774e-08
10258.00,2.098690e-08
10259.00,2.077189e-08
10260.00,1.807351e-08
10261.00,1.702587e-08
10262.00,1.511575e-08
10263.00,1.470543e-08
10264.00,1.466101e-08
10265.00,1.549485e-08
10266.00,1.878329e-08
10267.00,2.277912e-08
10268.00,2.803916e-08
10269.00,3.270989e-08
10270.00,3.668098e-08
10271.00,3.499915e-08
10272.00,3.144723e-08
10273.00,2.744943e-08
10274.00,2.418898e-08
10275.00,2.609895e-08
10276.00,3.023199e-08
10277.00,3.654697e-08
10278.00,4.391451e-08
10279.00,5.183561e-08
10280.00,5.385316e-08
10281.00,5.419447e-08
10282.00,5.484796e-08
10283.00,5.153410e-08
10284.00,4.794432e-08
10285.00,4.017036e-08
10286.00,3.726667e-08
10287.00,3.088734e-08
10288.00,2.496057e-08
10289.00,2.351917e-08
10290.00,2.093841e-08
10291.00,2.131343e-08
10292.00,2.196172e-08
10293.00,2.269745e-08
10294.00,2.204948e-08
10295.00,2.065292e-08
10296.00,2.003148e-08
10297.00,1.965423e-08
10298.00,2.143249e-08
10299.00,2.412620e-08
10300.00,2.762361e-08
10301.00,3.017508e-08
10302.00,3.288865e-08
10303.00,3.053335e-08
10304.00,3.034392e-08
10305.00,3.196893e-08
10306.00,3.301746e-08
10307.00,3.735334e-08
10308.00,4.217968e-08
10309.00,4.509792e-08
10310.00,3.998935e-08
10311.00,3.208610e-08
10312.00,2.366127e-08
10313.00,1.770793e-08
10314.00,1.474307e-08
10315.00,1.344635e-08
10316.00,1.402307e-08
10317.00,1.620924e-08
10318.00,1.815540e-08
10319.00,2.002812e-08
10320.00,1.912348e-08
10321.00,1.881547e-08
10322.00,1.828877e-08
10323.00,1.561982e-08
10324.00,1.568980e-08
10325.00,1.605601e-08
10326.00,1.709452e-08
10327.00,1.797826e-08
10328.00,1.813584e-08
10329.00,1.680708e-08
10330.00,1.554121e-08
10331.00,1.577439e-08
10332.00,1.591574e-08
10333.00,1.762128e-08
10334.00,1.942177e-08
10335.00,2.011466e-08
10336.00,1.857612e-08
10337.00,1.713101e-08
10338.00,1.426784e-08
10339.00,1.272328e-08
10340.00,1.256738e-08
10341.00,1.343438e-08
10342.00,1.613997e-08
10343.00,1.818339e-08
10344.00,2.218819e-08
10345.00,2.527178e-08
10346.00,2.736372e-08
10347.00,2.738943e-08
10348.00,2.900693e-08
10349.00,3.119312e-08
10350.00,3.145658e-08
10351.00,3.340877e-08
10352.00,3.268883e-08
10353.00,3.312920e-08
10354.00,3.526295e-08
10355.00,3.372190e-08
10356.00,3.443488e-08
10357.00,3.641722e-08
10358.00,4.107102e-08
10359.00,4.610551e-08
10360.00,5.217127e-08
10361.00,5.370054e-08
10362.00,5.178858e-08
10363.00,4.193318e-08
10364.00,3.297320e-08
10365.00,2.449485e-08
10366.00,1.730437e-08
10367.00,1.334781e-08
10368.00,1.112490e-08
10369.00,1.069143e-08
10370.00,1.045762e-08
10371.00,1.132406e-08
10372.00,1.262611e-08
10373.00,1.308914e-08
10374.00,1.419651e-08
10375.00,1.446644e-08
10376.00,1.446430e-08
10377.00,1.394815e-08
10378.00,1.341713e-08
10379.00,1.371958e-08
10380.00,1.310623e-08
10381.00,1.524018e-08
10382.00,1.753845e-08
10383.00,2.262200e-08
10384.00,2.961780e-08
10385.00,3.659218e-08
10386.00,4.380324e-08
10387.00,4.671603e-08
10388.00,4.764079e-08
10389.00,4.813251e-08
10390.00,4.569950e-08
10391.00,3.983743e-08
10392.00,4.236757e-08
10393.00,3.946477e-08
10394.00,3.990923e-08
10395.00,4.684208e-08
10396.00,5.284318e-08
10397.00,5.580459e-08
10398.00,5.672421e-08
10399.00,4.997076e-08
10400.00,4.012715e-08
10401.00,3.086425e-08
10402.00,2.268813e-08
10403.00,1.620794e-08
10404.00,1.286131e-08
10405.00,1.116318e-08
10406.00,1.109891e-08
10407.00,1.149921e-08
10408.00,1.247211e-08
10409.00,1.453224e-08
10410.00,1.733834e-08
10411.00,2.025790e-08
10412.00,2.459482e-08
10413.00,2.604732e-08
10414.00,2.852543e-08
10415.00,2.946641e-08
10416.00,2.943266e-08
10417.00,3.138193e-08
10418.00,3.160908e-08
10419.00,3.525091e-08
10420.00,3.784776e-08
10421.00,4.289146e-08
10422.00,4.801869e-08
10423.00,4.427505e-08
10424.00,3.976559e-08
10425.00,3.491655e-08
10426.00,2.815874e-08
10427.00,2.448741e-08
10428.00,2.202499e-08
10429.00,2.029813e-08
10430.00,2.005221e-08
10431.00,2.027628e-08
10432.00,2.172403e-08
10433.00,2.367202e-08
10434.00,2.495608e-08
10435.00,2.625094e-08
10436.00,2.564395e-08
10437.00,2.264037e-08
10438.00,1.987113e-08
10439.00,1.701056e-08
10440.00,1.435451e-08
10441.00,1.291705e-08
10442.00,1.238616e-08
10443.00,1.319671e-08
10444.00,1.539107e-08
10445.00,1.831905e-08
10446.00,2.261768e-08
10447.00,2.616062e-08
10448.00,2.809161e-08
10449.00,2.793032e-08
10450.00,2.677230e-08
10451.00,2.644237e-08
10452.00,2.547277e-08
10453.00,2.768116e-08
10454.00,3.310928e-08
10455.00,3.861102e-08
10456.00,4.393549e-08
10457.00,4.367091e-08
10458.00,4.098350e-08
10459.00,3.199919e-08
10460.00,2.318597e-08
10461.00,1.774055e-08
10462.00,1.417113e-08
10463.00,1.307902e-08
10464.00,1.325150e-08
10465.00,1.567551e-08
10466.00,1.933756e-08
10467.00,2.387004e-08
10468.00,2.704618e-08
10469.00,2.803151e-08
10470.00,2.784733e-08
10471.00,2.565659e-08
10472.00,2.381832e-08
10473.00,2.228046e-08
10474.00,2.189984e-08
10475.00,2.139558e-08
10476.00,2.151435e-08
10477.00,2.192369e-08
10478.00,2.209437e-08
10479.00,2.280326e-08
10480.00,2.249998e-08
10481.00,2.270554e-08
10482.00,2.268308e-08
10483.00,2.343481e-08
10484.00,2.431998e-08
10485.00,2.363334e-08
10486.00,2.303699e-08
10487.00,2.142953e-08
10488.00,1.959159e-08
10489.00,1.846187e-08
10490.00,1.811902e-08
10491.00,1.930192e-08
10492.00,2.170803e-08
10493.00,2.389731e-08
10494.00,2.664126e-08
10495.00,2.826167e-08
10496.00,3.002081e-08
10497.00,2.998051e-08
10498.00,3.013059e-08
10499.00,2.988816e-08
10500.00,2.887884e-08
10501.00,2.777802e-08
10502.00,2.552880e-08
10503.00,2.360843e-08
10504.00,2.303083e-08
10505.00,2.213159e-08
10506.00,2.220528e-08
10507.00,2.260526e-08
10508.00,2.359774e-08
10509.00,2.608001e-08
10510.00,2.860698e-08
10511.00,3.305881e-08
10512.00,3.874444e-08
10513.00,4.355541e-08
10514.00,4.614117e-08
10515.00,4.718073e-08
10516.00,4.417408e-08
10517.00,3.836706e-08
10518.00,3.239673e-08
10519.00,2.729439e-08
10520.00,2.320455e-08
10521.00,2.037653e-08
10522.00,1.912751e-08
10523.00,1.725201e-08
10524.00,1.653521e-08
10525.00,1.679404e-08
10526.00,1.693289e-08
10527.00,1.862582e-08
10528.00,2.252232e-08
10529.00,2.835285e-08
10530.00,3.727630e-08
10531.00,4.826545e-08
10532.00,5.880489e-08
10533.00,6.875847e-08
10534.00,7.459285e-08
10535.00,7.790261e-08
10536.00,7.714975e-08
10537.00,7.214015e-08
10538.00,6.902295e-08
10539.00,6.567527e-08
10540.00,6.293305e-08
10541.00,5.997781e-08
10542.00,5.519570e-08
10543.00,5.014808e-08
10544.00,4.276485e-08
10545.00,3.545391e-08
10546.00,2.937106e-08
10547.00,2.588650e-08
10548.00,2.359199e-08
10549.00,2.230099e-08
10550.00,2.191943e-08
10551.00,2.196969e-08
10552.00,2.123103e-08
10553.00,2.073027e-08
10554.00,1.969849e-08
10555.00,1.909959e-08
10556.00,1.965888e-08
10557.00,2.229206e-08
10558.00,2.665596e-08
10559.00,3.271205e-08
10560.00,3.805851e-08
10561.00,4.032209e-08
10562.00,3.806902e-08
10563.00,3.270163e-08
10564.00,2.766056e-08
10565.00,2.289231e-08
10566.00,2.035597e-08
10567.00,1.884008e-08
10568.00,1.867377e-08
10569.00,1.979840e-08
10570.00,2.242516e-08
10571.00,2.657544e-08
10572.00,3.264396e-08
10573.00,4.006792e-08
10574.00,4.558081e-08
10575.00,4.896774e-08
10576.00,4.612663e-08
10577.00,4.214988e-08
10578.00,3.769070e-08
10579.00,3.431783e-08
10580.00,3.224801e-08
10581.00,3.081069e-08
10582.00,3.137894e-08
10583.00,3.056530e-08
10584.00,3.012811e-08
10585.00,2.835203e-08
10586.00,2.725485e-08
10587.00,2.556651e-08
10588.00,2.298422e-08
10589.00,2.222646e-08
10590.00,2.191352e-08
10591.00,2.276126e-08
10592.00,2.322451e-08
10593.00,2.340331e-08
10594.00,2.413373e-08
10595.00,2.304925e-08
10596.00,2.386302e-08
10597.00,2.365524e-08
10598.00,2.327312e-08
10599.00,2.423180e-08
10600.00,2.502997e-08
10601.00,2.815191e-08
10602.00,3.001255e-08
10603.00,3.390145e-08
10604.00,3.721221e-08
10605.00,3.850359e-08
10606.00,3.759267e-08
10607.00,3.351047e-08
10608.00,3.069264e-08
10609.00,2.756064e-08
10610.00,2.542630e-08
10611.00,2.479798e-08
10612.00,2.542251e-08
10613.00,2.704798e-08
10614.00,3.011664e-08
10615.00,3.317190e-08
10616.00,3.824651e-08
10617.00,4.384737e-08
10618.00,4.816381e-08
10619.00,5.086921e-08
10620.00,4.805002e-08
10621.00,4.346646e-08
10622.00,3.773150e-08
10623.00,2.978965e-08
10624.00,2.434954e-08
10625.00,2.099358e-08
10626.00,1.953952e-08
10627.00,1.966835e-08
10628.00,1.965141e-08
10629.00,2.127394e-08
10630.00,2.248083e-08
10631.00,2.481054e-08
10632.00,2.815334e-08
10633.00,3.156299e-08
10634.00,3.670908e-08
10635.00,4.029386e-08
10636.00,4.144406e-08
10637.00,3.960207e-08
10638.00,3.555742e-08
10639.00,3.135150e-08
10640.00,2.826092e-08
10641.00,2.795767e-08
10642.00,3.005582e-08
10643.00,3.537224e-08
10644.00,4.115970e-08
10645.00,4.271011e-08
10646.00,4.089065e-08
10647.00,3.456503e-08
10648.00,2.773129e-08
10649.00,2.112136e-08
10650.00,1.760564e-08
10651.00,1.600422e-08
10652.00,1.605738e-08
10653.00,1.737220e-08
10654.00,1.964553e-08
10655.00,2.347334e-08
10656.00,2.712389e-08
10657.00,3.094942e-08
10658.00,3.400000e-08
10659.00,3.672119e-08
10660.00,3.894176e-08
10661.00,3.935996e-08
10662.00,4.020321e-08
10663.00,3.958606e-08
10664.00,3.864615e-08
10665.00,3.799417e-08
10666.00,3.600643e-08
10667.00,3.492450e-08
10668.00,3.493029e-08
10669.00,3.521965e-08
10670.00,3.455679e-08
10671.00,3.540512e-08
10672.00,3.575379e-08
10673.00,3.568510e-08
10674.00,3.489419e-08
10675.00,3.190733e-08
10676.00,2.912871e-08
10677.00,2.643477e-08
10678.00,2.418400e-08
10679.00,2.276508e-08
10680.00,2.231890e-08
10681.00,2.171392e-08
10682.00,2.126548e-08
10683.00,1.924458e-08
10684.00,1.696629e-08
10685.00,1.597329e-08
10686.00,1.599552e-08
10687.00,1.793017e-08
10688.00,2.160180e-08
10689.00,2.684305e-08
10690.00,3.483385e-08
10691.00,4.121705e-08
10692.00,4.448865e-08
10693.00,4.314825e-08
10694.00,3.777196e-08
10695.00,3.186631e-08
10696.00,2.434214e-08
10697.00,1.916005e-08
10698.00,1.605962e-08
10699.00,1.333522e-08
10700.00,1.218612e-08
10701.00,1.103140e-08
10702.00,1.083187e-08
10703.00,1.031486e-08
10704.00,1.035935e-08
10705.00,1.072793e-08
10706.00,1.158625e-08
10707.00,1.238515e-08
10708.00,1.332411e-08
10709.00,1.359280e-08
10710.00,1.374351e-08
10711.00,1.372071e-08
10712.00,1.384852e-08
10713.00,1.438134e-08
10714.00,1.578113e-08
10715.00,1.851211e-08
10716.00,2.250493e-08
10717.00,3.029469e-08
10718.00,4.016775e-08
10719.00,5.029027e-08
10720.00,5.754835e-08
10721.00,5.435110e-08
10722.00,4.710349e-08
10723.00,3.522114e-08
10724.00,2.612762e-08
10725.00,2.137336e-08
10726.00,2.014917e-08
10727.00,2.188322e-08
10728.00,2.494592e-08
10729.00,2.930286e-08
10730.00,3.363177e-08
10731.00,3.670104e-08
10732.00,3.713087e-08
10733.00,3.682619e-08
10734.00,3.474697e-08
10735.00,3.380077e-08
10736.00,3.210778e-08
10737.00,3.164676e-08
10738.00,3.132682e-08
10739.00,3.209981e-08
10740.00,3.400584e-08
10741.00,3.624674e-08
10742.00,3.755269e-08
10743.00,4.103122e-08
10744.00,4.433795e-08
10745.00,4.582836e-08
10746.00,4.467518e-08
10747.00,4.077252e-08
10748.00,3.471812e-08
10749.00,2.748041e-08
10750.00,2.143686e-08
10751.00,1.749525e-08
10752.00,1.561946e-08
10753.00,1.560194e-08
10754.00,1.667216e-08
10755.00,1.842864e-08
10756.00,2.107310e-08
10757.00,2.271067e-08
10758.00,2.286747e-08
10759.00,2.291845e-08
10760.00,2.197151e-08
10761.00,2.097160e-08
10762.00,1.974480e-08
10763.00,1.907892e-08
10764.00,1.961954e-08
10765.00,1.994421e-08
10766.00,2.111897e-08
10767.00,2.237831e-08
10768.00,2.282875e-08
10769.00,2.218258e-08
10770.00,1.977543e-08
10771.00,1.712597e-08
10772.00,1.533609e-08
10773.00,1.380012e-08
10774.00,1.317706e-08
10775.00,1.288751e-08
10776.00,1.313025e-08
10777.00,1.417968e-08
10778.00,1.514775e-08
10779.00,1.722298e-08
10780.00,2.024083e-08
10781.00,2.352225e-08
10782.00,2.686662e-08
10783.00,2.918242e-08
10784.00,3.113797e-08
10785.00,3.340860e-08
10786.00,3.637048e-08
10787.00,3.995806e-08
10788.00,4.464185e-08
10789.00,4.902995e-08
10790.00,5.345313e-08
10791.00,5.455666e-08
10792.00,5.306698e-08
10793.00,5.218740e-08
10794.00,5.005908e-08
10795.00,4.757467e-08
10796.00,4.482295e-08
10797.00,3.915161e-08
10798.00,3.445161e-08
10799.00,2.933203e-08
10800.00,2.506113e-08
10801.00,2.260655e-08
10802.00,2.038662e-08
10803.00,1.963659e-08
10804.00,1.939253e-08
10805.00,1.942579e-08
10806.00,2.026774e-08
10807.00,2.057196e-08
10808.00,2.037515e-08
10809.00,2.058670e-08
10810.00,2.081523e-08
10811.00,2.073780e-08
10812.00,2.054940e-08
10813.00,2.027297e-08
10814.00,2.025257e-08
10815.00,2.034776e-08
10816.00,2.107876e-08
10817.00,2.246759e-08
10818.00,2.677692e-08
10819.00,3.033065e-08
10820.00,3.192654e-08
10821.00,3.115762e-08
10822.00,2.727467e-08
10823.00,2.235808e-08
10824.00,1.798911e-08
10825.00,1.530038e-08
10826.00,1.449011e-08
10827.00,1.512512e-08
10828.00,1.673559e-08
10829.00,1.905870e-08
10830.00,2.183136e-08
10831.00,2.416216e-08
10832.00,2.469137e-08
10833.00,2.465437e-08
10834.00,2.426059e-08
10835.00,2.345047e-08
10836.00,2.268706e-08
10837.00,2.166456e-08
10838.00,2.085761e-08
10839.00,2.064854e-08
10840.00,2.018944e-08
10841.00,2.018642e-08
10842.00,2.146514e-08
10843.00,2.427848e-08
10844.00,2.805668e-08
10845.00,3.190458e-08
10846.00,3.429848e-08
10847.00,3.395002e-08
10848.00,3.082101e-08
10849.00,2.678303e-08
10850.00,2.329370e-08
10851.00,2.008522e-08
10852.00,1.772743e-08
10853.00,1.672016e-08
10854.00,1.654960e-08
10855.00,1.742904e-08
10856.00,1.861411e-08
10857.00,2.047410e-08
10858.00,2.213728e-08
10859.00,2.397116e-08
10860.00,2.622776e-08
10861.00,2.902438e-08
10862.00,3.164772e-08
10863.00,3.398561e-08
10864.00,3.480606e-08
10865.00,3.454760e-08
10866.00,3.274002e-08
10867.00,3.203733e-08
10868.00,3.323458e-08
10869.00,3.504810e-08
10870.00,3.802990e-08
10871.00,4.131349e-08
10872.00,4.310489e-08
10873.00,4.187999e-08
10874.00,3.825324e-08
10875.00,3.330865e-08
10876.00,2.827060e-08
10877.00,2.513016e-08
10878.00,2.325745e-08
10879.00,2.271397e-08
10880.00,2.245161e-08
10881.00,2.238950e-08
10882.00,2.238409e-08
10883.00,2.308142e-08
10884.00,2.313083e-08
10885.00,2.288222e-08
10886.00,2.191604e-08
10887.00,2.138904e-08
10888.00,1.954599e-08
10889.00,1.800192e-08
10890.00,1.651019e-08
10891.00,1.639045e-08
10892.00,1.772313e-08
10893.00,1.964525e-08
10894.00,2.362412e-08
10895.00,2.900333e-08
10896.00,3.581123e-08
10897.00,4.339027e-08
10898.00,4.953445e-08
10899.00,5.147655e-08
10900.00,4.944505e-08
10901.00,4.462827e-08
10902.00,3.987281e-08
10903.00,3.589380e-08
10904.00,3.404032e-08
10905.00,3.582874e-08
10906.00,3.971991e-08
10907.00,4.430779e-08
10908.00,4.701556e-08
10909.00,4.622219e-08
10910.00,4.054796e-08
10911.00,3.279627e-08
10912.00,2.622241e-08
10913.00,2.080432e-08
10914.00,1.674098e-08
10915.00,1.406603e-08
10916.00,1.265924e-08
10917.00,1.220885e-08
10918.00,1.259749e-08
10919.00,1.397137e-08
10920.00,1.637965e-08
10921.00,1.948383e-08
10922.00,2.363107e-08
10923.00,2.843721e-08
10924.00,3.321806e-08
10925.00,3.661851e-08
10926.00,3.766189e-08
10927.00,3.835096e-08
10928.00,3.778348e-08
10929.00,3.775202e-08
10930.00,4.047141e-08
10931.00,4.507110e-08
10932.00,4.971345e-08
10933.00,5.302132e-08
10934.00,5.182024e-08
10935.00,4.608145e-08
10936.00,3.622243e-08
10937.00,2.782606e-08
10938.00,2.175742e-08
10939.00,1.740588e-08
10940.00,1.483878e-08
10941.00,1.382241e-08
10942.00,1.435330e-08
10943.00,1.572443e-08
10944.00,1.754378e-08
10945.00,1.962156e-08
10946.00,2.222370e-08
10947.00,2.332311e-08
10948.00,2.395182e-08
10949.00,2.273175e-08
10950.00,2.136247e-08
10951.00,2.025847e-08
10952.00,1.920369e-08
10953.00,1.910109e-08
10954.00,1.973862e-08
10955.00,2.192794e-08
10956.00,2.438044e-08
10957.00,2.752055e-08
10958.00,2.985317e-08
10959.00,2.929614e-08
10960.00,2.749066e-08
10961.00,2.444654e-08
10962.00,2.171465e-08
10963.00,1.987911e-08
10964.00,2.056251e-08
10965.00,2.237820e-08
10966.00,2.492502e-08
10967.00,2.743074e-08
10968.00,2.930674e-08
10969.00,2.986481e-08
10970.00,2.716483e-08
10971.00,2.342281e-08
10972.00,2.039085e-08
10973.00,1.753620e-08
10974.00,1.575382e-08
10975.00,1.518366e-08
10976.00,1.629904e-08
10977.00,1.900565e-08
10978.00,2.229566e-08
10979.00,2.700960e-08
10980.00,3.162221e-08
10981.00,3.422891e-08
10982.00,3.451776e-08
10983.00,3.628628e-08
10984.00,3.570077e-08
10985.00,3.584066e-08
10986.00,3.528907e-08
10987.00,3.271627e-08
10988.00,3.158995e-08
10989.00,2.915691e-08
10990.00,2.972989e-08
10991.00,3.062393e-08
10992.00,3.295614e-08
10993.00,3.730610e-08
10994.00,3.947284e-08
10995.00,3.886417e-08
10996.00,3.550153e-08
10997.00,3.302945e-08
10998.00,2.966410e-08
10999.00,2.784419e-08
11000.00,2.604380e-08
11001.00,2.530274e-08
11002.00,2.592049e-08
11003.00,2.645608e-08
11004.00,2.773355e-08
11005.00,2.924862e-08
11006.00,3.058660e-08
11007.00,3.340863e-08
11008.00,3.504725e-08
11009.00,3.531635e-08
11010.00,3.440708e-08
11011.00,3.264894e-08
11012.00,3.041614e-08
11013.00,2.645757e-08
11014.00,2.433478e-08
11015.00,2.218632e-08
11016.00,2.122343e-08
11017.00,2.060683e-08
11018.00,2.045198e-08
11019.00,2.082068e-08
11020.00,2.196196e-08
11021.00,2.436536e-08
11022.00,2.708161e-08
11023.00,3.090507e-08
11024.00,3.424731e-08
11025.00,3.800643e-08
11026.00,4.066019e-08
11027.00,4.187685e-08
11028.00,4.175595e-08
11029.00,3.922299e-08
11030.00,3.524410e-08
11031.00,3.104078e-08
11032.00,2.479032e-08
11033.00,1.971256e-08
11034.00,1.498229e-08
11035.00,1.210827e-08
11036.00,1.095026e-08
11037.00,1.049971e-08
11038.00,1.180076e-08
11039.00,1.486011e-08
11040.00,1.978573e-08
11041.00,2.657513e-08
11042.00,3.465598e-08
11043.00,4.224563e-08
11044.00,4.704065e-08
11045.00,4.816150e-08
11046.00,4.727707e-08
11047.00,4.641908e-08
11048.00,4.545329e-08
11049.00,4.667708e-08
11050.00,4.778356e-08
11051.00,5.022164e-08
11052.00,5.234179e-08
11053.00,5.435878e-08
11054.00,5.280468e-08
11055.00,4.788625e-08
11056.00,4.380336e-08
11057.00,3.937482e-08
11058.00,3.629326e-08
11059.00,3.513628e-08
11060.00,3.570964e-08
11061.00,3.774604e-08
11062.00,3.938392e-08
11063.00,4.048590e-08
11064.00,3.928172e-08
11065.00,3.791345e-08
11066.00,3.545103e-08
11067.00,3.421006e-08
11068.00,3.547206e-08
11069.00,3.895595e-08
11070.00,4.448644e-08
11071.00,5.231101e-08
11072.00,5.561361e-08
11073.00,5.443231e-08
11074.00,4.765147e-08
11075.00,4.015515e-08
11076.00,3.221336e-08
11077.00,2.590516e-08
11078.00,2.195244e-08
11079.00,2.030279e-08
11080.00,2.046299e-08
11081.00,2.196987e-08
11082.00,2.490489e-08
11083.00,2.949871e-08
11084.00,3.608932e-08
11085.00,4.218304e-08
11086.00,4.656180e-08
11087.00,4.673360e-08
11088.00,4.421247e-08
11089.00,3.949028e-08
11090.00,3.511891e-08
11091.00,3.225398e-08
11092.00,3.138077e-08
11093.00,3.125552e-08
11094.00,3.070912e-08
11095.00,3.021161e-08
11096.00,2.703070e-08
11097.00,2.473446e-08
11098.00,2.244244e-08
11099.00,2.060100e-08
11100.00,2.090726e-08
11101.00,2.229955e-08
11102.00,2.567714e-08
11103.00,3.022767e-08
11104.00,3.604016e-08
11105.00,4.173583e-08
11106.00,4.720082e-08
11107.00,5.169111e-08
11108.00,5.723654e-08
11109.00,6.047203e-08
11110.00,6.243965e-08
11111.00,6.371532e-08
11112.00,6.359148e-08
11113.00,6.070086e-08
11114.00,5.528801e-08
11115.00,4.960592e-08
11116.00,4.377744e-08
11117.00,4.071135e-08
11118.00,3.779845e-08
11119.00,3.681357e-08
11120.00,3.616723e-08
11121.00,3.599614e-08
11122.00,4.036177e-08
11123.00,4.399837e-08
11124.00,5.151108e-08
11125.00,5.942665e-08
11126.00,6.719055e-08
11127.00,7.727327e-08
11128.00,8.087360e-08
11129.00,8.050006e-08
11130.00,7.820099e-08
11131.00,6.962672e-08
11132.00,6.143041e-08
11133.00,5.007536e-08
11134.00,4.008776e-08
11135.00,3.181232e-08
11136.00,2.657868e-08
11137.00,2.437843e-08
11138.00,2.374343e-08
11139.00,2.468716e-08
11140.00,2.876583e-08
11141.00,3.440062e-08
11142.00,4.417278e-08
11143.00,5.765521e-08
11144.00,7.468487e-08
11145.00,9.256637e-08
11146.00,1.068699e-07
11147.00,1.103309e-07
11148.00,9.921177e-08
11149.00,8.317797e-08
11150.00,6.607446e-08
11151.00,5.190205e-08
11152.00,4.254932e-08
11153.00,3.933173e-08
11154.00,3.998215e-08
11155.00,4.230804e-08
11156.00,4.331009e-08
11157.00,4.170785e-08
11158.00,3.888473e-08
11159.00,3.493742e-08
11160.00,3.248077e-08
11161.00,3.116329e-08
11162.00,3.256335e-08
11163.00,3.591959e-08
11164.00,4.010683e-08
11165.00,4.495029e-08
11166.00,4.844635e-08
11167.00,5.211333e-08
11168.00,5.457071e-08
11169.00,5.507249e-08
11170.00,5.583645e-08
11171.00,5.499408e-08
11172.00,5.270282e-08
11173.00,5.138402e-08
11174.00,4.989463e-08
11175.00,5.002064e-08
11176.00,4.976903e-08
11177.00,4.834686e-08
11178.00,4.924037e-08
11179.00,5.113628e-08
11180.00,5.247326e-08
11181.00,5.413204e-08
11182.00,5.876741e-08
11183.00,6.109022e-08
11184.00,6.101686e-08
11185.00,5.836711e-08
11186.00,5.504234e-08
11187.00,5.086033e-08
11188.00,4.829789e-08
11189.00,4.555606e-08
11190.00,4.410957e-08
11191.00,4.308904e-08
11192.00,4.103465e-08
11193.00,3.802489e-08
11194.00,3.319056e-08
11195.00,2.924506e-08
11196.00,2.773271e-08
11197.00,2.760255e-08
11198.00,2.882737e-08
11199.00,3.219486e-08
11200.00,3.744033e-08
11201.00,4.808452e-08
11202.00,5.857700e-08
11203.00,6.926265e-08
11204.00,7.970877e-08
11205.00,8.115884e-08
11206.00,7.815601e-08
11207.00,6.817599e-08
11208.00,5.692969e-08
11209.00,4.828762e-08
11210.00,4.120823e-08
11211.00,3.694494e-08
11212.00,3.025425e-08
11213.00,2.640437e-08
11214.00,2.283589e-08
11215.00,1.990560e-08
11216.00,1.909748e-08
11217.00,1.959017e-08
11218.00,2.156209e-08
11219.00,2.394102e-08
11220.00,2.790152e-08
11221.00,3.127506e-08
11222.00,3.553900e-08
11223.00,4.157594e-08
11224.00,4.891183e-08
11225.00,5.738588e-08
11226.00,6.741461e-08
11227.00,7.884135e-08
11228.00,9.451379e-08
11229.00,1.070995e-07
11230.00,1.173243e-07
11231.00,1.198432e-07
11232.00,1.097648e-07
11233.00,8.907280e-08
11234.00,6.205411e-08
11235.00,4.465763e-08
11236.00,3.421706e-08
11237.00,3.027678e-08
11238.00,2.991931e-08
11239.00,3.266184e-08
11240.00,3.657878e-08
11241.00,4.223833e-08
11242.00,4.785234e-08
11243.00,5.075363e-08
11244.00,5.285421e-08
11245.00,5.305014e-08
11246.00,5.335866e-08
11247.00,5.311464e-08
11248.00,5.427603e-08
11249.00,5.387281e-08
11250.00,5.335212e-08
11251.00,5.337485e-08
11252.00,5.213171e-08
11253.00,5.572687e-08
11254.00,6.228186e-08
11255.00,7.294556e-08
11256.00,8.675840e-08
11257.00,9.762407e-08
11258.00,9.963843e-08
11259.00,9.022948e-08
11260.00,7.188622e-08
11261.00,5.701787e-08
11262.00,4.512478e-08
11263.00,3.950821e-08
11264.00,3.869896e-08
11265.00,4.198093e-08
11266.00,4.746747e-08
11267.00,5.407880e-08
11268.00,5.979403e-08
11269.00,6.382906e-08
11270.00,6.178266e-08
11271.00,5.658363e-08
11272.00,5.326057e-08
11273.00,4.861552e-08
11274.00,4.723990e-08
11275.00,4.477054e-08
11276.00,4.293026e-08
11277.00,4.321477e-08
11278.00,4.220376e-08
11279.00,4.120885e-08
11280.00,3.813664e-08
11281.00,3.480802e-08
11282.00,3.111490e-08
11283.00,2.785971e-08
11284.00,2.665857e-08
11285.00,2.784104e-08
11286.00,3.129574e-08
11287.00,3.676871e-08
11288.00,4.738978e-08
11289.00,6.325003e-08
11290.00,8.282411e-08
11291.00,1.065027e-07
11292.00,1.298826e-07
11293.00,1.493615e-07
11294.00,1.508778e-07
11295.00,1.393088e-07
11296.00,1.228027e-07
11297.00,1.049041e-07
11298.00,9.232642e-08
11299.00,8.162088e-08
11300.00,7.952178e-08
11301.00,7.807955e-08
11302.00,8.281810e-08
11303.00,8.730813e-08
11304.00,9.055064e-08
11305.00,9.326219e-08
11306.00,8.973431e-08
11307.00,8.383327e-08
11308.00,7.423979e-08
11309.00,6.182880e-08
11310.00,5.281266e-08
11311.00,4.719278e-08
11312.00,4.507376e-08
11313.00,4.515774e-08
11314.00,5.162897e-08
11315.00,6.164533e-08
11316.00,7.298025e-08
11317.00,8.183742e-08
11318.00,8.254318e-08
11319.00,7.443682e-08
11320.00,6.115560e-08
11321.00,5.101118e-08
11322.00,4.190614e-08
11323.00,3.668001e-08
11324.00,3.333116e-08
11325.00,3.268471e-08
11326.00,3.352004e-08
11327.00,3.472341e-08
11328.00,3.774898e-08
11329.00,4.127522e-08
11330.00,4.502796e-08
11331.00,4.804106e-08
11332.00,5.063123e-08
11333.00,5.123054e-08
11334.00,5.136166e-08
11335.00,5.038866e-08
11336.00,4.887626e-08
11337.00,4.935947e-08
11338.00,5.048314e-08
11339.00,5.623644e-08
11340.00,6.394485e-08
11341.00,7.586755e-08
11342.00,9.620989e-08
11343.00,1.137122e-07
11344.00,1.307716e-07
11345.00,1.339725e-07
11346.00,1.234786e-07
11347.00,1.093855e-07
11348.00,8.910106e-08
11349.00,7.655596e-08
11350.00,6.654319e-08
11351.00,6.311536e-08
11352.00,6.676925e-08
11353.00,6.903724e-08
11354.00,7.205736e-08
11355.00,7.243923e-08
11356.00,7.242347e-08
11357.00,6.845702e-08
11358.00,6.359195e-08
11359.00,5.893380e-08
11360.00,5.423104e-08
11361.00,5.088037e-08
11362.00,4.623082e-08
11363.00,4.342730e-08
11364.00,4.082667e-08
11365.00,4.052544e-08
11366.00,4.119828e-08
11367.00,4.288952e-08
11368.00,4.693813e-08
11369.00,4.868302e-08
11370.00,5.520507e-08
11371.00,6.136546e-08
11372.00,7.001303e-08
11373.00,7.869973e-08
11374.00,9.240649e-08
11375.00,1.095090e-07
11376.00,1.215443e-07
11377.00,1.377392e-07
11378.00,1.476476e-07
11379.00,1.629881e-07
11380.00,1.729574e-07
11381.00,1.752387e-07
11382.00,1.687038e-07
11383.00,1.526108e-07
11384.00,1.381051e-07
11385.00,1.200944e-07
11386.00,1.041342e-07
11387.00,9.251819e-08
11388.00,8.497920e-08
11389.00,8.391726e-08
11390.00,8.079035e-08
11391.00,7.850595e-08
11392.00,7.814575e-08
11393.00,7.699805e-08
11394.00,7.698777e-08
11395.00,7.782052e-08
11396.00,7.789688e-08
11397.00,7.345762e-08
11398.00,6.672478e-08
11399.00,5.850645e-08
11400.00,4.806610e-08
11401.00,4.029200e-08
11402.00,3.605313e-08
11403.00,3.588286e-08
11404.00,3.732627e-08
11405.00,4.382260e-08
11406.00,5.250086e-08
11407.00,6.321115e-08
11408.00,7.741816e-08
11409.00,9.055383e-08
11410.00,1.016065e-07
11411.00,1.036497e-07
11412.00,1.008316e-07
11413.00,9.544168e-08
11414.00,8.911826e-08
11415.00,8.940800e-08
11416.00,9.010150e-08
11417.00,1.012660e-07
11418.00,1.104743e-07
11419.00,1.205887e-07
11420.00,1.307663e-07
11421.00,1.296404e-07
11422.00,1.247258e-07
11423.00,1.139252e-07
11424.00,1.046494e-07
11425.00,9.498435e-08
11426.00,8.591446e-08
11427.00,7.772909e-08
11428.00,7.093094e-08
11429.00,6.800907e-08
11430.00,6.397245e-08
11431.00,6.670645e-08
11432.00,7.184156e-08
11433.00,8.196942e-08
11434.00,9.693518e-08
11435.00,1.174993e-07
11436.00,1.387540e-07
11437.00,1.634993e-07
11438.00,1.776589e-07
11439.00,1.901883e-07
11440.00,2.053246e-07
11441.00,2.125619e-07
11442.00,2.220528e-07
11443.00,2.221029e-07
11444.00,2.301129e-07
11445.00,2.216778e-07
11446.00,2.131580e-07
11447.00,1.880913e-07
11448.00,1.643224e-07
11449.00,1.458396e-07
11450.00,1.202672e-07
11451.00,1.060413e-07
11452.00,9.551661e-08
11453.00,9.158992e-08
11454.00,9.301408e-08
11455.00,9.089715e-08
11456.00,8.992993e-08
11457.00,9.014750e-08
11458.00,8.656305e-08
11459.00,8.857194e-08
11460.00,8.893326e-08
11461.00,9.463680e-08
11462.00,9.820576e-08
11463.00,1.010802e-07
11464.00,1.002706e-07
11465.00,9.492249e-08
11466.00,8.998993e-08
11467.00,7.901306e-08
11468.00,7.042650e-08
11469.00,6.273651e-08
11470.00,5.517044e-08
11471.00,5.009194e-08
11472.00,4.418286e-08
11473.00,4.109221e-08
11474.00,3.814644e-08
11475.00,3.738079e-08
11476.00,3.868731e-08
11477.00,4.046618e-08
11478.00,4.282524e-08
11479.00,4.531609e-08
11480.00,5.179625e-08
11481.00,5.599251e-08
11482.00,5.786143e-08
11483.00,5.795579e-08
11484.00,5.471924e-08
11485.00,5.011095e-08
11486.00,4.693542e-08
11487.00,4.533730e-08
11488.00,4.738275e-08
11489.00,5.188433e-08
11490.00,5.841679e-08
11491.00,6.535687e-08
11492.00,7.176997e-08
11493.00,7.407217e-08
11494.00,8.113165e-08
11495.00,8.441545e-08
11496.00,8.903243e-08
11497.00,9.066927e-08
11498.00,8.647360e-08
11499.00,8.839549e-08
11500.00,8.378900e-08
11501.00,8.605520e-08
11502.00,8.731487e-08
11503.00,8.874052e-08
11504.00,9.152118e-08
11505.00,8.986166e-08
11506.00,8.502154e-08
11507.00,7.820351e-08
11508.00,7.643875e-08
11509.00,7.331891e-08
11510.00,7.360197e-08
11511.00,7.268939e-08
11512.00,7.287682e-08
11513.00,7.363674e-08
11514.00,7.203715e-08
11515.00,7.021978e-08
11516.00,7.070962e-08
11517.00,7.096161e-08
11518.00,7.449372e-08
11519.00,7.567071e-08
11520.00,7.491933e-08
11521.00,7.165465e-08
11522.00,6.671121e-08
11523.00,6.131038e-08
11524.00,5.523273e-08
11525.00,5.143339e-08
11526.00,5.015702e-08
11527.00,4.982384e-08
11528.00,5.019970e-08
11529.00,5.046194e-08
11530.00,5.307552e-08
11531.00,5.557120e-08
11532.00,5.758204e-08
11533.00,6.106910e-08
11534.00,6.595688e-08
11535.00,7.011107e-08
11536.00,7.639793e-08
11537.00,8.358418e-08
11538.00,8.984317e-08
11539.00,9.764723e-08
11540.00,9.933038e-08
11541.00,9.665441e-08
11542.00,8.985218e-08
11543.00,7.623251e-08
11544.00,6.282309e-08
11545.00,5.049449e-08
11546.00,4.135856e-08
11547.00,3.665225e-08
11548.00,3.486746e-08
11549.00,3.750938e-08
11550.00,4.310806e-08
11551.00,5.173521e-08
11552.00,6.297898e-08
11553.00,7.533718e-08
11554.00,8.426701e-08
11555.00,8.648638e-08
11556.00,8.187184e-08
11557.00,7.431245e-08
11558.00,6.948042e-08
11559.00,6.456239e-08
11560.00,6.225072e-08
11561.00,6.302722e-08
11562.00,6.561802e-08
11563.00,6.864446e-08
11564.00,7.416700e-08
11565.00,7.645257e-08
11566.00,8.156618e-08
11567.00,8.715103e-08
11568.00,9.076764e-08
11569.00,9.706521e-08
11570.00,1.022109e-07
11571.00,1.119760e-07
11572.00,1.255732e-07
11573.00,1.326664e-07
11574.00,1.366324e-07
11575.00,1.302224e-07
11576.00,1.188085e-07
11577.00,1.042113e-07
11578.00,8.876018e-08
11579.00,8.255241e-08
11580.00,7.833496e-08
11581.00,8.256473e-08
11582.00,9.188996e-08
11583.00,1.025570e-07
11584.00,1.124783e-07
11585.00,1.155303e-07
11586.00,1.178508e-07
11587.00,1.109334e-07
11588.00,1.008113e-07
11589.00,9.179978e-08
11590.00,8.527172e-08
11591.00,7.955033e-08
11592.00,7.894438e-08
11593.00,8.036663e-08
11594.00,8.375638e-08
11595.00,8.989013e-08
11596.00,9.372480e-08
11597.00,9.740413e-08
11598.00,9.632288e-08
11599.00,9.230099e-08
11600.00,8.377199e-08
11601.00,7.841206e-08
11602.00,7.337950e-08
11603.00,7.279131e-08
11604.00,7.330222e-08
11605.00,7.206840e-08
11606.00,7.313697e-08
11607.00,6.969906e-08
11608.00,6.781820e-08
11609.00,6.522088e-08
11610.00,6.628398e-08
11611.00,7.158967e-08
11612.00,7.774564e-08
11613.00,8.789364e-08
11614.00,1.015558e-07
11615.00,1.205829e-07
11616.00,1.341419e-07
11617.00,1.479336e-07
11618.00,1.606748e-07
11619.00,1.750207e-07
11620.00,1.874886e-07
11621.00,1.926743e-07
11622.00,1.959969e-07
11623.00,1.901784e-07
11624.00,1.756112e-07
11625.00,1.539324e-07
11626.00,1.320707e-07
11627.00,1.123543e-07
11628.00,1.011566e-07
11629.00,9.718693e-08
11630.00,1.002643e-07
11631.00,1.042824e-07
11632.00,1.116135e-07
11633.00,1.289029e-07
11634.00,1.458006e-07
11635.00,1.671012e-07
11636.00,1.793662e-07
11637.00,1.945638e-07
11638.00,2.005961e-07
11639.00,1.867574e-07
11640.00,1.728138e-07
11641.00,1.528540e-07
11642.00,1.293785e-07
11643.00,1.189597e-07
11644.00,1.033156e-07
11645.00,9.286675e-08
11646.00,8.310146e-08
11647.00,7.426481e-08
11648.00,6.999523e-08
11649.00,6.670001e-08
11650.00,6.590606e-08
11651.00,7.256764e-08
11652.00,8.115772e-08
11653.00,1.008599e-07
11654.00,1.229266e-07
11655.00,1.574434e-07
11656.00,1.950074e-07
11657.00,2.238755e-07
11658.00,2.388503e-07
11659.00,2.251241e-07
11660.00,2.055512e-07
11661.00,1.693566e-07
11662.00,1.416330e-07
11663.00,1.155118e-07
11664.00,1.014834e-07
11665.00,9.359289e-08
11666.00,8.754495e-08
11667.00,8.120240e-08
11668.00,7.573600e-08
11669.00,7.303866e-08
11670.00,6.981956e-08
11671.00,7.161085e-08
11672.00,7.522107e-08
11673.00,8.405246e-08
11674.00,9.536266e-08
11675.00,1.083812e-07
11676.00,1.167390e-07
11677.00,1.232872e-07
11678.00,1.259490e-07
11679.00,1.269354e-07
11680.00,1.161531e-07
11681.00,1.096570e-07
11682.00,1.000590e-07
11683.00,9.014835e-08
11684.00,8.227810e-08
11685.00,7.734894e-08
11686.00,7.847549e-08
11687.00,8.034453e-08
11688.00,8.381946e-08
11689.00,8.877979e-08
11690.00,9.599123e-08
11691.00,1.028053e-07
11692.00,1.093703e-07
11693.00,1.141972e-07
11694.00,1.184826e-07
11695.00,1.179620e-07
11696.00,1.120844e-07
11697.00,1.071965e-07
11698.00,1.031881e-07
11699.00,1.033374e-07
11700.00,1.042188e-07
11701.00,1.082513e-07
11702.00,1.068044e-07
11703.00,1.033916e-07
11704.00,9.890526e-08
11705.00,8.813824e-08
11706.00,8.120770e-08
11707.00,7.709944e-08
11708.00,7.159505e-08
11709.00,7.066848e-08
11710.00,7.592129e-08
11711.00,8.543033e-08
11712.00,1.010859e-07
11713.00,1.188898e-07
11714.00,1.406915e-07
11715.00,1.630081e-07
11716.00,1.714397e-07
11717.00,1.727721e-07
11718.00,1.641104e-07
11719.00,1.510598e-07
11720.00,1.431534e-07
11721.00,1.291238e-07
11722.00,1.179168e-07
11723.00,1.020989e-07
11724.00,8.810567e-08
11725.00,7.717198e-08
11726.00,6.375757e-08
11727.00,5.964898e-08
11728.00,5.909723e-08
11729.00,6.268803e-08
11730.00,6.901887e-08
11731.00,7.768013e-08
11732.00,9.369101e-08
11733.00,1.066902e-07
11734.00,1.266889e-07
11735.00,1.465526e-07
11736.00,1.633390e-07
11737.00,1.720400e-07
11738.00,1.735984e-07
11739.00,1.724334e-07
11740.00,1.606522e-07
11741.00,1.511051e-07
11742.00,1.400111e-07
11743.00,1.250196e-07
11744.00,1.117309e-07
11745.00,9.129410e-08
11746.00,7.709621e-08
11747.00,6.870395e-08
11748.00,6.878001e-08
11749.00,7.032629e-08
11750.00,7.594146e-08
11751.00,8.239397e-08
11752.00,8.981035e-08
11753.00,9.501118e-08
11754.00,9.680246e-08
11755.00,9.934161e-08
11756.00,9.853715e-08
11757.00,9.832164e-08
11758.00,9.406682e-08
11759.00,9.253918e-08
11760.00,8.689020e-08
11761.00,8.188720e-08
11762.00,7.868075e-08
11763.00,7.622891e-08
11764.00,8.252980e-08
11765.00,9.151506e-08
11766.00,1.099364e-07
11767.00,1.299570e-07
11768.00,1.471310e-07
11769.00,1.556077e-07
11770.00,1.494757e-07
11771.00,1.283162e-07
11772.00,1.059912e-07
11773.00,9.071646e-08
11774.00,8.333862e-08
11775.00,8.377695e-08
11776.00,9.173701e-08
11777.00,1.038038e-07
11778.00,1.185901e-07
11779.00,1.299923e-07
11780.00,1.376358e-07
11781.00,1.279885e-07
11782.00,1.146898e-07
11783.00,1.044913e-07
11784.00,9.119301e-08
11785.00,8.538742e-08
11786.00,7.863418e-08
11787.00,7.572298e-08
11788.00,7.501046e-08
11789.00,7.106954e-08
11790.00,6.687425e-08
11791.00,6.407405e-08
11792.00,6.228280e-08
11793.00,5.914543e-08
11794.00,5.813194e-08
11795.00,6.169635e-08
11796.00,6.749093e-08
11797.00,7.960816e-08
11798.00,9.769887e-08
11799.00,1.277471e-07
11800.00,1.669924e-07
11801.00,2.040150e-07
11802.00,2.453297e-07
11803.00,2.680740e-07
11804.00,2.818211e-07
11805.00,2.570905e-07
11806.00,2.183314e-07
11807.00,1.858775e-07
11808.00,1.462349e-07
11809.00,1.267850e-07
11810.00,1.108558e-07
11811.00,1.091222e-07
11812.00,1.141209e-07
11813.00,1.240145e-07
11814.00,1.341156e-07
11815.00,1.386501e-07
11816.00,1.399114e-07
11817.00,1.309087e-07
11818.00,1.156531e-07
11819.00,9.817293e-08
11820.00,8.013389e-08
11821.00,6.863027e-08
11822.00,6.226860e-08
11823.00,6.283020e-08
11824.00,7.106928e-08
11825.00,8.541578e-08
11826.00,1.042196e-07
11827.00,1.261256e-07
11828.00,1.399897e-07
11829.00,1.400097e-07
11830.00,1.227058e-07
11831.00,1.023098e-07
11832.00,8.440887e-08
11833.00,7.007205e-08
11834.00,6.274371e-08
11835.00,5.855534e-08
11836.00,5.878895e-08
11837.00,6.070233e-08
11838.00,6.166955e-08
11839.00,6.267263e-08
11840.00,6.514850e-08
11841.00,6.718393e-08
11842.00,7.105798e-08
11843.00,7.419075e-08
11844.00,7.677429e-08
11845.00,7.909154e-08
11846.00,7.908334e-08
11847.00,8.026245e-08
11848.00,7.840313e-08
11849.00,7.711217e-08
11850.00,8.292082e-08
11851.00,9.148889e-08
11852.00,1.073579e-07
11853.00,1.355015e-07
11854.00,1.621148e-07
11855.00,1.947194e-07
11856.00,2.015480e-07
11857.00,1.873967e-07
11858.00,1.730827e-07
11859.00,1.391076e-07
11860.00,1.186294e-07
11861.00,1.041751e-07
11862.00,9.592221e-08
11863.00,9.653075e-08
11864.00,8.978963e-08
11865.00,8.565110e-08
11866.00,8.075621e-08
11867.00,7.307865e-08
11868.00,6.452527e-08
11869.00,5.868243e-08
11870.00,5.447619e-08
11871.00,5.234892e-08
11872.00,5.054937e-08
11873.00,5.097382e-08
11874.00,5.416826e-08
11875.00,5.502720e-08
11876.00,5.696375e-08
11877.00,6.096284e-08
11878.00,6.349443e-08
11879.00,6.832261e-08
11880.00,6.889993e-08
11881.00,7.296986e-08
11882.00,7.664146e-08
11883.00,8.350840e-08
11884.00,9.237380e-08
11885.00,1.062949e-07
11886.00,1.245011e-07
11887.00,1.474499e-07
11888.00,1.711276e-07
11889.00,1.950624e-07
11890.00,2.187281e-07
11891.00,2.287815e-07
11892.00,2.206951e-07
11893.00,2.043552e-07
11894.00,1.765914e-07
11895.00,1.471910e-07
11896.00,1.209045e-07
11897.00,1.027051e-07
11898.00,9.008264e-08
11899.00,8.380858e-08
11900.00,8.064278e-08
11901.00,7.786401e-08
11902.00,7.522532e-08
11903.00,7.583251e-08
11904.00,7.514731e-08
11905.00,7.798247e-08
11906.00,8.271552e-08
11907.00,8.397622e-08
11908.00,8.483404e-08
11909.00,7.640683e-08
11910.00,6.509141e-08
11911.00,5.421296e-08
11912.00,4.524631e-08
11913.00,3.870117e-08
11914.00,3.545980e-08
11915.00,3.459283e-08
11916.00,3.754410e-08
11917.00,4.173902e-08
11918.00,4.833538e-08
11919.00,5.519409e-08
11920.00,6.308351e-08
11921.00,7.001339e-08
11922.00,7.380838e-08
11923.00,7.810707e-08
11924.00,8.066023e-08
11925.00,8.296506e-08
11926.00,8.875676e-08
11927.00,9.247802e-08
11928.00,1.031849e-07
11929.00,1.113899e-07
11930.00,1.209161e-07
11931.00,1.332757e-07
11932.00,1.358748e-07
11933.00,1.368895e-07
11934.00,1.297167e-07
11935.00,1.247554e-07
11936.00,1.178969e-07
11937.00,1.087830e-07
11938.00,9.901693e-08
11939.00,8.732299e-08
11940.00,8.127701e-08
11941.00,7.419308e-08
11942.00,7.132890e-08
11943.00,7.256214e-08
11944.00,7.694091e-08
11945.00,8.665841e-08
11946.00,9.981677e-08
11947.00,1.135505e-07
11948.00,1.412558e-07
11949.00,1.626502e-07
11950.00,1.843441e-07
11951.00,2.044330e-07
11952.00,2.106604e-07
11953.00,2.084663e-07
11954.00,1.909192e-07
11955.00,1.801498e-07
11956.00,1.748388e-07
11957.00,1.697521e-07
11958.00,1.640721e-07
11959.00,1.590941e-07
11960.00,1.568505e-07
11961.00,1.425152e-07
11962.00,1.319318e-07
11963.00,1.239257e-07
11964.00,1.114078e-07
11965.00,1.071035e-07
11966.00,9.729166e-08
11967.00,9.033214e-08
11968.00,8.607026e-08
11969.00,7.855755e-08
11970.00,7.796083e-08
11971.00,7.666786e-08
11972.00,8.090761e-08
11973.00,8.596989e-08
11974.00,9.039293e-08
11975.00,9.204192e-08
11976.00,8.433114e-08
11977.00,7.547356e-08
11978.00,6.146183e-08
11979.00,5.109079e-08
11980.00,4.300796e-08
11981.00,3.678948e-08
11982.00,3.352270e-08
11983.00,3.056389e-08
11984.00,2.900493e-08
11985.00,2.810487e-08
11986.00,2.813384e-08
11987.00,2.810336e-08
11988.00,2.818897e-08
11989.00,2.895157e-08
11990.00,2.929503e-08
11991.00,3.204338e-08
11992.00,3.352788e-08
11993.00,3.610080e-08
11994.00,3.742714e-08
11995.00,3.687771e-08
11996.00,3.585497e-08
11997.00,3.378780e-08
11998.00,3.302053e-08
11999.00,3.237563e-08
12000.00,3.217917e-08


==> anc/unfolded_spectrum_front_03_CYCLE461_DOWN_FACING_OVERNIGHT.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,9.903447e-02
41.00,2.604865e-03
42.00,1.026895e-03
43.00,6.665977e-04
44.00,5.194640e-04
45.00,4.415876e-04
46.00,3.939257e-04
47.00,3.619316e-04
48.00,3.390428e-04
49.00,3.218883e-04
50.00,3.085695e-04
51.00,2.979378e-04
52.00,2.892593e-04
53.00,2.820437e-04
54.00,2.759519e-04
55.00,2.707416e-04
56.00,2.662348e-04
57.00,2.622985e-04
58.00,2.588314e-04
59.00,2.557546e-04
60.00,2.530053e-04
61.00,2.087968e-04
62.00,1.749727e-04
63.00,1.486179e-04
64.00,1.277479e-04
65.00,1.109811e-04
66.00,9.733494e-05
67.00,8.609848e-05
68.00,7.674783e-05
69.00,6.889144e-05
70.00,6.223252e-05
71.00,5.654311e-05
72.00,5.164613e-05
73.00,4.740258e-05
74.00,4.370219e-05
75.00,4.045667e-05
76.00,3.759476e-05
77.00,3.505847e-05
78.00,3.280027e-05
79.00,3.078090e-05
80.00,2.896771e-05
81.00,2.947725e-05
82.00,2.997116e-05
83.00,3.044960e-05
84.00,3.091274e-05
85.00,3.136084e-05
86.00,3.179410e-05
87.00,3.221277e-05
88.00,3.261712e-05
89.00,3.300741e-05
90.00,3.338393e-05
91.00,3.374696e-05
92.00,3.409677e-05
93.00,3.443371e-05
94.00,3.475801e-05
95.00,3.507004e-05
96.00,3.537003e-05
97.00,3.565834e-05
98.00,3.593524e-05
99.00,3.620104e-05
100.00,3.645601e-05
101.00,3.051437e-05
102.00,2.551029e-05
103.00,2.130078e-05
104.00,1.776387e-05
105.00,1.479566e-05
106.00,1.230774e-05
107.00,1.022497e-05
108.00,8.483553e-06
109.00,7.029388e-06
110.00,5.816654e-06
111.00,4.806582e-06
112.00,3.966422e-06
113.00,3.268527e-06
114.00,2.689594e-06
115.00,2.210008e-06
116.00,1.813278e-06
117.00,1.485554e-06
118.00,1.215226e-06
119.00,9.925653e-07
120.00,8.094410e-07
121.00,1.152444e-06
122.00,1.627783e-06
123.00,2.282135e-06
124.00,3.177291e-06
125.00,4.394660e-06
126.00,6.041017e-06
127.00,8.255817e-06
128.00,1.122046e-05
129.00,1.516997e-05
130.00,2.040775e-05
131.00,2.732408e-05
132.00,3.641929e-05
133.00,4.833262e-05
134.00,6.387837e-05
135.00,8.409069e-05
136.00,1.102789e-04
137.00,1.440960e-04
138.00,1.876240e-04
139.00,2.434777e-04
140.00,3.149306e-04
141.00,2.674407e-04
142.00,2.266765e-04
143.00,1.917456e-04
144.00,1.618650e-04
145.00,1.363505e-04
146.00,1.146046e-04
147.00,9.610631e-05
148.00,8.040205e-05
149.00,6.709742e-05
150.00,5.585000e-05
151.00,4.636295e-05
152.00,3.837938e-05
153.00,3.167733e-05
154.00,2.606531e-05
155.00,2.137847e-05
156.00,1.747510e-05
157.00,1.423367e-05
158.00,1.155009e-05
159.00,9.335461e-06
160.00,7.513974e-06
161.00,7.313344e-06
162.00,7.118084e-06
163.00,6.928046e-06
164.00,6.743095e-06
165.00,6.563091e-06
166.00,6.387897e-06
167.00,6.217394e-06
168.00,6.051449e-06
169.00,5.889941e-06
170.00,5.732754e-06
171.00,5.579766e-06
172.00,5.430871e-06
173.00,5.285955e-06
174.00,5.144914e-06
175.00,5.007641e-06
176.00,4.874039e-06
177.00,4.744006e-06
178.00,4.617449e-06
179.00,4.494273e-06
180.00,4.374389e-06
181.00,5.730895e-06
182.00,7.476740e-06
183.00,9.715553e-06
184.00,1.257660e-05
185.00,1.622070e-05
186.00,2.084736e-05
187.00,2.670352e-05
188.00,3.409407e-05
189.00,4.339458e-05
190.00,5.506654e-05
191.00,6.967596e-05
192.00,8.791540e-05
193.00,1.106307e-04
194.00,1.388526e-04
195.00,1.738350e-04
196.00,2.171004e-04
197.00,2.704938e-04
198.00,3.362471e-04
199.00,4.170560e-04
200.00,5.161666e-04
201.00,3.874533e-04
202.00,2.901050e-04
203.00,2.166521e-04
204.00,1.613634e-04
205.00,1.198503e-04
206.00,8.876109e-05
207.00,6.554041e-05
208.00,4.824471e-05
209.00,3.539906e-05
210.00,2.588687e-05
211.00,1.886485e-05
212.00,1.369776e-05
213.00,9.908302e-06
214.00,7.138866e-06
215.00,5.122240e-06
216.00,3.659366e-06
217.00,2.602402e-06
218.00,1.841897e-06
219.00,1.297088e-06
220.00,9.085899e-07
221.00,9.953875e-07
222.00,1.090179e-06
223.00,1.193673e-06
224.00,1.306638e-06
225.00,1.429909e-06
226.00,1.564391e-06
227.00,1.711065e-06
228.00,1.870996e-06
229.00,2.045336e-06
230.00,2.235335e-06
231.00,2.442347e-06
232.00,2.667839e-06
233.00,2.913396e-06
234.00,3.180739e-06
235.00,3.471727e-06
236.00,3.788373e-06
237.00,4.132854e-06
238.00,4.507523e-06
239.00,4.914931e-06
240.00,5.357825e-06
241.00,5.643858e-06
242.00,5.943296e-06
243.00,6.256680e-06
244.00,6.584566e-06
245.00,6.927521e-06
246.00,7.286138e-06
247.00,7.661028e-06
248.00,8.052817e-06
249.00,8.462160e-06
250.00,8.889717e-06
251.00,9.336186e-06
252.00,9.802271e-06
253.00,1.028871e-05
254.00,1.079625e-05
255.00,1.132568e-05
256.00,1.187778e-05
257.00,1.245340e-05
258.00,1.305337e-05
259.00,1.367856e-05
260.00,1.432988e-05
261.00,1.511031e-05
262.00,1.592967e-05
263.00,1.678970e-05
264.00,1.769225e-05
265.00,1.863921e-05
266.00,1.963257e-05
267.00,2.067439e-05
268.00,2.176681e-05
269.00,2.291206e-05
270.00,2.411244e-05
271.00,2.537036e-05
272.00,2.668833e-05
273.00,2.806893e-05
274.00,2.951487e-05
275.00,3.102893e-05
276.00,3.261401e-05
277.00,3.427315e-05
278.00,3.600947e-05
279.00,3.782622e-05
280.00,3.972677e-05
281.00,4.023298e-05
282.00,4.074422e-05
283.00,4.126054e-05
284.00,4.178199e-05
285.00,4.230858e-05
286.00,4.284036e-05
287.00,4.337736e-05
288.00,4.391960e-05
289.00,4.446714e-05
290.00,4.502000e-05
291.00,4.557822e-05
292.00,4.614183e-05
293.00,4.671088e-05
294.00,4.728539e-05
295.00,4.786539e-05
296.00,4.845094e-05
297.00,4.904206e-05
298.00,4.963878e-05
299.00,5.024115e-05
300.00,5.084920e-05
301.00,4.804056e-05
302.00,4.539460e-05
303.00,4.290145e-05
304.00,4.055191e-05
305.00,3.833730e-05
306.00,3.624952e-05
307.00,3.428099e-05
308.00,3.242457e-05
309.00,3.067360e-05
310.00,2.902180e-05
311.00,2.746329e-05
312.00,2.599257e-05
313.00,2.460448e-05
314.00,2.329414e-05
315.00,2.205701e-05
316.00,2.088880e-05
317.00,1.978550e-05
318.00,1.874334e-05
319.00,1.775876e-05
320.00,1.682845e-05
321.00,1.633405e-05
322.00,1.585480e-05
323.00,1.539022e-05
324.00,1.493984e-05
325.00,1.450321e-05
326.00,1.407989e-05
327.00,1.366946e-05
328.00,1.327152e-05
329.00,1.288566e-05
330.00,1.251150e-05
331.00,1.214868e-05
332.00,1.179683e-05
333.00,1.145562e-05
334.00,1.112470e-05
335.00,1.080375e-05
336.00,1.049247e-05
337.00,1.019054e-05
338.00,9.897674e-06
339.00,9.613593e-06
340.00,9.338019e-06
341.00,9.407027e-06
342.00,9.476121e-06
343.00,9.545296e-06
344.00,9.614554e-06
345.00,9.683887e-06
346.00,9.753298e-06
347.00,9.822787e-06
348.00,9.892347e-06
349.00,9.961979e-06
350.00,1.003168e-05
351.00,1.010145e-05
352.00,1.017129e-05
353.00,1.024119e-05
354.00,1.031116e-05
355.00,1.038119e-05
356.00,1.045128e-05
357.00,1.052143e-05
358.00,1.059163e-05
359.00,1.066190e-05
360.00,1.073221e-05
361.00,1.108368e-05
362.00,1.144409e-05
363.00,1.181359e-05
364.00,1.219234e-05
365.00,1.258049e-05
366.00,1.297820e-05
367.00,1.338562e-05
368.00,1.380292e-05
369.00,1.423026e-05
370.00,1.466780e-05
371.00,1.511569e-05
372.00,1.557411e-05
373.00,1.604322e-05
374.00,1.652317e-05
375.00,1.701414e-05
376.00,1.751629e-05
377.00,1.802979e-05
378.00,1.855481e-05
379.00,1.909152e-05
380.00,1.964009e-05
381.00,1.972604e-05
382.00,1.981201e-05
383.00,1.989800e-05
384.00,1.998401e-05
385.00,2.007004e-05
386.00,2.015607e-05
387.00,2.024213e-05
388.00,2.032819e-05
389.00,2.041427e-05
390.00,2.050036e-05
391.00,2.058646e-05
392.00,2.067257e-05
393.00,2.075869e-05
394.00,2.084481e-05
395.00,2.093095e-05
396.00,2.101709e-05
397.00,2.110324e-05
398.00,2.118940e-05
399.00,2.127556e-05
400.00,2.136172e-05
401.00,2.147129e-05
402.00,2.158104e-05
403.00,2.169094e-05
404.00,2.180102e-05
405.00,2.191127e-05
406.00,2.202168e-05
407.00,2.213226e-05
408.00,2.224300e-05
409.00,2.235390e-05
410.00,2.246496e-05
411.00,2.257619e-05
412.00,2.268757e-05
413.00,2.279911e-05
414.00,2.291082e-05
415.00,2.302267e-05
416.00,2.313469e-05
417.00,2.324686e-05
418.00,2.335918e-05
419.00,2.347165e-05
420.00,2.358428e-05
421.00,2.261928e-05
422.00,2.169622e-05
423.00,2.081320e-05
424.00,1.996837e-05
425.00,1.915998e-05
426.00,1.838638e-05
427.00,1.764597e-05
428.00,1.693726e-05
429.00,1.625881e-05
430.00,1.560925e-05
431.00,1.498728e-05
432.00,1.439166e-05
433.00,1.382122e-05
434.00,1.327481e-05
435.00,1.275138e-05
436.00,1.224990e-05
437.00,1.176940e-05
438.00,1.130895e-05
439.00,1.086766e-05
440.00,1.044469e-05
441.00,1.040733e-05
442.00,1.037036e-05
443.00,1.033376e-05
444.00,1.029752e-05
445.00,1.026166e-05
446.00,1.022615e-05
447.00,1.019100e-05
448.00,1.015620e-05
449.00,1.012175e-05
450.00,1.008763e-05
451.00,1.005385e-05
452.00,1.002039e-05
453.00,9.987266e-06
454.00,9.954459e-06
455.00,9.921970e-06
456.00,9.889791e-06
457.00,9.857921e-06
458.00,9.826355e-06
459.00,9.795088e-06
460.00,9.764116e-06
461.00,9.957812e-06
462.00,1.015478e-05
463.00,1.035507e-05
464.00,1.055872e-05
465.00,1.076579e-05
466.00,1.097631e-05
467.00,1.119034e-05
468.00,1.140792e-05
469.00,1.162910e-05
470.00,1.185393e-05
471.00,1.208245e-05
472.00,1.231472e-05
473.00,1.255079e-05
474.00,1.279071e-05
475.00,1.303452e-05
476.00,1.328228e-05
477.00,1.353405e-05
478.00,1.378987e-05
479.00,1.404979e-05
480.00,1.431388e-05
481.00,1.533787e-05
482.00,1.642467e-05
483.00,1.757747e-05
484.00,1.879956e-05
485.00,2.009438e-05
486.00,2.146548e-05
487.00,2.291656e-05
488.00,2.445146e-05
489.00,2.607412e-05
490.00,2.778869e-05
491.00,2.959940e-05
492.00,3.151067e-05
493.00,3.352706e-05
494.00,3.565328e-05
495.00,3.789422e-05
496.00,4.025490e-05
497.00,4.274052e-05
498.00,4.535647e-05
499.00,4.810829e-05
500.00,5.100166e-05
501.00,4.907570e-05
502.00,4.722266e-05
503.00,4.543979e-05
504.00,4.372445e-05
505.00,4.207408e-05
506.00,4.048623e-05
507.00,3.895854e-05
508.00,3.748873e-05
509.00,3.607459e-05
510.00,3.471404e-05
511.00,3.340502e-05
512.00,2.392873e-05
513.00,2.872915e-03
514.00,2.452456e-04
515.00,1.125096e-03
516.00,9.578680e-05
517.00,1.739344e-04
518.00,1.979650e-05
519.00,1.104056e-05
520.00,2.364443e-05
521.00,3.793942e-05
522.00,3.881975e-05
523.00,3.195116e-05
524.00,3.128278e-05
525.00,1.370575e-05
526.00,1.392695e-05
527.00,4.025624e-05
528.00,2.743888e-05
529.00,4.885464e-05
530.00,2.679371e-05
531.00,4.247632e-05
532.00,1.409456e-05
533.00,1.468797e-05
534.00,4.494109e-05
535.00,4.242029e-05
536.00,5.506113e-05
537.00,4.677781e-05
538.00,5.067341e-05
539.00,1.576227e-05
540.00,1.826014e-05
541.00,5.233978e-05
542.00,4.952943e-05
543.00,7.034600e-05
544.00,5.740735e-05
545.00,5.218299e-05
546.00,1.918131e-05
547.00,1.577201e-05
548.00,4.991522e-05
549.00,5.272419e-05
550.00,6.403701e-05
551.00,5.081493e-05
552.00,4.646605e-05
553.00,1.922432e-05
554.00,2.073252e-05
555.00,5.937769e-05
556.00,7.798841e-05
557.00,7.993224e-05
558.00,9.086249e-05
559.00,7.540180e-05
560.00,2.832559e-05
561.00,2.130321e-05
562.00,5.522512e-05
563.00,1.801912e-04
564.00,3.696276e-04
565.00,3.562079e-04
566.00,1.371168e-04
567.00,3.079540e-05
568.00,2.603926e-05
569.00,5.107668e-05
570.00,9.712567e-05
571.00,9.754125e-05
572.00,1.133903e-04
573.00,8.045812e-05
574.00,3.665309e-05
575.00,4.255928e-05
576.00,9.307737e-05
577.00,1.346414e-04
578.00,8.192714e-05
579.00,8.618730e-05
580.00,6.216187e-05
581.00,3.374321e-05
582.00,2.634635e-05
583.00,6.315100e-05
584.00,8.134724e-05
585.00,6.725830e-05
586.00,6.276420e-05
587.00,4.157568e-05
588.00,2.363701e-05
589.00,1.853883e-05
590.00,4.426528e-05
591.00,4.655465e-05
592.00,4.668433e-05
593.00,6.075581e-05
594.00,1.155909e-04
595.00,2.575403e-04
596.00,7.182981e-04
597.00,1.407990e-03
598.00,3.320362e-04
599.00,9.803099e-05
600.00,7.272164e-05
601.00,9.249087e-05
602.00,4.373364e-05
603.00,4.668613e-05
604.00,9.175474e-05
605.00,1.105454e-04
606.00,1.067497e-04
607.00,1.370256e-04
608.00,2.310693e-04
609.00,2.683084e-04
610.00,1.871579e-04
611.00,3.582431e-05
612.00,3.057395e-05
613.00,6.127582e-05
614.00,1.007357e-04
615.00,1.161152e-04
616.00,9.756057e-05
617.00,6.550385e-05
618.00,2.457038e-05
619.00,2.417075e-05
620.00,6.105840e-05
621.00,8.311550e-05
622.00,9.456468e-05
623.00,8.118287e-05
624.00,5.447081e-05
625.00,2.496015e-05
626.00,2.400086e-05
627.00,6.770844e-05
628.00,8.130454e-05
629.00,8.790554e-05
630.00,7.564330e-05
631.00,5.442513e-05
632.00,3.098586e-05
633.00,3.431373e-05
634.00,7.498892e-05
635.00,7.740469e-05
636.00,7.744884e-05
637.00,7.824646e-05
638.00,5.409853e-05
639.00,2.641330e-05
640.00,2.998386e-05
641.00,5.386589e-05
642.00,8.357292e-05
643.00,8.330528e-05
644.00,9.280603e-05
645.00,6.002320e-05
646.00,2.285676e-05
647.00,2.907786e-05
648.00,5.863767e-05
649.00,9.699324e-05
650.00,7.468920e-05
651.00,7.585411e-05
652.00,4.820302e-05
653.00,1.787859e-05
654.00,2.127280e-05
655.00,4.283871e-05
656.00,7.415783e-05
657.00,6.862108e-05
658.00,7.564550e-05
659.00,6.383430e-05
660.00,4.239604e-05
661.00,1.039939e-04
662.00,3.327955e-04
663.00,2.350822e-04
664.00,1.050707e-04
665.00,6.335470e-05
666.00,3.829490e-05
667.00,1.745342e-05
668.00,1.672179e-05
669.00,5.274117e-05
670.00,6.193558e-05
671.00,7.141250e-05
672.00,7.334525e-05
673.00,5.345495e-05
674.00,2.249599e-05
675.00,1.855731e-05
676.00,5.236678e-05
677.00,5.711972e-05
678.00,6.672547e-05
679.00,5.887972e-05
680.00,4.471499e-05
681.00,1.784981e-05
682.00,1.673371e-05
683.00,4.457984e-05
684.00,5.687681e-05
685.00,7.167790e-05
686.00,5.974177e-05
687.00,4.221843e-05
688.00,1.652461e-05
689.00,1.336291e-05
690.00,3.262051e-05
691.00,4.945626e-05
692.00,8.178417e-05
693.00,9.912244e-05
694.00,9.682825e-05
695.00,3.952587e-05
696.00,3.777075e-05
697.00,7.445517e-05
698.00,8.563668e-05
699.00,9.006711e-05
700.00,8.144649e-05
701.00,7.576348e-05
702.00,3.309453e-05
703.00,3.636765e-05
704.00,6.586773e-05
705.00,7.677031e-05
706.00,8.478024e-05
707.00,1.370868e-04
708.00,2.405748e-04
709.00,9.166716e-05
710.00,6.059159e-05
711.00,7.016109e-05
712.00,6.668109e-05
713.00,6.360076e-05
714.00,6.272996e-05
715.00,5.959796e-05
716.00,2.405283e-05
717.00,2.747636e-05
718.00,5.335056e-05
719.00,7.077862e-05
720.00,8.075115e-05
721.00,6.734082e-05
722.00,5.727755e-05
723.00,2.494546e-05
724.00,2.873636e-05
725.00,5.699075e-05
726.00,7.605688e-05
727.00,7.098803e-05
728.00,6.451300e-05
729.00,5.949032e-05
730.00,5.208968e-05
731.00,3.881906e-05
732.00,1.726399e-05
733.00,1.990711e-05
734.00,4.023953e-05
735.00,5.387473e-05
736.00,4.601330e-05
737.00,5.181333e-05
738.00,4.141348e-05
739.00,2.125538e-05
740.00,2.158299e-05
741.00,4.221055e-05
742.00,6.003521e-05
743.00,5.201318e-05
744.00,5.628596e-05
745.00,4.311378e-05
746.00,2.296122e-05
747.00,2.513657e-05
748.00,4.711225e-05
749.00,5.932448e-05
750.00,5.130276e-05
751.00,5.065822e-05
752.00,3.557451e-05
753.00,1.522990e-05
754.00,1.537821e-05
755.00,3.293693e-05
756.00,4.862570e-05
757.00,5.116782e-05
758.00,4.647931e-05
759.00,3.258529e-05
760.00,1.466053e-05
761.00,1.812229e-05
762.00,4.114160e-05
763.00,6.406002e-05
764.00,5.873212e-05
765.00,4.963857e-05
766.00,3.821975e-05
767.00,1.922823e-05
768.00,2.122429e-05
769.00,3.781760e-05
770.00,5.369887e-05
771.00,4.892667e-05
772.00,5.362136e-05
773.00,4.169404e-05
774.00,2.038367e-05
775.00,2.283079e-05
776.00,3.878235e-05
777.00,5.760060e-05
778.00,5.508194e-05
779.00,6.000027e-05
780.00,4.134547e-05
781.00,2.042129e-05
782.00,2.046142e-05
783.00,3.227742e-05
784.00,3.802187e-05
785.00,3.118012e-05
786.00,3.656409e-05
787.00,2.867779e-05
788.00,1.633944e-05
789.00,1.874289e-05
790.00,3.107929e-05
791.00,4.439081e-05
792.00,4.492422e-05
793.00,4.833915e-05
794.00,3.604239e-05
795.00,1.844873e-05
796.00,2.060045e-05
797.00,3.515688e-05
798.00,4.920743e-05
799.00,5.147937e-05
800.00,4.672419e-05
801.00,3.434041e-05
802.00,1.819300e-05
803.00,2.088258e-05
804.00,3.777580e-05
805.00,5.120725e-05
806.00,5.941714e-05
807.00,6.718263e-05
808.00,6.014698e-05
809.00,2.869004e-05
810.00,2.516415e-05
811.00,3.729811e-05
812.00,4.193365e-05
813.00,4.228988e-05
814.00,4.874152e-05
815.00,4.291791e-05
816.00,2.030387e-05
817.00,2.199884e-05
818.00,4.159028e-05
819.00,5.665199e-05
820.00,5.758510e-05
821.00,4.852382e-05
822.00,3.587843e-05
823.00,1.742026e-05
824.00,1.932731e-05
825.00,3.180419e-05
826.00,4.290428e-05
827.00,4.586179e-05
828.00,4.874480e-05
829.00,4.556126e-05
830.00,2.823824e-05
831.00,3.885515e-05
832.00,6.928426e-05
833.00,7.488214e-05
834.00,5.485304e-05
835.00,4.629475e-05
836.00,3.633303e-05
837.00,1.832970e-05
838.00,1.989613e-05
839.00,3.869562e-05
840.00,5.762710e-05
841.00,5.370011e-05
842.00,5.249165e-05
843.00,4.926235e-05
844.00,5.433786e-05
845.00,4.280838e-05
846.00,2.267557e-05
847.00,2.669978e-05
848.00,4.085728e-05
849.00,5.578473e-05
850.00,4.172176e-05
851.00,4.002717e-05
852.00,2.969684e-05
853.00,1.519725e-05
854.00,1.491278e-05
855.00,2.065971e-05
856.00,3.549972e-05
857.00,3.527522e-05
858.00,3.922046e-05
859.00,2.625127e-05
860.00,1.379998e-05
861.00,1.601505e-05
862.00,2.689008e-05
863.00,3.872098e-05
864.00,3.345100e-05
865.00,5.496879e-05
866.00,7.563124e-05
867.00,8.803404e-05
868.00,1.451179e-04
869.00,1.738571e-04
870.00,1.001580e-04
871.00,4.221428e-05
872.00,4.619437e-05
873.00,3.764894e-05
874.00,1.805170e-05
875.00,1.483082e-05
876.00,2.465560e-05
877.00,4.121029e-05
878.00,4.077112e-05
879.00,4.539593e-05
880.00,3.142148e-05
881.00,1.376186e-05
882.00,1.410889e-05
883.00,2.606781e-05
884.00,4.078240e-05
885.00,4.494899e-05
886.00,4.471407e-05
887.00,3.261684e-05
888.00,1.555031e-05
889.00,1.669177e-05
890.00,3.085918e-05
891.00,3.833553e-05
892.00,4.190412e-05
893.00,3.806908e-05
894.00,2.932294e-05
895.00,1.321316e-05
896.00,1.369970e-05
897.00,2.535769e-05
898.00,3.762865e-05
899.00,4.504452e-05
900.00,3.633034e-05
901.00,2.747418e-05
902.00,1.232107e-05
903.00,1.542001e-05
904.00,2.791535e-05
905.00,3.699828e-05
906.00,3.679502e-05
907.00,3.231682e-05
908.00,2.935155e-05
909.00,1.503006e-05
910.00,2.162028e-05
911.00,4.344987e-05
912.00,5.700348e-05
913.00,5.150013e-05
914.00,3.526063e-05
915.00,2.620375e-05
916.00,1.281612e-05
917.00,1.419104e-05
918.00,2.341303e-05
919.00,3.429366e-05
920.00,4.196260e-05
921.00,3.850471e-05
922.00,2.737212e-05
923.00,1.155078e-05
924.00,1.344940e-05
925.00,2.491577e-05
926.00,3.307453e-05
927.00,3.269374e-05
928.00,2.796454e-05
929.00,2.290437e-05
930.00,1.151291e-05
931.00,1.318563e-05
932.00,2.363203e-05
933.00,3.170457e-05
934.00,3.660671e-05
935.00,3.252313e-05
936.00,2.436981e-05
937.00,1.154109e-05
938.00,1.295699e-05
939.00,2.353128e-05
940.00,2.964764e-05
941.00,3.162254e-05
942.00,2.575741e-05
943.00,2.043370e-05
944.00,1.086839e-05
945.00,1.193143e-05
946.00,2.186708e-05
947.00,2.687200e-05
948.00,2.853155e-05
949.00,2.542363e-05
950.00,2.050998e-05
951.00,1.295096e-05
952.00,1.356670e-05
953.00,2.260782e-05
954.00,2.774587e-05
955.00,3.017512e-05
956.00,2.954395e-05
957.00,2.797846e-05
958.00,2.924014e-05
959.00,2.806747e-05
960.00,1.779939e-05
961.00,2.151793e-05
962.00,4.182412e-05
963.00,5.179081e-05
964.00,4.865719e-05
965.00,4.484028e-05
966.00,3.569702e-05
967.00,1.603621e-05
968.00,1.768210e-05
969.00,3.370909e-05
970.00,3.985300e-05
971.00,3.659138e-05
972.00,2.659546e-05
973.00,2.069283e-05
974.00,1.180729e-05
975.00,1.629982e-05
976.00,2.801602e-05
977.00,2.813528e-05
978.00,3.150461e-05
979.00,2.625444e-05
980.00,2.499147e-05
981.00,1.278714e-05
982.00,1.449546e-05
983.00,2.545379e-05
984.00,2.567103e-05
985.00,2.948144e-05
986.00,2.732314e-05
987.00,2.342505e-05
988.00,1.157059e-05
989.00,1.252082e-05
990.00,2.069895e-05
991.00,2.318730e-05
992.00,2.984408e-05
993.00,3.045377e-05
994.00,2.937685e-05
995.00,1.514196e-05
996.00,1.737015e-05
997.00,2.825612e-05
998.00,3.256132e-05
999.00,3.482194e-05
1000.00,3.002583e-05
1001.00,2.643787e-05
1002.00,1.309298e-05
1003.00,1.669578e-05
1004.00,2.737153e-05
1005.00,3.530548e-05
1006.00,3.439469e-05
1007.00,2.924223e-05
1008.00,2.275275e-05
1009.00,9.884008e-06
1010.00,1.059514e-05
1011.00,1.693274e-05
1012.00,2.676856e-05
1013.00,2.798981e-05
1014.00,2.502836e-05
1015.00,1.902004e-05
1016.00,9.743101e-06
1017.00,1.228240e-05
1018.00,2.026500e-05
1019.00,2.687351e-05
1020.00,2.185911e-05
1021.00,2.912221e-05
1022.00,2.313522e-05
1023.00,1.275829e-05
1024.00,9.581836e-06
1025.00,1.372851e-05
1026.00,2.208187e-05
1027.00,2.450707e-05
1028.00,2.402317e-05
1029.00,2.061546e-05
1030.00,1.287853e-05
1031.00,1.256738e-05
1032.00,1.749884e-05
1033.00,2.335462e-05
1034.00,2.543837e-05
1035.00,2.874315e-05
1036.00,2.680714e-05
1037.00,1.516688e-05
1038.00,1.499697e-05
1039.00,2.370852e-05
1040.00,2.785084e-05
1041.00,3.007351e-05
1042.00,2.638856e-05
1043.00,2.289083e-05
1044.00,1.277112e-05
1045.00,1.420155e-05
1046.00,2.579867e-05
1047.00,2.962697e-05
1048.00,3.116437e-05
1049.00,2.739572e-05
1050.00,2.219239e-05
1051.00,1.293561e-05
1052.00,1.361212e-05
1053.00,2.358143e-05
1054.00,2.598999e-05
1055.00,2.478032e-05
1056.00,2.290101e-05
1057.00,2.046532e-05
1058.00,1.210692e-05
1059.00,1.167112e-05
1060.00,2.247143e-05
1061.00,2.458746e-05
1062.00,2.738028e-05
1063.00,2.508176e-05
1064.00,2.124292e-05
1065.00,1.303792e-05
1066.00,1.277348e-05
1067.00,2.314921e-05
1068.00,2.556807e-05
1069.00,2.823505e-05
1070.00,2.668631e-05
1071.00,1.868904e-05
1072.00,1.139033e-05
1073.00,9.781944e-06
1074.00,1.673817e-05
1075.00,2.188998e-05
1076.00,2.154102e-05
1077.00,2.369097e-05
1078.00,2.010357e-05
1079.00,2.321663e-05
1080.00,1.650939e-05
1081.00,1.138212e-05
1082.00,1.175012e-05
1083.00,1.728238e-05
1084.00,3.007619e-05
1085.00,3.575048e-05
1086.00,4.587624e-05
1087.00,3.016764e-05
1088.00,1.601496e-05
1089.00,1.420512e-05
1090.00,2.000822e-05
1091.00,2.734224e-05
1092.00,2.652161e-05
1093.00,3.239790e-05
1094.00,3.214406e-05
1095.00,3.301088e-05
1096.00,4.863792e-05
1097.00,8.280649e-05
1098.00,7.477335e-05
1099.00,5.063179e-05
1100.00,4.646423e-05
1101.00,3.736990e-05
1102.00,2.010478e-05
1103.00,1.507229e-05
1104.00,2.175722e-05
1105.00,2.745601e-05
1106.00,2.907144e-05
1107.00,2.760704e-05
1108.00,1.967849e-05
1109.00,1.184499e-05
1110.00,1.361992e-05
1111.00,2.730225e-05
1112.00,3.662353e-05
1113.00,3.153905e-05
1114.00,2.590341e-05
1115.00,1.925637e-05
1116.00,1.266670e-05
1117.00,1.362525e-05
1118.00,2.330762e-05
1119.00,3.002625e-05
1120.00,2.945968e-05
1121.00,2.820870e-05
1122.00,2.039180e-05
1123.00,1.089105e-05
1124.00,9.537366e-06
1125.00,1.427829e-05
1126.00,1.974042e-05
1127.00,2.070843e-05
1128.00,2.010485e-05
1129.00,1.542837e-05
1130.00,1.034331e-05
1131.00,1.220802e-05
1132.00,1.962666e-05
1133.00,2.323605e-05
1134.00,2.021772e-05
1135.00,2.083819e-05
1136.00,2.001946e-05
1137.00,1.520361e-05
1138.00,2.045701e-05
1139.00,3.680449e-05
1140.00,4.391609e-05
1141.00,3.568827e-05
1142.00,2.499917e-05
1143.00,1.619436e-05
1144.00,9.130144e-06
1145.00,9.624512e-06
1146.00,1.523419e-05
1147.00,1.988837e-05
1148.00,2.136871e-05
1149.00,2.082269e-05
1150.00,1.833273e-05
1151.00,1.078073e-05
1152.00,1.012568e-05
1153.00,1.505109e-05
1154.00,1.943732e-05
1155.00,2.248881e-05
1156.00,2.521168e-05
1157.00,2.273244e-05
1158.00,1.156817e-05
1159.00,9.451599e-06
1160.00,1.365249e-05
1161.00,1.861951e-05
1162.00,2.009411e-05
1163.00,2.071509e-05
1164.00,1.954520e-05
1165.00,1.134923e-05
1166.00,1.029172e-05
1167.00,1.345566e-05
1168.00,1.592941e-05
1169.00,1.888336e-05
1170.00,2.960672e-05
1171.00,5.203649e-05
1172.00,6.342898e-05
1173.00,1.002572e-04
1174.00,1.202616e-04
1175.00,5.831299e-05
1176.00,2.426631e-05
1177.00,1.581419e-05
1178.00,1.289740e-05
1179.00,7.802849e-06
1180.00,7.318389e-06
1181.00,1.128725e-05
1182.00,1.622354e-05
1183.00,1.715360e-05
1184.00,1.659220e-05
1185.00,1.536872e-05
1186.00,9.934527e-06
1187.00,9.550033e-06
1188.00,1.310714e-05
1189.00,1.750684e-05
1190.00,1.815819e-05
1191.00,1.654469e-05
1192.00,1.617516e-05
1193.00,1.539100e-05
1194.00,1.323697e-05
1195.00,8.690854e-06
1196.00,1.171159e-05
1197.00,2.085679e-05
1198.00,2.531538e-05
1199.00,2.302082e-05
1200.00,1.842067e-05
1201.00,1.757664e-05
1202.00,1.579049e-05
1203.00,3.120087e-05
1204.00,6.997416e-05
1205.00,6.912641e-05
1206.00,4.034004e-05
1207.00,2.198711e-05
1208.00,1.619414e-05
1209.00,9.337198e-06
1210.00,1.066473e-05
1211.00,1.791329e-05
1212.00,2.233170e-05
1213.00,2.144335e-05
1214.00,1.823362e-05
1215.00,1.566250e-05
1216.00,1.030558e-05
1217.00,1.076523e-05
1218.00,1.468321e-05
1219.00,1.888163e-05
1220.00,2.079841e-05
1221.00,2.005134e-05
1222.00,1.660144e-05
1223.00,9.566604e-06
1224.00,9.801795e-06
1225.00,1.354643e-05
1226.00,1.726870e-05
1227.00,1.698010e-05
1228.00,1.553689e-05
1229.00,1.436946e-05
1230.00,9.481027e-06
1231.00,1.023106e-05
1232.00,1.391453e-05
1233.00,1.751466e-05
1234.00,1.945246e-05
1235.00,1.913850e-05
1236.00,1.879539e-05
1237.00,1.106718e-05
1238.00,1.141479e-05
1239.00,1.581944e-05
1240.00,1.917819e-05
1241.00,1.988959e-05
1242.00,1.764837e-05
1243.00,1.681468e-05
1244.00,1.048919e-05
1245.00,1.097973e-05
1246.00,1.594106e-05
1247.00,1.858152e-05
1248.00,1.914014e-05
1249.00,1.799996e-05
1250.00,1.549188e-05
1251.00,9.696779e-06
1252.00,1.030604e-05
1253.00,1.526906e-05
1254.00,1.948232e-05
1255.00,2.219753e-05
1256.00,2.132536e-05
1257.00,1.957483e-05
1258.00,1.192840e-05
1259.00,1.183259e-05
1260.00,1.790965e-05
1261.00,2.263999e-05
1262.00,2.401676e-05
1263.00,1.939274e-05
1264.00,1.388198e-05
1265.00,7.362397e-06
1266.00,7.083126e-06
1267.00,1.255343e-05
1268.00,1.893608e-05
1269.00,2.032468e-05
1270.00,1.673386e-05
1271.00,1.450170e-05
1272.00,1.119274e-05
1273.00,1.679835e-05
1274.00,3.508890e-05
1275.00,4.145145e-05
1276.00,3.183333e-05
1277.00,1.858819e-05
1278.00,1.295226e-05
1279.00,7.744381e-06
1280.00,8.080477e-06
1281.00,1.221660e-05
1282.00,1.497460e-05
1283.00,1.797885e-05
1284.00,1.565311e-05
1285.00,1.437316e-05
1286.00,9.245332e-06
1287.00,9.202864e-06
1288.00,1.293311e-05
1289.00,1.626519e-05
1290.00,2.709119e-05
1291.00,6.285664e-05
1292.00,2.017982e-04
1293.00,2.728258e-04
1294.00,2.404508e-04
1295.00,1.280286e-04
1296.00,5.180523e-05
1297.00,3.672945e-05
1298.00,3.385892e-05
1299.00,3.142876e-05
1300.00,1.481806e-05
1301.00,1.104003e-05
1302.00,1.326353e-05
1303.00,1.391778e-05
1304.00,1.533108e-05
1305.00,1.453895e-05
1306.00,1.386407e-05
1307.00,9.544131e-06
1308.00,9.178466e-06
1309.00,1.178919e-05
1310.00,1.327300e-05
1311.00,1.516282e-05
1312.00,1.425887e-05
1313.00,1.684031e-05
1314.00,1.572870e-05
1315.00,1.327671e-05
1316.00,8.014816e-06
1317.00,7.558506e-06
1318.00,1.185492e-05
1319.00,1.448454e-05
1320.00,1.806420e-05
1321.00,1.718950e-05
1322.00,1.333272e-05
1323.00,7.411547e-06
1324.00,6.175544e-06
1325.00,9.247507e-06
1326.00,1.106953e-05
1327.00,1.313000e-05
1328.00,1.307727e-05
1329.00,1.400909e-05
1330.00,2.010535e-05
1331.00,6.075972e-05
1332.00,1.890827e-04
1333.00,1.636860e-04
1334.00,6.851413e-05
1335.00,2.173809e-05
1336.00,1.019410e-05
1337.00,6.733846e-06
1338.00,7.293464e-06
1339.00,1.175189e-05
1340.00,1.423869e-05
1341.00,1.588197e-05
1342.00,1.591749e-05
1343.00,1.342711e-05
1344.00,9.000022e-06
1345.00,8.525431e-06
1346.00,1.191461e-05
1347.00,1.340752e-05
1348.00,1.536000e-05
1349.00,1.568514e-05
1350.00,1.313402e-05
1351.00,8.423422e-06
1352.00,7.467289e-06
1353.00,1.072882e-05
1354.00,1.271670e-05
1355.00,1.385679e-05
1356.00,1.318865e-05
1357.00,1.121658e-05
1358.00,8.750333e-06
1359.00,9.273581e-06
1360.00,1.425397e-05
1361.00,1.534094e-05
1362.00,1.532059e-05
1363.00,1.456984e-05
1364.00,1.196741e-05
1365.00,8.517094e-06
1366.00,8.000661e-06
1367.00,1.148582e-05
1368.00,1.357754e-05
1369.00,1.489168e-05
1370.00,1.444333e-05
1371.00,1.115964e-05
1372.00,7.940779e-06
1373.00,7.349753e-06
1374.00,1.109127e-05
1375.00,1.559708e-05
1376.00,2.300930e-05
1377.00,3.220086e-05
1378.00,3.030545e-05
1379.00,1.937323e-05
1380.00,1.303703e-05
1381.00,1.444671e-05
1382.00,1.467074e-05
1383.00,1.421513e-05
1384.00,1.259327e-05
1385.00,1.010712e-05
1386.00,8.246293e-06
1387.00,7.694032e-06
1388.00,1.165662e-05
1389.00,1.468962e-05
1390.00,1.555616e-05
1391.00,1.434939e-05
1392.00,1.103511e-05
1393.00,8.630498e-06
1394.00,8.592017e-06
1395.00,1.299557e-05
1396.00,1.506896e-05
1397.00,1.460506e-05
1398.00,1.262784e-05
1399.00,9.810920e-06
1400.00,8.457922e-06
1401.00,8.796229e-06
1402.00,1.279802e-05
1403.00,1.486507e-05
1404.00,1.743392e-05
1405.00,2.080833e-05
1406.00,2.398554e-05
1407.00,2.609526e-05
1408.00,2.898164e-05
1409.00,3.484481e-05
1410.00,2.604952e-05
1411.00,1.841095e-05
1412.00,1.284251e-05
1413.00,9.345930e-06
1414.00,7.443466e-06
1415.00,8.670302e-06
1416.00,1.447595e-05
1417.00,1.662893e-05
1418.00,1.528387e-05
1419.00,1.284670e-05
1420.00,1.069796e-05
1421.00,8.022127e-06
1422.00,7.679199e-06
1423.00,1.117429e-05
1424.00,1.261234e-05
1425.00,1.283307e-05
1426.00,1.264754e-05
1427.00,1.440054e-05
1428.00,1.581765e-05
1429.00,1.343925e-05
1430.00,9.986082e-06
1431.00,9.374850e-06
1432.00,1.219282e-05
1433.00,1.398078e-05
1434.00,1.425353e-05
1435.00,1.240268e-05
1436.00,9.392253e-06
1437.00,6.979031e-06
1438.00,7.136292e-06
1439.00,9.838747e-06
1440.00,1.337607e-05
1441.00,1.662550e-05
1442.00,1.612341e-05
1443.00,1.183731e-05
1444.00,8.196255e-06
1445.00,7.965679e-06
1446.00,1.110733e-05
1447.00,1.399243e-05
1448.00,1.489438e-05
1449.00,1.274366e-05
1450.00,1.006878e-05
1451.00,7.992149e-06
1452.00,8.448709e-06
1453.00,1.118696e-05
1454.00,1.245468e-05
1455.00,1.384655e-05
1456.00,1.452404e-05
1457.00,1.644857e-05
1458.00,2.693139e-05
1459.00,1.027228e-04
1460.00,4.726730e-04
1461.00,6.482347e-04
1462.00,2.890533e-04
1463.00,8.066552e-05
1464.00,2.567395e-05
1465.00,1.154643e-05
1466.00,8.283242e-06
1467.00,9.332573e-06
1468.00,1.084627e-05
1469.00,1.229923e-05
1470.00,1.419139e-05
1471.00,1.326339e-05
1472.00,9.734687e-06
1473.00,8.721580e-06
1474.00,1.115747e-05
1475.00,1.263644e-05
1476.00,1.234672e-05
1477.00,1.248359e-05
1478.00,1.079365e-05
1479.00,7.719675e-06
1480.00,7.783571e-06
1481.00,1.061276e-05
1482.00,1.286544e-05
1483.00,1.268443e-05
1484.00,1.136205e-05
1485.00,9.713107e-06
1486.00,8.001759e-06
1487.00,8.470070e-06
1488.00,1.189206e-05
1489.00,1.591656e-05
1490.00,1.651103e-05
1491.00,1.432957e-05
1492.00,1.120901e-05
1493.00,7.392920e-06
1494.00,7.718411e-06
1495.00,1.167762e-05
1496.00,1.529634e-05
1497.00,1.583240e-05
1498.00,1.358989e-05
1499.00,9.857833e-06
1500.00,6.929146e-06
1501.00,7.275975e-06
1502.00,1.044205e-05
1503.00,1.245032e-05
1504.00,1.346297e-05
1505.00,1.434360e-05
1506.00,1.474111e-05
1507.00,1.249312e-05
1508.00,1.348257e-05
1509.00,1.677137e-05
1510.00,1.731503e-05
1511.00,1.564392e-05
1512.00,1.363425e-05
1513.00,1.086329e-05
1514.00,7.495409e-06
1515.00,7.133074e-06
1516.00,1.000195e-05
1517.00,1.267562e-05
1518.00,1.273737e-05
1519.00,1.216036e-05
1520.00,9.399952e-06
1521.00,6.663137e-06
1522.00,6.684483e-06
1523.00,8.841494e-06
1524.00,1.079265e-05
1525.00,1.133636e-05
1526.00,1.187837e-05
1527.00,1.008462e-05
1528.00,6.955661e-06
1529.00,6.999291e-06
1530.00,1.001082e-05
1531.00,1.278937e-05
1532.00,1.372114e-05
1533.00,1.386689e-05
1534.00,1.246277e-05
1535.00,8.775380e-06
1536.00,8.533542e-06
1537.00,1.139874e-05
1538.00,1.276805e-05
1539.00,1.176351e-05
1540.00,1.048432e-05
1541.00,1.049928e-05
1542.00,1.065903e-05
1543.00,1.008321e-05
1544.00,7.885244e-06
1545.00,7.749876e-06
1546.00,1.042115e-05
1547.00,1.303306e-05
1548.00,1.327244e-05
1549.00,1.171827e-05
1550.00,9.618164e-06
1551.00,7.002591e-06
1552.00,6.638973e-06
1553.00,8.468845e-06
1554.00,1.063234e-05
1555.00,1.257232e-05
1556.00,1.324838e-05
1557.00,1.221672e-05
1558.00,8.498196e-06
1559.00,7.675330e-06
1560.00,9.736907e-06
1561.00,1.163881e-05
1562.00,1.268990e-05
1563.00,1.183991e-05
1564.00,1.003080e-05
1565.00,7.293651e-06
1566.00,7.186540e-06
1567.00,9.804241e-06
1568.00,1.284131e-05
1569.00,1.494914e-05
1570.00,1.363980e-05
1571.00,1.057095e-05
1572.00,6.878206e-06
1573.00,6.575809e-06
1574.00,8.659204e-06
1575.00,1.073107e-05
1576.00,1.168875e-05
1577.00,1.122520e-05
1578.00,1.035386e-05
1579.00,7.483089e-06
1580.00,7.141236e-06
1581.00,8.840833e-06
1582.00,1.008623e-05
1583.00,1.067747e-05
1584.00,9.613052e-06
1585.00,8.643708e-06
1586.00,7.007859e-06
1587.00,8.664088e-06
1588.00,1.275015e-05
1589.00,1.462626e-05
1590.00,1.309172e-05
1591.00,1.104793e-05
1592.00,9.934222e-06
1593.00,7.492287e-06
1594.00,7.995292e-06
1595.00,1.132958e-05
1596.00,1.550392e-05
1597.00,1.785092e-05
1598.00,1.569852e-05
1599.00,1.187015e-05
1600.00,7.335788e-06
1601.00,6.696581e-06
1602.00,8.194066e-06
1603.00,9.111440e-06
1604.00,9.783635e-06
1605.00,9.930556e-06
1606.00,9.409791e-06
1607.00,6.812900e-06
1608.00,6.489290e-06
1609.00,8.894030e-06
1610.00,1.254569e-05
1611.00,1.652649e-05
1612.00,1.828663e-05
1613.00,1.616423e-05
1614.00,9.842430e-06
1615.00,7.812833e-06
1616.00,9.230105e-06
1617.00,1.088749e-05
1618.00,1.195374e-05
1619.00,1.073919e-05
1620.00,8.710476e-06
1621.00,5.938683e-06
1622.00,6.246748e-06
1623.00,9.041983e-06
1624.00,1.085127e-05
1625.00,1.205655e-05
1626.00,1.120124e-05
1627.00,1.021013e-05
1628.00,7.929928e-06
1629.00,8.690558e-06
1630.00,1.201742e-05
1631.00,1.245508e-05
1632.00,1.197123e-05
1633.00,1.128228e-05
1634.00,1.105020e-05
1635.00,8.318298e-06
1636.00,7.756797e-06
1637.00,8.916110e-06
1638.00,9.099623e-06
1639.00,9.770118e-06
1640.00,1.010788e-05
1641.00,9.539650e-06
1642.00,6.581448e-06
1643.00,5.910200e-06
1644.00,7.563011e-06
1645.00,9.553299e-06
1646.00,1.154643e-05
1647.00,1.112880e-05
1648.00,1.001209e-05
1649.00,7.473876e-06
1650.00,7.530373e-06
1651.00,9.689266e-06
1652.00,1.025878e-05
1653.00,1.000603e-05
1654.00,8.923163e-06
1655.00,8.059877e-06
1656.00,5.887754e-06
1657.00,5.702485e-06
1658.00,7.596997e-06
1659.00,9.810866e-06
1660.00,1.172180e-05
1661.00,1.162172e-05
1662.00,1.137859e-05
1663.00,9.809677e-06
1664.00,8.012429e-06
1665.00,6.157542e-06
1666.00,6.083507e-06
1667.00,8.500353e-06
1668.00,1.051183e-05
1669.00,1.147882e-05
1670.00,1.016838e-05
1671.00,8.307839e-06
1672.00,6.527724e-06
1673.00,6.700695e-06
1674.00,8.684648e-06
1675.00,1.025621e-05
1676.00,1.120267e-05
1677.00,1.008561e-05
1678.00,8.143884e-06
1679.00,6.206036e-06
1680.00,6.243106e-06
1681.00,7.992708e-06
1682.00,9.386635e-06
1683.00,1.041533e-05
1684.00,9.687367e-06
1685.00,8.469035e-06
1686.00,7.051790e-06
1687.00,7.638833e-06
1688.00,9.692109e-06
1689.00,1.067886e-05
1690.00,1.220697e-05
1691.00,1.235448e-05
1692.00,1.074669e-05
1693.00,8.187619e-06
1694.00,8.793389e-06
1695.00,1.371864e-05
1696.00,1.947933e-05
1697.00,2.172403e-05
1698.00,1.706399e-05
1699.00,1.141162e-05
1700.00,7.739794e-06
1701.00,7.364853e-06
1702.00,9.890987e-06
1703.00,1.130791e-05
1704.00,1.133269e-05
1705.00,9.844220e-06
1706.00,8.098474e-06
1707.00,6.148696e-06
1708.00,6.160033e-06
1709.00,8.358393e-06
1710.00,1.037649e-05
1711.00,1.167371e-05
1712.00,1.107891e-05
1713.00,9.308126e-06
1714.00,7.256203e-06
1715.00,7.548502e-06
1716.00,9.753147e-06
1717.00,1.065042e-05
1718.00,1.072940e-05
1719.00,1.034863e-05
1720.00,9.231905e-06
1721.00,7.225109e-06
1722.00,7.673867e-06
1723.00,1.161404e-05
1724.00,1.795246e-05
1725.00,2.380751e-05
1726.00,2.144828e-05
1727.00,1.389186e-05
1728.00,8.011780e-06
1729.00,6.537060e-06
1730.00,7.816353e-06
1731.00,9.019606e-06
1732.00,9.344260e-06
1733.00,8.791970e-06
1734.00,7.517961e-06
1735.00,5.812382e-06
1736.00,5.866452e-06
1737.00,7.775292e-06
1738.00,9.505606e-06
1739.00,1.047650e-05
1740.00,9.141217e-06
1741.00,7.203693e-06
1742.00,5.490859e-06
1743.00,6.310296e-06
1744.00,9.244483e-06
1745.00,1.092432e-05
1746.00,1.028947e-05
1747.00,8.424164e-06
1748.00,6.958499e-06
1749.00,5.613046e-06
1750.00,6.121914e-06
1751.00,8.134709e-06
1752.00,9.016759e-06
1753.00,8.700832e-06
1754.00,7.972275e-06
1755.00,7.574189e-06
1756.00,6.479432e-06
1757.00,6.928964e-06
1758.00,9.275122e-06
1759.00,1.076465e-05
1760.00,1.087562e-05
1761.00,1.016979e-05
1762.00,1.020410e-05
1763.00,1.019468e-05
1764.00,1.258132e-05
1765.00,1.733634e-05
1766.00,1.679699e-05
1767.00,1.207050e-05
1768.00,8.657092e-06
1769.00,7.140988e-06
1770.00,5.704444e-06
1771.00,5.713688e-06
1772.00,6.658580e-06
1773.00,7.562027e-06
1774.00,8.113236e-06
1775.00,9.858185e-06
1776.00,1.686951e-05
1777.00,3.361567e-05
1778.00,4.834682e-05
1779.00,3.759690e-05
1780.00,2.540974e-05
1781.00,1.972581e-05
1782.00,1.368901e-05
1783.00,9.851516e-06
1784.00,8.016733e-06
1785.00,6.920594e-06
1786.00,5.992759e-06
1787.00,6.412483e-06
1788.00,8.373037e-06
1789.00,9.572602e-06
1790.00,9.832425e-06
1791.00,9.325895e-06
1792.00,7.478341e-06
1793.00,5.793221e-06
1794.00,6.133283e-06
1795.00,8.882706e-06
1796.00,1.141603e-05
1797.00,1.166375e-05
1798.00,1.020223e-05
1799.00,7.623757e-06
1800.00,5.398083e-06
1801.00,5.008335e-06
1802.00,6.497352e-06
1803.00,7.436199e-06
1804.00,8.021801e-06
1805.00,8.351411e-06
1806.00,7.459867e-06
1807.00,6.316077e-06
1808.00,6.716938e-06
1809.00,9.382226e-06
1810.00,1.157592e-05
1811.00,1.167491e-05
1812.00,1.049375e-05
1813.00,7.715420e-06
1814.00,5.586227e-06
1815.00,5.407897e-06
1816.00,6.802833e-06
1817.00,8.549201e-06
1818.00,9.633878e-06
1819.00,9.570345e-06
1820.00,7.506976e-06
1821.00,5.513787e-06
1822.00,5.540416e-06
1823.00,7.212492e-06
1824.00,9.178639e-06
1825.00,9.328739e-06
1826.00,8.058635e-06
1827.00,5.978386e-06
1828.00,4.764180e-06
1829.00,5.307171e-06
1830.00,6.757694e-06
1831.00,7.643785e-06
1832.00,7.256539e-06
1833.00,7.089780e-06
1834.00,6.133638e-06
1835.00,4.915857e-06
1836.00,5.049963e-06
1837.00,6.161742e-06
1838.00,7.638967e-06
1839.00,7.904231e-06
1840.00,8.048133e-06
1841.00,7.298363e-06
1842.00,6.208035e-06
1843.00,6.764158e-06
1844.00,8.476390e-06
1845.00,1.071854e-05
1846.00,1.091044e-05
1847.00,1.005191e-05
1848.00,7.915438e-06
1849.00,6.137186e-06
1850.00,6.282914e-06
1851.00,7.507510e-06
1852.00,8.959531e-06
1853.00,8.664835e-06
1854.00,7.759038e-06
1855.00,6.206973e-06
1856.00,4.901826e-06
1857.00,4.963165e-06
1858.00,5.646322e-06
1859.00,6.774555e-06
1860.00,7.293502e-06
1861.00,7.762631e-06
1862.00,6.781502e-06
1863.00,5.510187e-06
1864.00,5.721577e-06
1865.00,6.721471e-06
1866.00,8.206522e-06
1867.00,8.714850e-06
1868.00,8.708313e-06
1869.00,7.162170e-06
1870.00,5.567047e-06
1871.00,5.943640e-06
1872.00,7.179812e-06
1873.00,8.733465e-06
1874.00,8.171994e-06
1875.00,7.359477e-06
1876.00,6.042271e-06
1877.00,5.204754e-06
1878.00,6.098441e-06
1879.00,7.891493e-06
1880.00,9.880210e-06
1881.00,9.417774e-06
1882.00,8.482859e-06
1883.00,6.864570e-06
1884.00,5.412356e-06
1885.00,5.538939e-06
1886.00,6.727887e-06
1887.00,8.504102e-06
1888.00,8.469329e-06
1889.00,8.862511e-06
1890.00,9.047551e-06
1891.00,8.625700e-06
1892.00,6.797234e-06
1893.00,5.264897e-06
1894.00,6.236198e-06
1895.00,7.551317e-06
1896.00,8.269060e-06
1897.00,7.663863e-06
1898.00,7.714756e-06
1899.00,6.837002e-06
1900.00,5.592798e-06
1901.00,6.719590e-06
1902.00,8.163458e-06
1903.00,9.469279e-06
1904.00,8.685539e-06
1905.00,8.017117e-06
1906.00,6.699931e-06
1907.00,5.048522e-06
1908.00,5.378528e-06
1909.00,6.715024e-06
1910.00,8.842234e-06
1911.00,9.301844e-06
1912.00,9.122319e-06
1913.00,7.595033e-06
1914.00,5.647984e-06
1915.00,5.754893e-06
1916.00,7.024252e-06
1917.00,8.953310e-06
1918.00,9.285052e-06
1919.00,8.503505e-06
1920.00,6.778693e-06
1921.00,5.255222e-06
1922.00,5.737658e-06
1923.00,6.963996e-06
1924.00,8.905205e-06
1925.00,9.623738e-06
1926.00,9.057102e-06
1927.00,6.925357e-06
1928.00,5.203520e-06
1929.00,5.558447e-06
1930.00,6.699810e-06
1931.00,7.765253e-06
1932.00,7.731710e-06
1933.00,7.788038e-06
1934.00,6.859452e-06
1935.00,5.703022e-06
1936.00,6.113448e-06
1937.00,7.427708e-06
1938.00,9.567468e-06
1939.00,1.189056e-05
1940.00,1.713213e-05
1941.00,2.161309e-05
1942.00,2.106903e-05
1943.00,2.056845e-05
1944.00,1.778312e-05
1945.00,1.368496e-05
1946.00,9.630230e-06
1947.00,8.359520e-06
1948.00,7.220595e-06
1949.00,6.030061e-06
1950.00,6.586296e-06
1951.00,8.049060e-06
1952.00,9.756741e-06
1953.00,9.850817e-06
1954.00,9.208186e-06
1955.00,7.478314e-06
1956.00,5.867112e-06
1957.00,5.775379e-06
1958.00,6.751845e-06
1959.00,8.080975e-06
1960.00,8.382002e-06
1961.00,8.851910e-06
1962.00,7.915140e-06
1963.00,6.824379e-06
1964.00,7.187707e-06
1965.00,8.708687e-06
1966.00,1.044010e-05
1967.00,9.985783e-06
1968.00,8.947051e-06
1969.00,6.937103e-06
1970.00,6.004550e-06
1971.00,6.893709e-06
1972.00,9.170853e-06
1973.00,1.103555e-05
1974.00,1.019734e-05
1975.00,8.774511e-06
1976.00,6.569575e-06
1977.00,5.385283e-06
1978.00,5.802708e-06
1979.00,7.370484e-06
1980.00,8.709219e-06
1981.00,8.192710e-06
1982.00,7.441809e-06
1983.00,5.971510e-06
1984.00,5.293587e-06
1985.00,6.091786e-06
1986.00,8.134906e-06
1987.00,9.110088e-06
1988.00,8.187179e-06
1989.00,7.698557e-06
1990.00,6.555994e-06
1991.00,5.813162e-06
1992.00,5.701499e-06
1993.00,6.247642e-06
1994.00,6.715538e-06
1995.00,6.927287e-06
1996.00,7.149392e-06
1997.00,6.309470e-06
1998.00,5.690445e-06
1999.00,6.349442e-06
2000.00,9.157772e-06
2001.00,1.190130e-05
2002.00,1.198180e-05
2003.00,1.023048e-05
2004.00,7.260161e-06
2005.00,5.403694e-06
2006.00,5.308771e-06
2007.00,6.762500e-06
2008.00,8.428439e-06
2009.00,9.497849e-06
2010.00,9.574651e-06
2011.00,8.388982e-06
2012.00,7.387934e-06
2013.00,6.037207e-06
2014.00,5.350155e-06
2015.00,5.541437e-06
2016.00,6.697127e-06
2017.00,7.906289e-06
2018.00,8.227998e-06
2019.00,8.174134e-06
2020.00,6.767871e-06
2021.00,5.558374e-06
2022.00,5.434501e-06
2023.00,6.837289e-06
2024.00,8.053873e-06
2025.00,7.934060e-06
2026.00,7.690103e-06
2027.00,6.476934e-06
2028.00,5.345197e-06
2029.00,5.237448e-06
2030.00,6.343030e-06
2031.00,7.414062e-06
2032.00,7.569919e-06
2033.00,7.376770e-06
2034.00,6.211259e-06
2035.00,5.138356e-06
2036.00,4.912640e-06
2037.00,6.120515e-06
2038.00,7.488005e-06
2039.00,7.735913e-06
2040.00,7.131199e-06
2041.00,5.643149e-06
2042.00,4.737292e-06
2043.00,4.920321e-06
2044.00,6.580324e-06
2045.00,8.052901e-06
2046.00,8.268798e-06
2047.00,7.771005e-06
2048.00,6.354299e-06
2049.00,5.362411e-06
2050.00,5.505321e-06
2051.00,7.242576e-06
2052.00,8.978624e-06
2053.00,9.269551e-06
2054.00,8.142948e-06
2055.00,6.050989e-06
2056.00,4.622755e-06
2057.00,4.380411e-06
2058.00,5.463326e-06
2059.00,6.670123e-06
2060.00,7.304539e-06
2061.00,7.243983e-06
2062.00,6.072364e-06
2063.00,5.101011e-06
2064.00,5.483118e-06
2065.00,7.686887e-06
2066.00,1.036001e-05
2067.00,1.153326e-05
2068.00,1.032052e-05
2069.00,7.266184e-06
2070.00,5.070873e-06
2071.00,4.809820e-06
2072.00,5.884832e-06
2073.00,7.254254e-06
2074.00,8.390001e-06
2075.00,8.776926e-06
2076.00,7.305303e-06
2077.00,5.282250e-06
2078.00,4.853834e-06
2079.00,5.690209e-06
2080.00,6.599330e-06
2081.00,7.153650e-06
2082.00,7.074044e-06
2083.00,6.174397e-06
2084.00,5.043272e-06
2085.00,5.157631e-06
2086.00,6.501196e-06
2087.00,7.682207e-06
2088.00,8.503476e-06
2089.00,8.273755e-06
2090.00,7.118226e-06
2091.00,5.862727e-06
2092.00,6.155365e-06
2093.00,7.728899e-06
2094.00,8.610684e-06
2095.00,9.084019e-06
2096.00,8.481538e-06
2097.00,7.313997e-06
2098.00,5.940929e-06
2099.00,5.595839e-06
2100.00,6.600449e-06
2101.00,7.320538e-06
2102.00,8.305701e-06
2103.00,8.728764e-06
2104.00,7.786648e-06
2105.00,6.061994e-06
2106.00,5.725956e-06
2107.00,7.065998e-06
2108.00,8.334502e-06
2109.00,9.034607e-06
2110.00,9.146524e-06
2111.00,8.566682e-06
2112.00,7.686101e-06
2113.00,8.007963e-06
2114.00,9.387497e-06
2115.00,9.980820e-06
2116.00,9.912408e-06
2117.00,9.504093e-06
2118.00,8.512986e-06
2119.00,7.036081e-06
2120.00,6.782044e-06
2121.00,8.033947e-06
2122.00,9.074084e-06
2123.00,8.958066e-06
2124.00,7.966452e-06
2125.00,6.993609e-06
2126.00,6.539040e-06
2127.00,6.047239e-06
2128.00,5.238178e-06
2129.00,4.974022e-06
2130.00,5.776215e-06
2131.00,7.108186e-06
2132.00,7.966113e-06
2133.00,7.555554e-06
2134.00,6.106555e-06
2135.00,4.694190e-06
2136.00,4.624825e-06
2137.00,6.022050e-06
2138.00,7.638516e-06
2139.00,8.258824e-06
2140.00,7.507376e-06
2141.00,6.120346e-06
2142.00,4.958697e-06
2143.00,5.023054e-06
2144.00,6.011538e-06
2145.00,6.534600e-06
2146.00,6.296718e-06
2147.00,5.828700e-06
2148.00,5.184390e-06
2149.00,4.738936e-06
2150.00,5.233058e-06
2151.00,6.684691e-06
2152.00,7.380829e-06
2153.00,7.003714e-06
2154.00,6.291075e-06
2155.00,5.329556e-06
2156.00,4.511290e-06
2157.00,4.555618e-06
2158.00,5.433332e-06
2159.00,6.162761e-06
2160.00,6.518257e-06
2161.00,6.761520e-06
2162.00,6.593123e-06
2163.00,5.991427e-06
2164.00,6.744849e-06
2165.00,8.806419e-06
2166.00,1.033499e-05
2167.00,1.003236e-05
2168.00,8.870089e-06
2169.00,7.426107e-06
2170.00,5.984983e-06
2171.00,6.278946e-06
2172.00,7.701414e-06
2173.00,8.803958e-06
2174.00,8.736904e-06
2175.00,7.557403e-06
2176.00,6.042811e-06
2177.00,4.573174e-06
2178.00,4.667470e-06
2179.00,5.913832e-06
2180.00,7.665906e-06
2181.00,8.043048e-06
2182.00,6.957706e-06
2183.00,5.768027e-06
2184.00,4.944399e-06
2185.00,5.617533e-06
2186.00,6.879068e-06
2187.00,7.939268e-06
2188.00,8.133660e-06
2189.00,7.641419e-06
2190.00,6.567297e-06
2191.00,5.203602e-06
2192.00,5.246144e-06
2193.00,6.207224e-06
2194.00,7.364499e-06
2195.00,8.097148e-06
2196.00,8.133140e-06
2197.00,7.220418e-06
2198.00,5.828176e-06
2199.00,5.521513e-06
2200.00,5.952409e-06
2201.00,6.939340e-06
2202.00,8.109936e-06
2203.00,9.191789e-06
2204.00,9.476214e-06
2205.00,8.171526e-06
2206.00,7.666295e-06
2207.00,7.513345e-06
2208.00,7.481796e-06
2209.00,7.206809e-06
2210.00,6.552723e-06
2211.00,5.730380e-06
2212.00,5.326298e-06
2213.00,6.231049e-06
2214.00,7.728290e-06
2215.00,8.566559e-06
2216.00,8.193750e-06
2217.00,7.658879e-06
2218.00,6.777891e-06
2219.00,6.403742e-06
2220.00,8.862316e-06
2221.00,1.580907e-05
2222.00,2.747219e-05
2223.00,3.186271e-05
2224.00,2.285136e-05
2225.00,1.210361e-05
2226.00,6.694676e-06
2227.00,5.662407e-06
2228.00,6.352277e-06
2229.00,7.530860e-06
2230.00,7.875433e-06
2231.00,7.454350e-06
2232.00,6.489722e-06
2233.00,5.374311e-06
2234.00,5.473437e-06
2235.00,6.616027e-06
2236.00,7.931169e-06
2237.00,8.392954e-06
2238.00,8.183893e-06
2239.00,7.451722e-06
2240.00,6.230184e-06
2241.00,6.181683e-06
2242.00,7.047704e-06
2243.00,7.531497e-06
2244.00,7.371295e-06
2245.00,7.111286e-06
2246.00,7.247170e-06
2247.00,7.136168e-06
2248.00,6.425868e-06
2249.00,5.314587e-06
2250.00,5.308522e-06
2251.00,6.430406e-06
2252.00,7.706886e-06
2253.00,8.351905e-06
2254.00,7.826317e-06
2255.00,6.466952e-06
2256.00,5.270484e-06
2257.00,5.535743e-06
2258.00,6.805019e-06
2259.00,7.356170e-06
2260.00,7.078299e-06
2261.00,6.826464e-06
2262.00,6.313741e-06
2263.00,5.287551e-06
2264.00,5.096212e-06
2265.00,5.964836e-06
2266.00,7.142555e-06
2267.00,8.135416e-06
2268.00,8.552503e-06
2269.00,7.959659e-06
2270.00,6.746801e-06
2271.00,6.296309e-06
2272.00,6.837489e-06
2273.00,7.305373e-06
2274.00,6.999119e-06
2275.00,6.318184e-06
2276.00,5.591555e-06
2277.00,5.002170e-06
2278.00,5.271536e-06
2279.00,6.461823e-06
2280.00,7.603030e-06
2281.00,7.776803e-06
2282.00,7.678134e-06
2283.00,7.037925e-06
2284.00,5.665357e-06
2285.00,5.232452e-06
2286.00,6.129686e-06
2287.00,7.335293e-06
2288.00,8.129544e-06
2289.00,7.860884e-06
2290.00,6.757097e-06
2291.00,5.912488e-06
2292.00,6.020180e-06
2293.00,7.199611e-06
2294.00,7.907400e-06
2295.00,8.260212e-06
2296.00,8.418234e-06
2297.00,7.354283e-06
2298.00,5.643864e-06
2299.00,5.077776e-06
2300.00,6.019398e-06
2301.00,7.090181e-06
2302.00,7.180306e-06
2303.00,6.772650e-06
2304.00,5.841718e-06
2305.00,5.070000e-06
2306.00,5.515195e-06
2307.00,6.979709e-06
2308.00,8.119162e-06
2309.00,8.324280e-06
2310.00,7.813783e-06
2311.00,6.759203e-06
2312.00,5.611233e-06
2313.00,5.395163e-06
2314.00,6.739170e-06
2315.00,8.249893e-06
2316.00,8.594135e-06
2317.00,7.545606e-06
2318.00,5.833167e-06
2319.00,4.719420e-06
2320.00,4.663192e-06
2321.00,5.488492e-06
2322.00,5.520889e-06
2323.00,5.058361e-06
2324.00,4.742581e-06
2325.00,4.282975e-06
2326.00,4.057194e-06
2327.00,4.490946e-06
2328.00,6.112210e-06
2329.00,7.841965e-06
2330.00,8.582100e-06
2331.00,7.731241e-06
2332.00,5.932328e-06
2333.00,4.721093e-06
2334.00,4.752981e-06
2335.00,6.010679e-06
2336.00,7.804515e-06
2337.00,9.046061e-06
2338.00,8.930137e-06
2339.00,7.795360e-06
2340.00,6.470916e-06
2341.00,6.201401e-06
2342.00,6.959010e-06
2343.00,7.683042e-06
2344.00,7.851453e-06
2345.00,7.271036e-06
2346.00,6.198374e-06
2347.00,5.496891e-06
2348.00,6.150937e-06
2349.00,8.110707e-06
2350.00,9.415588e-06
2351.00,9.445820e-06
2352.00,9.291808e-06
2353.00,8.561611e-06
2354.00,7.288817e-06
2355.00,6.696718e-06
2356.00,7.168503e-06
2357.00,7.481703e-06
2358.00,7.147828e-06
2359.00,6.765575e-06
2360.00,6.640536e-06
2361.00,6.390222e-06
2362.00,5.477440e-06
2363.00,4.347812e-06
2364.00,4.142413e-06
2365.00,4.905891e-06
2366.00,6.092808e-06
2367.00,6.823613e-06
2368.00,6.693282e-06
2369.00,5.731468e-06
2370.00,4.891897e-06
2371.00,5.206260e-06
2372.00,6.584702e-06
2373.00,7.652005e-06
2374.00,7.421474e-06
2375.00,6.555392e-06
2376.00,5.506100e-06
2377.00,4.887850e-06
2378.00,5.175475e-06
2379.00,6.265095e-06
2380.00,7.208707e-06
2381.00,7.571372e-06
2382.00,7.565761e-06
2383.00,6.834195e-06
2384.00,5.540386e-06
2385.00,5.194778e-06
2386.00,6.103317e-06
2387.00,7.340243e-06
2388.00,7.953819e-06
2389.00,7.671029e-06
2390.00,6.333467e-06
2391.00,5.128924e-06
2392.00,5.233262e-06
2393.00,6.230047e-06
2394.00,6.871623e-06
2395.00,6.718775e-06
2396.00,6.488035e-06
2397.00,5.805299e-06
2398.00,4.995982e-06
2399.00,4.938112e-06
2400.00,5.898608e-06
2401.00,7.284957e-06
2402.00,7.664355e-06
2403.00,7.042839e-06
2404.00,5.839143e-06
2405.00,5.194394e-06
2406.00,5.755227e-06
2407.00,6.814410e-06
2408.00,7.446828e-06
2409.00,7.318693e-06
2410.00,6.945207e-06
2411.00,6.082534e-06
2412.00,5.250249e-06
2413.00,5.382771e-06
2414.00,6.311483e-06
2415.00,7.245735e-06
2416.00,7.623117e-06
2417.00,7.239733e-06
2418.00,6.066443e-06
2419.00,5.335422e-06
2420.00,5.739032e-06
2421.00,7.039410e-06
2422.00,7.959421e-06
2423.00,7.543122e-06
2424.00,6.664705e-06
2425.00,5.760677e-06
2426.00,5.194183e-06
2427.00,5.402516e-06
2428.00,6.262949e-06
2429.00,7.088139e-06
2430.00,7.424651e-06
2431.00,7.251734e-06
2432.00,6.247209e-06
2433.00,5.232078e-06
2434.00,5.063730e-06
2435.00,5.712416e-06
2436.00,6.277847e-06
2437.00,6.490515e-06
2438.00,6.374822e-06
2439.00,5.869060e-06
2440.00,5.285575e-06
2441.00,5.587218e-06
2442.00,6.736385e-06
2443.00,7.611741e-06
2444.00,7.830492e-06
2445.00,7.468620e-06
2446.00,6.493367e-06
2447.00,5.367605e-06
2448.00,5.089660e-06
2449.00,5.829485e-06
2450.00,7.190710e-06
2451.00,8.445215e-06
2452.00,8.190574e-06
2453.00,6.652551e-06
2454.00,5.371798e-06
2455.00,5.059000e-06
2456.00,5.746020e-06
2457.00,6.242047e-06
2458.00,6.244889e-06
2459.00,5.901457e-06
2460.00,5.549453e-06
2461.00,5.387583e-06
2462.00,5.759281e-06
2463.00,6.375920e-06
2464.00,6.474242e-06
2465.00,6.540877e-06
2466.00,6.724993e-06
2467.00,6.617413e-06
2468.00,6.083314e-06
2469.00,5.937462e-06
2470.00,6.429286e-06
2471.00,6.872957e-06
2472.00,6.894882e-06
2473.00,6.334147e-06
2474.00,6.082894e-06
2475.00,6.035687e-06
2476.00,5.577725e-06
2477.00,4.794872e-06
2478.00,4.474523e-06
2479.00,5.062278e-06
2480.00,5.929357e-06
2481.00,6.760994e-06
2482.00,7.026491e-06
2483.00,6.504023e-06
2484.00,5.658393e-06
2485.00,5.482458e-06
2486.00,6.232510e-06
2487.00,6.325793e-06
2488.00,6.331496e-06
2489.00,6.064480e-06
2490.00,5.577450e-06
2491.00,5.235502e-06
2492.00,5.386728e-06
2493.00,6.769864e-06
2494.00,7.467017e-06
2495.00,7.527376e-06
2496.00,6.828056e-06
2497.00,5.708876e-06
2498.00,4.749964e-06
2499.00,4.512021e-06
2500.00,5.381865e-06
2501.00,6.085467e-06
2502.00,6.590900e-06
2503.00,6.768764e-06
2504.00,6.291982e-06
2505.00,5.575059e-06
2506.00,5.265980e-06
2507.00,5.983246e-06
2508.00,6.488913e-06
2509.00,7.082722e-06
2510.00,7.083130e-06
2511.00,6.406464e-06
2512.00,5.622853e-06
2513.00,5.432795e-06
2514.00,6.175902e-06
2515.00,6.208714e-06
2516.00,5.920800e-06
2517.00,5.793098e-06
2518.00,5.452220e-06
2519.00,5.116922e-06
2520.00,5.371829e-06
2521.00,6.636527e-06
2522.00,7.487294e-06
2523.00,7.825683e-06
2524.00,7.386716e-06
2525.00,6.265706e-06
2526.00,5.361544e-06
2527.00,5.260270e-06
2528.00,6.375463e-06
2529.00,7.681278e-06
2530.00,8.808115e-06
2531.00,8.669726e-06
2532.00,7.267984e-06
2533.00,6.078041e-06
2534.00,6.020095e-06
2535.00,7.015827e-06
2536.00,7.556833e-06
2537.00,7.853511e-06
2538.00,7.473353e-06
2539.00,6.354651e-06
2540.00,5.256121e-06
2541.00,5.055075e-06
2542.00,6.003996e-06
2543.00,6.782774e-06
2544.00,6.886744e-06
2545.00,5.940910e-06
2546.00,4.815836e-06
2547.00,4.281298e-06
2548.00,4.611187e-06
2549.00,5.792831e-06
2550.00,6.673491e-06
2551.00,7.129698e-06
2552.00,6.957322e-06
2553.00,6.169045e-06
2554.00,5.270723e-06
2555.00,5.026789e-06
2556.00,5.721996e-06
2557.00,6.203608e-06
2558.00,6.366000e-06
2559.00,6.035460e-06
2560.00,5.295673e-06
2561.00,4.753110e-06
2562.00,4.859905e-06
2563.00,5.748385e-06
2564.00,6.257629e-06
2565.00,6.387181e-06
2566.00,6.268180e-06
2567.00,5.951646e-06
2568.00,5.406463e-06
2569.00,4.950393e-06
2570.00,5.304581e-06
2571.00,5.750861e-06
2572.00,6.050609e-06
2573.00,5.742443e-06
2574.00,4.968133e-06
2575.00,4.475698e-06
2576.00,4.740073e-06
2577.00,5.968473e-06
2578.00,6.682762e-06
2579.00,6.600580e-06
2580.00,5.996684e-06
2581.00,5.427049e-06
2582.00,5.070294e-06
2583.00,5.171146e-06
2584.00,5.918810e-06
2585.00,6.363764e-06
2586.00,6.277040e-06
2587.00,5.877754e-06
2588.00,5.293950e-06
2589.00,4.947233e-06
2590.00,5.312292e-06
2591.00,6.396041e-06
2592.00,6.919112e-06
2593.00,6.837825e-06
2594.00,6.335982e-06
2595.00,6.092237e-06
2596.00,5.770725e-06
2597.00,5.064216e-06
2598.00,4.420856e-06
2599.00,4.332988e-06
2600.00,5.052340e-06
2601.00,5.608522e-06
2602.00,5.812421e-06
2603.00,5.887357e-06
2604.00,5.628699e-06
2605.00,5.323885e-06
2606.00,5.458877e-06
2607.00,6.290036e-06
2608.00,6.751120e-06
2609.00,7.280010e-06
2610.00,8.547082e-06
2611.00,1.114941e-05
2612.00,1.727959e-05
2613.00,3.086888e-05
2614.00,5.090062e-05
2615.00,4.835026e-05
2616.00,2.777847e-05
2617.00,1.335738e-05
2618.00,6.853252e-06
2619.00,4.745144e-06
2620.00,4.408822e-06
2621.00,5.067505e-06
2622.00,5.610579e-06
2623.00,5.899187e-06
2624.00,5.948354e-06
2625.00,5.392732e-06
2626.00,4.672752e-06
2627.00,4.569543e-06
2628.00,5.379636e-06
2629.00,5.960304e-06
2630.00,6.207195e-06
2631.00,6.249534e-06
2632.00,5.826960e-06
2633.00,5.446816e-06
2634.00,5.441181e-06
2635.00,6.106313e-06
2636.00,6.309690e-06
2637.00,6.172061e-06
2638.00,6.002587e-06
2639.00,5.320967e-06
2640.00,4.610491e-06
2641.00,4.388768e-06
2642.00,5.087375e-06
2643.00,5.964116e-06
2644.00,6.318823e-06
2645.00,6.074709e-06
2646.00,5.291580e-06
2647.00,4.886017e-06
2648.00,5.067068e-06
2649.00,5.995688e-06
2650.00,6.792519e-06
2651.00,7.101725e-06
2652.00,7.141483e-06
2653.00,6.301958e-06
2654.00,5.555857e-06
2655.00,5.254200e-06
2656.00,5.557386e-06
2657.00,5.977342e-06
2658.00,6.113668e-06
2659.00,5.941387e-06
2660.00,4.981352e-06
2661.00,4.241564e-06
2662.00,4.375604e-06
2663.00,5.454791e-06
2664.00,6.828209e-06
2665.00,7.423860e-06
2666.00,6.850197e-06
2667.00,5.250869e-06
2668.00,4.284941e-06
2669.00,4.239417e-06
2670.00,4.898792e-06
2671.00,5.604956e-06
2672.00,5.944402e-06
2673.00,6.306657e-06
2674.00,5.975244e-06
2675.00,5.543367e-06
2676.00,5.555950e-06
2677.00,6.131271e-06
2678.00,6.585366e-06
2679.00,6.499016e-06
2680.00,6.377891e-06
2681.00,5.822238e-06
2682.00,5.424160e-06
2683.00,5.522362e-06
2684.00,6.129316e-06
2685.00,6.685475e-06
2686.00,6.567671e-06
2687.00,6.179882e-06
2688.00,5.420459e-06
2689.00,5.142389e-06
2690.00,5.479855e-06
2691.00,6.538308e-06
2692.00,7.774284e-06
2693.00,7.894179e-06
2694.00,7.241622e-06
2695.00,5.667297e-06
2696.00,4.639545e-06
2697.00,4.532731e-06
2698.00,5.177394e-06
2699.00,5.922927e-06
2700.00,5.916719e-06
2701.00,5.549179e-06
2702.00,4.713730e-06
2703.00,4.229362e-06
2704.00,4.301741e-06
2705.00,5.161267e-06
2706.00,6.451021e-06
2707.00,7.057030e-06
2708.00,7.282472e-06
2709.00,6.855261e-06
2710.00,6.274468e-06
2711.00,5.360751e-06
2712.00,4.851759e-06
2713.00,5.311396e-06
2714.00,6.309693e-06
2715.00,6.790814e-06
2716.00,6.295562e-06
2717.00,5.926414e-06
2718.00,5.426071e-06
2719.00,4.866483e-06
2720.00,4.797832e-06
2721.00,5.406212e-06
2722.00,6.364785e-06
2723.00,7.095530e-06
2724.00,7.543550e-06
2725.00,6.767610e-06
2726.00,5.838334e-06
2727.00,5.752833e-06
2728.00,6.272362e-06
2729.00,6.473491e-06
2730.00,6.074592e-06
2731.00,5.833140e-06
2732.00,5.453724e-06
2733.00,5.403997e-06
2734.00,5.998896e-06
2735.00,6.789894e-06
2736.00,6.919753e-06
2737.00,6.258059e-06
2738.00,5.765552e-06
2739.00,5.114863e-06
2740.00,4.511593e-06
2741.00,4.367492e-06
2742.00,4.851101e-06
2743.00,5.266604e-06
2744.00,5.256546e-06
2745.00,4.979024e-06
2746.00,4.304799e-06
2747.00,3.824525e-06
2748.00,4.240179e-06
2749.00,5.443350e-06
2750.00,6.245162e-06
2751.00,6.255598e-06
2752.00,6.115462e-06
2753.00,5.662017e-06
2754.00,4.962184e-06
2755.00,4.644005e-06
2756.00,5.003441e-06
2757.00,5.476152e-06
2758.00,5.688029e-06
2759.00,5.459787e-06
2760.00,4.774605e-06
2761.00,4.389479e-06
2762.00,4.805369e-06
2763.00,5.913761e-06
2764.00,6.809461e-06
2765.00,6.876601e-06
2766.00,6.600906e-06
2767.00,6.062017e-06
2768.00,5.477503e-06
2769.00,5.407027e-06
2770.00,5.627317e-06
2771.00,5.744868e-06
2772.00,5.692137e-06
2773.00,5.406619e-06
2774.00,4.828221e-06
2775.00,4.184288e-06
2776.00,4.179134e-06
2777.00,4.727653e-06
2778.00,5.207019e-06
2779.00,5.309301e-06
2780.00,5.124184e-06
2781.00,4.661127e-06
2782.00,4.284793e-06
2783.00,4.649668e-06
2784.00,5.666840e-06
2785.00,6.567137e-06
2786.00,6.744950e-06
2787.00,6.313459e-06
2788.00,5.663403e-06
2789.00,5.059783e-06
2790.00,5.047368e-06
2791.00,5.537142e-06
2792.00,6.157321e-06
2793.00,6.649808e-06
2794.00,6.476419e-06
2795.00,5.741556e-06
2796.00,5.004170e-06
2797.00,5.151120e-06
2798.00,6.057771e-06
2799.00,7.105372e-06
2800.00,7.700388e-06
2801.00,7.284420e-06
2802.00,6.319879e-06
2803.00,5.379712e-06
2804.00,5.120560e-06
2805.00,5.455374e-06
2806.00,5.971696e-06
2807.00,6.254086e-06
2808.00,6.052263e-06
2809.00,5.661457e-06
2810.00,5.142811e-06
2811.00,5.258635e-06
2812.00,5.781111e-06
2813.00,6.150842e-06
2814.00,6.049321e-06
2815.00,5.263202e-06
2816.00,4.537765e-06
2817.00,4.272707e-06
2818.00,4.793158e-06
2819.00,5.803334e-06
2820.00,6.481906e-06
2821.00,6.236553e-06
2822.00,5.375862e-06
2823.00,4.880650e-06
2824.00,4.727127e-06
2825.00,4.484621e-06
2826.00,4.193734e-06
2827.00,4.464020e-06
2828.00,5.262856e-06
2829.00,5.979326e-06
2830.00,6.375416e-06
2831.00,6.440003e-06
2832.00,5.931714e-06
2833.00,5.227165e-06
2834.00,5.104296e-06
2835.00,5.536761e-06
2836.00,5.947855e-06
2837.00,6.100844e-06
2838.00,5.632264e-06
2839.00,4.962567e-06
2840.00,4.479311e-06
2841.00,4.685966e-06
2842.00,5.325497e-06
2843.00,5.690190e-06
2844.00,5.815697e-06
2845.00,5.482711e-06
2846.00,4.826381e-06
2847.00,4.230763e-06
2848.00,4.359110e-06
2849.00,5.190230e-06
2850.00,5.965711e-06
2851.00,6.509163e-06
2852.00,6.299017e-06
2853.00,5.605574e-06
2854.00,5.000388e-06
2855.00,5.068666e-06
2856.00,5.534658e-06
2857.00,5.501219e-06
2858.00,5.405289e-06
2859.00,5.230166e-06
2860.00,5.095415e-06
2861.00,4.855991e-06
2862.00,5.217225e-06
2863.00,6.132271e-06
2864.00,6.458501e-06
2865.00,6.342839e-06
2866.00,5.950862e-06
2867.00,5.654481e-06
2868.00,5.177153e-06
2869.00,4.991174e-06
2870.00,5.113233e-06
2871.00,5.167889e-06
2872.00,5.416052e-06
2873.00,5.425422e-06
2874.00,5.263717e-06
2875.00,4.828988e-06
2876.00,5.094631e-06
2877.00,5.971820e-06
2878.00,6.480137e-06
2879.00,6.699530e-06
2880.00,6.143971e-06
2881.00,5.421115e-06
2882.00,4.800108e-06
2883.00,4.849336e-06
2884.00,5.357272e-06
2885.00,5.340548e-06
2886.00,5.144683e-06
2887.00,4.579548e-06
2888.00,4.232877e-06
2889.00,4.052958e-06
2890.00,4.337448e-06
2891.00,4.924896e-06
2892.00,5.108469e-06
2893.00,5.373980e-06
2894.00,5.301947e-06
2895.00,5.040540e-06
2896.00,4.454432e-06
2897.00,4.550831e-06
2898.00,5.398488e-06
2899.00,6.203285e-06
2900.00,6.841597e-06
2901.00,6.686791e-06
2902.00,6.040967e-06
2903.00,5.249547e-06
2904.00,5.270890e-06
2905.00,5.980139e-06
2906.00,6.345237e-06
2907.00,6.189861e-06
2908.00,5.374063e-06
2909.00,4.748928e-06
2910.00,4.281259e-06
2911.00,4.588194e-06
2912.00,5.631194e-06
2913.00,6.068376e-06
2914.00,5.954470e-06
2915.00,5.399796e-06
2916.00,5.182113e-06
2917.00,4.871260e-06
2918.00,4.979373e-06
2919.00,5.596990e-06
2920.00,5.751518e-06
2921.00,5.611474e-06
2922.00,5.042469e-06
2923.00,4.756277e-06
2924.00,4.633698e-06
2925.00,4.828529e-06
2926.00,5.536400e-06
2927.00,5.955519e-06
2928.00,6.123843e-06
2929.00,5.830354e-06
2930.00,5.435677e-06
2931.00,4.956695e-06
2932.00,4.980254e-06
2933.00,5.480376e-06
2934.00,5.869318e-06
2935.00,6.036360e-06
2936.00,5.506204e-06
2937.00,4.815850e-06
2938.00,4.136529e-06
2939.00,4.095697e-06
2940.00,4.755356e-06
2941.00,5.386030e-06
2942.00,5.920614e-06
2943.00,5.967246e-06
2944.00,5.990176e-06
2945.00,5.674273e-06
2946.00,5.007640e-06
2947.00,4.469077e-06
2948.00,4.602760e-06
2949.00,5.311432e-06
2950.00,5.809428e-06
2951.00,6.317546e-06
2952.00,6.643176e-06
2953.00,6.581588e-06
2954.00,6.358734e-06
2955.00,6.464948e-06
2956.00,6.916571e-06
2957.00,7.040431e-06
2958.00,7.132428e-06
2959.00,6.685162e-06
2960.00,5.951949e-06
2961.00,5.233303e-06
2962.00,5.096610e-06
2963.00,5.689122e-06
2964.00,6.111065e-06
2965.00,6.226386e-06
2966.00,5.645481e-06
2967.00,4.885142e-06
2968.00,4.336488e-06
2969.00,4.354588e-06
2970.00,4.924991e-06
2971.00,5.562619e-06
2972.00,6.141995e-06
2973.00,6.104105e-06
2974.00,5.571284e-06
2975.00,4.762432e-06
2976.00,4.291240e-06
2977.00,4.326879e-06
2978.00,4.265731e-06
2979.00,4.287569e-06
2980.00,4.287524e-06
2981.00,4.337816e-06
2982.00,4.302006e-06
2983.00,4.331429e-06
2984.00,4.586858e-06
2985.00,4.776037e-06
2986.00,5.071030e-06
2987.00,5.204097e-06
2988.00,4.893777e-06
2989.00,4.542033e-06
2990.00,4.517890e-06
2991.00,4.969623e-06
2992.00,5.039662e-06
2993.00,4.577670e-06
2994.00,4.044816e-06
2995.00,3.780449e-06
2996.00,3.930587e-06
2997.00,4.561869e-06
2998.00,5.759439e-06
2999.00,6.343789e-06
3000.00,6.350780e-06
3001.00,6.088095e-06
3002.00,5.534407e-06
3003.00,5.177815e-06
3004.00,5.187775e-06
3005.00,5.820075e-06
3006.00,6.035373e-06
3007.00,5.908017e-06
3008.00,5.692024e-06
3009.00,5.239409e-06
3010.00,4.952418e-06
3011.00,4.798685e-06
3012.00,5.170200e-06
3013.00,5.584467e-06
3014.00,5.807279e-06
3015.00,5.699365e-06
3016.00,5.003746e-06
3017.00,4.388410e-06
3018.00,4.119008e-06
3019.00,4.451675e-06
3020.00,4.937132e-06
3021.00,5.474282e-06
3022.00,5.774273e-06
3023.00,5.454273e-06
3024.00,5.116526e-06
3025.00,5.231052e-06
3026.00,6.063898e-06
3027.00,6.631033e-06
3028.00,6.672778e-06
3029.00,5.959553e-06
3030.00,5.001776e-06
3031.00,4.637068e-06
3032.00,4.913312e-06
3033.00,5.781710e-06
3034.00,6.162572e-06
3035.00,5.950102e-06
3036.00,5.377357e-06
3037.00,4.689725e-06
3038.00,4.449249e-06
3039.00,4.604648e-06
3040.00,5.353475e-06
3041.00,5.973957e-06
3042.00,6.238198e-06
3043.00,5.802652e-06
3044.00,4.879454e-06
3045.00,4.279138e-06
3046.00,4.146048e-06
3047.00,4.803251e-06
3048.00,5.486221e-06
3049.00,5.804644e-06
3050.00,5.448609e-06
3051.00,4.636735e-06
3052.00,4.374039e-06
3053.00,4.624899e-06
3054.00,5.771325e-06
3055.00,6.559186e-06
3056.00,6.413728e-06
3057.00,5.708778e-06
3058.00,4.972521e-06
3059.00,4.645185e-06
3060.00,4.257114e-06
3061.00,4.071096e-06
3062.00,4.090401e-06
3063.00,4.664860e-06
3064.00,5.436212e-06
3065.00,5.955860e-06
3066.00,6.072346e-06
3067.00,5.314313e-06
3068.00,4.703017e-06
3069.00,4.594437e-06
3070.00,5.015999e-06
3071.00,5.310992e-06
3072.00,5.257616e-06
3073.00,5.260628e-06
3074.00,4.911993e-06
3075.00,4.792966e-06
3076.00,4.728582e-06
3077.00,5.063713e-06
3078.00,5.408181e-06
3079.00,5.489989e-06
3080.00,5.706394e-06
3081.00,5.334838e-06
3082.00,4.968315e-06
3083.00,4.635124e-06
3084.00,4.638373e-06
3085.00,4.695581e-06
3086.00,4.721006e-06
3087.00,4.862043e-06
3088.00,4.442596e-06
3089.00,4.109112e-06
3090.00,3.893969e-06
3091.00,4.206332e-06
3092.00,4.847077e-06
3093.00,5.258481e-06
3094.00,5.400017e-06
3095.00,4.829686e-06
3096.00,4.406819e-06
3097.00,4.180505e-06
3098.00,4.585554e-06
3099.00,5.122479e-06
3100.00,5.627707e-06
3101.00,6.105854e-06
3102.00,5.805413e-06
3103.00,5.646980e-06
3104.00,5.719966e-06
3105.00,6.533153e-06
3106.00,7.251620e-06
3107.00,7.327296e-06
3108.00,6.879213e-06
3109.00,5.557275e-06
3110.00,4.734869e-06
3111.00,4.404256e-06
3112.00,4.783959e-06
3113.00,5.425441e-06
3114.00,5.897813e-06
3115.00,6.026258e-06
3116.00,5.310024e-06
3117.00,4.800002e-06
3118.00,4.707090e-06
3119.00,4.978940e-06
3120.00,5.105969e-06
3121.00,5.020895e-06
3122.00,5.057270e-06
3123.00,5.030976e-06
3124.00,5.435371e-06
3125.00,6.172013e-06
3126.00,6.956909e-06
3127.00,6.859799e-06
3128.00,6.259494e-06
3129.00,5.644737e-06
3130.00,4.797626e-06
3131.00,4.302259e-06
3132.00,4.443938e-06
3133.00,5.215833e-06
3134.00,5.921147e-06
3135.00,6.131036e-06
3136.00,5.754027e-06
3137.00,4.793478e-06
3138.00,4.279623e-06
3139.00,4.580912e-06
3140.00,5.512643e-06
3141.00,6.344130e-06
3142.00,6.289084e-06
3143.00,5.608799e-06
3144.00,4.549733e-06
3145.00,3.914808e-06
3146.00,3.976517e-06
3147.00,4.585892e-06
3148.00,5.197728e-06
3149.00,5.352914e-06
3150.00,5.029672e-06
3151.00,4.313278e-06
3152.00,3.830342e-06
3153.00,3.901269e-06
3154.00,4.462390e-06
3155.00,5.033368e-06
3156.00,5.041240e-06
3157.00,4.506721e-06
3158.00,3.874049e-06
3159.00,3.694572e-06
3160.00,4.158867e-06
3161.00,5.091950e-06
3162.00,5.878760e-06
3163.00,5.974324e-06
3164.00,5.563815e-06
3165.00,5.066982e-06
3166.00,4.933234e-06
3167.00,5.184317e-06
3168.00,5.889169e-06
3169.00,6.587939e-06
3170.00,6.675099e-06
3171.00,6.028520e-06
3172.00,4.993306e-06
3173.00,4.319322e-06
3174.00,4.401745e-06
3175.00,4.996293e-06
3176.00,5.555070e-06
3177.00,5.726566e-06
3178.00,5.601985e-06
3179.00,5.539681e-06
3180.00,5.223012e-06
3181.00,4.731467e-06
3182.00,4.064865e-06
3183.00,3.893914e-06
3184.00,4.300510e-06
3185.00,4.884270e-06
3186.00,5.457066e-06
3187.00,5.727364e-06
3188.00,5.602010e-06
3189.00,4.927523e-06
3190.00,4.711555e-06
3191.00,4.831546e-06
3192.00,5.163482e-06
3193.00,5.612337e-06
3194.00,5.706874e-06
3195.00,5.540031e-06
3196.00,4.899466e-06
3197.00,4.664906e-06
3198.00,4.691907e-06
3199.00,4.673708e-06
3200.00,4.642889e-06
3201.00,4.426257e-06
3202.00,4.351327e-06
3203.00,4.010023e-06
3204.00,4.170402e-06
3205.00,4.679388e-06
3206.00,5.133104e-06
3207.00,5.362399e-06
3208.00,5.198062e-06
3209.00,4.932099e-06
3210.00,4.496108e-06
3211.00,4.408992e-06
3212.00,4.544903e-06
3213.00,4.803028e-06
3214.00,4.959120e-06
3215.00,4.820905e-06
3216.00,4.607066e-06
3217.00,4.271989e-06
3218.00,4.402728e-06
3219.00,4.811047e-06
3220.00,5.402341e-06
3221.00,5.642891e-06
3222.00,5.386337e-06
3223.00,4.982988e-06
3224.00,4.603734e-06
3225.00,4.917074e-06
3226.00,5.384720e-06
3227.00,5.633140e-06
3228.00,5.219508e-06
3229.00,4.507305e-06
3230.00,3.979646e-06
3231.00,3.683838e-06
3232.00,4.055951e-06
3233.00,4.725964e-06
3234.00,5.360638e-06
3235.00,5.460417e-06
3236.00,5.045370e-06
3237.00,4.488812e-06
3238.00,4.154543e-06
3239.00,4.518377e-06
3240.00,5.109394e-06
3241.00,5.633375e-06
3242.00,5.634813e-06
3243.00,5.334674e-06
3244.00,4.772023e-06
3245.00,4.420747e-06
3246.00,4.654180e-06
3247.00,5.024022e-06
3248.00,5.507342e-06
3249.00,5.708841e-06
3250.00,5.757939e-06
3251.00,5.270464e-06
3252.00,4.656594e-06
3253.00,4.600772e-06
3254.00,4.775698e-06
3255.00,4.910445e-06
3256.00,4.581048e-06
3257.00,4.247788e-06
3258.00,3.867076e-06
3259.00,3.734785e-06
3260.00,3.947630e-06
3261.00,4.153364e-06
3262.00,4.329379e-06
3263.00,4.448649e-06
3264.00,4.753295e-06
3265.00,4.761225e-06
3266.00,4.674007e-06
3267.00,4.851601e-06
3268.00,5.240083e-06
3269.00,5.671759e-06
3270.00,5.373312e-06
3271.00,4.921699e-06
3272.00,4.256221e-06
3273.00,3.965983e-06
3274.00,4.152964e-06
3275.00,4.611297e-06
3276.00,5.457263e-06
3277.00,5.769741e-06
3278.00,5.649097e-06
3279.00,4.835460e-06
3280.00,4.294527e-06
3281.00,4.277706e-06
3282.00,4.585850e-06
3283.00,5.154925e-06
3284.00,5.090753e-06
3285.00,4.978170e-06
3286.00,4.543767e-06
3287.00,4.447976e-06
3288.00,4.805079e-06
3289.00,5.159689e-06
3290.00,5.614553e-06
3291.00,5.485195e-06
3292.00,5.337108e-06
3293.00,5.061670e-06
3294.00,4.815497e-06
3295.00,4.454438e-06
3296.00,3.884262e-06
3297.00,3.873805e-06
3298.00,3.949910e-06
3299.00,4.237814e-06
3300.00,4.312216e-06
3301.00,4.640219e-06
3302.00,4.867669e-06
3303.00,4.799613e-06
3304.00,5.072541e-06
3305.00,5.122250e-06
3306.00,5.255800e-06
3307.00,4.983081e-06
3308.00,4.746161e-06
3309.00,4.562845e-06
3310.00,4.264281e-06
3311.00,4.370876e-06
3312.00,4.553521e-06
3313.00,4.879641e-06
3314.00,4.900708e-06
3315.00,4.894170e-06
3316.00,4.580461e-06
3317.00,4.302060e-06
3318.00,4.506965e-06
3319.00,4.958975e-06
3320.00,5.545888e-06
3321.00,5.419329e-06
3322.00,5.258347e-06
3323.00,4.962310e-06
3324.00,4.660703e-06
3325.00,4.718001e-06
3326.00,4.796502e-06
3327.00,4.983003e-06
3328.00,4.758826e-06
3329.00,4.584223e-06
3330.00,4.237163e-06
3331.00,3.997403e-06
3332.00,4.223285e-06
3333.00,4.775901e-06
3334.00,5.574856e-06
3335.00,5.749654e-06
3336.00,5.393520e-06
3337.00,4.679468e-06
3338.00,4.221768e-06
3339.00,4.325554e-06
3340.00,4.647291e-06
3341.00,5.209473e-06
3342.00,5.482184e-06
3343.00,5.432517e-06
3344.00,4.866360e-06
3345.00,4.340363e-06
3346.00,4.306922e-06
3347.00,4.571807e-06
3348.00,5.014970e-06
3349.00,5.165000e-06
3350.00,5.296596e-06
3351.00,5.155093e-06
3352.00,4.978844e-06
3353.00,4.917189e-06
3354.00,4.895636e-06
3355.00,5.007849e-06
3356.00,4.793686e-06
3357.00,4.686159e-06
3358.00,4.431507e-06
3359.00,4.595984e-06
3360.00,5.202874e-06
3361.00,5.843435e-06
3362.00,6.187351e-06
3363.00,5.729150e-06
3364.00,5.218601e-06
3365.00,4.477260e-06
3366.00,4.035333e-06
3367.00,4.028675e-06
3368.00,4.453538e-06
3369.00,5.209112e-06
3370.00,5.760492e-06
3371.00,6.071156e-06
3372.00,5.559677e-06
3373.00,5.023049e-06
3374.00,4.777879e-06
3375.00,4.924085e-06
3376.00,5.288447e-06
3377.00,5.531272e-06
3378.00,5.701453e-06
3379.00,5.173194e-06
3380.00,4.623292e-06
3381.00,4.404536e-06
3382.00,4.738668e-06
3383.00,5.221533e-06
3384.00,5.240056e-06
3385.00,4.907312e-06
3386.00,4.254081e-06
3387.00,3.919370e-06
3388.00,3.991731e-06
3389.00,4.511120e-06
3390.00,4.975816e-06
3391.00,4.923578e-06
3392.00,4.511659e-06
3393.00,3.825790e-06
3394.00,3.533810e-06
3395.00,3.639709e-06
3396.00,4.155615e-06
3397.00,4.621527e-06
3398.00,4.683887e-06
3399.00,4.536102e-06
3400.00,4.000620e-06
3401.00,3.695398e-06
3402.00,3.682428e-06
3403.00,4.245374e-06
3404.00,4.880780e-06
3405.00,5.135660e-06
3406.00,5.138004e-06
3407.00,4.777556e-06
3408.00,4.767574e-06
3409.00,4.959665e-06
3410.00,5.204768e-06
3411.00,5.598108e-06
3412.00,5.859211e-06
3413.00,5.909794e-06
3414.00,5.557183e-06
3415.00,5.115565e-06
3416.00,4.515993e-06
3417.00,4.048457e-06
3418.00,3.946027e-06
3419.00,4.136067e-06
3420.00,4.465832e-06
3421.00,4.572951e-06
3422.00,4.736948e-06
3423.00,4.780416e-06
3424.00,4.592949e-06
3425.00,4.498647e-06
3426.00,4.521914e-06
3427.00,4.539422e-06
3428.00,4.307460e-06
3429.00,4.183807e-06
3430.00,4.007669e-06
3431.00,3.951654e-06
3432.00,4.163784e-06
3433.00,4.567675e-06
3434.00,5.101050e-06
3435.00,5.531164e-06
3436.00,6.128778e-06
3437.00,6.343460e-06
3438.00,6.181069e-06
3439.00,5.854988e-06
3440.00,5.570822e-06
3441.00,5.335990e-06
3442.00,4.993066e-06
3443.00,4.931477e-06
3444.00,4.791273e-06
3445.00,4.578194e-06
3446.00,4.567875e-06
3447.00,4.800636e-06
3448.00,4.926952e-06
3449.00,4.608431e-06
3450.00,4.175016e-06
3451.00,3.762442e-06
3452.00,3.606599e-06
3453.00,3.865347e-06
3454.00,4.384222e-06
3455.00,4.701370e-06
3456.00,4.440827e-06
3457.00,3.958918e-06
3458.00,3.422531e-06
3459.00,3.185096e-06
3460.00,3.400119e-06
3461.00,3.937533e-06
3462.00,4.568448e-06
3463.00,5.027971e-06
3464.00,5.389973e-06
3465.00,5.304097e-06
3466.00,5.032061e-06
3467.00,4.888589e-06
3468.00,4.990948e-06
3469.00,5.063418e-06
3470.00,4.822527e-06
3471.00,4.623076e-06
3472.00,4.234461e-06
3473.00,3.801742e-06
3474.00,3.730761e-06
3475.00,3.981590e-06
3476.00,4.402571e-06
3477.00,4.608290e-06
3478.00,4.692097e-06
3479.00,4.669015e-06
3480.00,4.821138e-06
3481.00,5.224856e-06
3482.00,5.761211e-06
3483.00,6.128859e-06
3484.00,5.972849e-06
3485.00,5.540965e-06
3486.00,4.817922e-06
3487.00,4.401366e-06
3488.00,4.391296e-06
3489.00,4.518266e-06
3490.00,4.586040e-06
3491.00,4.406433e-06
3492.00,4.184237e-06
3493.00,3.860365e-06
3494.00,3.790808e-06
3495.00,4.005300e-06
3496.00,4.596688e-06
3497.00,5.282114e-06
3498.00,5.312470e-06
3499.00,4.801980e-06
3500.00,4.106565e-06
3501.00,3.897162e-06
3502.00,4.049914e-06
3503.00,4.393914e-06
3504.00,4.573072e-06
3505.00,4.350845e-06
3506.00,3.986399e-06
3507.00,3.644376e-06
3508.00,3.774700e-06
3509.00,4.210553e-06
3510.00,4.819175e-06
3511.00,5.231561e-06
3512.00,4.977841e-06
3513.00,4.417594e-06
3514.00,3.711998e-06
3515.00,3.469038e-06
3516.00,3.592573e-06
3517.00,4.035130e-06
3518.00,4.590227e-06
3519.00,4.752298e-06
3520.00,4.654220e-06
3521.00,4.290006e-06
3522.00,4.163464e-06
3523.00,4.438494e-06
3524.00,4.975183e-06
3525.00,5.459493e-06
3526.00,5.531062e-06
3527.00,5.336598e-06
3528.00,5.017133e-06
3529.00,4.705566e-06
3530.00,4.270106e-06
3531.00,4.013457e-06
3532.00,4.162644e-06
3533.00,4.734999e-06
3534.00,5.542496e-06
3535.00,6.273363e-06
3536.00,6.681265e-06
3537.00,6.257021e-06
3538.00,5.598145e-06
3539.00,5.272164e-06
3540.00,5.364059e-06
3541.00,5.421047e-06
3542.00,5.261762e-06
3543.00,5.042593e-06
3544.00,4.644887e-06
3545.00,4.317143e-06
3546.00,4.275922e-06
3547.00,4.733401e-06
3548.00,5.178113e-06
3549.00,5.338275e-06
3550.00,5.168247e-06
3551.00,4.579400e-06
3552.00,4.232055e-06
3553.00,4.333425e-06
3554.00,4.760434e-06
3555.00,4.901498e-06
3556.00,4.731502e-06
3557.00,4.543492e-06
3558.00,4.318323e-06
3559.00,4.196674e-06
3560.00,4.405078e-06
3561.00,5.017701e-06
3562.00,5.415961e-06
3563.00,5.521354e-06
3564.00,5.435189e-06
3565.00,5.144335e-06
3566.00,4.899007e-06
3567.00,4.750148e-06
3568.00,4.965180e-06
3569.00,5.081141e-06
3570.00,5.153825e-06
3571.00,5.039168e-06
3572.00,4.583920e-06
3573.00,4.180777e-06
3574.00,3.995492e-06
3575.00,4.339739e-06
3576.00,4.629593e-06
3577.00,4.703448e-06
3578.00,4.328642e-06
3579.00,3.842051e-06
3580.00,3.723294e-06
3581.00,3.993381e-06
3582.00,4.743844e-06
3583.00,5.152396e-06
3584.00,5.147081e-06
3585.00,4.586249e-06
3586.00,3.966063e-06
3587.00,3.678087e-06
3588.00,3.743357e-06
3589.00,4.403016e-06
3590.00,4.981061e-06
3591.00,5.421779e-06
3592.00,5.407695e-06
3593.00,4.964024e-06
3594.00,4.577921e-06
3595.00,4.248263e-06
3596.00,4.391278e-06
3597.00,4.490685e-06
3598.00,4.608346e-06
3599.00,4.440176e-06
3600.00,4.010238e-06
3601.00,3.837132e-06
3602.00,4.005325e-06
3603.00,4.667848e-06
3604.00,4.802489e-06
3605.00,4.658401e-06
3606.00,4.302998e-06
3607.00,3.946895e-06
3608.00,3.879419e-06
3609.00,4.149734e-06
3610.00,4.876255e-06
3611.00,5.263720e-06
3612.00,5.529893e-06
3613.00,5.363861e-06
3614.00,4.941850e-06
3615.00,4.636284e-06
3616.00,4.643460e-06
3617.00,5.136915e-06
3618.00,5.335507e-06
3619.00,5.186182e-06
3620.00,4.662355e-06
3621.00,4.248935e-06
3622.00,3.996316e-06
3623.00,3.940524e-06
3624.00,4.276750e-06
3625.00,4.482671e-06
3626.00,4.598672e-06
3627.00,4.342080e-06
3628.00,4.023248e-06
3629.00,3.927052e-06
3630.00,4.202952e-06
3631.00,4.920279e-06
3632.00,5.370445e-06
3633.00,5.716732e-06
3634.00,5.574567e-06
3635.00,5.360719e-06
3636.00,5.053778e-06
3637.00,4.818421e-06
3638.00,4.993313e-06
3639.00,5.032080e-06
3640.00,5.065157e-06
3641.00,4.735933e-06
3642.00,4.487014e-06
3643.00,4.272057e-06
3644.00,4.044963e-06
3645.00,3.916560e-06
3646.00,3.794695e-06
3647.00,3.948334e-06
3648.00,3.762751e-06
3649.00,3.570310e-06
3650.00,3.573699e-06
3651.00,3.697707e-06
3652.00,3.940825e-06
3653.00,4.163060e-06
3654.00,4.646753e-06
3655.00,4.720205e-06
3656.00,4.574671e-06
3657.00,4.284250e-06
3658.00,4.002407e-06
3659.00,4.009216e-06
3660.00,4.195502e-06
3661.00,4.639470e-06
3662.00,4.618560e-06
3663.00,4.314199e-06
3664.00,3.937230e-06
3665.00,3.714989e-06
3666.00,3.699198e-06
3667.00,3.835064e-06
3668.00,4.274668e-06
3669.00,4.441767e-06
3670.00,4.506099e-06
3671.00,4.220204e-06
3672.00,3.847261e-06
3673.00,3.616026e-06
3674.00,3.570990e-06
3675.00,4.007101e-06
3676.00,4.396325e-06
3677.00,4.634054e-06
3678.00,4.412400e-06
3679.00,4.105892e-06
3680.00,4.073026e-06
3681.00,4.365889e-06
3682.00,4.931418e-06
3683.00,5.023734e-06
3684.00,4.962610e-06
3685.00,4.591263e-06
3686.00,4.202032e-06
3687.00,3.810506e-06
3688.00,3.611160e-06
3689.00,3.791627e-06
3690.00,3.956407e-06
3691.00,4.308386e-06
3692.00,4.451581e-06
3693.00,4.357439e-06
3694.00,4.131150e-06
3695.00,4.030316e-06
3696.00,4.304500e-06
3697.00,4.566377e-06
3698.00,4.785432e-06
3699.00,4.586388e-06
3700.00,4.266290e-06
3701.00,4.048540e-06
3702.00,4.128593e-06
3703.00,4.635469e-06
3704.00,5.070179e-06
3705.00,5.388020e-06
3706.00,5.242639e-06
3707.00,4.860541e-06
3708.00,4.226433e-06
3709.00,3.776968e-06
3710.00,3.766115e-06
3711.00,3.905289e-06
3712.00,4.252627e-06
3713.00,4.361336e-06
3714.00,4.313845e-06
3715.00,4.127573e-06
3716.00,4.045102e-06
3717.00,4.208469e-06
3718.00,4.311954e-06
3719.00,4.549639e-06
3720.00,4.636512e-06
3721.00,4.741514e-06
3722.00,4.619701e-06
3723.00,4.461387e-06
3724.00,4.583695e-06
3725.00,4.597004e-06
3726.00,4.701528e-06
3727.00,4.505032e-06
3728.00,4.202036e-06
3729.00,3.844594e-06
3730.00,3.701974e-06
3731.00,3.944040e-06
3732.00,4.110585e-06
3733.00,4.134188e-06
3734.00,3.817621e-06
3735.00,3.548705e-06
3736.00,3.540004e-06
3737.00,3.800751e-06
3738.00,4.286950e-06
3739.00,4.561609e-06
3740.00,4.714297e-06
3741.00,4.454285e-06
3742.00,4.141280e-06
3743.00,3.834234e-06
3744.00,3.823896e-06
3745.00,4.199330e-06
3746.00,4.461256e-06
3747.00,4.572687e-06
3748.00,4.259908e-06
3749.00,4.153746e-06
3750.00,4.329466e-06
3751.00,4.699901e-06
3752.00,5.163600e-06
3753.00,5.164318e-06
3754.00,4.880154e-06
3755.00,4.325555e-06
3756.00,4.169794e-06
3757.00,4.261385e-06
3758.00,4.526698e-06
3759.00,4.880563e-06
3760.00,5.137254e-06
3761.00,5.539884e-06
3762.00,5.317575e-06
3763.00,4.946343e-06
3764.00,4.425433e-06
3765.00,4.071635e-06
3766.00,4.020103e-06
3767.00,4.195343e-06
3768.00,4.766729e-06
3769.00,4.859111e-06
3770.00,4.928390e-06
3771.00,4.752820e-06
3772.00,4.451093e-06
3773.00,4.058832e-06
3774.00,3.769334e-06
3775.00,3.948973e-06
3776.00,4.150209e-06
3777.00,4.564280e-06
3778.00,4.787212e-06
3779.00,4.787704e-06
3780.00,4.485063e-06
3781.00,4.101661e-06
3782.00,4.048096e-06
3783.00,3.970214e-06
3784.00,4.000147e-06
3785.00,3.962807e-06
3786.00,4.063935e-06
3787.00,4.249895e-06
3788.00,4.498846e-06
3789.00,4.929791e-06
3790.00,5.036512e-06
3791.00,5.118331e-06
3792.00,4.946143e-06
3793.00,4.723445e-06
3794.00,4.349150e-06
3795.00,4.163293e-06
3796.00,4.375139e-06
3797.00,4.407301e-06
3798.00,4.513749e-06
3799.00,4.384496e-06
3800.00,4.267004e-06
3801.00,4.033326e-06
3802.00,3.935847e-06
3803.00,4.107008e-06
3804.00,4.246222e-06
3805.00,4.461746e-06
3806.00,4.242688e-06
3807.00,3.977018e-06
3808.00,3.748309e-06
3809.00,3.732539e-06
3810.00,4.056727e-06
3811.00,4.279568e-06
3812.00,4.598268e-06
3813.00,4.602157e-06
3814.00,4.428205e-06
3815.00,4.191375e-06
3816.00,4.079865e-06
3817.00,4.354298e-06
3818.00,4.634251e-06
3819.00,4.950093e-06
3820.00,4.878477e-06
3821.00,4.444648e-06
3822.00,4.004843e-06
3823.00,3.908736e-06
3824.00,4.168259e-06
3825.00,4.384593e-06
3826.00,4.669577e-06
3827.00,4.597488e-06
3828.00,4.396088e-06
3829.00,4.187838e-06
3830.00,4.292736e-06
3831.00,4.812195e-06
3832.00,5.090464e-06
3833.00,5.072805e-06
3834.00,4.494374e-06
3835.00,3.927723e-06
3836.00,3.613493e-06
3837.00,3.690138e-06
3838.00,4.156171e-06
3839.00,4.651453e-06
3840.00,5.141436e-06
3841.00,5.040376e-06
3842.00,4.662350e-06
3843.00,4.192118e-06
3844.00,4.011589e-06
3845.00,4.233170e-06
3846.00,4.427221e-06
3847.00,4.496864e-06
3848.00,4.280474e-06
3849.00,4.167571e-06
3850.00,4.317796e-06
3851.00,4.758896e-06
3852.00,5.437500e-06
3853.00,5.845895e-06
3854.00,5.902769e-06
3855.00,5.216216e-06
3856.00,4.550838e-06
3857.00,4.274269e-06
3858.00,4.532382e-06
3859.00,5.123423e-06
3860.00,5.431731e-06
3861.00,5.337027e-06
3862.00,4.778735e-06
3863.00,4.411960e-06
3864.00,4.267312e-06
3865.00,4.496134e-06
3866.00,4.945206e-06
3867.00,5.154287e-06
3868.00,5.062159e-06
3869.00,4.677332e-06
3870.00,4.390326e-06
3871.00,4.217551e-06
3872.00,4.303694e-06
3873.00,4.562744e-06
3874.00,4.723413e-06
3875.00,4.726956e-06
3876.00,4.426469e-06
3877.00,4.324824e-06
3878.00,4.131467e-06
3879.00,3.956003e-06
3880.00,3.688369e-06
3881.00,3.487928e-06
3882.00,3.611891e-06
3883.00,3.756169e-06
3884.00,4.152289e-06
3885.00,4.368032e-06
3886.00,4.488174e-06
3887.00,4.375648e-06
3888.00,4.210604e-06
3889.00,4.238098e-06
3890.00,4.208075e-06
3891.00,4.539208e-06
3892.00,4.767813e-06
3893.00,4.941642e-06
3894.00,5.051074e-06
3895.00,5.151064e-06
3896.00,5.342039e-06
3897.00,5.147424e-06
3898.00,4.902098e-06
3899.00,4.511363e-06
3900.00,4.100986e-06
3901.00,3.719812e-06
3902.00,3.490866e-06
3903.00,3.564794e-06
3904.00,3.698848e-06
3905.00,3.975683e-06
3906.00,4.059688e-06
3907.00,4.118743e-06
3908.00,4.091444e-06
3909.00,4.075525e-06
3910.00,4.168536e-06
3911.00,4.125997e-06
3912.00,4.085518e-06
3913.00,3.940003e-06
3914.00,3.935633e-06
3915.00,4.041754e-06
3916.00,4.227233e-06
3917.00,4.491168e-06
3918.00,4.502058e-06
3919.00,4.423142e-06
3920.00,4.205322e-06
3921.00,3.996213e-06
3922.00,3.945186e-06
3923.00,4.162611e-06
3924.00,4.553383e-06
3925.00,4.915330e-06
3926.00,5.155247e-06
3927.00,5.003687e-06
3928.00,4.491621e-06
3929.00,4.011973e-06
3930.00,3.868601e-06
3931.00,4.079738e-06
3932.00,4.480282e-06
3933.00,4.891707e-06
3934.00,4.992206e-06
3935.00,4.604494e-06
3936.00,4.247416e-06
3937.00,4.232645e-06
3938.00,4.447273e-06
3939.00,4.607905e-06
3940.00,4.465096e-06
3941.00,4.247162e-06
3942.00,3.838714e-06
3943.00,3.649764e-06
3944.00,3.719095e-06
3945.00,4.016834e-06
3946.00,4.477792e-06
3947.00,4.774633e-06
3948.00,4.832074e-06
3949.00,4.481981e-06
3950.00,4.134786e-06
3951.00,4.132581e-06
3952.00,4.304590e-06
3953.00,4.570255e-06
3954.00,4.640065e-06
3955.00,4.496511e-06
3956.00,4.138972e-06
3957.00,3.979835e-06
3958.00,4.142300e-06
3959.00,4.411695e-06
3960.00,4.581541e-06
3961.00,4.363605e-06
3962.00,4.145975e-06
3963.00,3.882466e-06
3964.00,3.866050e-06
3965.00,4.048626e-06
3966.00,4.229044e-06
3967.00,4.284909e-06
3968.00,3.950845e-06
3969.00,3.681651e-06
3970.00,3.483987e-06
3971.00,3.654694e-06
3972.00,4.091732e-06
3973.00,4.531457e-06
3974.00,4.823428e-06
3975.00,4.641774e-06
3976.00,4.471359e-06
3977.00,4.170398e-06
3978.00,4.145219e-06
3979.00,4.272995e-06
3980.00,4.551563e-06
3981.00,4.978268e-06
3982.00,4.963815e-06
3983.00,4.739958e-06
3984.00,4.162512e-06
3985.00,3.815099e-06
3986.00,3.760402e-06
3987.00,3.895276e-06
3988.00,4.179403e-06
3989.00,4.180490e-06
3990.00,4.317067e-06
3991.00,4.413455e-06
3992.00,4.574810e-06
3993.00,4.504591e-06
3994.00,4.282169e-06
3995.00,4.134621e-06
3996.00,4.221622e-06
3997.00,4.461285e-06
3998.00,4.511355e-06
3999.00,4.576282e-06
4000.00,4.458548e-06
4001.00,4.448136e-06
4002.00,4.585672e-06
4003.00,4.752046e-06
4004.00,4.846520e-06
4005.00,4.591078e-06
4006.00,4.356217e-06
4007.00,4.071893e-06
4008.00,3.949887e-06
4009.00,4.035521e-06
4010.00,4.205680e-06
4011.00,4.518969e-06
4012.00,4.642830e-06
4013.00,4.668521e-06
4014.00,4.326752e-06
4015.00,3.947552e-06
4016.00,3.820472e-06
4017.00,3.885777e-06
4018.00,4.202955e-06
4019.00,4.263290e-06
4020.00,4.256811e-06
4021.00,4.088493e-06
4022.00,3.909976e-06
4023.00,3.848012e-06
4024.00,3.963037e-06
4025.00,4.153654e-06
4026.00,4.246297e-06
4027.00,4.372091e-06
4028.00,4.244934e-06
4029.00,4.084117e-06
4030.00,4.013941e-06
4031.00,4.081739e-06
4032.00,4.274957e-06
4033.00,4.334060e-06
4034.00,4.390931e-06
4035.00,4.309360e-06
4036.00,4.289527e-06
4037.00,4.488764e-06
4038.00,4.682584e-06
4039.00,4.660401e-06
4040.00,4.139173e-06
4041.00,3.589107e-06
4042.00,3.160037e-06
4043.00,3.137574e-06
4044.00,3.539783e-06
4045.00,4.250088e-06
4046.00,4.897124e-06
4047.00,4.926496e-06
4048.00,4.631963e-06
4049.00,4.084586e-06
4050.00,3.796067e-06
4051.00,3.821853e-06
4052.00,4.084420e-06
4053.00,4.464505e-06
4054.00,4.599704e-06
4055.00,4.529687e-06
4056.00,4.116903e-06
4057.00,3.908114e-06
4058.00,4.057140e-06
4059.00,4.354397e-06
4060.00,4.445977e-06
4061.00,4.161557e-06
4062.00,3.783562e-06
4063.00,3.454082e-06
4064.00,3.391396e-06
4065.00,3.545860e-06
4066.00,3.841176e-06
4067.00,4.069459e-06
4068.00,4.163146e-06
4069.00,4.043284e-06
4070.00,3.754943e-06
4071.00,3.625147e-06
4072.00,3.685917e-06
4073.00,3.942649e-06
4074.00,4.261426e-06
4075.00,4.584708e-06
4076.00,4.582641e-06
4077.00,4.123676e-06
4078.00,3.706688e-06
4079.00,3.535098e-06
4080.00,3.751067e-06
4081.00,4.102754e-06
4082.00,4.301368e-06
4083.00,4.217160e-06
4084.00,4.034931e-06
4085.00,4.077716e-06
4086.00,4.442108e-06
4087.00,5.092700e-06
4088.00,5.355101e-06
4089.00,5.032836e-06
4090.00,4.376017e-06
4091.00,3.843293e-06
4092.00,3.723227e-06
4093.00,3.812951e-06
4094.00,4.111444e-06
4095.00,4.233443e-06
4096.00,4.062522e-06
4097.00,3.652596e-06
4098.00,3.304902e-06
4099.00,3.278287e-06
4100.00,3.628128e-06
4101.00,4.370558e-06
4102.00,5.014870e-06
4103.00,5.292508e-06
4104.00,4.935529e-06
4105.00,4.283266e-06
4106.00,3.880903e-06
4107.00,3.852178e-06
4108.00,4.204641e-06
4109.00,4.580264e-06
4110.00,4.763903e-06
4111.00,4.572702e-06
4112.00,4.228859e-06
4113.00,4.002331e-06
4114.00,3.797792e-06
4115.00,3.639510e-06
4116.00,3.702469e-06
4117.00,3.988081e-06
4118.00,4.215761e-06
4119.00,4.326294e-06
4120.00,4.313886e-06
4121.00,4.138908e-06
4122.00,4.035717e-06
4123.00,4.041687e-06
4124.00,4.184314e-06
4125.00,4.331050e-06
4126.00,4.518540e-06
4127.00,4.785763e-06
4128.00,4.956811e-06
4129.00,5.037065e-06
4130.00,5.042657e-06
4131.00,5.161688e-06
4132.00,5.317969e-06
4133.00,5.345863e-06
4134.00,5.161874e-06
4135.00,4.806805e-06
4136.00,4.583017e-06
4137.00,4.530476e-06
4138.00,4.612189e-06
4139.00,4.694345e-06
4140.00,4.802332e-06
4141.00,4.927821e-06
4142.00,4.881259e-06
4143.00,4.806619e-06
4144.00,4.824562e-06
4145.00,4.927845e-06
4146.00,4.822054e-06
4147.00,4.495888e-06
4148.00,4.169984e-06
4149.00,3.874634e-06
4150.00,3.712751e-06
4151.00,3.725879e-06
4152.00,3.875337e-06
4153.00,3.950727e-06
4154.00,3.949628e-06
4155.00,3.866356e-06
4156.00,3.672699e-06
4157.00,3.637254e-06
4158.00,3.777134e-06
4159.00,4.007506e-06
4160.00,4.089045e-06
4161.00,4.113983e-06
4162.00,4.093450e-06
4163.00,4.009579e-06
4164.00,3.962843e-06
4165.00,4.113789e-06
4166.00,4.442276e-06
4167.00,4.577742e-06
4168.00,4.529413e-06
4169.00,4.274551e-06
4170.00,3.926464e-06
4171.00,3.793833e-06
4172.00,3.936907e-06
4173.00,4.255829e-06
4174.00,4.443381e-06
4175.00,4.370606e-06
4176.00,4.175727e-06
4177.00,3.817289e-06
4178.00,3.601744e-06
4179.00,3.688157e-06
4180.00,4.021651e-06
4181.00,4.320999e-06
4182.00,4.431804e-06
4183.00,4.346502e-06
4184.00,4.011340e-06
4185.00,3.722345e-06
4186.00,3.627783e-06
4187.00,3.744747e-06
4188.00,3.967043e-06
4189.00,4.077334e-06
4190.00,4.054326e-06
4191.00,3.856388e-06
4192.00,3.796372e-06
4193.00,3.883337e-06
4194.00,4.215562e-06
4195.00,4.499118e-06
4196.00,4.388297e-06
4197.00,4.198860e-06
4198.00,3.838739e-06
4199.00,3.653396e-06
4200.00,3.820178e-06
4201.00,4.180655e-06
4202.00,4.485921e-06
4203.00,4.551487e-06
4204.00,4.569776e-06
4205.00,4.241838e-06
4206.00,4.050796e-06
4207.00,4.027953e-06
4208.00,4.225869e-06
4209.00,4.468464e-06
4210.00,4.615818e-06
4211.00,4.706551e-06
4212.00,4.582364e-06
4213.00,4.664453e-06
4214.00,4.904391e-06
4215.00,5.513933e-06
4216.00,6.241965e-06
4217.00,6.671361e-06
4218.00,6.743824e-06
4219.00,6.045128e-06
4220.00,5.223228e-06
4221.00,4.606818e-06
4222.00,4.476512e-06
4223.00,4.525526e-06
4224.00,4.477763e-06
4225.00,4.276854e-06
4226.00,3.956240e-06
4227.00,3.837923e-06
4228.00,3.644743e-06
4229.00,3.599096e-06
4230.00,3.732144e-06
4231.00,4.040675e-06
4232.00,4.410901e-06
4233.00,4.568047e-06
4234.00,4.663306e-06
4235.00,4.505576e-06
4236.00,4.356091e-06
4237.00,4.240675e-06
4238.00,4.219988e-06
4239.00,4.184628e-06
4240.00,4.036585e-06
4241.00,4.027762e-06
4242.00,3.997245e-06
4243.00,4.107437e-06
4244.00,4.254593e-06
4245.00,4.517675e-06
4246.00,4.642260e-06
4247.00,4.517035e-06
4248.00,4.301040e-06
4249.00,3.922652e-06
4250.00,3.739877e-06
4251.00,3.721478e-06
4252.00,3.929904e-06
4253.00,4.045226e-06
4254.00,4.088033e-06
4255.00,4.208182e-06
4256.00,4.237263e-06
4257.00,4.346570e-06
4258.00,4.244148e-06
4259.00,4.189946e-06
4260.00,4.093356e-06
4261.00,3.992061e-06
4262.00,3.852701e-06
4263.00,3.523242e-06
4264.00,3.295416e-06
4265.00,3.156732e-06
4266.00,3.343023e-06
4267.00,3.607631e-06
4268.00,3.854864e-06
4269.00,3.857069e-06
4270.00,3.606813e-06
4271.00,3.472408e-06
4272.00,3.485817e-06
4273.00,3.790626e-06
4274.00,4.091357e-06
4275.00,4.335848e-06
4276.00,4.333596e-06
4277.00,4.048394e-06
4278.00,3.905949e-06
4279.00,3.928014e-06
4280.00,4.229772e-06
4281.00,4.345599e-06
4282.00,4.253487e-06
4283.00,3.906281e-06
4284.00,3.445230e-06
4285.00,3.386952e-06
4286.00,3.635349e-06
4287.00,4.371291e-06
4288.00,4.803368e-06
4289.00,4.786759e-06
4290.00,4.340315e-06
4291.00,3.690880e-06
4292.00,3.363138e-06
4293.00,3.242393e-06
4294.00,3.492327e-06
4295.00,3.716912e-06
4296.00,3.904195e-06
4297.00,4.097562e-06
4298.00,4.177954e-06
4299.00,4.368258e-06
4300.00,4.369190e-06
4301.00,4.447613e-06
4302.00,4.430421e-06
4303.00,4.436145e-06
4304.00,4.215805e-06
4305.00,3.723132e-06
4306.00,3.410036e-06
4307.00,3.193269e-06
4308.00,3.345124e-06
4309.00,3.570278e-06
4310.00,3.847648e-06
4311.00,4.015102e-06
4312.00,3.996503e-06
4313.00,3.981500e-06
4314.00,3.901397e-06
4315.00,4.138094e-06
4316.00,4.194965e-06
4317.00,4.114746e-06
4318.00,3.805985e-06
4319.00,3.450977e-06
4320.00,3.338285e-06
4321.00,3.297895e-06
4322.00,3.674601e-06
4323.00,4.015939e-06
4324.00,4.135629e-06
4325.00,3.905613e-06
4326.00,3.504695e-06
4327.00,3.319952e-06
4328.00,3.316078e-06
4329.00,3.598886e-06
4330.00,3.766510e-06
4331.00,3.824438e-06
4332.00,3.616391e-06
4333.00,3.331555e-06
4334.00,3.248219e-06
4335.00,3.352445e-06
4336.00,3.736330e-06
4337.00,3.957085e-06
4338.00,4.050236e-06
4339.00,3.973984e-06
4340.00,3.978646e-06
4341.00,4.080646e-06
4342.00,4.070665e-06
4343.00,4.061434e-06
4344.00,3.881152e-06
4345.00,3.955150e-06
4346.00,4.055484e-06
4347.00,4.134985e-06
4348.00,4.011460e-06
4349.00,3.630083e-06
4350.00,3.454073e-06
4351.00,3.388831e-06
4352.00,3.594705e-06
4353.00,3.807395e-06
4354.00,3.987850e-06
4355.00,4.168690e-06
4356.00,4.150842e-06
4357.00,4.176362e-06
4358.00,4.114465e-06
4359.00,4.186787e-06
4360.00,4.181080e-06
4361.00,4.099807e-06
4362.00,4.009263e-06
4363.00,3.754583e-06
4364.00,3.638914e-06
4365.00,3.568712e-06
4366.00,3.753936e-06
4367.00,4.084591e-06
4368.00,4.503101e-06
4369.00,4.841130e-06
4370.00,4.748578e-06
4371.00,4.457391e-06
4372.00,4.038967e-06
4373.00,3.818195e-06
4374.00,3.702844e-06
4375.00,3.614561e-06
4376.00,3.572108e-06
4377.00,3.494861e-06
4378.00,3.489630e-06
4379.00,3.490859e-06
4380.00,3.656814e-06
4381.00,3.746329e-06
4382.00,3.651998e-06
4383.00,3.491639e-06
4384.00,3.317344e-06
4385.00,3.376409e-06
4386.00,3.596391e-06
4387.00,4.071609e-06
4388.00,4.563734e-06
4389.00,4.725379e-06
4390.00,4.575519e-06
4391.00,4.059359e-06
4392.00,3.691654e-06
4393.00,3.638827e-06
4394.00,3.781993e-06
4395.00,3.929044e-06
4396.00,3.833954e-06
4397.00,3.594650e-06
4398.00,3.298916e-06
4399.00,3.234793e-06
4400.00,3.375733e-06
4401.00,3.760211e-06
4402.00,4.209875e-06
4403.00,4.495458e-06
4404.00,4.561442e-06
4405.00,4.306368e-06
4406.00,4.105090e-06
4407.00,4.129331e-06
4408.00,4.283866e-06
4409.00,4.448481e-06
4410.00,4.470062e-06
4411.00,4.378975e-06
4412.00,4.048631e-06
4413.00,3.747220e-06
4414.00,3.776237e-06
4415.00,4.228032e-06
4416.00,5.037369e-06
4417.00,5.799946e-06
4418.00,6.111490e-06
4419.00,6.004790e-06
4420.00,5.634677e-06
4421.00,5.380361e-06
4422.00,5.250908e-06
4423.00,5.117000e-06
4424.00,4.938172e-06
4425.00,4.619629e-06
4426.00,4.315240e-06
4427.00,4.068409e-06
4428.00,3.986724e-06
4429.00,4.144019e-06
4430.00,4.266255e-06
4431.00,4.331658e-06
4432.00,4.160649e-06
4433.00,3.932398e-06
4434.00,3.867754e-06
4435.00,4.015953e-06
4436.00,4.344482e-06
4437.00,4.448942e-06
4438.00,4.312302e-06
4439.00,3.939850e-06
4440.00,3.691030e-06
4441.00,3.653655e-06
4442.00,3.889700e-06
4443.00,4.355444e-06
4444.00,4.663980e-06
4445.00,4.718856e-06
4446.00,4.369236e-06
4447.00,3.951763e-06
4448.00,3.705135e-06
4449.00,3.639872e-06
4450.00,3.791049e-06
4451.00,3.915638e-06
4452.00,4.073357e-06
4453.00,4.209324e-06
4454.00,4.276656e-06
4455.00,4.223775e-06
4456.00,4.136250e-06
4457.00,4.207911e-06
4458.00,4.349062e-06
4459.00,4.468746e-06
4460.00,4.404108e-06
4461.00,4.241456e-06
4462.00,4.020652e-06
4463.00,3.879406e-06
4464.00,3.984424e-06
4465.00,4.130346e-06
4466.00,4.373960e-06
4467.00,4.326009e-06
4468.00,4.156116e-06
4469.00,3.946404e-06
4470.00,3.757197e-06
4471.00,3.660212e-06
4472.00,3.639914e-06
4473.00,3.818892e-06
4474.00,4.042218e-06
4475.00,4.152401e-06
4476.00,4.073233e-06
4477.00,3.772971e-06
4478.00,3.420503e-06
4479.00,3.242197e-06
4480.00,3.295646e-06
4481.00,3.371659e-06
4482.00,3.512489e-06
4483.00,3.631357e-06
4484.00,3.665519e-06
4485.00,3.590213e-06
4486.00,3.495991e-06
4487.00,3.543743e-06
4488.00,3.588859e-06
4489.00,3.620186e-06
4490.00,3.640804e-06
4491.00,3.683534e-06
4492.00,3.801330e-06
4493.00,3.963921e-06
4494.00,4.098817e-06
4495.00,4.007918e-06
4496.00,3.920083e-06
4497.00,3.783874e-06
4498.00,3.688291e-06
4499.00,3.563044e-06
4500.00,3.484078e-06
4501.00,3.577582e-06
4502.00,3.671935e-06
4503.00,3.739943e-06
4504.00,3.575909e-06
4505.00,3.387270e-06
4506.00,3.281877e-06
4507.00,3.412464e-06
4508.00,3.788721e-06
4509.00,4.073545e-06
4510.00,4.249714e-06
4511.00,4.093778e-06
4512.00,3.826466e-06
4513.00,3.684207e-06
4514.00,3.692565e-06
4515.00,3.853273e-06
4516.00,3.975913e-06
4517.00,4.043997e-06
4518.00,3.881257e-06
4519.00,3.717887e-06
4520.00,3.598351e-06
4521.00,3.653842e-06
4522.00,3.908718e-06
4523.00,4.029094e-06
4524.00,3.916337e-06
4525.00,3.525133e-06
4526.00,3.205162e-06
4527.00,3.123605e-06
4528.00,3.395221e-06
4529.00,3.913322e-06
4530.00,4.359221e-06
4531.00,4.523608e-06
4532.00,4.202334e-06
4533.00,3.808232e-06
4534.00,3.505376e-06
4535.00,3.496105e-06
4536.00,3.660926e-06
4537.00,3.722697e-06
4538.00,3.725834e-06
4539.00,3.570288e-06
4540.00,3.393027e-06
4541.00,3.244144e-06
4542.00,3.266936e-06
4543.00,3.467130e-06
4544.00,3.656139e-06
4545.00,3.781423e-06
4546.00,3.699605e-06
4547.00,3.654845e-06
4548.00,3.687058e-06
4549.00,3.878595e-06
4550.00,4.101951e-06
4551.00,4.091384e-06
4552.00,3.819444e-06
4553.00,3.328051e-06
4554.00,2.992576e-06
4555.00,2.911272e-06
4556.00,3.199807e-06
4557.00,3.688924e-06
4558.00,4.122011e-06
4559.00,4.197603e-06
4560.00,3.787627e-06
4561.00,3.410343e-06
4562.00,3.235429e-06
4563.00,3.358238e-06
4564.00,3.686522e-06
4565.00,3.935494e-06
4566.00,3.937774e-06
4567.00,3.720109e-06
4568.00,3.607074e-06
4569.00,3.718488e-06
4570.00,4.075497e-06
4571.00,4.407868e-06
4572.00,4.479912e-06
4573.00,4.192740e-06
4574.00,3.772094e-06
4575.00,3.594966e-06
4576.00,3.543537e-06
4577.00,3.559646e-06
4578.00,3.474394e-06
4579.00,3.440923e-06
4580.00,3.441251e-06
4581.00,3.430165e-06
4582.00,3.506663e-06
4583.00,3.507162e-06
4584.00,3.551163e-06
4585.00,3.601126e-06
4586.00,3.797298e-06
4587.00,4.022203e-06
4588.00,4.036810e-06
4589.00,3.938019e-06
4590.00,3.716143e-06
4591.00,3.534732e-06
4592.00,3.372847e-06
4593.00,3.401380e-06
4594.00,3.487743e-06
4595.00,3.471480e-06
4596.00,3.419681e-06
4597.00,3.334454e-06
4598.00,3.332426e-06
4599.00,3.282646e-06
4600.00,3.334263e-06
4601.00,3.416678e-06
4602.00,3.439316e-06
4603.00,3.445450e-06
4604.00,3.344240e-06
4605.00,3.295934e-06
4606.00,3.240775e-06
4607.00,3.308441e-06
4608.00,3.361158e-06
4609.00,3.363143e-06
4610.00,3.498027e-06
4611.00,3.649969e-06
4612.00,3.952005e-06
4613.00,4.169988e-06
4614.00,4.355180e-06
4615.00,4.379526e-06
4616.00,4.081024e-06
4617.00,3.781254e-06
4618.00,3.555966e-06
4619.00,3.529056e-06
4620.00,3.601137e-06
4621.00,3.756089e-06
4622.00,3.861119e-06
4623.00,3.839978e-06
4624.00,3.699564e-06
4625.00,3.410899e-06
4626.00,3.180767e-06
4627.00,3.138475e-06
4628.00,3.390326e-06
4629.00,3.739986e-06
4630.00,3.949413e-06
4631.00,3.958492e-06
4632.00,3.686628e-06
4633.00,3.417609e-06
4634.00,3.236379e-06
4635.00,3.351143e-06
4636.00,3.673513e-06
4637.00,4.040362e-06
4638.00,4.213316e-06
4639.00,4.069035e-06
4640.00,3.792307e-06
4641.00,3.574070e-06
4642.00,3.685334e-06
4643.00,3.963879e-06
4644.00,4.198427e-06
4645.00,4.254998e-06
4646.00,4.026374e-06
4647.00,3.687776e-06
4648.00,3.400752e-06
4649.00,3.302867e-06
4650.00,3.318163e-06
4651.00,3.513968e-06
4652.00,3.789642e-06
4653.00,3.966794e-06
4654.00,4.039461e-06
4655.00,3.920031e-06
4656.00,3.833417e-06
4657.00,3.620715e-06
4658.00,3.394692e-06
4659.00,3.209172e-06
4660.00,3.027844e-06
4661.00,2.965288e-06
4662.00,3.006743e-06
4663.00,3.271247e-06
4664.00,3.594706e-06
4665.00,3.720955e-06
4666.00,3.570514e-06
4667.00,3.337740e-06
4668.00,3.206035e-06
4669.00,3.174429e-06
4670.00,3.312794e-06
4671.00,3.593967e-06
4672.00,3.941134e-06
4673.00,4.191174e-06
4674.00,4.223281e-06
4675.00,4.038315e-06
4676.00,3.745806e-06
4677.00,3.685991e-06
4678.00,3.720031e-06
4679.00,3.844383e-06
4680.00,3.846360e-06
4681.00,3.717102e-06
4682.00,3.537079e-06
4683.00,3.325391e-06
4684.00,3.249652e-06
4685.00,3.192057e-06
4686.00,3.114576e-06
4687.00,3.007558e-06
4688.00,2.873249e-06
4689.00,2.862598e-06
4690.00,2.948526e-06
4691.00,3.257462e-06
4692.00,3.670563e-06
4693.00,3.862774e-06
4694.00,3.801427e-06
4695.00,3.518578e-06
4696.00,3.290670e-06
4697.00,3.140188e-06
4698.00,3.111279e-06
4699.00,3.098879e-06
4700.00,3.056713e-06
4701.00,3.104987e-06
4702.00,3.155151e-06
4703.00,3.277537e-06
4704.00,3.398836e-06
4705.00,3.538549e-06
4706.00,3.562089e-06
4707.00,3.479703e-06
4708.00,3.395306e-06
4709.00,3.226452e-06
4710.00,3.141568e-06
4711.00,3.050327e-06
4712.00,3.024680e-06
4713.00,3.049436e-06
4714.00,3.157674e-06
4715.00,3.298734e-06
4716.00,3.318307e-06
4717.00,3.286700e-06
4718.00,3.202451e-06
4719.00,3.126580e-06
4720.00,3.029430e-06
4721.00,3.020198e-06
4722.00,3.169042e-06
4723.00,3.432076e-06
4724.00,3.646623e-06
4725.00,3.735414e-06
4726.00,3.758124e-06
4727.00,3.753959e-06
4728.00,3.931157e-06
4729.00,4.249529e-06
4730.00,4.609844e-06
4731.00,4.815316e-06
4732.00,4.710634e-06
4733.00,4.438657e-06
4734.00,3.985851e-06
4735.00,3.702581e-06
4736.00,3.508667e-06
4737.00,3.405552e-06
4738.00,3.357944e-06
4739.00,3.258036e-06
4740.00,3.146190e-06
4741.00,3.149150e-06
4742.00,3.385174e-06
4743.00,3.681440e-06
4744.00,3.940998e-06
4745.00,3.974617e-06
4746.00,3.794397e-06
4747.00,3.582936e-06
4748.00,3.434961e-06
4749.00,3.484181e-06
4750.00,3.572770e-06
4751.00,3.691169e-06
4752.00,3.687804e-06
4753.00,3.598883e-06
4754.00,3.448972e-06
4755.00,3.344108e-06
4756.00,3.430610e-06
4757.00,3.527202e-06
4758.00,3.580275e-06
4759.00,3.425620e-06
4760.00,3.171866e-06
4761.00,2.985468e-06
4762.00,2.928419e-06
4763.00,3.108615e-06
4764.00,3.338429e-06
4765.00,3.491888e-06
4766.00,3.403858e-06
4767.00,3.210655e-06
4768.00,2.946749e-06
4769.00,2.790500e-06
4770.00,2.815438e-06
4771.00,2.925630e-06
4772.00,3.135595e-06
4773.00,3.227518e-06
4774.00,3.217752e-06
4775.00,3.083418e-06
4776.00,2.965294e-06
4777.00,3.013631e-06
4778.00,3.158667e-06
4779.00,3.303624e-06
4780.00,3.174095e-06
4781.00,2.932298e-06
4782.00,2.737320e-06
4783.00,2.739198e-06
4784.00,3.047836e-06
4785.00,3.367514e-06
4786.00,3.606604e-06
4787.00,3.543227e-06
4788.00,3.338299e-06
4789.00,3.208111e-06
4790.00,3.194400e-06
4791.00,3.393905e-06
4792.00,3.519089e-06
4793.00,3.485563e-06
4794.00,3.197765e-06
4795.00,2.866630e-06
4796.00,2.661088e-06
4797.00,2.709480e-06
4798.00,3.073221e-06
4799.00,3.578988e-06
4800.00,4.086972e-06
4801.00,4.071200e-06
4802.00,3.724129e-06
4803.00,3.254620e-06
4804.00,2.992584e-06
4805.00,3.079447e-06
4806.00,3.368346e-06
4807.00,3.789622e-06
4808.00,4.066464e-06
4809.00,4.237198e-06
4810.00,4.264932e-06
4811.00,4.137497e-06
4812.00,3.944727e-06
4813.00,3.715588e-06
4814.00,3.693446e-06
4815.00,3.642370e-06
4816.00,3.535565e-06
4817.00,3.369850e-06
4818.00,3.267558e-06
4819.00,3.216756e-06
4820.00,3.206956e-06
4821.00,3.305536e-06
4822.00,3.424835e-06
4823.00,3.544751e-06
4824.00,3.503391e-06
4825.00,3.390434e-06
4826.00,3.290532e-06
4827.00,3.155503e-06
4828.00,3.168449e-06
4829.00,3.188435e-06
4830.00,3.181146e-06
4831.00,3.154477e-06
4832.00,3.181362e-06
4833.00,3.256922e-06
4834.00,3.276239e-06
4835.00,3.314999e-06
4836.00,3.280164e-06
4837.00,3.261840e-06
4838.00,3.186641e-06
4839.00,3.070523e-06
4840.00,2.955362e-06
4841.00,2.910203e-06
4842.00,2.999344e-06
4843.00,3.121096e-06
4844.00,3.279303e-06
4845.00,3.361364e-06
4846.00,3.438289e-06
4847.00,3.478840e-06
4848.00,3.417800e-06
4849.00,3.349797e-06
4850.00,3.280150e-06
4851.00,3.306733e-06
4852.00,3.316638e-06
4853.00,3.268229e-06
4854.00,3.106809e-06
4855.00,2.941207e-06
4856.00,2.910150e-06
4857.00,3.021868e-06
4858.00,3.192009e-06
4859.00,3.223612e-06
4860.00,3.123041e-06
4861.00,2.917189e-06
4862.00,2.805056e-06
4863.00,2.872007e-06
4864.00,3.061059e-06
4865.00,3.370193e-06
4866.00,3.588738e-06
4867.00,3.702221e-06
4868.00,3.606944e-06
4869.00,3.392599e-06
4870.00,3.221893e-06
4871.00,3.133429e-06
4872.00,3.190541e-06
4873.00,3.213132e-06
4874.00,3.305204e-06
4875.00,3.358296e-06
4876.00,3.481483e-06
4877.00,3.742048e-06
4878.00,4.091168e-06
4879.00,4.416744e-06
4880.00,4.413944e-06
4881.00,4.212382e-06
4882.00,3.712492e-06
4883.00,3.290402e-06
4884.00,3.078716e-06
4885.00,3.010480e-06
4886.00,3.020793e-06
4887.00,2.872743e-06
4888.00,2.741764e-06
4889.00,2.607014e-06
4890.00,2.569301e-06
4891.00,2.717845e-06
4892.00,2.959878e-06
4893.00,3.194354e-06
4894.00,3.326156e-06
4895.00,3.462605e-06
4896.00,3.551282e-06
4897.00,3.819902e-06
4898.00,4.325063e-06
4899.00,4.890986e-06
4900.00,5.308873e-06
4901.00,5.091337e-06
4902.00,4.493949e-06
4903.00,3.814352e-06
4904.00,3.388555e-06
4905.00,3.298011e-06
4906.00,3.411071e-06
4907.00,3.634850e-06
4908.00,3.590077e-06
4909.00,3.296610e-06
4910.00,2.958760e-06
4911.00,2.737075e-06
4912.00,2.809667e-06
4913.00,3.064079e-06
4914.00,3.392601e-06
4915.00,3.550397e-06
4916.00,3.489390e-06
4917.00,3.337615e-06
4918.00,3.214555e-06
4919.00,3.220199e-06
4920.00,3.293042e-06
4921.00,3.464790e-06
4922.00,3.535439e-06
4923.00,3.515205e-06
4924.00,3.472181e-06
4925.00,3.429217e-06
4926.00,3.477012e-06
4927.00,3.466979e-06
4928.00,3.514705e-06
4929.00,3.537734e-06
4930.00,3.524582e-06
4931.00,3.477470e-06
4932.00,3.459680e-06
4933.00,3.554729e-06
4934.00,3.636683e-06
4935.00,3.788897e-06
4936.00,3.895316e-06
4937.00,3.915184e-06
4938.00,3.909375e-06
4939.00,3.945906e-06
4940.00,4.081877e-06
4941.00,4.149837e-06
4942.00,4.236606e-06
4943.00,4.168613e-06
4944.00,4.021700e-06
4945.00,3.830486e-06
4946.00,3.711740e-06
4947.00,3.668439e-06
4948.00,3.602380e-06
4949.00,3.525629e-06
4950.00,3.411818e-06
4951.00,3.309714e-06
4952.00,3.201589e-06
4953.00,3.181199e-06
4954.00,3.217481e-06
4955.00,3.242288e-06
4956.00,3.320208e-06
4957.00,3.310183e-06
4958.00,3.295067e-06
4959.00,3.268978e-06
4960.00,3.289521e-06
4961.00,3.275399e-06
4962.00,3.198496e-06
4963.00,3.289625e-06
4964.00,3.504393e-06
4965.00,3.722128e-06
4966.00,3.645718e-06
4967.00,3.366497e-06
4968.00,3.091215e-06
4969.00,2.933232e-06
4970.00,2.941425e-06
4971.00,2.985725e-06
4972.00,3.049961e-06
4973.00,3.072975e-06
4974.00,3.095572e-06
4975.00,3.132712e-06
4976.00,3.135676e-06
4977.00,3.180136e-06
4978.00,3.188768e-06
4979.00,3.159655e-06
4980.00,3.034200e-06
4981.00,2.889277e-06
4982.00,2.801620e-06
4983.00,2.776007e-06
4984.00,2.925854e-06
4985.00,3.115407e-06
4986.00,3.273083e-06
4987.00,3.196237e-06
4988.00,2.948995e-06
4989.00,2.699894e-06
4990.00,2.556448e-06
4991.00,2.630344e-06
4992.00,2.906811e-06
4993.00,3.386117e-06
4994.00,3.895239e-06
4995.00,4.208805e-06
4996.00,4.125809e-06
4997.00,3.857491e-06
4998.00,3.777648e-06
4999.00,3.823923e-06
5000.00,3.950031e-06
5001.00,3.934499e-06
5002.00,3.762972e-06
5003.00,3.503467e-06
5004.00,3.272400e-06
5005.00,3.231593e-06
5006.00,3.299031e-06
5007.00,3.435524e-06
5008.00,3.448582e-06
5009.00,3.296418e-06
5010.00,3.105818e-06
5011.00,2.984865e-06
5012.00,3.113933e-06
5013.00,3.366236e-06
5014.00,3.598901e-06
5015.00,3.552496e-06
5016.00,3.293030e-06
5017.00,3.011987e-06
5018.00,2.890319e-06
5019.00,2.991474e-06
5020.00,3.156764e-06
5021.00,3.277467e-06
5022.00,3.173100e-06
5023.00,2.944407e-06
5024.00,2.754919e-06
5025.00,2.719497e-06
5026.00,2.876557e-06
5027.00,3.035589e-06
5028.00,3.090857e-06
5029.00,2.973518e-06
5030.00,2.738134e-06
5031.00,2.565512e-06
5032.00,2.512393e-06
5033.00,2.607972e-06
5034.00,2.840920e-06
5035.00,3.063382e-06
5036.00,3.118812e-06
5037.00,3.107828e-06
5038.00,3.159757e-06
5039.00,3.335665e-06
5040.00,3.577818e-06
5041.00,3.776979e-06
5042.00,3.727603e-06
5043.00,3.402775e-06
5044.00,3.083847e-06
5045.00,2.892019e-06
5046.00,2.860215e-06
5047.00,2.889446e-06
5048.00,2.950085e-06
5049.00,3.041287e-06
5050.00,3.098234e-06
5051.00,3.111431e-06
5052.00,3.102629e-06
5053.00,3.156552e-06
5054.00,3.285651e-06
5055.00,3.454199e-06
5056.00,3.575755e-06
5057.00,3.600431e-06
5058.00,3.535683e-06
5059.00,3.444641e-06
5060.00,3.421846e-06
5061.00,3.461377e-06
5062.00,3.566131e-06
5063.00,3.631671e-06
5064.00,3.640527e-06
5065.00,3.572745e-06
5066.00,3.449782e-06
5067.00,3.360453e-06
5068.00,3.202491e-06
5069.00,3.051882e-06
5070.00,2.895724e-06
5071.00,2.825745e-06
5072.00,2.817135e-06
5073.00,2.914270e-06
5074.00,3.153868e-06
5075.00,3.357251e-06
5076.00,3.508702e-06
5077.00,3.477053e-06
5078.00,3.381655e-06
5079.00,3.269020e-06
5080.00,3.167589e-06
5081.00,3.128315e-06
5082.00,3.106765e-06
5083.00,3.163429e-06
5084.00,3.225216e-06
5085.00,3.320299e-06
5086.00,3.445188e-06
5087.00,3.501131e-06
5088.00,3.512971e-06
5089.00,3.415920e-06
5090.00,3.399820e-06
5091.00,3.406898e-06
5092.00,3.491825e-06
5093.00,3.528242e-06
5094.00,3.503309e-06
5095.00,3.508952e-06
5096.00,3.474061e-06
5097.00,3.568023e-06
5098.00,3.707802e-06
5099.00,3.780290e-06
5100.00,3.662361e-06
5101.00,3.290554e-06
5102.00,2.975740e-06
5103.00,2.685549e-06
5104.00,2.595279e-06
5105.00,2.654668e-06
5106.00,2.825339e-06
5107.00,2.983952e-06
5108.00,3.094670e-06
5109.00,3.111754e-06
5110.00,3.008178e-06
5111.00,2.954260e-06
5112.00,2.933546e-06
5113.00,2.978056e-06
5114.00,2.904624e-06
5115.00,2.813550e-06
5116.00,2.722491e-06
5117.00,2.660536e-06
5118.00,2.738828e-06
5119.00,2.860462e-06
5120.00,3.112993e-06
5121.00,3.356315e-06
5122.00,3.510931e-06
5123.00,3.609809e-06
5124.00,3.578440e-06
5125.00,3.534286e-06
5126.00,3.511734e-06
5127.00,3.534327e-06
5128.00,3.387705e-06
5129.00,3.139505e-06
5130.00,2.924082e-06
5131.00,2.767233e-06
5132.00,2.777392e-06
5133.00,2.850038e-06
5134.00,3.033064e-06
5135.00,3.147376e-06
5136.00,3.077657e-06
5137.00,2.953873e-06
5138.00,2.819066e-06
5139.00,2.871380e-06
5140.00,3.049598e-06
5141.00,3.347125e-06
5142.00,3.554367e-06
5143.00,3.531235e-06
5144.00,3.342804e-06
5145.00,3.043821e-06
5146.00,2.968906e-06
5147.00,3.028794e-06
5148.00,3.269309e-06
5149.00,3.480207e-06
5150.00,3.490307e-06
5151.00,3.342674e-06
5152.00,3.107322e-06
5153.00,3.061893e-06
5154.00,3.129335e-06
5155.00,3.346493e-06
5156.00,3.546539e-06
5157.00,3.638323e-06
5158.00,3.645292e-06
5159.00,3.455754e-06
5160.00,3.348589e-06
5161.00,3.214729e-06
5162.00,3.278851e-06
5163.00,3.431534e-06
5164.00,3.603916e-06
5165.00,3.780635e-06
5166.00,3.716584e-06
5167.00,3.694710e-06
5168.00,3.483023e-06
5169.00,3.241634e-06
5170.00,2.973569e-06
5171.00,2.782239e-06
5172.00,2.733498e-06
5173.00,2.759389e-06
5174.00,2.908346e-06
5175.00,3.039667e-06
5176.00,3.039078e-06
5177.00,2.947322e-06
5178.00,2.867529e-06
5179.00,2.918951e-06
5180.00,2.928782e-06
5181.00,2.986492e-06
5182.00,2.969566e-06
5183.00,3.030215e-06
5184.00,3.194973e-06
5185.00,3.328486e-06
5186.00,3.397614e-06
5187.00,3.236698e-06
5188.00,3.110055e-06
5189.00,3.037362e-06
5190.00,3.060880e-06
5191.00,3.145341e-06
5192.00,3.299607e-06
5193.00,3.344013e-06
5194.00,3.183803e-06
5195.00,3.045149e-06
5196.00,2.878407e-06
5197.00,2.801795e-06
5198.00,2.788028e-06
5199.00,2.867427e-06
5200.00,2.932148e-06
5201.00,2.905311e-06
5202.00,2.959237e-06
5203.00,2.937202e-06
5204.00,2.990885e-06
5205.00,3.084908e-06
5206.00,3.147112e-06
5207.00,3.181741e-06
5208.00,3.110847e-06
5209.00,3.076173e-06
5210.00,3.020518e-06
5211.00,3.021261e-06
5212.00,3.073060e-06
5213.00,3.167849e-06
5214.00,3.290600e-06
5215.00,3.289660e-06
5216.00,3.303024e-06
5217.00,3.175707e-06
5218.00,3.159558e-06
5219.00,3.228696e-06
5220.00,3.280240e-06
5221.00,3.338482e-06
5222.00,3.296939e-06
5223.00,3.221475e-06
5224.00,3.002272e-06
5225.00,2.952248e-06
5226.00,3.020725e-06
5227.00,3.174732e-06
5228.00,3.279140e-06
5229.00,3.251765e-06
5230.00,3.271237e-06
5231.00,3.137668e-06
5232.00,3.145512e-06
5233.00,3.301265e-06
5234.00,3.558682e-06
5235.00,3.739340e-06
5236.00,3.638836e-06
5237.00,3.446154e-06
5238.00,3.127998e-06
5239.00,2.996313e-06
5240.00,3.019775e-06
5241.00,3.227534e-06
5242.00,3.405737e-06
5243.00,3.356401e-06
5244.00,3.240546e-06
5245.00,2.923379e-06
5246.00,2.877154e-06
5247.00,2.923485e-06
5248.00,3.108624e-06
5249.00,3.146246e-06
5250.00,3.064888e-06
5251.00,2.969023e-06
5252.00,2.866024e-06
5253.00,2.878602e-06
5254.00,2.865439e-06
5255.00,3.038507e-06
5256.00,3.029987e-06
5257.00,2.908280e-06
5258.00,2.817266e-06
5259.00,2.659128e-06
5260.00,2.671133e-06
5261.00,2.673872e-06
5262.00,2.920338e-06
5263.00,3.058720e-06
5264.00,3.055517e-06
5265.00,3.021207e-06
5266.00,2.948836e-06
5267.00,3.110382e-06
5268.00,3.177066e-06
5269.00,3.369965e-06
5270.00,3.425622e-06
5271.00,3.255984e-06
5272.00,3.080006e-06
5273.00,2.926875e-06
5274.00,2.964650e-06
5275.00,2.894863e-06
5276.00,2.965599e-06
5277.00,2.957619e-06
5278.00,3.000974e-06
5279.00,3.040324e-06
5280.00,2.856961e-06
5281.00,2.839611e-06
5282.00,2.694517e-06
5283.00,2.738361e-06
5284.00,2.806154e-06
5285.00,2.939401e-06
5286.00,3.197357e-06
5287.00,3.233343e-06
5288.00,3.267615e-06
5289.00,3.122407e-06
5290.00,3.000054e-06
5291.00,2.872055e-06
5292.00,2.792897e-06
5293.00,2.733377e-06
5294.00,2.577332e-06
5295.00,2.641318e-06
5296.00,2.709848e-06
5297.00,2.813614e-06
5298.00,2.786637e-06
5299.00,2.825081e-06
5300.00,2.896506e-06
5301.00,2.703864e-06
5302.00,2.598099e-06
5303.00,2.564635e-06
5304.00,2.663980e-06
5305.00,2.659666e-06
5306.00,2.684860e-06
5307.00,2.737723e-06
5308.00,2.618176e-06
5309.00,2.676096e-06
5310.00,2.637501e-06
5311.00,2.740626e-06
5312.00,2.831539e-06
5313.00,2.959086e-06
5314.00,3.029669e-06
5315.00,2.986439e-06
5316.00,3.053069e-06
5317.00,3.160246e-06
5318.00,3.412354e-06
5319.00,3.552257e-06
5320.00,3.796812e-06
5321.00,3.866397e-06
5322.00,3.695449e-06
5323.00,3.499740e-06
5324.00,3.099043e-06
5325.00,2.976561e-06
5326.00,2.943475e-06
5327.00,2.983696e-06
5328.00,3.044513e-06
5329.00,2.994081e-06
5330.00,2.943193e-06
5331.00,2.782615e-06
5332.00,2.748532e-06
5333.00,2.790413e-06
5334.00,2.975701e-06
5335.00,3.095084e-06
5336.00,2.991977e-06
5337.00,2.876069e-06
5338.00,2.685443e-06
5339.00,2.592490e-06
5340.00,2.587701e-06
5341.00,2.736006e-06
5342.00,2.881211e-06
5343.00,2.880554e-06
5344.00,2.885875e-06
5345.00,2.776136e-06
5346.00,2.789173e-06
5347.00,2.743144e-06
5348.00,2.891919e-06
5349.00,3.043336e-06
5350.00,2.999187e-06
5351.00,2.946656e-06
5352.00,2.768771e-06
5353.00,2.775316e-06
5354.00,2.877495e-06
5355.00,3.170732e-06
5356.00,3.428415e-06
5357.00,3.485639e-06
5358.00,3.556993e-06
5359.00,3.213894e-06
5360.00,2.915879e-06
5361.00,2.803138e-06
5362.00,2.912487e-06
5363.00,3.053269e-06
5364.00,3.178911e-06
5365.00,3.216340e-06
5366.00,3.059178e-06
5367.00,3.026314e-06
5368.00,2.971426e-06
5369.00,3.049440e-06
5370.00,2.939273e-06
5371.00,2.723446e-06
5372.00,2.524168e-06
5373.00,2.314378e-06
5374.00,2.379133e-06
5375.00,2.506246e-06
5376.00,2.820374e-06
5377.00,3.128808e-06
5378.00,3.232784e-06
5379.00,3.244881e-06
5380.00,3.063017e-06
5381.00,2.914463e-06
5382.00,2.794021e-06
5383.00,2.882437e-06
5384.00,2.919295e-06
5385.00,2.915957e-06
5386.00,2.963058e-06
5387.00,2.948736e-06
5388.00,3.123229e-06
5389.00,3.374031e-06
5390.00,3.766187e-06
5391.00,3.955510e-06
5392.00,3.844250e-06
5393.00,3.917229e-06
5394.00,3.839413e-06
5395.00,3.909468e-06
5396.00,3.915025e-06
5397.00,3.907459e-06
5398.00,3.727970e-06
5399.00,3.490288e-06
5400.00,3.410745e-06
5401.00,3.276558e-06
5402.00,3.191647e-06
5403.00,3.155759e-06
5404.00,3.263971e-06
5405.00,3.449471e-06
5406.00,3.847617e-06
5407.00,4.385464e-06
5408.00,4.861020e-06
5409.00,5.287685e-06
5410.00,5.233263e-06
5411.00,5.007076e-06
5412.00,4.557946e-06
5413.00,4.048744e-06
5414.00,3.728726e-06
5415.00,3.401561e-06
5416.00,3.206592e-06
5417.00,3.051116e-06
5418.00,2.982915e-06
5419.00,2.878025e-06
5420.00,2.741234e-06
5421.00,2.665775e-06
5422.00,2.578715e-06
5423.00,2.599986e-06
5424.00,2.642157e-06
5425.00,2.727420e-06
5426.00,2.736409e-06
5427.00,2.774346e-06
5428.00,2.865683e-06
5429.00,2.847590e-06
5430.00,2.854989e-06
5431.00,2.845292e-06
5432.00,2.848219e-06
5433.00,2.886702e-06
5434.00,3.080602e-06
5435.00,3.306299e-06
5436.00,3.371436e-06
5437.00,3.501102e-06
5438.00,3.434066e-06
5439.00,3.351250e-06
5440.00,3.304007e-06
5441.00,3.342647e-06
5442.00,3.361511e-06
5443.00,3.228197e-06
5444.00,3.151745e-06
5445.00,3.089672e-06
5446.00,3.063506e-06
5447.00,3.094089e-06
5448.00,3.220094e-06
5449.00,3.387762e-06
5450.00,3.377081e-06
5451.00,3.421715e-06
5452.00,3.363527e-06
5453.00,3.217446e-06
5454.00,3.164175e-06
5455.00,3.146131e-06
5456.00,3.056820e-06
5457.00,2.908775e-06
5458.00,2.801792e-06
5459.00,2.615624e-06
5460.00,2.540678e-06
5461.00,2.564484e-06
5462.00,2.732283e-06
5463.00,2.924351e-06
5464.00,2.947927e-06
5465.00,2.961731e-06
5466.00,2.875425e-06
5467.00,2.747860e-06
5468.00,2.735408e-06
5469.00,2.752057e-06
5470.00,2.854084e-06
5471.00,2.861743e-06
5472.00,2.821726e-06
5473.00,2.836821e-06
5474.00,2.871768e-06
5475.00,3.014791e-06
5476.00,3.241141e-06
5477.00,3.296563e-06
5478.00,3.201128e-06
5479.00,3.114992e-06
5480.00,3.051395e-06
5481.00,3.095934e-06
5482.00,3.260297e-06
5483.00,3.497398e-06
5484.00,3.536506e-06
5485.00,3.414220e-06
5486.00,3.252871e-06
5487.00,3.041043e-06
5488.00,2.881841e-06
5489.00,2.766456e-06
5490.00,2.750188e-06
5491.00,2.629479e-06
5492.00,2.527968e-06
5493.00,2.426645e-06
5494.00,2.361266e-06
5495.00,2.480057e-06
5496.00,2.690369e-06
5497.00,2.996882e-06
5498.00,3.113201e-06
5499.00,3.172266e-06
5500.00,3.114758e-06
5501.00,3.046885e-06
5502.00,3.165127e-06
5503.00,3.585194e-06
5504.00,4.486363e-06
5505.00,5.505407e-06
5506.00,6.600045e-06
5507.00,6.873724e-06
5508.00,6.389891e-06
5509.00,5.613328e-06
5510.00,4.808130e-06
5511.00,4.128683e-06
5512.00,3.720659e-06
5513.00,3.483163e-06
5514.00,3.367340e-06
5515.00,3.363838e-06
5516.00,3.384302e-06
5517.00,3.413586e-06
5518.00,3.435007e-06
5519.00,3.334008e-06
5520.00,3.245833e-06
5521.00,3.204914e-06
5522.00,3.091204e-06
5523.00,3.223817e-06
5524.00,3.514055e-06
5525.00,3.781731e-06
5526.00,3.919889e-06
5527.00,3.901610e-06
5528.00,3.811067e-06
5529.00,3.653710e-06
5530.00,3.526777e-06
5531.00,3.481799e-06
5532.00,3.302879e-06
5533.00,3.015787e-06
5534.00,2.904286e-06
5535.00,2.768187e-06
5536.00,2.718488e-06
5537.00,2.844781e-06
5538.00,3.003264e-06
5539.00,3.096605e-06
5540.00,3.036774e-06
5541.00,3.092392e-06
5542.00,3.200782e-06
5543.00,3.202651e-06
5544.00,3.223512e-06
5545.00,3.211052e-06
5546.00,3.044553e-06
5547.00,2.968863e-06
5548.00,2.978027e-06
5549.00,2.987273e-06
5550.00,3.076110e-06
5551.00,3.090083e-06
5552.00,3.134731e-06
5553.00,3.057384e-06
5554.00,2.890821e-06
5555.00,2.919292e-06
5556.00,2.991332e-06
5557.00,3.097087e-06
5558.00,3.171674e-06
5559.00,3.153561e-06
5560.00,3.154964e-06
5561.00,3.120609e-06
5562.00,3.151793e-06
5563.00,3.224294e-06
5564.00,3.262809e-06
5565.00,3.272696e-06
5566.00,3.239173e-06
5567.00,3.167932e-06
5568.00,3.176538e-06
5569.00,3.294487e-06
5570.00,3.397732e-06
5571.00,3.422523e-06
5572.00,3.452844e-06
5573.00,3.353719e-06
5574.00,3.281623e-06
5575.00,3.311037e-06
5576.00,3.311009e-06
5577.00,3.422537e-06
5578.00,3.466487e-06
5579.00,3.457767e-06
5580.00,3.364039e-06
5581.00,3.272697e-06
5582.00,3.304567e-06
5583.00,3.229206e-06
5584.00,3.183538e-06
5585.00,3.138244e-06
5586.00,3.092991e-06
5587.00,3.173189e-06
5588.00,3.246670e-06
5589.00,3.362874e-06
5590.00,3.401250e-06
5591.00,3.429611e-06
5592.00,3.336434e-06
5593.00,3.204162e-06
5594.00,3.225164e-06
5595.00,3.380140e-06
5596.00,3.668613e-06
5597.00,4.067215e-06
5598.00,4.387643e-06
5599.00,4.445497e-06
5600.00,4.237046e-06
5601.00,3.971757e-06
5602.00,3.760505e-06
5603.00,3.757197e-06
5604.00,3.909430e-06
5605.00,3.983832e-06
5606.00,4.036957e-06
5607.00,3.843827e-06
5608.00,3.464357e-06
5609.00,3.286768e-06
5610.00,3.239551e-06
5611.00,3.319088e-06
5612.00,3.358570e-06
5613.00,3.289688e-06
5614.00,3.192750e-06
5615.00,3.097007e-06
5616.00,3.082364e-06
5617.00,3.187286e-06
5618.00,3.266827e-06
5619.00,3.284597e-06
5620.00,3.200550e-06
5621.00,2.997117e-06
5622.00,2.806698e-06
5623.00,2.777675e-06
5624.00,2.826258e-06
5625.00,2.953428e-06
5626.00,3.071156e-06
5627.00,3.189133e-06
5628.00,3.280125e-06
5629.00,3.372152e-06
5630.00,3.515421e-06
5631.00,3.542596e-06
5632.00,3.554535e-06
5633.00,3.496024e-06
5634.00,3.441946e-06
5635.00,3.412754e-06
5636.00,3.381392e-06
5637.00,3.345290e-06
5638.00,3.259707e-06
5639.00,3.180576e-06
5640.00,3.018778e-06
5641.00,2.904208e-06
5642.00,2.811816e-06
5643.00,2.739814e-06
5644.00,2.804433e-06
5645.00,2.886882e-06
5646.00,3.032160e-06
5647.00,3.151088e-06
5648.00,3.233484e-06
5649.00,3.251513e-06
5650.00,3.217090e-06
5651.00,3.233265e-06
5652.00,3.289125e-06
5653.00,3.346984e-06
5654.00,3.350912e-06
5655.00,3.294262e-06
5656.00,3.246928e-06
5657.00,3.239608e-06
5658.00,3.210560e-06
5659.00,3.269419e-06
5660.00,3.308545e-06
5661.00,3.277754e-06
5662.00,3.317620e-06
5663.00,3.308461e-06
5664.00,3.299667e-06
5665.00,3.283014e-06
5666.00,3.326276e-06
5667.00,3.379846e-06
5668.00,3.396695e-06
5669.00,3.530198e-06
5670.00,3.512242e-06
5671.00,3.392997e-06
5672.00,3.122503e-06
5673.00,2.922502e-06
5674.00,2.854570e-06
5675.00,2.953023e-06
5676.00,3.213820e-06
5677.00,3.380008e-06
5678.00,3.496244e-06
5679.00,3.343576e-06
5680.00,3.187635e-06
5681.00,3.145242e-06
5682.00,3.221356e-06
5683.00,3.456914e-06
5684.00,3.741055e-06
5685.00,3.953748e-06
5686.00,3.849636e-06
5687.00,3.671712e-06
5688.00,3.451904e-06
5689.00,3.309710e-06
5690.00,3.387277e-06
5691.00,3.418055e-06
5692.00,3.473782e-06
5693.00,3.416952e-06
5694.00,3.364763e-06
5695.00,3.423759e-06
5696.00,3.560860e-06
5697.00,3.681114e-06
5698.00,3.695502e-06
5699.00,3.678640e-06
5700.00,3.485736e-06
5701.00,3.400276e-06
5702.00,3.280501e-06
5703.00,3.252416e-06
5704.00,3.349932e-06
5705.00,3.404500e-06
5706.00,3.388125e-06
5707.00,3.193810e-06
5708.00,3.097643e-06
5709.00,3.069694e-06
5710.00,3.067300e-06
5711.00,3.228788e-06
5712.00,3.290301e-06
5713.00,3.308070e-06
5714.00,3.219161e-06
5715.00,3.169573e-06
5716.00,3.156984e-06
5717.00,3.153659e-06
5718.00,3.295150e-06
5719.00,3.326986e-06
5720.00,3.312850e-06
5721.00,3.148841e-06
5722.00,2.965807e-06
5723.00,2.844184e-06
5724.00,2.819876e-06
5725.00,2.974066e-06
5726.00,3.028176e-06
5727.00,2.976741e-06
5728.00,2.831652e-06
5729.00,2.782890e-06
5730.00,2.798306e-06
5731.00,2.928114e-06
5732.00,3.194044e-06
5733.00,3.274035e-06
5734.00,3.323537e-06
5735.00,3.220780e-06
5736.00,3.109629e-06
5737.00,3.177477e-06
5738.00,3.369270e-06
5739.00,3.688853e-06
5740.00,3.789816e-06
5741.00,3.813972e-06
5742.00,3.641809e-06
5743.00,3.490059e-06
5744.00,3.472487e-06
5745.00,3.514035e-06
5746.00,3.644099e-06
5747.00,3.607859e-06
5748.00,3.532320e-06
5749.00,3.308681e-06
5750.00,3.095535e-06
5751.00,2.985603e-06
5752.00,3.050892e-06
5753.00,3.176381e-06
5754.00,3.164952e-06
5755.00,3.200410e-06
5756.00,3.084221e-06
5757.00,3.000943e-06
5758.00,2.937152e-06
5759.00,2.989373e-06
5760.00,3.109173e-06
5761.00,3.237394e-06
5762.00,3.449591e-06
5763.00,3.550416e-06
5764.00,3.589946e-06
5765.00,3.561205e-06
5766.00,3.546652e-06
5767.00,3.515153e-06
5768.00,3.419297e-06
5769.00,3.437242e-06
5770.00,3.385366e-06
5771.00,3.378524e-06
5772.00,3.355018e-06
5773.00,3.301754e-06
5774.00,3.274563e-06
5775.00,3.152593e-06
5776.00,3.107694e-06
5777.00,3.022326e-06
5778.00,2.985073e-06
5779.00,3.020848e-06
5780.00,3.123422e-06
5781.00,3.305966e-06
5782.00,3.422559e-06
5783.00,3.599834e-06
5784.00,3.674407e-06
5785.00,3.693994e-06
5786.00,3.559273e-06
5787.00,3.286428e-06
5788.00,3.134640e-06
5789.00,3.018752e-06
5790.00,3.055977e-06
5791.00,3.024002e-06
5792.00,3.006771e-06
5793.00,2.931195e-06
5794.00,2.817174e-06
5795.00,2.926545e-06
5796.00,3.165135e-06
5797.00,3.529149e-06
5798.00,3.740117e-06
5799.00,3.902234e-06
5800.00,3.808254e-06
5801.00,3.474414e-06
5802.00,3.311343e-06
5803.00,3.147603e-06
5804.00,3.231513e-06
5805.00,3.378430e-06
5806.00,3.624745e-06
5807.00,3.821201e-06
5808.00,3.681537e-06
5809.00,3.635694e-06
5810.00,3.493190e-06
5811.00,3.382299e-06
5812.00,3.158450e-06
5813.00,3.095305e-06
5814.00,3.108276e-06
5815.00,3.099694e-06
5816.00,3.334001e-06
5817.00,3.574938e-06
5818.00,3.785916e-06
5819.00,3.624310e-06
5820.00,3.369710e-06
5821.00,3.083477e-06
5822.00,2.900668e-06
5823.00,2.959625e-06
5824.00,3.091014e-06
5825.00,3.374015e-06
5826.00,3.450776e-06
5827.00,3.530449e-06
5828.00,3.486539e-06
5829.00,3.364948e-06
5830.00,3.405780e-06
5831.00,3.480922e-06
5832.00,3.692630e-06
5833.00,3.656069e-06
5834.00,3.531975e-06
5835.00,3.205870e-06
5836.00,2.948074e-06
5837.00,2.886421e-06
5838.00,2.929182e-06
5839.00,3.184841e-06
5840.00,3.257100e-06
5841.00,3.295981e-06
5842.00,3.189271e-06
5843.00,3.047263e-06
5844.00,3.018747e-06
5845.00,3.018303e-06
5846.00,3.127253e-06
5847.00,3.060497e-06
5848.00,3.008579e-06
5849.00,2.964679e-06
5850.00,2.876241e-06
5851.00,2.939415e-06
5852.00,3.040667e-06
5853.00,3.228977e-06
5854.00,3.355275e-06
5855.00,3.461874e-06
5856.00,3.377208e-06
5857.00,3.238268e-06
5858.00,3.142291e-06
5859.00,3.131170e-06
5860.00,3.208406e-06
5861.00,3.155317e-06
5862.00,3.185155e-06
5863.00,3.154330e-06
5864.00,3.155651e-06
5865.00,3.209099e-06
5866.00,3.310188e-06
5867.00,3.505905e-06
5868.00,3.571756e-06
5869.00,3.694725e-06
5870.00,3.501852e-06
5871.00,3.324800e-06
5872.00,3.225705e-06
5873.00,3.125429e-06
5874.00,3.213769e-06
5875.00,3.281906e-06
5876.00,3.495603e-06
5877.00,3.618462e-06
5878.00,3.713630e-06
5879.00,3.661940e-06
5880.00,3.491997e-06
5881.00,3.311373e-06
5882.00,3.010593e-06
5883.00,2.904819e-06
5884.00,2.794531e-06
5885.00,2.800302e-06
5886.00,2.800241e-06
5887.00,2.793527e-06
5888.00,2.829601e-06
5889.00,2.807123e-06
5890.00,2.936721e-06
5891.00,3.007322e-06
5892.00,3.061294e-06
5893.00,3.136480e-06
5894.00,3.188871e-06
5895.00,3.361804e-06
5896.00,3.421670e-06
5897.00,3.663377e-06
5898.00,3.906941e-06
5899.00,4.177381e-06
5900.00,4.443852e-06
5901.00,4.400609e-06
5902.00,4.541944e-06
5903.00,4.678066e-06
5904.00,5.121543e-06
5905.00,5.778835e-06
5906.00,6.378201e-06
5907.00,6.623548e-06
5908.00,6.391172e-06
5909.00,6.095420e-06
5910.00,5.675224e-06
5911.00,5.490239e-06
5912.00,5.176892e-06
5913.00,4.834778e-06
5914.00,4.530279e-06
5915.00,4.418739e-06
5916.00,4.770418e-06
5917.00,5.677076e-06
5918.00,7.039254e-06
5919.00,7.973696e-06
5920.00,8.210919e-06
5921.00,7.425789e-06
5922.00,6.203517e-06
5923.00,5.154126e-06
5924.00,4.381756e-06
5925.00,4.013286e-06
5926.00,3.649724e-06
5927.00,3.417403e-06
5928.00,3.196621e-06
5929.00,3.018572e-06
5930.00,2.906885e-06
5931.00,2.819400e-06
5932.00,2.880232e-06
5933.00,2.922673e-06
5934.00,2.992164e-06
5935.00,2.955327e-06
5936.00,2.904779e-06
5937.00,2.877775e-06
5938.00,2.825437e-06
5939.00,2.868356e-06
5940.00,2.857666e-06
5941.00,2.839584e-06
5942.00,2.783164e-06
5943.00,2.759709e-06
5944.00,2.790065e-06
5945.00,2.888719e-06
5946.00,3.116633e-06
5947.00,3.252669e-06
5948.00,3.299375e-06
5949.00,3.156780e-06
5950.00,2.974313e-06
5951.00,2.812688e-06
5952.00,2.785099e-06
5953.00,2.929142e-06
5954.00,3.071100e-06
5955.00,3.171209e-06
5956.00,3.120689e-06
5957.00,3.066816e-06
5958.00,3.011942e-06
5959.00,3.060495e-06
5960.00,3.171451e-06
5961.00,3.195174e-06
5962.00,3.168883e-06
5963.00,3.001122e-06
5964.00,2.923079e-06
5965.00,2.879501e-06
5966.00,2.990231e-06
5967.00,3.156043e-06
5968.00,3.235637e-06
5969.00,3.230204e-06
5970.00,3.057137e-06
5971.00,2.877234e-06
5972.00,2.761842e-06
5973.00,2.800638e-06
5974.00,2.958957e-06
5975.00,3.093837e-06
5976.00,3.197933e-06
5977.00,3.163869e-06
5978.00,3.092350e-06
5979.00,3.002780e-06
5980.00,2.944755e-06
5981.00,2.940231e-06
5982.00,2.884885e-06
5983.00,2.882678e-06
5984.00,2.815931e-06
5985.00,2.834837e-06
5986.00,2.916373e-06
5987.00,3.013583e-06
5988.00,3.161771e-06
5989.00,3.239752e-06
5990.00,3.383161e-06
5991.00,3.524987e-06
5992.00,3.631701e-06
5993.00,3.780056e-06
5994.00,3.903785e-06
5995.00,3.950586e-06
5996.00,3.964333e-06
5997.00,3.880710e-06
5998.00,3.669568e-06
5999.00,3.383902e-06
6000.00,3.111183e-06
6001.00,2.946057e-06
6002.00,2.814260e-06
6003.00,2.704214e-06
6004.00,2.659694e-06
6005.00,2.719941e-06
6006.00,2.811649e-06
6007.00,3.003087e-06
6008.00,3.197255e-06
6009.00,3.371469e-06
6010.00,3.495680e-06
6011.00,3.668365e-06
6012.00,3.960142e-06
6013.00,4.440572e-06
6014.00,5.213001e-06
6015.00,6.343513e-06
6016.00,7.707790e-06
6017.00,8.810105e-06
6018.00,9.230648e-06
6019.00,8.742578e-06
6020.00,7.494602e-06
6021.00,6.009197e-06
6022.00,4.773863e-06
6023.00,3.979304e-06
6024.00,3.499762e-06
6025.00,3.303067e-06
6026.00,3.241242e-06
6027.00,3.181127e-06
6028.00,3.089928e-06
6029.00,3.044309e-06
6030.00,3.035785e-06
6031.00,3.066920e-06
6032.00,3.193328e-06
6033.00,3.370187e-06
6034.00,3.583212e-06
6035.00,3.724359e-06
6036.00,3.785854e-06
6037.00,3.740343e-06
6038.00,3.616048e-06
6039.00,3.479901e-06
6040.00,3.353764e-06
6041.00,3.278162e-06
6042.00,3.153472e-06
6043.00,3.034175e-06
6044.00,2.939339e-06
6045.00,2.921649e-06
6046.00,3.011552e-06
6047.00,3.138804e-06
6048.00,3.247984e-06
6049.00,3.203945e-06
6050.00,3.079837e-06
6051.00,2.907496e-06
6052.00,2.810601e-06
6053.00,2.852166e-06
6054.00,2.914653e-06
6055.00,3.031057e-06
6056.00,3.120153e-06
6057.00,3.169892e-06
6058.00,3.265988e-06
6059.00,3.349469e-06
6060.00,3.410670e-06
6061.00,3.363716e-06
6062.00,3.202727e-06
6063.00,2.980460e-06
6064.00,2.793489e-06
6065.00,2.701683e-06
6066.00,2.732732e-06
6067.00,2.911696e-06
6068.00,3.082763e-06
6069.00,3.235836e-06
6070.00,3.300905e-06
6071.00,3.321321e-06
6072.00,3.394309e-06
6073.00,3.503225e-06
6074.00,3.688246e-06
6075.00,3.764210e-06
6076.00,3.721819e-06
6077.00,3.456253e-06
6078.00,3.162620e-06
6079.00,2.956899e-06
6080.00,2.961999e-06
6081.00,3.072970e-06
6082.00,3.188843e-06
6083.00,3.227651e-06
6084.00,3.158500e-06
6085.00,3.070697e-06
6086.00,3.083172e-06
6087.00,3.244397e-06
6088.00,3.535266e-06
6089.00,3.785844e-06
6090.00,3.927530e-06
6091.00,3.784142e-06
6092.00,3.604062e-06
6093.00,3.369582e-06
6094.00,3.142956e-06
6095.00,2.985113e-06
6096.00,2.892852e-06
6097.00,2.903566e-06
6098.00,2.913452e-06
6099.00,2.958991e-06
6100.00,2.982897e-06
6101.00,2.918636e-06
6102.00,2.806999e-06
6103.00,2.734070e-06
6104.00,2.742418e-06
6105.00,2.805847e-06
6106.00,3.025778e-06
6107.00,3.367169e-06
6108.00,3.732058e-06
6109.00,4.059426e-06
6110.00,4.181656e-06
6111.00,4.095336e-06
6112.00,3.899666e-06
6113.00,3.724778e-06
6114.00,3.597294e-06
6115.00,3.623981e-06
6116.00,3.714959e-06
6117.00,3.733474e-06
6118.00,3.632577e-06
6119.00,3.438449e-06
6120.00,3.223552e-06
6121.00,3.157275e-06
6122.00,3.161248e-06
6123.00,3.212731e-06
6124.00,3.300515e-06
6125.00,3.381444e-06
6126.00,3.511447e-06
6127.00,3.522478e-06
6128.00,3.471000e-06
6129.00,3.352164e-06
6130.00,3.219479e-06
6131.00,3.074951e-06
6132.00,2.915364e-06
6133.00,2.825785e-06
6134.00,2.714733e-06
6135.00,2.677441e-06
6136.00,2.709808e-06
6137.00,2.760394e-06
6138.00,2.821720e-06
6139.00,2.973817e-06
6140.00,3.167075e-06
6141.00,3.268472e-06
6142.00,3.440579e-06
6143.00,3.455293e-06
6144.00,3.479489e-06
6145.00,3.483026e-06
6146.00,3.417943e-06
6147.00,3.302824e-06
6148.00,3.140307e-06
6149.00,3.064095e-06
6150.00,2.855156e-06
6151.00,2.747826e-06
6152.00,2.661149e-06
6153.00,2.637114e-06
6154.00,2.685229e-06
6155.00,2.628028e-06
6156.00,2.637989e-06
6157.00,2.710892e-06
6158.00,2.902486e-06
6159.00,3.135442e-06
6160.00,3.381609e-06
6161.00,3.558814e-06
6162.00,3.524092e-06
6163.00,3.561183e-06
6164.00,3.473073e-06
6165.00,3.463532e-06
6166.00,3.444958e-06
6167.00,3.529522e-06
6168.00,3.579968e-06
6169.00,3.334159e-06
6170.00,3.241436e-06
6171.00,3.084117e-06
6172.00,3.032558e-06
6173.00,3.030654e-06
6174.00,3.135439e-06
6175.00,3.351795e-06
6176.00,3.337454e-06
6177.00,3.422152e-06
6178.00,3.442516e-06
6179.00,3.374939e-06
6180.00,3.272140e-06
6181.00,3.303956e-06
6182.00,3.281746e-06
6183.00,3.103488e-06
6184.00,2.996521e-06
6185.00,2.784223e-06
6186.00,2.791046e-06
6187.00,2.842020e-06
6188.00,3.057868e-06
6189.00,3.334001e-06
6190.00,3.389912e-06
6191.00,3.483480e-06
6192.00,3.328448e-06
6193.00,3.404489e-06
6194.00,3.568164e-06
6195.00,3.812086e-06
6196.00,4.026135e-06
6197.00,3.856347e-06
6198.00,3.795579e-06
6199.00,3.717648e-06
6200.00,3.734134e-06
6201.00,3.945108e-06
6202.00,4.248577e-06
6203.00,4.428532e-06
6204.00,4.228299e-06
6205.00,4.135671e-06
6206.00,3.841671e-06
6207.00,3.786616e-06
6208.00,3.697101e-06
6209.00,3.695209e-06
6210.00,3.632749e-06
6211.00,3.486350e-06
6212.00,3.514613e-06
6213.00,3.308500e-06
6214.00,3.301607e-06
6215.00,3.200386e-06
6216.00,3.139292e-06
6217.00,3.015892e-06
6218.00,2.858738e-06
6219.00,2.825650e-06
6220.00,2.753631e-06
6221.00,2.847678e-06
6222.00,2.855605e-06
6223.00,3.059332e-06
6224.00,3.156789e-06
6225.00,3.097605e-06
6226.00,3.082590e-06
6227.00,2.878377e-06
6228.00,2.923663e-06
6229.00,2.916760e-06
6230.00,2.988235e-06
6231.00,3.147966e-06
6232.00,3.224365e-06
6233.00,3.342782e-06
6234.00,3.147615e-06
6235.00,3.142270e-06
6236.00,3.062968e-06
6237.00,3.000082e-06
6238.00,2.964157e-06
6239.00,2.802824e-06
6240.00,2.857070e-06
6241.00,2.767226e-06
6242.00,2.842688e-06
6243.00,2.944230e-06
6244.00,3.024418e-06
6245.00,3.121933e-06
6246.00,3.165952e-06
6247.00,3.322039e-06
6248.00,3.287256e-06
6249.00,3.449600e-06
6250.00,3.570175e-06
6251.00,3.554331e-06
6252.00,3.626780e-06
6253.00,3.648764e-06
6254.00,3.755472e-06
6255.00,3.658050e-06
6256.00,3.661142e-06
6257.00,3.531760e-06
6258.00,3.531675e-06
6259.00,3.515320e-06
6260.00,3.406979e-06
6261.00,3.345588e-06
6262.00,3.116038e-06
6263.00,2.970066e-06
6264.00,2.835036e-06
6265.00,2.746813e-06
6266.00,2.756922e-06
6267.00,2.801781e-06
6268.00,2.884997e-06
6269.00,2.874814e-06
6270.00,2.965728e-06
6271.00,3.060003e-06
6272.00,3.134542e-06
6273.00,3.260486e-06
6274.00,3.356954e-06
6275.00,3.426627e-06
6276.00,3.361555e-06
6277.00,3.374989e-06
6278.00,3.323449e-06
6279.00,3.192293e-06
6280.00,3.198072e-06
6281.00,3.206974e-06
6282.00,3.282481e-06
6283.00,3.172322e-06
6284.00,3.212968e-06
6285.00,3.050744e-06
6286.00,2.932796e-06
6287.00,2.924060e-06
6288.00,2.849890e-06
6289.00,2.862737e-06
6290.00,2.784717e-06
6291.00,2.813759e-06
6292.00,2.795995e-06
6293.00,2.941358e-06
6294.00,3.177071e-06
6295.00,3.273094e-06
6296.00,3.400821e-06
6297.00,3.171700e-06
6298.00,3.022497e-06
6299.00,2.946492e-06
6300.00,2.872289e-06
6301.00,2.918263e-06
6302.00,2.949006e-06
6303.00,2.984435e-06
6304.00,2.850226e-06
6305.00,2.798124e-06
6306.00,2.715835e-06
6307.00,2.748420e-06
6308.00,2.976022e-06
6309.00,3.090392e-06
6310.00,3.185676e-06
6311.00,3.121007e-06
6312.00,3.085437e-06
6313.00,3.079698e-06
6314.00,3.024279e-06
6315.00,3.196600e-06
6316.00,3.341916e-06
6317.00,3.409227e-06
6318.00,3.363086e-06
6319.00,3.194958e-06
6320.00,3.124368e-06
6321.00,3.036517e-06
6322.00,3.020988e-06
6323.00,3.051768e-06
6324.00,3.038315e-06
6325.00,2.939151e-06
6326.00,2.900719e-06
6327.00,2.913535e-06
6328.00,2.873152e-06
6329.00,2.884321e-06
6330.00,2.766050e-06
6331.00,2.616381e-06
6332.00,2.501762e-06
6333.00,2.459534e-06
6334.00,2.454678e-06
6335.00,2.575980e-06
6336.00,2.674565e-06
6337.00,2.796274e-06
6338.00,2.954150e-06
6339.00,3.009662e-06
6340.00,3.097265e-06
6341.00,3.216879e-06
6342.00,3.473741e-06
6343.00,3.765848e-06
6344.00,3.960891e-06
6345.00,4.045489e-06
6346.00,3.895789e-06
6347.00,3.666068e-06
6348.00,3.303873e-06
6349.00,3.079656e-06
6350.00,2.889567e-06
6351.00,2.771762e-06
6352.00,2.748919e-06
6353.00,2.662266e-06
6354.00,2.643885e-06
6355.00,2.614336e-06
6356.00,2.677675e-06
6357.00,2.680656e-06
6358.00,2.661599e-06
6359.00,2.737786e-06
6360.00,2.738345e-06
6361.00,2.806301e-06
6362.00,2.832311e-06
6363.00,2.849211e-06
6364.00,2.814611e-06
6365.00,2.737193e-06
6366.00,2.698300e-06
6367.00,2.588852e-06
6368.00,2.547951e-06
6369.00,2.517638e-06
6370.00,2.467206e-06
6371.00,2.487768e-06
6372.00,2.548742e-06
6373.00,2.639375e-06
6374.00,2.772214e-06
6375.00,2.779987e-06
6376.00,2.790235e-06
6377.00,2.794132e-06
6378.00,2.793501e-06
6379.00,2.842607e-06
6380.00,2.908040e-06
6381.00,2.952001e-06
6382.00,3.015821e-06
6383.00,2.963551e-06
6384.00,2.936159e-06
6385.00,2.946570e-06
6386.00,3.078253e-06
6387.00,3.299724e-06
6388.00,3.545088e-06
6389.00,3.806058e-06
6390.00,3.902050e-06
6391.00,3.872452e-06
6392.00,3.628967e-06
6393.00,3.384642e-06
6394.00,3.248793e-06
6395.00,3.155537e-06
6396.00,3.078226e-06
6397.00,2.905836e-06
6398.00,2.749724e-06
6399.00,2.539150e-06
6400.00,2.424629e-06
6401.00,2.578991e-06
6402.00,2.832272e-06
6403.00,3.065445e-06
6404.00,3.184663e-06
6405.00,3.224100e-06
6406.00,3.191803e-06
6407.00,3.199573e-06
6408.00,3.278321e-06
6409.00,3.530421e-06
6410.00,3.738100e-06
6411.00,3.853730e-06
6412.00,3.937379e-06
6413.00,4.045489e-06
6414.00,4.356798e-06
6415.00,5.030352e-06
6416.00,6.112112e-06
6417.00,7.367780e-06
6418.00,8.137129e-06
6419.00,8.042880e-06
6420.00,7.246134e-06
6421.00,6.261379e-06
6422.00,5.607295e-06
6423.00,4.922691e-06
6424.00,4.315547e-06
6425.00,3.720024e-06
6426.00,3.390023e-06
6427.00,3.320779e-06
6428.00,3.538841e-06
6429.00,3.953360e-06
6430.00,4.341381e-06
6431.00,4.454235e-06
6432.00,4.189895e-06
6433.00,3.821804e-06
6434.00,3.440006e-06
6435.00,3.182363e-06
6436.00,3.051494e-06
6437.00,2.961387e-06
6438.00,2.890093e-06
6439.00,2.740908e-06
6440.00,2.589250e-06
6441.00,2.462241e-06
6442.00,2.370951e-06
6443.00,2.389971e-06
6444.00,2.415642e-06
6445.00,2.482676e-06
6446.00,2.485745e-06
6447.00,2.464994e-06
6448.00,2.425250e-06
6449.00,2.355544e-06
6450.00,2.362245e-06
6451.00,2.345510e-06
6452.00,2.431143e-06
6453.00,2.521309e-06
6454.00,2.600927e-06
6455.00,2.633601e-06
6456.00,2.672258e-06
6457.00,2.715256e-06
6458.00,2.704296e-06
6459.00,2.780077e-06
6460.00,2.692172e-06
6461.00,2.587327e-06
6462.00,2.482126e-06
6463.00,2.385649e-06
6464.00,2.409813e-06
6465.00,2.411301e-06
6466.00,2.483176e-06
6467.00,2.494099e-06
6468.00,2.478694e-06
6469.00,2.437142e-06
6470.00,2.399174e-06
6471.00,2.438314e-06
6472.00,2.434442e-06
6473.00,2.438047e-06
6474.00,2.425304e-06
6475.00,2.431175e-06
6476.00,2.447712e-06
6477.00,2.479579e-06
6478.00,2.566988e-06
6479.00,2.565677e-06
6480.00,2.650167e-06
6481.00,2.528355e-06
6482.00,2.468704e-06
6483.00,2.438614e-06
6484.00,2.410884e-06
6485.00,2.493628e-06
6486.00,2.419838e-06
6487.00,2.438118e-06
6488.00,2.355234e-06
6489.00,2.320727e-06
6490.00,2.382587e-06
6491.00,2.412233e-06
6492.00,2.477168e-06
6493.00,2.448128e-06
6494.00,2.463453e-06
6495.00,2.425626e-06
6496.00,2.445683e-06
6497.00,2.460729e-06
6498.00,2.502508e-06
6499.00,2.738018e-06
6500.00,2.910255e-06
6501.00,3.331441e-06
6502.00,3.752202e-06
6503.00,4.150186e-06
6504.00,4.469556e-06
6505.00,4.349157e-06
6506.00,4.218098e-06
6507.00,3.922198e-06
6508.00,3.695939e-06
6509.00,3.426074e-06
6510.00,3.167188e-06
6511.00,2.957322e-06
6512.00,2.672477e-06
6513.00,2.471540e-06
6514.00,2.298083e-06
6515.00,2.263963e-06
6516.00,2.278016e-06
6517.00,2.369152e-06
6518.00,2.497912e-06
6519.00,2.636130e-06
6520.00,2.778102e-06
6521.00,2.862208e-06
6522.00,3.053720e-06
6523.00,3.311821e-06
6524.00,3.574666e-06
6525.00,3.810024e-06
6526.00,4.028875e-06
6527.00,4.224655e-06
6528.00,4.353192e-06
6529.00,4.563667e-06
6530.00,4.506983e-06
6531.00,4.248806e-06
6532.00,3.805920e-06
6533.00,3.273870e-06
6534.00,2.906028e-06
6535.00,2.681932e-06
6536.00,2.608801e-06
6537.00,2.549276e-06
6538.00,2.490809e-06
6539.00,2.420505e-06
6540.00,2.378026e-06
6541.00,2.395627e-06
6542.00,2.459676e-06
6543.00,2.642993e-06
6544.00,2.806403e-06
6545.00,3.005643e-06
6546.00,3.165641e-06
6547.00,3.201971e-06
6548.00,3.186692e-06
6549.00,3.047935e-06
6550.00,2.929622e-06
6551.00,2.806659e-06
6552.00,2.744365e-06
6553.00,2.679513e-06
6554.00,2.572454e-06
6555.00,2.540267e-06
6556.00,2.509525e-06
6557.00,2.550965e-06
6558.00,2.587081e-06
6559.00,2.563645e-06
6560.00,2.444906e-06
6561.00,2.285342e-06
6562.00,2.168717e-06
6563.00,2.121851e-06
6564.00,2.223285e-06
6565.00,2.381391e-06
6566.00,2.564460e-06
6567.00,2.725977e-06
6568.00,2.799841e-06
6569.00,2.860544e-06
6570.00,2.836148e-06
6571.00,2.830517e-06
6572.00,2.740649e-06
6573.00,2.608095e-06
6574.00,2.504976e-06
6575.00,2.359455e-06
6576.00,2.315724e-06
6577.00,2.291234e-06
6578.00,2.301812e-06
6579.00,2.332490e-06
6580.00,2.400185e-06
6581.00,2.451157e-06
6582.00,2.473884e-06
6583.00,2.509207e-06
6584.00,2.564094e-06
6585.00,2.662562e-06
6586.00,2.655922e-06
6587.00,2.648095e-06
6588.00,2.532804e-06
6589.00,2.356743e-06
6590.00,2.241193e-06
6591.00,2.243789e-06
6592.00,2.334700e-06
6593.00,2.453405e-06
6594.00,2.480032e-06
6595.00,2.487202e-06
6596.00,2.357720e-06
6597.00,2.266373e-06
6598.00,2.254850e-06
6599.00,2.311793e-06
6600.00,2.490604e-06
6601.00,2.684687e-06
6602.00,2.868866e-06
6603.00,3.006409e-06
6604.00,3.181865e-06
6605.00,3.310443e-06
6606.00,3.537938e-06
6607.00,3.923814e-06
6608.00,4.251945e-06
6609.00,4.618820e-06
6610.00,4.677340e-06
6611.00,4.350330e-06
6612.00,3.847925e-06
6613.00,3.268105e-06
6614.00,2.892896e-06
6615.00,2.706240e-06
6616.00,2.692311e-06
6617.00,2.751762e-06
6618.00,2.942641e-06
6619.00,3.267976e-06
6620.00,3.624503e-06
6621.00,4.153473e-06
6622.00,4.570004e-06
6623.00,4.793319e-06
6624.00,4.708361e-06
6625.00,4.384353e-06
6626.00,4.045065e-06
6627.00,3.635917e-06
6628.00,3.370488e-06
6629.00,3.115927e-06
6630.00,2.889034e-06
6631.00,2.697885e-06
6632.00,2.593604e-06
6633.00,2.558324e-06
6634.00,2.517023e-06
6635.00,2.593580e-06
6636.00,2.715971e-06
6637.00,2.812510e-06
6638.00,2.799648e-06
6639.00,2.711769e-06
6640.00,2.568910e-06
6641.00,2.414143e-06
6642.00,2.373637e-06
6643.00,2.441563e-06
6644.00,2.544641e-06
6645.00,2.579084e-06
6646.00,2.582705e-06
6647.00,2.525472e-06
6648.00,2.437541e-06
6649.00,2.500287e-06
6650.00,2.562905e-06
6651.00,2.705959e-06
6652.00,2.786431e-06
6653.00,2.830701e-06
6654.00,2.810190e-06
6655.00,2.744473e-06
6656.00,2.731801e-06
6657.00,2.678797e-06
6658.00,2.689739e-06
6659.00,2.643037e-06
6660.00,2.569784e-06
6661.00,2.460806e-06
6662.00,2.354720e-06
6663.00,2.340412e-06
6664.00,2.318805e-06
6665.00,2.359917e-06
6666.00,2.339440e-06
6667.00,2.352544e-06
6668.00,2.334830e-06
6669.00,2.311575e-06
6670.00,2.380745e-06
6671.00,2.411799e-06
6672.00,2.501894e-06
6673.00,2.477925e-06
6674.00,2.480785e-06
6675.00,2.469993e-06
6676.00,2.416446e-06
6677.00,2.474221e-06
6678.00,2.460171e-06
6679.00,2.472462e-06
6680.00,2.419655e-06
6681.00,2.349990e-06
6682.00,2.321117e-06
6683.00,2.294417e-06
6684.00,2.394479e-06
6685.00,2.450961e-06
6686.00,2.601762e-06
6687.00,2.728992e-06
6688.00,2.800381e-06
6689.00,2.803899e-06
6690.00,2.723925e-06
6691.00,2.666712e-06
6692.00,2.519407e-06
6693.00,2.523248e-06
6694.00,2.459290e-06
6695.00,2.424305e-06
6696.00,2.443802e-06
6697.00,2.445047e-06
6698.00,2.606358e-06
6699.00,2.778493e-06
6700.00,3.125439e-06
6701.00,3.377981e-06
6702.00,3.543321e-06
6703.00,3.610016e-06
6704.00,3.587179e-06
6705.00,3.633530e-06
6706.00,3.547483e-06
6707.00,3.523616e-06
6708.00,3.418240e-06
6709.00,3.335401e-06
6710.00,3.318524e-06
6711.00,3.289957e-06
6712.00,3.400521e-06
6713.00,3.459346e-06
6714.00,3.638202e-06
6715.00,3.720643e-06
6716.00,3.765085e-06
6717.00,3.693034e-06
6718.00,3.464200e-06
6719.00,3.241612e-06
6720.00,2.949555e-06
6721.00,2.853401e-06
6722.00,2.723676e-06
6723.00,2.703621e-06
6724.00,2.707565e-06
6725.00,2.676963e-06
6726.00,2.686113e-06
6727.00,2.601981e-06
6728.00,2.595975e-06
6729.00,2.520896e-06
6730.00,2.447949e-06
6731.00,2.411062e-06
6732.00,2.373082e-06
6733.00,2.403194e-06
6734.00,2.461316e-06
6735.00,2.656591e-06
6736.00,2.725233e-06
6737.00,2.783600e-06
6738.00,2.749236e-06
6739.00,2.668193e-06
6740.00,2.647954e-06
6741.00,2.579392e-06
6742.00,2.652663e-06
6743.00,2.691049e-06
6744.00,2.733567e-06
6745.00,2.742399e-06
6746.00,2.718776e-06
6747.00,2.685942e-06
6748.00,2.594423e-06
6749.00,2.582159e-06
6750.00,2.501567e-06
6751.00,2.485339e-06
6752.00,2.451671e-06
6753.00,2.470416e-06
6754.00,2.495869e-06
6755.00,2.497766e-06
6756.00,2.654118e-06
6757.00,2.726318e-06
6758.00,2.861755e-06
6759.00,2.917377e-06
6760.00,2.876437e-06
6761.00,2.888398e-06
6762.00,2.853879e-06
6763.00,2.936749e-06
6764.00,3.076962e-06
6765.00,3.279394e-06
6766.00,3.417180e-06
6767.00,3.492649e-06
6768.00,3.476129e-06
6769.00,3.400158e-06
6770.00,3.351430e-06
6771.00,3.324378e-06
6772.00,3.299436e-06
6773.00,3.177909e-06
6774.00,3.044928e-06
6775.00,2.835619e-06
6776.00,2.642600e-06
6777.00,2.551441e-06
6778.00,2.521077e-06
6779.00,2.573161e-06
6780.00,2.540187e-06
6781.00,2.571546e-06
6782.00,2.531058e-06
6783.00,2.474119e-06
6784.00,2.513754e-06
6785.00,2.460210e-06
6786.00,2.508828e-06
6787.00,2.500160e-06
6788.00,2.557173e-06
6789.00,2.610313e-06
6790.00,2.534248e-06
6791.00,2.535837e-06
6792.00,2.495358e-06
6793.00,2.563231e-06
6794.00,2.582948e-06
6795.00,2.659627e-06
6796.00,2.669846e-06
6797.00,2.609046e-06
6798.00,2.557910e-06
6799.00,2.463203e-06
6800.00,2.416637e-06
6801.00,2.337719e-06
6802.00,2.302281e-06
6803.00,2.339534e-06
6804.00,2.387772e-06
6805.00,2.492766e-06
6806.00,2.573481e-06
6807.00,2.608467e-06
6808.00,2.541688e-06
6809.00,2.486667e-06
6810.00,2.417421e-06
6811.00,2.340453e-06
6812.00,2.326873e-06
6813.00,2.267905e-06
6814.00,2.299023e-06
6815.00,2.259015e-06
6816.00,2.280458e-06
6817.00,2.271897e-06
6818.00,2.292285e-06
6819.00,2.353151e-06
6820.00,2.365838e-06
6821.00,2.384529e-06
6822.00,2.353433e-06
6823.00,2.352375e-06
6824.00,2.395438e-06
6825.00,2.428851e-06
6826.00,2.534531e-06
6827.00,2.637500e-06
6828.00,2.699193e-06
6829.00,2.651792e-06
6830.00,2.578385e-06
6831.00,2.444250e-06
6832.00,2.324067e-06
6833.00,2.269823e-06
6834.00,2.207780e-06
6835.00,2.238547e-06
6836.00,2.212996e-06
6837.00,2.234719e-06
6838.00,2.221708e-06
6839.00,2.192204e-06
6840.00,2.134534e-06
6841.00,2.054890e-06
6842.00,2.027276e-06
6843.00,2.011212e-06
6844.00,2.082007e-06
6845.00,2.184908e-06
6846.00,2.269766e-06
6847.00,2.379556e-06
6848.00,2.494703e-06
6849.00,2.691375e-06
6850.00,2.886572e-06
6851.00,3.243328e-06
6852.00,3.705286e-06
6853.00,4.268392e-06
6854.00,4.913772e-06
6855.00,5.492118e-06
6856.00,6.018000e-06
6857.00,6.029005e-06
6858.00,5.657569e-06
6859.00,4.933062e-06
6860.00,4.103166e-06
6861.00,3.354221e-06
6862.00,2.797769e-06
6863.00,2.521146e-06
6864.00,2.351506e-06
6865.00,2.373527e-06
6866.00,2.394134e-06
6867.00,2.404461e-06
6868.00,2.389827e-06
6869.00,2.366360e-06
6870.00,2.409231e-06
6871.00,2.446450e-06
6872.00,2.586252e-06
6873.00,2.640198e-06
6874.00,2.689190e-06
6875.00,2.613510e-06
6876.00,2.495692e-06
6877.00,2.460189e-06
6878.00,2.395449e-06
6879.00,2.401278e-06
6880.00,2.374393e-06
6881.00,2.375402e-06
6882.00,2.330610e-06
6883.00,2.313287e-06
6884.00,2.407635e-06
6885.00,2.494771e-06
6886.00,2.646462e-06
6887.00,2.745096e-06
6888.00,2.794707e-06
6889.00,2.760480e-06
6890.00,2.704124e-06
6891.00,2.737870e-06
6892.00,2.736967e-06
6893.00,2.818422e-06
6894.00,2.786522e-06
6895.00,2.727450e-06
6896.00,2.678491e-06
6897.00,2.728555e-06
6898.00,3.019191e-06
6899.00,3.450384e-06
6900.00,4.190990e-06
6901.00,4.875376e-06
6902.00,5.377576e-06
6903.00,5.500329e-06
6904.00,5.289620e-06
6905.00,4.993502e-06
6906.00,4.510330e-06
6907.00,4.138627e-06
6908.00,3.714057e-06
6909.00,3.272764e-06
6910.00,2.961643e-06
6911.00,2.759958e-06
6912.00,2.804793e-06
6913.00,2.874411e-06
6914.00,3.044214e-06
6915.00,3.137419e-06
6916.00,3.133712e-06
6917.00,3.071434e-06
6918.00,2.997142e-06
6919.00,3.012625e-06
6920.00,3.074543e-06
6921.00,3.216470e-06
6922.00,3.334472e-06
6923.00,3.452708e-06
6924.00,3.492454e-06
6925.00,3.620674e-06
6926.00,3.901881e-06
6927.00,4.253689e-06
6928.00,4.811669e-06
6929.00,5.074586e-06
6930.00,5.112475e-06
6931.00,4.752906e-06
6932.00,4.307034e-06
6933.00,3.824247e-06
6934.00,3.414285e-06
6935.00,3.096272e-06
6936.00,2.820134e-06
6937.00,2.695051e-06
6938.00,2.656783e-06
6939.00,2.743695e-06
6940.00,2.896688e-06
6941.00,3.001415e-06
6942.00,3.086347e-06
6943.00,3.058362e-06
6944.00,3.020219e-06
6945.00,2.933696e-06
6946.00,2.839497e-06
6947.00,2.754442e-06
6948.00,2.635921e-06
6949.00,2.587208e-06
6950.00,2.531705e-06
6951.00,2.522846e-06
6952.00,2.479107e-06
6953.00,2.435750e-06
6954.00,2.404151e-06
6955.00,2.373883e-06
6956.00,2.406121e-06
6957.00,2.449312e-06
6958.00,2.562217e-06
6959.00,2.668372e-06
6960.00,2.667037e-06
6961.00,2.629635e-06
6962.00,2.597948e-06
6963.00,2.599274e-06
6964.00,2.646734e-06
6965.00,2.749236e-06
6966.00,2.770329e-06
6967.00,2.702143e-06
6968.00,2.567870e-06
6969.00,2.418923e-06
6970.00,2.353459e-06
6971.00,2.354266e-06
6972.00,2.375362e-06
6973.00,2.376857e-06
6974.00,2.339743e-06
6975.00,2.288272e-06
6976.00,2.254510e-06
6977.00,2.243790e-06
6978.00,2.250178e-06
6979.00,2.294055e-06
6980.00,2.354243e-06
6981.00,2.393627e-06
6982.00,2.432679e-06
6983.00,2.493662e-06
6984.00,2.565879e-06
6985.00,2.601727e-06
6986.00,2.654454e-06
6987.00,2.671946e-06
6988.00,2.637376e-06
6989.00,2.567739e-06
6990.00,2.500361e-06
6991.00,2.406854e-06
6992.00,2.314097e-06
6993.00,2.273242e-06
6994.00,2.224990e-06
6995.00,2.200288e-06
6996.00,2.220097e-06
6997.00,2.242706e-06
6998.00,2.287209e-06
6999.00,2.383649e-06
7000.00,2.483276e-06
7001.00,2.594540e-06
7002.00,2.576560e-06
7003.00,2.504797e-06
7004.00,2.389491e-06
7005.00,2.279286e-06
7006.00,2.220185e-06
7007.00,2.214575e-06
7008.00,2.258754e-06
7009.00,2.319218e-06
7010.00,2.428036e-06
7011.00,2.582686e-06
7012.00,2.760789e-06
7013.00,2.996063e-06
7014.00,3.181176e-06
7015.00,3.247725e-06
7016.00,3.207437e-06
7017.00,3.100269e-06
7018.00,2.953419e-06
7019.00,2.841957e-06
7020.00,2.733474e-06
7021.00,2.637582e-06
7022.00,2.495800e-06
7023.00,2.322685e-06
7024.00,2.228577e-06
7025.00,2.145432e-06
7026.00,2.141189e-06
7027.00,2.192692e-06
7028.00,2.276130e-06
7029.00,2.375052e-06
7030.00,2.423137e-06
7031.00,2.481147e-06
7032.00,2.506883e-06
7033.00,2.555440e-06
7034.00,2.623072e-06
7035.00,2.702375e-06
7036.00,2.757760e-06
7037.00,2.732576e-06
7038.00,2.706649e-06
7039.00,2.689182e-06
7040.00,2.690116e-06
7041.00,2.692458e-06
7042.00,2.702623e-06
7043.00,2.648661e-06
7044.00,2.568283e-06
7045.00,2.511625e-06
7046.00,2.438023e-06
7047.00,2.394788e-06
7048.00,2.312361e-06
7049.00,2.260105e-06
7050.00,2.248300e-06
7051.00,2.308334e-06
7052.00,2.468827e-06
7053.00,2.621471e-06
7054.00,2.798122e-06
7055.00,2.888326e-06
7056.00,2.893981e-06
7057.00,2.877441e-06
7058.00,2.848557e-06
7059.00,2.775358e-06
7060.00,2.678295e-06
7061.00,2.620170e-06
7062.00,2.507760e-06
7063.00,2.432336e-06
7064.00,2.364445e-06
7065.00,2.317174e-06
7066.00,2.282479e-06
7067.00,2.242751e-06
7068.00,2.282269e-06
7069.00,2.283680e-06
7070.00,2.298735e-06
7071.00,2.238405e-06
7072.00,2.160932e-06
7073.00,2.105014e-06
7074.00,2.057392e-06
7075.00,2.062337e-06
7076.00,2.101581e-06
7077.00,2.212848e-06
7078.00,2.368266e-06
7079.00,2.579311e-06
7080.00,2.754962e-06
7081.00,2.792181e-06
7082.00,2.771740e-06
7083.00,2.664905e-06
7084.00,2.572003e-06
7085.00,2.429347e-06
7086.00,2.385586e-06
7087.00,2.343943e-06
7088.00,2.241720e-06
7089.00,2.210787e-06
7090.00,2.174542e-06
7091.00,2.143202e-06
7092.00,2.127647e-06
7093.00,2.158597e-06
7094.00,2.216677e-06
7095.00,2.189469e-06
7096.00,2.202836e-06
7097.00,2.210063e-06
7098.00,2.178396e-06
7099.00,2.166638e-06
7100.00,2.177849e-06
7101.00,2.261019e-06
7102.00,2.334393e-06
7103.00,2.399369e-06
7104.00,2.536460e-06
7105.00,2.538073e-06
7106.00,2.573073e-06
7107.00,2.597102e-06
7108.00,2.611903e-06
7109.00,2.565277e-06
7110.00,2.550918e-06
7111.00,2.632620e-06
7112.00,2.741778e-06
7113.00,3.030315e-06
7114.00,3.544327e-06
7115.00,4.394225e-06
7116.00,5.702971e-06
7117.00,7.437216e-06
7118.00,9.592569e-06
7119.00,1.117342e-05
7120.00,1.209232e-05
7121.00,1.176927e-05
7122.00,9.895493e-06
7123.00,7.648585e-06
7124.00,5.671288e-06
7125.00,4.493461e-06
7126.00,3.798740e-06
7127.00,3.544865e-06
7128.00,3.690803e-06
7129.00,4.226164e-06
7130.00,5.162715e-06
7131.00,6.447882e-06
7132.00,8.263946e-06
7133.00,9.966943e-06
7134.00,1.149854e-05
7135.00,1.169810e-05
7136.00,1.013574e-05
7137.00,7.908841e-06
7138.00,6.135660e-06
7139.00,4.816180e-06
7140.00,3.841466e-06
7141.00,3.267076e-06
7142.00,2.941691e-06
7143.00,2.858446e-06
7144.00,2.743231e-06
7145.00,2.754288e-06
7146.00,2.795931e-06
7147.00,2.830839e-06
7148.00,2.778039e-06
7149.00,2.751969e-06
7150.00,2.708976e-06
7151.00,2.573189e-06
7152.00,2.570478e-06
7153.00,2.552981e-06
7154.00,2.628124e-06
7155.00,2.700057e-06
7156.00,2.747390e-06
7157.00,2.844183e-06
7158.00,2.806071e-06
7159.00,2.751306e-06
7160.00,2.680583e-06
7161.00,2.620401e-06
7162.00,2.582459e-06
7163.00,2.580187e-06
7164.00,2.579633e-06
7165.00,2.563093e-06
7166.00,2.590356e-06
7167.00,2.529835e-06
7168.00,2.499044e-06
7169.00,2.458815e-06
7170.00,2.417924e-06
7171.00,2.520081e-06
7172.00,2.504213e-06
7173.00,2.558098e-06
7174.00,2.530030e-06
7175.00,2.592097e-06
7176.00,2.640552e-06
7177.00,2.685629e-06
7178.00,2.769795e-06
7179.00,2.781522e-06
7180.00,2.788658e-06
7181.00,2.750950e-06
7182.00,2.698500e-06
7183.00,2.581607e-06
7184.00,2.476331e-06
7185.00,2.419840e-06
7186.00,2.349766e-06
7187.00,2.342353e-06
7188.00,2.321679e-06
7189.00,2.330458e-06
7190.00,2.330796e-06
7191.00,2.335789e-06
7192.00,2.424250e-06
7193.00,2.449365e-06
7194.00,2.518010e-06
7195.00,2.500437e-06
7196.00,2.476634e-06
7197.00,2.483724e-06
7198.00,2.474910e-06
7199.00,2.583603e-06
7200.00,2.576439e-06
7201.00,2.655507e-06
7202.00,2.620378e-06
7203.00,2.574564e-06
7204.00,2.639169e-06
7205.00,2.641341e-06
7206.00,2.766898e-06
7207.00,2.988035e-06
7208.00,3.156210e-06
7209.00,3.358454e-06
7210.00,3.596699e-06
7211.00,3.946172e-06
7212.00,4.220425e-06
7213.00,4.399053e-06
7214.00,4.456952e-06
7215.00,4.346923e-06
7216.00,4.068835e-06
7217.00,3.671632e-06
7218.00,3.357252e-06
7219.00,3.053336e-06
7220.00,2.876414e-06
7221.00,2.810597e-06
7222.00,2.782297e-06
7223.00,2.839184e-06
7224.00,2.889880e-06
7225.00,2.938064e-06
7226.00,2.986165e-06
7227.00,2.980563e-06
7228.00,2.944228e-06
7229.00,2.789207e-06
7230.00,2.617299e-06
7231.00,2.440391e-06
7232.00,2.272866e-06
7233.00,2.216885e-06
7234.00,2.212984e-06
7235.00,2.298414e-06
7236.00,2.399368e-06
7237.00,2.441486e-06
7238.00,2.489941e-06
7239.00,2.456735e-06
7240.00,2.472829e-06
7241.00,2.523740e-06
7242.00,2.566088e-06
7243.00,2.564984e-06
7244.00,2.514891e-06
7245.00,2.492021e-06
7246.00,2.491429e-06
7247.00,2.523858e-06
7248.00,2.561174e-06
7249.00,2.637280e-06
7250.00,2.663484e-06
7251.00,2.641361e-06
7252.00,2.620418e-06
7253.00,2.624350e-06
7254.00,2.646082e-06
7255.00,2.711332e-06
7256.00,2.816466e-06
7257.00,2.857939e-06
7258.00,2.866514e-06
7259.00,2.860362e-06
7260.00,2.818328e-06
7261.00,2.720870e-06
7262.00,2.635274e-06
7263.00,2.611688e-06
7264.00,2.593179e-06
7265.00,2.640599e-06
7266.00,2.651831e-06
7267.00,2.656629e-06
7268.00,2.699955e-06
7269.00,2.637927e-06
7270.00,2.643209e-06
7271.00,2.585670e-06
7272.00,2.578329e-06
7273.00,2.666961e-06
7274.00,2.849556e-06
7275.00,3.227734e-06
7276.00,3.603909e-06
7277.00,3.978095e-06
7278.00,4.204553e-06
7279.00,4.250369e-06
7280.00,4.139803e-06
7281.00,3.935940e-06
7282.00,3.708716e-06
7283.00,3.459228e-06
7284.00,3.206748e-06
7285.00,2.867908e-06
7286.00,2.663665e-06
7287.00,2.462602e-06
7288.00,2.341101e-06
7289.00,2.312554e-06
7290.00,2.320610e-06
7291.00,2.415524e-06
7292.00,2.444836e-06
7293.00,2.590807e-06
7294.00,2.592281e-06
7295.00,2.535654e-06
7296.00,2.520284e-06
7297.00,2.429383e-06
7298.00,2.474728e-06
7299.00,2.465087e-06
7300.00,2.569107e-06
7301.00,2.586353e-06
7302.00,2.591344e-06
7303.00,2.563540e-06
7304.00,2.509854e-06
7305.00,2.594436e-06
7306.00,2.629430e-06
7307.00,2.780065e-06
7308.00,2.801906e-06
7309.00,2.818070e-06
7310.00,2.818632e-06
7311.00,2.684404e-06
7312.00,2.605411e-06
7313.00,2.519463e-06
7314.00,2.525458e-06
7315.00,2.493292e-06
7316.00,2.471362e-06
7317.00,2.448897e-06
7318.00,2.340094e-06
7319.00,2.315040e-06
7320.00,2.274199e-06
7321.00,2.346886e-06
7322.00,2.387969e-06
7323.00,2.427233e-06
7324.00,2.454479e-06
7325.00,2.422066e-06
7326.00,2.425494e-06
7327.00,2.336253e-06
7328.00,2.317559e-06
7329.00,2.280864e-06
7330.00,2.311117e-06
7331.00,2.318809e-06
7332.00,2.296164e-06
7333.00,2.348085e-06
7334.00,2.391045e-06
7335.00,2.514330e-06
7336.00,2.578258e-06
7337.00,2.619534e-06
7338.00,2.584591e-06
7339.00,2.454848e-06
7340.00,2.317511e-06
7341.00,2.251203e-06
7342.00,2.206754e-06
7343.00,2.138651e-06
7344.00,2.149832e-06
7345.00,2.115555e-06
7346.00,2.093406e-06
7347.00,2.145965e-06
7348.00,2.217004e-06
7349.00,2.346714e-06
7350.00,2.363609e-06
7351.00,2.401952e-06
7352.00,2.369840e-06
7353.00,2.373149e-06
7354.00,2.390748e-06
7355.00,2.438464e-06
7356.00,2.582380e-06
7357.00,2.593568e-06
7358.00,2.654882e-06
7359.00,2.615404e-06
7360.00,2.773269e-06
7361.00,3.062008e-06
7362.00,3.591267e-06
7363.00,4.471715e-06
7364.00,5.641358e-06
7365.00,7.404134e-06
7366.00,8.935294e-06
7367.00,1.045340e-05
7368.00,1.057273e-05
7369.00,9.644350e-06
7370.00,8.013300e-06
7371.00,6.015458e-06
7372.00,4.499697e-06
7373.00,3.365497e-06
7374.00,2.781590e-06
7375.00,2.442671e-06
7376.00,2.389354e-06
7377.00,2.438341e-06
7378.00,2.420627e-06
7379.00,2.458831e-06
7380.00,2.433115e-06
7381.00,2.495253e-06
7382.00,2.536920e-06
7383.00,2.683141e-06
7384.00,2.734353e-06
7385.00,2.781779e-06
7386.00,2.872078e-06
7387.00,2.829060e-06
7388.00,2.829078e-06
7389.00,2.793923e-06
7390.00,2.869075e-06
7391.00,2.875952e-06
7392.00,2.934697e-06
7393.00,2.948735e-06
7394.00,2.923602e-06
7395.00,2.942161e-06
7396.00,2.858045e-06
7397.00,2.962626e-06
7398.00,3.044124e-06
7399.00,3.120337e-06
7400.00,3.184886e-06
7401.00,3.149373e-06
7402.00,3.192945e-06
7403.00,3.101354e-06
7404.00,3.133369e-06
7405.00,3.137455e-06
7406.00,3.167525e-06
7407.00,3.236932e-06
7408.00,3.376416e-06
7409.00,3.762065e-06
7410.00,4.136832e-06
7411.00,4.966384e-06
7412.00,5.768575e-06
7413.00,6.768165e-06
7414.00,7.500446e-06
7415.00,7.572404e-06
7416.00,7.423906e-06
7417.00,6.375862e-06
7418.00,5.577742e-06
7419.00,4.574460e-06
7420.00,3.759653e-06
7421.00,3.227541e-06
7422.00,2.857051e-06
7423.00,2.692489e-06
7424.00,2.617135e-06
7425.00,2.680746e-06
7426.00,2.695893e-06
7427.00,2.735015e-06
7428.00,2.804641e-06
7429.00,2.751667e-06
7430.00,2.740783e-06
7431.00,2.667879e-06
7432.00,2.695140e-06
7433.00,2.713775e-06
7434.00,2.799849e-06
7435.00,2.912360e-06
7436.00,2.983217e-06
7437.00,3.095407e-06
7438.00,3.127809e-06
7439.00,3.300975e-06
7440.00,3.304015e-06
7441.00,3.318118e-06
7442.00,3.275457e-06
7443.00,3.048271e-06
7444.00,2.830300e-06
7445.00,2.491921e-06
7446.00,2.322206e-06
7447.00,2.195642e-06
7448.00,2.194439e-06
7449.00,2.262534e-06
7450.00,2.302788e-06
7451.00,2.364628e-06
7452.00,2.382539e-06
7453.00,2.413723e-06
7454.00,2.350961e-06
7455.00,2.391901e-06
7456.00,2.455973e-06
7457.00,2.460823e-06
7458.00,2.472939e-06
7459.00,2.398961e-06
7460.00,2.380436e-06
7461.00,2.338493e-06
7462.00,2.358882e-06
7463.00,2.385947e-06
7464.00,2.407621e-06
7465.00,2.369940e-06
7466.00,2.295431e-06
7467.00,2.251531e-06
7468.00,2.198363e-06
7469.00,2.255276e-06
7470.00,2.317279e-06
7471.00,2.324030e-06
7472.00,2.357038e-06
7473.00,2.337441e-06
7474.00,2.423969e-06
7475.00,2.500366e-06
7476.00,2.615967e-06
7477.00,2.644780e-06
7478.00,2.531559e-06
7479.00,2.410357e-06
7480.00,2.271887e-06
7481.00,2.246046e-06
7482.00,2.266290e-06
7483.00,2.441705e-06
7484.00,2.566255e-06
7485.00,2.642929e-06
7486.00,2.639983e-06
7487.00,2.493103e-06
7488.00,2.365053e-06
7489.00,2.245381e-06
7490.00,2.277987e-06
7491.00,2.316080e-06
7492.00,2.395491e-06
7493.00,2.475732e-06
7494.00,2.568910e-06
7495.00,2.597020e-06
7496.00,2.572815e-06
7497.00,2.622011e-06
7498.00,2.582168e-06
7499.00,2.579749e-06
7500.00,2.521280e-06
7501.00,2.491490e-06
7502.00,2.445307e-06
7503.00,2.375102e-06
7504.00,2.403479e-06
7505.00,2.388137e-06
7506.00,2.408082e-06
7507.00,2.424439e-06
7508.00,2.463048e-06
7509.00,2.446037e-06
7510.00,2.456798e-06
7511.00,2.495938e-06
7512.00,2.461563e-06
7513.00,2.412060e-06
7514.00,2.307745e-06
7515.00,2.204163e-06
7516.00,2.079360e-06
7517.00,2.011438e-06
7518.00,2.027620e-06
7519.00,2.082871e-06
7520.00,2.154431e-06
7521.00,2.178736e-06
7522.00,2.265769e-06
7523.00,2.317968e-06
7524.00,2.294192e-06
7525.00,2.275810e-06
7526.00,2.229521e-06
7527.00,2.205526e-06
7528.00,2.165698e-06
7529.00,2.126120e-06
7530.00,2.104334e-06
7531.00,2.090635e-06
7532.00,2.105122e-06
7533.00,2.070601e-06
7534.00,2.030511e-06
7535.00,2.002355e-06
7536.00,1.999941e-06
7537.00,1.952194e-06
7538.00,1.948687e-06
7539.00,1.996817e-06
7540.00,2.048220e-06
7541.00,2.128573e-06
7542.00,2.207248e-06
7543.00,2.328884e-06
7544.00,2.356194e-06
7545.00,2.344782e-06
7546.00,2.283974e-06
7547.00,2.161197e-06
7548.00,2.083167e-06
7549.00,1.972774e-06
7550.00,1.959987e-06
7551.00,1.933973e-06
7552.00,1.956130e-06
7553.00,2.004659e-06
7554.00,2.030589e-06
7555.00,2.117183e-06
7556.00,2.201451e-06
7557.00,2.276428e-06
7558.00,2.262378e-06
7559.00,2.204790e-06
7560.00,2.135992e-06
7561.00,2.085268e-06
7562.00,2.112302e-06
7563.00,2.166684e-06
7564.00,2.241833e-06
7565.00,2.243803e-06
7566.00,2.226163e-06
7567.00,2.187520e-06
7568.00,2.173297e-06
7569.00,2.187395e-06
7570.00,2.234758e-06
7571.00,2.264094e-06
7572.00,2.230976e-06
7573.00,2.211897e-06
7574.00,2.149392e-06
7575.00,2.104297e-06
7576.00,2.074763e-06
7577.00,2.066751e-06
7578.00,2.063526e-06
7579.00,2.014322e-06
7580.00,1.994055e-06
7581.00,1.929032e-06
7582.00,1.912731e-06
7583.00,1.917060e-06
7584.00,1.930407e-06
7585.00,1.982761e-06
7586.00,1.999503e-06
7587.00,2.045847e-06
7588.00,2.062020e-06
7589.00,2.135103e-06
7590.00,2.244097e-06
7591.00,2.376899e-06
7592.00,2.460716e-06
7593.00,2.443078e-06
7594.00,2.447766e-06
7595.00,2.370864e-06
7596.00,2.335774e-06
7597.00,2.305620e-06
7598.00,2.265759e-06
7599.00,2.196834e-06
7600.00,2.060318e-06
7601.00,1.983692e-06
7602.00,1.883288e-06
7603.00,1.847849e-06
7604.00,1.875742e-06
7605.00,1.924341e-06
7606.00,1.958772e-06
7607.00,1.930481e-06
7608.00,1.928904e-06
7609.00,1.931266e-06
7610.00,1.982630e-06
7611.00,2.067752e-06
7612.00,2.164492e-06
7613.00,2.283444e-06
7614.00,2.330915e-06
7615.00,2.398318e-06
7616.00,2.380539e-06
7617.00,2.365823e-06
7618.00,2.346460e-06
7619.00,2.345423e-06
7620.00,2.388235e-06
7621.00,2.423329e-06
7622.00,2.576611e-06
7623.00,2.824735e-06
7624.00,3.371507e-06
7625.00,4.402370e-06
7626.00,6.528924e-06
7627.00,1.017023e-05
7628.00,1.634164e-05
7629.00,2.475904e-05
7630.00,3.117593e-05
7631.00,3.219041e-05
7632.00,2.712342e-05
7633.00,1.943692e-05
7634.00,1.282320e-05
7635.00,8.610677e-06
7636.00,6.179071e-06
7637.00,5.012999e-06
7638.00,4.628193e-06
7639.00,4.877186e-06
7640.00,5.964800e-06
7641.00,7.919417e-06
7642.00,1.135015e-05
7643.00,1.670154e-05
7644.00,2.255283e-05
7645.00,2.590259e-05
7646.00,2.439714e-05
7647.00,1.881805e-05
7648.00,1.244559e-05
7649.00,8.081639e-06
7650.00,5.431730e-06
7651.00,3.897215e-06
7652.00,3.071769e-06
7653.00,2.622590e-06
7654.00,2.415311e-06
7655.00,2.283925e-06
7656.00,2.250775e-06
7657.00,2.206781e-06
7658.00,2.132687e-06
7659.00,2.066205e-06
7660.00,1.945233e-06
7661.00,1.893793e-06
7662.00,1.868068e-06
7663.00,1.952435e-06
7664.00,2.026777e-06
7665.00,2.112414e-06
7666.00,2.196875e-06
7667.00,2.201316e-06
7668.00,2.241737e-06
7669.00,2.224502e-06
7670.00,2.209509e-06
7671.00,2.156256e-06
7672.00,2.053385e-06
7673.00,1.947274e-06
7674.00,1.819101e-06
7675.00,1.736815e-06
7676.00,1.685699e-06
7677.00,1.705481e-06
7678.00,1.689165e-06
7679.00,1.711641e-06
7680.00,1.768247e-06
7681.00,1.846423e-06
7682.00,1.956794e-06
7683.00,2.046982e-06
7684.00,2.152062e-06
7685.00,2.151521e-06
7686.00,2.107335e-06
7687.00,2.039922e-06
7688.00,1.972273e-06
7689.00,1.962957e-06
7690.00,1.953938e-06
7691.00,2.009916e-06
7692.00,2.004876e-06
7693.00,2.024589e-06
7694.00,2.006184e-06
7695.00,1.946271e-06
7696.00,1.904263e-06
7697.00,1.832041e-06
7698.00,1.819624e-06
7699.00,1.750461e-06
7700.00,1.721413e-06
7701.00,1.666151e-06
7702.00,1.645573e-06
7703.00,1.716903e-06
7704.00,1.780816e-06
7705.00,1.914425e-06
7706.00,1.932468e-06
7707.00,1.957107e-06
7708.00,1.942607e-06
7709.00,1.865622e-06
7710.00,1.848238e-06
7711.00,1.804175e-06
7712.00,1.825241e-06
7713.00,1.807556e-06
7714.00,1.824467e-06
7715.00,1.877174e-06
7716.00,1.941747e-06
7717.00,2.054205e-06
7718.00,2.195196e-06
7719.00,2.445066e-06
7720.00,2.731086e-06
7721.00,3.129650e-06
7722.00,3.516998e-06
7723.00,3.824775e-06
7724.00,3.960224e-06
7725.00,3.715482e-06
7726.00,3.368719e-06
7727.00,2.872129e-06
7728.00,2.475577e-06
7729.00,2.131089e-06
7730.00,1.888918e-06
7731.00,1.762114e-06
7732.00,1.655169e-06
7733.00,1.651349e-06
7734.00,1.655857e-06
7735.00,1.723980e-06
7736.00,1.820320e-06
7737.00,1.910734e-06
7738.00,2.002026e-06
7739.00,2.011736e-06
7740.00,1.981352e-06
7741.00,1.886029e-06
7742.00,1.794696e-06
7743.00,1.679724e-06
7744.00,1.589659e-06
7745.00,1.535461e-06
7746.00,1.503943e-06
7747.00,1.536210e-06
7748.00,1.546341e-06
7749.00,1.601864e-06
7750.00,1.664573e-06
7751.00,1.690286e-06
7752.00,1.737651e-06
7753.00,1.769536e-06
7754.00,1.785323e-06
7755.00,1.770375e-06
7756.00,1.772729e-06
7757.00,1.776580e-06
7758.00,1.779006e-06
7759.00,1.792646e-06
7760.00,1.792970e-06
7761.00,1.815489e-06
7762.00,1.759400e-06
7763.00,1.731275e-06
7764.00,1.705812e-06
7765.00,1.671900e-06
7766.00,1.701629e-06
7767.00,1.731430e-06
7768.00,1.806267e-06
7769.00,1.847412e-06
7770.00,1.943336e-06
7771.00,1.995218e-06
7772.00,1.950153e-06
7773.00,1.932532e-06
7774.00,1.901078e-06
7775.00,1.907563e-06
7776.00,1.911756e-06
7777.00,1.931114e-06
7778.00,1.893339e-06
7779.00,1.797900e-06
7780.00,1.732736e-06
7781.00,1.641568e-06
7782.00,1.621177e-06
7783.00,1.633902e-06
7784.00,1.695731e-06
7785.00,1.828228e-06
7786.00,1.970801e-06
7787.00,2.142371e-06
7788.00,2.302073e-06
7789.00,2.438207e-06
7790.00,2.501398e-06
7791.00,2.490855e-06
7792.00,2.422577e-06
7793.00,2.255987e-06
7794.00,2.121182e-06
7795.00,1.948928e-06
7796.00,1.790405e-06
7797.00,1.669547e-06
7798.00,1.573157e-06
7799.00,1.498544e-06
7800.00,1.438411e-06
7801.00,1.413237e-06
7802.00,1.455807e-06
7803.00,1.539278e-06
7804.00,1.650334e-06
7805.00,1.765131e-06
7806.00,1.811361e-06
7807.00,1.797705e-06
7808.00,1.770272e-06
7809.00,1.730337e-06
7810.00,1.728657e-06
7811.00,1.763496e-06
7812.00,1.791654e-06
7813.00,1.787860e-06
7814.00,1.737570e-06
7815.00,1.689491e-06
7816.00,1.670158e-06
7817.00,1.712897e-06
7818.00,1.766326e-06
7819.00,1.809089e-06
7820.00,1.817589e-06
7821.00,1.785101e-06
7822.00,1.705288e-06
7823.00,1.639659e-06
7824.00,1.604830e-06
7825.00,1.584248e-06
7826.00,1.620508e-06
7827.00,1.645877e-06
7828.00,1.656083e-06
7829.00,1.652002e-06
7830.00,1.647169e-06
7831.00,1.661031e-06
7832.00,1.705656e-06
7833.00,1.773301e-06
7834.00,1.825217e-06
7835.00,1.867496e-06
7836.00,1.844947e-06
7837.00,1.792515e-06
7838.00,1.718918e-06
7839.00,1.664593e-06
7840.00,1.683223e-06
7841.00,1.700773e-06
7842.00,1.733290e-06
7843.00,1.745918e-06
7844.00,1.775747e-06
7845.00,1.793842e-06
7846.00,1.805832e-06
7847.00,1.811725e-06
7848.00,1.761644e-06
7849.00,1.718476e-06
7850.00,1.654268e-06
7851.00,1.621084e-06
7852.00,1.598348e-06
7853.00,1.591538e-06
7854.00,1.569491e-06
7855.00,1.526763e-06
7856.00,1.513988e-06
7857.00,1.517830e-06
7858.00,1.568464e-06
7859.00,1.609117e-06
7860.00,1.689304e-06
7861.00,1.734246e-06
7862.00,1.762082e-06
7863.00,1.771438e-06
7864.00,1.752948e-06
7865.00,1.769748e-06
7866.00,1.765903e-06
7867.00,1.819081e-06
7868.00,1.852545e-06
7869.00,1.874992e-06
7870.00,1.895366e-06
7871.00,1.866945e-06
7872.00,1.926765e-06
7873.00,1.968142e-06
7874.00,2.188906e-06
7875.00,2.510354e-06
7876.00,2.920819e-06
7877.00,3.429629e-06
7878.00,3.716500e-06
7879.00,3.922010e-06
7880.00,3.669343e-06
7881.00,3.353540e-06
7882.00,2.860185e-06
7883.00,2.348277e-06
7884.00,1.995879e-06
7885.00,1.698385e-06
7886.00,1.605891e-06
7887.00,1.541169e-06
7888.00,1.551825e-06
7889.00,1.574906e-06
7890.00,1.583410e-06
7891.00,1.636614e-06
7892.00,1.630458e-06
7893.00,1.717426e-06
7894.00,1.719303e-06
7895.00,1.752153e-06
7896.00,1.751929e-06
7897.00,1.768141e-06
7898.00,1.811515e-06
7899.00,1.763533e-06
7900.00,1.810271e-06
7901.00,1.793961e-06
7902.00,1.817100e-06
7903.00,1.832393e-06
7904.00,1.868265e-06
7905.00,1.854629e-06
7906.00,1.789149e-06
7907.00,1.860647e-06
7908.00,1.873091e-06
7909.00,2.001454e-06
7910.00,2.135414e-06
7911.00,2.339339e-06
7912.00,2.558032e-06
7913.00,2.603466e-06
7914.00,2.706576e-06
7915.00,2.679976e-06
7916.00,2.697941e-06
7917.00,2.602622e-06
7918.00,2.504730e-06
7919.00,2.482009e-06
7920.00,2.401972e-06
7921.00,2.488324e-06
7922.00,2.585311e-06
7923.00,2.798325e-06
7924.00,3.054692e-06
7925.00,3.272763e-06
7926.00,3.430148e-06
7927.00,3.251657e-06
7928.00,2.995809e-06
7929.00,2.587462e-06
7930.00,2.203518e-06
7931.00,1.846490e-06
7932.00,1.625739e-06
7933.00,1.492646e-06
7934.00,1.382337e-06
7935.00,1.364343e-06
7936.00,1.377430e-06
7937.00,1.407053e-06
7938.00,1.424884e-06
7939.00,1.456121e-06
7940.00,1.500193e-06
7941.00,1.466165e-06
7942.00,1.455430e-06
7943.00,1.420663e-06
7944.00,1.420367e-06
7945.00,1.418225e-06
7946.00,1.424882e-06
7947.00,1.466780e-06
7948.00,1.472400e-06
7949.00,1.493103e-06
7950.00,1.485393e-06
7951.00,1.478306e-06
7952.00,1.469289e-06
7953.00,1.441824e-06
7954.00,1.419147e-06
7955.00,1.373423e-06
7956.00,1.319291e-06
7957.00,1.264951e-06
7958.00,1.262313e-06
7959.00,1.280604e-06
7960.00,1.325656e-06
7961.00,1.384587e-06
7962.00,1.427580e-06
7963.00,1.477516e-06
7964.00,1.481232e-06
7965.00,1.489167e-06
7966.00,1.464804e-06
7967.00,1.434473e-06
7968.00,1.407508e-06
7969.00,1.351968e-06
7970.00,1.349495e-06
7971.00,1.351485e-06
7972.00,1.394743e-06
7973.00,1.431985e-06
7974.00,1.456654e-06
7975.00,1.474208e-06
7976.00,1.437236e-06
7977.00,1.414673e-06
7978.00,1.373701e-06
7979.00,1.360532e-06
7980.00,1.351229e-06
7981.00,1.356226e-06
7982.00,1.384195e-06
7983.00,1.390000e-06
7984.00,1.395251e-06
7985.00,1.377827e-06
7986.00,1.365308e-06
7987.00,1.335113e-06
7988.00,1.299778e-06
7989.00,1.274513e-06
7990.00,1.218674e-06
7991.00,1.204525e-06
7992.00,1.205212e-06
7993.00,1.249394e-06
7994.00,1.312199e-06
7995.00,1.383639e-06
7996.00,1.445709e-06
7997.00,1.440285e-06
7998.00,1.428925e-06
7999.00,1.378176e-06
8000.00,1.321119e-06
8001.00,1.296420e-06
8002.00,1.273668e-06
8003.00,1.300178e-06
8004.00,1.304986e-06
8005.00,1.330649e-06
8006.00,1.321737e-06
8007.00,1.294065e-06
8008.00,1.265350e-06
8009.00,1.220251e-06
8010.00,1.211359e-06
8011.00,1.199284e-06
8012.00,1.215647e-06
8013.00,1.207077e-06
8014.00,1.191542e-06
8015.00,1.180436e-06
8016.00,1.185174e-06
8017.00,1.213928e-06
8018.00,1.241551e-06
8019.00,1.296150e-06
8020.00,1.330237e-06
8021.00,1.349985e-06
8022.00,1.356343e-06
8023.00,1.334943e-06
8024.00,1.315491e-06
8025.00,1.264925e-06
8026.00,1.231443e-06
8027.00,1.195862e-06
8028.00,1.166980e-06
8029.00,1.167550e-06
8030.00,1.153510e-06
8031.00,1.160512e-06
8032.00,1.148524e-06
8033.00,1.132441e-06
8034.00,1.090249e-06
8035.00,1.032567e-06
8036.00,1.000420e-06
8037.00,9.562406e-07
8038.00,9.450793e-07
8039.00,9.537747e-07
8040.00,9.757215e-07
8041.00,1.003219e-06
8042.00,1.016683e-06
8043.00,1.026747e-06
8044.00,1.031520e-06
8045.00,1.054535e-06
8046.00,1.083709e-06
8047.00,1.117105e-06
8048.00,1.158920e-06
8049.00,1.148635e-06
8050.00,1.126187e-06
8051.00,1.082006e-06
8052.00,1.064702e-06
8053.00,1.067660e-06
8054.00,1.086623e-06
8055.00,1.133555e-06
8056.00,1.129987e-06
8057.00,1.117975e-06
8058.00,1.083012e-06
8059.00,1.057647e-06
8060.00,1.060619e-06
8061.00,1.057930e-06
8062.00,1.081860e-06
8063.00,1.070019e-06
8064.00,1.056093e-06
8065.00,1.054098e-06
8066.00,1.053681e-06
8067.00,1.102626e-06
8068.00,1.157727e-06
8069.00,1.185061e-06
8070.00,1.166947e-06
8071.00,1.144121e-06
8072.00,1.084947e-06
8073.00,1.060781e-06
8074.00,1.050847e-06
8075.00,1.030950e-06
8076.00,1.061546e-06
8077.00,1.057829e-06
8078.00,1.059680e-06
8079.00,1.062095e-06
8080.00,1.068278e-06
8081.00,1.096955e-06
8082.00,1.111973e-06
8083.00,1.134471e-06
8084.00,1.131558e-06
8085.00,1.123280e-06
8086.00,1.101804e-06
8087.00,1.086311e-06
8088.00,1.045565e-06
8089.00,1.025887e-06
8090.00,1.034545e-06
8091.00,9.764922e-07
8092.00,9.884867e-07
8093.00,9.948521e-07
8094.00,1.001597e-06
8095.00,1.017806e-06
8096.00,1.007897e-06
8097.00,1.008995e-06
8098.00,9.851384e-07
8099.00,1.003888e-06
8100.00,9.977646e-07
8101.00,1.011228e-06
8102.00,1.043601e-06
8103.00,1.067520e-06
8104.00,1.081080e-06
8105.00,1.083852e-06
8106.00,1.111642e-06
8107.00,1.106468e-06
8108.00,1.134295e-06
8109.00,1.130057e-06
8110.00,1.139481e-06
8111.00,1.129778e-06
8112.00,1.127851e-06
8113.00,1.166992e-06
8114.00,1.194671e-06
8115.00,1.209165e-06
8116.00,1.206880e-06
8117.00,1.200339e-06
8118.00,1.164057e-06
8119.00,1.140994e-06
8120.00,1.129204e-06
8121.00,1.135631e-06
8122.00,1.149713e-06
8123.00,1.173219e-06
8124.00,1.223121e-06
8125.00,1.262373e-06
8126.00,1.288694e-06
8127.00,1.320711e-06
8128.00,1.322342e-06
8129.00,1.310376e-06
8130.00,1.277702e-06
8131.00,1.262853e-06
8132.00,1.287331e-06
8133.00,1.319814e-06
8134.00,1.420691e-06
8135.00,1.584669e-06
8136.00,1.902538e-06
8137.00,2.406309e-06
8138.00,3.220164e-06
8139.00,4.336984e-06
8140.00,5.585639e-06
8141.00,6.288214e-06
8142.00,6.135197e-06
8143.00,5.184131e-06
8144.00,3.975994e-06
8145.00,2.965739e-06
8146.00,2.255745e-06
8147.00,1.878001e-06
8148.00,1.704008e-06
8149.00,1.674913e-06
8150.00,1.791560e-06
8151.00,2.066119e-06
8152.00,2.605926e-06
8153.00,3.336221e-06
8154.00,4.308051e-06
8155.00,5.158610e-06
8156.00,5.405635e-06
8157.00,4.887997e-06
8158.00,3.813277e-06
8159.00,2.798494e-06
8160.00,2.038609e-06
8161.00,1.555625e-06
8162.00,1.278912e-06
8163.00,1.103258e-06
8164.00,1.002602e-06
8165.00,9.609419e-07
8166.00,9.445246e-07
8167.00,9.414347e-07
8168.00,9.535706e-07
8169.00,9.387958e-07
8170.00,9.220274e-07
8171.00,8.996777e-07
8172.00,8.656062e-07
8173.00,8.733772e-07
8174.00,8.745686e-07
8175.00,8.856778e-07
8176.00,8.906008e-07
8177.00,8.810129e-07
8178.00,8.723514e-07
8179.00,8.611626e-07
8180.00,8.563757e-07
8181.00,8.697791e-07
8182.00,8.937475e-07
8183.00,9.005496e-07
8184.00,9.045861e-07
8185.00,8.808139e-07
8186.00,8.529847e-07
8187.00,8.605165e-07
8188.00,8.481032e-07
8189.00,8.611736e-07
8190.00,8.846927e-07
8191.00,9.136837e-07
8192.00,9.483392e-07
8193.00,9.632859e-07
8194.00,9.664674e-07
8195.00,9.738330e-07
8196.00,9.690874e-07
8197.00,9.213195e-07
8198.00,8.860010e-07
8199.00,8.350004e-07
8200.00,8.024806e-07
8201.00,8.235291e-07
8202.00,8.538596e-07
8203.00,8.972636e-07
8204.00,9.290766e-07
8205.00,9.318297e-07
8206.00,9.144359e-07
8207.00,8.629832e-07
8208.00,8.132270e-07
8209.00,7.843507e-07
8210.00,7.703942e-07
8211.00,7.611114e-07
8212.00,7.713044e-07
8213.00,8.111048e-07
8214.00,8.698679e-07
8215.00,9.056627e-07
8216.00,9.462535e-07
8217.00,9.678832e-07
8218.00,9.432178e-07
8219.00,8.901279e-07
8220.00,8.539571e-07
8221.00,8.152924e-07
8222.00,7.941705e-07
8223.00,7.846633e-07
8224.00,7.944951e-07
8225.00,8.088518e-07
8226.00,8.211742e-07
8227.00,8.299659e-07
8228.00,8.528839e-07
8229.00,8.915437e-07
8230.00,9.619879e-07
8231.00,1.078348e-06
8232.00,1.197266e-06
8233.00,1.325309e-06
8234.00,1.410283e-06
8235.00,1.399979e-06
8236.00,1.360092e-06
8237.00,1.251966e-06
8238.00,1.151334e-06
8239.00,1.047594e-06
8240.00,9.614207e-07
8241.00,8.926522e-07
8242.00,8.275807e-07
8243.00,8.015778e-07
8244.00,7.908394e-07
8245.00,8.033549e-07
8246.00,8.389291e-07
8247.00,8.631924e-07
8248.00,8.973796e-07
8249.00,9.168235e-07
8250.00,9.226183e-07
8251.00,9.296007e-07
8252.00,9.413741e-07
8253.00,9.503618e-07
8254.00,9.510280e-07
8255.00,9.169454e-07
8256.00,8.813742e-07
8257.00,8.402096e-07
8258.00,8.099167e-07
8259.00,7.882326e-07
8260.00,7.715520e-07
8261.00,7.507344e-07
8262.00,7.322113e-07
8263.00,7.165891e-07
8264.00,7.039187e-07
8265.00,7.035785e-07
8266.00,7.172283e-07
8267.00,7.350933e-07
8268.00,7.734299e-07
8269.00,8.133691e-07
8270.00,8.606571e-07
8271.00,9.076110e-07
8272.00,9.386567e-07
8273.00,9.623737e-07
8274.00,9.768663e-07
8275.00,9.760398e-07
8276.00,9.612882e-07
8277.00,9.482120e-07
8278.00,9.374735e-07
8279.00,9.328681e-07
8280.00,9.425694e-07
8281.00,9.473420e-07
8282.00,9.375054e-07
8283.00,9.126588e-07
8284.00,8.696841e-07
8285.00,8.315009e-07
8286.00,8.235544e-07
8287.00,8.400665e-07
8288.00,8.607275e-07
8289.00,8.718405e-07
8290.00,8.541613e-07
8291.00,8.113740e-07
8292.00,7.594857e-07
8293.00,7.270213e-07
8294.00,7.300455e-07
8295.00,7.638305e-07
8296.00,7.989740e-07
8297.00,8.674361e-07
8298.00,9.341555e-07
8299.00,9.776953e-07
8300.00,9.998759e-07
8301.00,1.014087e-06
8302.00,1.009293e-06
8303.00,9.871745e-07
8304.00,9.515765e-07
8305.00,9.008327e-07
8306.00,8.632182e-07
8307.00,8.296736e-07
8308.00,7.888356e-07
8309.00,7.543581e-07
8310.00,7.237099e-07
8311.00,7.104666e-07
8312.00,6.997873e-07
8313.00,7.123133e-07
8314.00,7.392114e-07
8315.00,7.780331e-07
8316.00,8.231769e-07
8317.00,8.412470e-07
8318.00,8.484332e-07
8319.00,8.236557e-07
8320.00,8.086388e-07
8321.00,8.033796e-07
8322.00,7.941776e-07
8323.00,7.874007e-07
8324.00,7.647868e-07
8325.00,7.327748e-07
8326.00,7.172297e-07
8327.00,7.244466e-07
8328.00,7.287549e-07
8329.00,7.367881e-07
8330.00,7.510881e-07
8331.00,7.560342e-07
8332.00,7.447457e-07
8333.00,7.208451e-07
8334.00,6.983571e-07
8335.00,6.747753e-07
8336.00,6.659126e-07
8337.00,6.802512e-07
8338.00,6.986009e-07
8339.00,7.156735e-07
8340.00,7.320371e-07
8341.00,7.606742e-07
8342.00,7.920015e-07
8343.00,8.334984e-07
8344.00,8.666460e-07
8345.00,8.992739e-07
8346.00,9.077746e-07
8347.00,8.845357e-07
8348.00,8.605467e-07
8349.00,8.192184e-07
8350.00,7.840921e-07
8351.00,7.683746e-07
8352.00,7.716598e-07
8353.00,7.925024e-07
8354.00,8.227804e-07
8355.00,8.479617e-07
8356.00,8.787848e-07
8357.00,9.073804e-07
8358.00,9.180015e-07
8359.00,9.139798e-07
8360.00,9.022686e-07
8361.00,9.013511e-07
8362.00,8.913824e-07
8363.00,8.739873e-07
8364.00,8.616495e-07
8365.00,8.374558e-07
8366.00,8.388727e-07
8367.00,8.618748e-07
8368.00,9.067192e-07
8369.00,9.589081e-07
8370.00,1.007655e-06
8371.00,1.028729e-06
8372.00,1.027960e-06
8373.00,1.005877e-06
8374.00,9.624165e-07
8375.00,9.245677e-07
8376.00,8.815679e-07
8377.00,8.632082e-07
8378.00,8.511071e-07
8379.00,8.427226e-07
8380.00,8.518600e-07
8381.00,8.345592e-07
8382.00,8.268801e-07
8383.00,8.034731e-07
8384.00,8.005218e-07
8385.00,8.157321e-07
8386.00,8.476487e-07
8387.00,9.076726e-07
8388.00,9.278008e-07
8389.00,9.558529e-07
8390.00,9.482998e-07
8391.00,9.191908e-07
8392.00,8.887069e-07
8393.00,8.308550e-07
8394.00,8.023743e-07
8395.00,7.621093e-07
8396.00,7.347518e-07
8397.00,7.334802e-07
8398.00,7.241005e-07
8399.00,7.342670e-07
8400.00,7.303861e-07
8401.00,7.184242e-07
8402.00,7.114510e-07
8403.00,7.132084e-07
8404.00,7.156394e-07
8405.00,7.105945e-07
8406.00,7.229532e-07
8407.00,7.214865e-07
8408.00,7.361539e-07
8409.00,7.366166e-07
8410.00,7.483894e-07
8411.00,7.487618e-07
8412.00,7.329896e-07
8413.00,7.369657e-07
8414.00,7.205956e-07
8415.00,7.276288e-07
8416.00,7.309073e-07
8417.00,7.393647e-07
8418.00,7.611152e-07
8419.00,7.883188e-07
8420.00,8.353864e-07
8421.00,8.859993e-07
8422.00,9.438132e-07
8423.00,1.011574e-06
8424.00,1.047501e-06
8425.00,1.051835e-06
8426.00,1.028334e-06
8427.00,1.006218e-06
8428.00,9.493422e-07
8429.00,9.134949e-07
8430.00,8.762814e-07
8431.00,8.566913e-07
8432.00,8.329455e-07
8433.00,8.330479e-07
8434.00,8.423151e-07
8435.00,8.706593e-07
8436.00,8.996107e-07
8437.00,9.041217e-07
8438.00,9.051492e-07
8439.00,8.601972e-07
8440.00,8.220393e-07
8441.00,7.788684e-07
8442.00,7.201508e-07
8443.00,6.969738e-07
8444.00,6.626028e-07
8445.00,6.524569e-07
8446.00,6.554649e-07
8447.00,6.694543e-07
8448.00,6.837308e-07
8449.00,6.789596e-07
8450.00,6.865486e-07
8451.00,6.742920e-07
8452.00,6.663741e-07
8453.00,6.643623e-07
8454.00,6.636569e-07
8455.00,6.679314e-07
8456.00,6.648048e-07
8457.00,6.739697e-07
8458.00,6.711276e-07
8459.00,6.665507e-07
8460.00,6.663008e-07
8461.00,6.565451e-07
8462.00,6.598067e-07
8463.00,6.420219e-07
8464.00,6.352871e-07
8465.00,6.285789e-07
8466.00,6.114652e-07
8467.00,6.071025e-07
8468.00,6.073539e-07
8469.00,6.252328e-07
8470.00,6.428400e-07
8471.00,6.606871e-07
8472.00,6.810758e-07
8473.00,6.991263e-07
8474.00,7.177796e-07
8475.00,7.179282e-07
8476.00,7.285891e-07
8477.00,7.031063e-07
8478.00,6.954705e-07
8479.00,6.781928e-07
8480.00,6.797127e-07
8481.00,7.059700e-07
8482.00,7.368641e-07
8483.00,7.772690e-07
8484.00,7.987912e-07
8485.00,8.273209e-07
8486.00,8.193929e-07
8487.00,8.139416e-07
8488.00,8.086759e-07
8489.00,7.904949e-07
8490.00,7.690364e-07
8491.00,7.400670e-07
8492.00,7.259201e-07
8493.00,7.110326e-07
8494.00,6.997107e-07
8495.00,6.994720e-07
8496.00,6.879457e-07
8497.00,6.760417e-07
8498.00,6.648631e-07
8499.00,6.495878e-07
8500.00,6.197426e-07
8501.00,6.066370e-07
8502.00,5.989308e-07
8503.00,6.152615e-07
8504.00,6.465816e-07
8505.00,6.817251e-07
8506.00,7.084165e-07
8507.00,7.150621e-07
8508.00,7.176416e-07
8509.00,6.963150e-07
8510.00,6.901216e-07
8511.00,6.839022e-07
8512.00,6.754360e-07
8513.00,6.718726e-07
8514.00,6.650873e-07
8515.00,6.661205e-07
8516.00,6.581442e-07
8517.00,6.512931e-07
8518.00,6.399037e-07
8519.00,6.250630e-07
8520.00,6.409290e-07
8521.00,6.605554e-07
8522.00,6.847363e-07
8523.00,6.943205e-07
8524.00,7.096506e-07
8525.00,7.047869e-07
8526.00,6.940057e-07
8527.00,6.918272e-07
8528.00,6.873101e-07
8529.00,6.980663e-07
8530.00,7.048982e-07
8531.00,6.977162e-07
8532.00,6.779793e-07
8533.00,6.387381e-07
8534.00,6.176436e-07
8535.00,6.042447e-07
8536.00,6.103937e-07
8537.00,6.315582e-07
8538.00,6.586497e-07
8539.00,6.997095e-07
8540.00,7.253212e-07
8541.00,7.507497e-07
8542.00,7.668030e-07
8543.00,7.569713e-07
8544.00,7.281848e-07
8545.00,6.886904e-07
8546.00,6.533865e-07
8547.00,6.187331e-07
8548.00,6.023510e-07
8549.00,5.946505e-07
8550.00,5.963908e-07
8551.00,5.999390e-07
8552.00,5.997255e-07
8553.00,5.877388e-07
8554.00,5.687884e-07
8555.00,5.533664e-07
8556.00,5.467900e-07
8557.00,5.581730e-07
8558.00,5.780495e-07
8559.00,5.981454e-07
8560.00,6.110223e-07
8561.00,6.060460e-07
8562.00,5.870561e-07
8563.00,5.667021e-07
8564.00,5.470988e-07
8565.00,5.401454e-07
8566.00,5.385705e-07
8567.00,5.350298e-07
8568.00,5.357247e-07
8569.00,5.302231e-07
8570.00,5.290811e-07
8571.00,5.368485e-07
8572.00,5.533569e-07
8573.00,5.817751e-07
8574.00,6.098371e-07
8575.00,6.319521e-07
8576.00,6.454302e-07
8577.00,6.592534e-07
8578.00,6.695892e-07
8579.00,6.845177e-07
8580.00,7.045960e-07
8581.00,7.044424e-07
8582.00,6.972141e-07
8583.00,6.668689e-07
8584.00,6.373008e-07
8585.00,6.264228e-07
8586.00,6.285679e-07
8587.00,6.516051e-07
8588.00,6.913315e-07
8589.00,7.418557e-07
8590.00,7.464177e-07
8591.00,7.529847e-07
8592.00,7.373105e-07
8593.00,7.175848e-07
8594.00,7.136773e-07
8595.00,7.018036e-07
8596.00,7.247842e-07
8597.00,7.187308e-07
8598.00,7.187158e-07
8599.00,7.001659e-07
8600.00,6.733159e-07
8601.00,6.766436e-07
8602.00,6.732643e-07
8603.00,6.902006e-07
8604.00,6.846083e-07
8605.00,6.863710e-07
8606.00,6.728107e-07
8607.00,6.481214e-07
8608.00,6.391979e-07
8609.00,6.297449e-07
8610.00,6.452514e-07
8611.00,6.503356e-07
8612.00,6.453101e-07
8613.00,6.358604e-07
8614.00,6.235562e-07
8615.00,6.217662e-07
8616.00,6.172282e-07
8617.00,6.377645e-07
8618.00,6.514660e-07
8619.00,6.632371e-07
8620.00,6.645333e-07
8621.00,6.502353e-07
8622.00,6.389670e-07
8623.00,6.304207e-07
8624.00,6.379061e-07
8625.00,6.354341e-07
8626.00,6.361875e-07
8627.00,6.276958e-07
8628.00,6.261191e-07
8629.00,6.278844e-07
8630.00,6.429001e-07
8631.00,6.691414e-07
8632.00,6.921292e-07
8633.00,7.220059e-07
8634.00,7.417640e-07
8635.00,7.723071e-07
8636.00,8.015136e-07
8637.00,8.138544e-07
8638.00,8.150233e-07
8639.00,7.718627e-07
8640.00,7.147838e-07
8641.00,6.621462e-07
8642.00,6.266368e-07
8643.00,6.153994e-07
8644.00,6.307390e-07
8645.00,6.744466e-07
8646.00,7.346883e-07
8647.00,8.164935e-07
8648.00,8.996049e-07
8649.00,9.928440e-07
8650.00,1.088624e-06
8651.00,1.149922e-06
8652.00,1.201130e-06
8653.00,1.171337e-06
8654.00,1.099257e-06
8655.00,1.001761e-06
8656.00,9.042099e-07
8657.00,8.370001e-07
8658.00,7.768604e-07
8659.00,7.561691e-07
8660.00,7.441972e-07
8661.00,7.574164e-07
8662.00,7.937355e-07
8663.00,8.488624e-07
8664.00,9.397248e-07
8665.00,1.021335e-06
8666.00,1.069109e-06
8667.00,1.053315e-06
8668.00,9.806721e-07
8669.00,8.668021e-07
8670.00,7.722600e-07
8671.00,7.098333e-07
8672.00,6.610866e-07
8673.00,6.326488e-07
8674.00,5.999921e-07
8675.00,5.705421e-07
8676.00,5.542124e-07
8677.00,5.405234e-07
8678.00,5.256059e-07
8679.00,5.218022e-07
8680.00,5.281963e-07
8681.00,5.336573e-07
8682.00,5.303470e-07
8683.00,5.357418e-07
8684.00,5.310022e-07
8685.00,5.251722e-07
8686.00,5.118001e-07
8687.00,5.014212e-07
8688.00,4.855582e-07
8689.00,4.793162e-07
8690.00,4.719170e-07
8691.00,4.648988e-07
8692.00,4.750588e-07
8693.00,4.898944e-07
8694.00,5.069214e-07
8695.00,5.244055e-07
8696.00,5.462824e-07
8697.00,5.627319e-07
8698.00,5.767585e-07
8699.00,5.997758e-07
8700.00,6.112897e-07
8701.00,6.356599e-07
8702.00,6.486933e-07
8703.00,6.536861e-07
8704.00,6.553774e-07
8705.00,6.445548e-07
8706.00,6.158600e-07
8707.00,5.842577e-07
8708.00,5.601509e-07
8709.00,5.306467e-07
8710.00,5.235136e-07
8711.00,5.146550e-07
8712.00,5.274309e-07
8713.00,5.551050e-07
8714.00,5.826356e-07
8715.00,6.271193e-07
8716.00,6.485791e-07
8717.00,6.640893e-07
8718.00,6.573439e-07
8719.00,6.397257e-07
8720.00,6.458023e-07
8721.00,6.280723e-07
8722.00,6.369575e-07
8723.00,6.401287e-07
8724.00,6.533886e-07
8725.00,6.884482e-07
8726.00,7.144371e-07
8727.00,7.481557e-07
8728.00,7.698769e-07
8729.00,7.735349e-07
8730.00,7.677442e-07
8731.00,7.565754e-07
8732.00,7.309993e-07
8733.00,7.072057e-07
8734.00,6.860637e-07
8735.00,6.602786e-07
8736.00,6.297377e-07
8737.00,6.072994e-07
8738.00,5.904133e-07
8739.00,5.824626e-07
8740.00,5.765687e-07
8741.00,5.920617e-07
8742.00,6.134619e-07
8743.00,6.484364e-07
8744.00,6.853105e-07
8745.00,7.195011e-07
8746.00,7.489834e-07
8747.00,7.511424e-07
8748.00,7.372878e-07
8749.00,7.138021e-07
8750.00,6.839626e-07
8751.00,6.469203e-07
8752.00,6.196851e-07
8753.00,5.986309e-07
8754.00,5.755650e-07
8755.00,5.608175e-07
8756.00,5.595071e-07
8757.00,5.679094e-07
8758.00,5.883359e-07
8759.00,6.309397e-07
8760.00,6.614018e-07
8761.00,6.929378e-07
8762.00,7.312640e-07
8763.00,7.448494e-07
8764.00,7.626811e-07
8765.00,7.437706e-07
8766.00,7.216631e-07
8767.00,6.803619e-07
8768.00,6.424929e-07
8769.00,6.116725e-07
8770.00,5.857798e-07
8771.00,5.728348e-07
8772.00,5.532942e-07
8773.00,5.394988e-07
8774.00,5.351477e-07
8775.00,5.180563e-07
8776.00,5.315409e-07
8777.00,5.474445e-07
8778.00,5.776775e-07
8779.00,6.108202e-07
8780.00,6.624181e-07
8781.00,7.210706e-07
8782.00,7.935840e-07
8783.00,8.776408e-07
8784.00,9.493799e-07
8785.00,1.027129e-06
8786.00,1.067035e-06
8787.00,1.063309e-06
8788.00,1.034704e-06
8789.00,9.787469e-07
8790.00,9.446300e-07
8791.00,8.869355e-07
8792.00,8.301407e-07
8793.00,7.711111e-07
8794.00,7.126379e-07
8795.00,6.626720e-07
8796.00,6.349803e-07
8797.00,6.119710e-07
8798.00,6.020603e-07
8799.00,6.075574e-07
8800.00,6.141887e-07
8801.00,5.965840e-07
8802.00,5.804021e-07
8803.00,5.585540e-07
8804.00,5.325380e-07
8805.00,5.356450e-07
8806.00,5.448738e-07
8807.00,5.718580e-07
8808.00,5.896530e-07
8809.00,6.103442e-07
8810.00,6.122973e-07
8811.00,6.121546e-07
8812.00,5.921105e-07
8813.00,5.883529e-07
8814.00,5.882626e-07
8815.00,6.005002e-07
8816.00,6.174408e-07
8817.00,6.316832e-07
8818.00,6.492310e-07
8819.00,6.417237e-07
8820.00,6.201460e-07
8821.00,5.775777e-07
8822.00,5.556737e-07
8823.00,5.545812e-07
8824.00,5.609087e-07
8825.00,5.820973e-07
8826.00,6.028326e-07
8827.00,6.275040e-07
8828.00,6.136044e-07
8829.00,6.013339e-07
8830.00,5.796776e-07
8831.00,5.600658e-07
8832.00,5.442610e-07
8833.00,5.236728e-07
8834.00,5.248465e-07
8835.00,5.196369e-07
8836.00,5.195211e-07
8837.00,5.403229e-07
8838.00,5.624585e-07
8839.00,5.781303e-07
8840.00,5.915562e-07
8841.00,6.006213e-07
8842.00,5.945926e-07
8843.00,5.813652e-07
8844.00,5.709181e-07
8845.00,5.563246e-07
8846.00,5.556328e-07
8847.00,5.536741e-07
8848.00,5.561733e-07
8849.00,5.562596e-07
8850.00,5.689640e-07
8851.00,5.927849e-07
8852.00,6.141519e-07
8853.00,6.455716e-07
8854.00,6.756711e-07
8855.00,6.788422e-07
8856.00,6.640735e-07
8857.00,6.359024e-07
8858.00,6.124646e-07
8859.00,5.910096e-07
8860.00,5.724952e-07
8861.00,5.641957e-07
8862.00,5.599844e-07
8863.00,5.607188e-07
8864.00,5.602808e-07
8865.00,5.760427e-07
8866.00,5.956769e-07
8867.00,6.295813e-07
8868.00,6.587195e-07
8869.00,6.935730e-07
8870.00,7.043722e-07
8871.00,7.123584e-07
8872.00,7.103928e-07
8873.00,6.897330e-07
8874.00,6.821823e-07
8875.00,6.610755e-07
8876.00,6.623890e-07
8877.00,6.764770e-07
8878.00,7.149051e-07
8879.00,7.755324e-07
8880.00,8.242165e-07
8881.00,8.719162e-07
8882.00,8.915940e-07
8883.00,8.921357e-07
8884.00,8.478913e-07
8885.00,7.867891e-07
8886.00,7.375863e-07
8887.00,6.682377e-07
8888.00,6.221546e-07
8889.00,5.843372e-07
8890.00,5.647310e-07
8891.00,5.551605e-07
8892.00,5.491952e-07
8893.00,5.479850e-07
8894.00,5.515590e-07
8895.00,5.622719e-07
8896.00,5.709625e-07
8897.00,5.735527e-07
8898.00,5.826826e-07
8899.00,5.886594e-07
8900.00,5.733297e-07
8901.00,5.509685e-07
8902.00,5.391486e-07
8903.00,5.226477e-07
8904.00,5.232567e-07
8905.00,5.284259e-07
8906.00,5.577316e-07
8907.00,5.784212e-07
8908.00,5.902795e-07
8909.00,6.109968e-07
8910.00,6.250521e-07
8911.00,6.248309e-07
8912.00,6.224817e-07
8913.00,6.342503e-07
8914.00,6.147253e-07
8915.00,6.128296e-07
8916.00,5.996838e-07
8917.00,5.818363e-07
8918.00,5.727968e-07
8919.00,5.625994e-07
8920.00,5.611387e-07
8921.00,5.643273e-07
8922.00,5.563641e-07
8923.00,5.568298e-07
8924.00,5.456590e-07
8925.00,5.407414e-07
8926.00,5.399357e-07
8927.00,5.565739e-07
8928.00,5.671903e-07
8929.00,5.849267e-07
8930.00,6.057844e-07
8931.00,6.219424e-07
8932.00,6.331283e-07
8933.00,6.399806e-07
8934.00,6.432917e-07
8935.00,6.401776e-07
8936.00,6.329735e-07
8937.00,6.185996e-07
8938.00,6.052699e-07
8939.00,5.974910e-07
8940.00,5.865826e-07
8941.00,5.855637e-07
8942.00,5.753872e-07
8943.00,5.721765e-07
8944.00,5.805667e-07
8945.00,5.807051e-07
8946.00,5.833949e-07
8947.00,5.793585e-07
8948.00,5.799552e-07
8949.00,5.775428e-07
8950.00,5.779547e-07
8951.00,5.911153e-07
8952.00,6.037271e-07
8953.00,6.146410e-07
8954.00,6.057978e-07
8955.00,6.000988e-07
8956.00,5.807221e-07
8957.00,5.638880e-07
8958.00,5.599438e-07
8959.00,5.499509e-07
8960.00,5.462298e-07
8961.00,5.335889e-07
8962.00,5.210285e-07
8963.00,5.105043e-07
8964.00,5.068154e-07
8965.00,5.119198e-07
8966.00,5.223036e-07
8967.00,5.414846e-07
8968.00,5.507258e-07
8969.00,5.674503e-07
8970.00,5.675642e-07
8971.00,5.623339e-07
8972.00,5.503088e-07
8973.00,5.352093e-07
8974.00,5.283952e-07
8975.00,5.161168e-07
8976.00,5.113591e-07
8977.00,5.042567e-07
8978.00,5.094015e-07
8979.00,5.227657e-07
8980.00,5.434269e-07
8981.00,5.692468e-07
8982.00,5.932209e-07
8983.00,6.097227e-07
8984.00,6.164927e-07
8985.00,6.187587e-07
8986.00,6.156669e-07
8987.00,6.129651e-07
8988.00,6.165022e-07
8989.00,6.261143e-07
8990.00,6.506335e-07
8991.00,6.918752e-07
8992.00,7.474242e-07
8993.00,8.116003e-07
8994.00,8.560474e-07
8995.00,8.722025e-07
8996.00,8.610911e-07
8997.00,8.344140e-07
8998.00,7.914171e-07
8999.00,7.559019e-07
9000.00,7.307700e-07
9001.00,6.889670e-07
9002.00,6.597409e-07
9003.00,6.345492e-07
9004.00,6.160845e-07
9005.00,6.024435e-07
9006.00,6.007734e-07
9007.00,6.066606e-07
9008.00,6.179050e-07
9009.00,6.174098e-07
9010.00,6.072827e-07
9011.00,5.910625e-07
9012.00,5.656573e-07
9013.00,5.496661e-07
9014.00,5.487026e-07
9015.00,5.643096e-07
9016.00,5.782324e-07
9017.00,5.850055e-07
9018.00,5.841817e-07
9019.00,5.690212e-07
9020.00,5.522083e-07
9021.00,5.466987e-07
9022.00,5.516486e-07
9023.00,5.642320e-07
9024.00,5.791325e-07
9025.00,5.905780e-07
9026.00,5.944700e-07
9027.00,5.822547e-07
9028.00,5.613952e-07
9029.00,5.478541e-07
9030.00,5.357249e-07
9031.00,5.414414e-07
9032.00,5.552672e-07
9033.00,5.771168e-07
9034.00,5.951518e-07
9035.00,6.013407e-07
9036.00,5.860038e-07
9037.00,5.737622e-07
9038.00,5.573600e-07
9039.00,5.514888e-07
9040.00,5.443585e-07
9041.00,5.317002e-07
9042.00,5.106990e-07
9043.00,4.885227e-07
9044.00,4.561849e-07
9045.00,4.486647e-07
9046.00,4.524262e-07
9047.00,4.735346e-07
9048.00,5.116547e-07
9049.00,5.626915e-07
9050.00,6.178720e-07
9051.00,6.612224e-07
9052.00,7.002491e-07
9053.00,7.087297e-07
9054.00,7.084292e-07
9055.00,6.741697e-07
9056.00,6.472863e-07
9057.00,6.023304e-07
9058.00,5.704373e-07
9059.00,5.584687e-07
9060.00,5.441448e-07
9061.00,5.549560e-07
9062.00,5.545992e-07
9063.00,5.635592e-07
9064.00,5.560569e-07
9065.00,5.455082e-07
9066.00,5.333807e-07
9067.00,5.214821e-07
9068.00,5.298295e-07
9069.00,5.316667e-07
9070.00,5.514417e-07
9071.00,5.669414e-07
9072.00,5.780498e-07
9073.00,5.843187e-07
9074.00,5.696342e-07
9075.00,5.576957e-07
9076.00,5.282802e-07
9077.00,5.114960e-07
9078.00,4.979136e-07
9079.00,4.806352e-07
9080.00,4.962473e-07
9081.00,5.020911e-07
9082.00,5.388302e-07
9083.00,5.704280e-07
9084.00,6.123876e-07
9085.00,6.532760e-07
9086.00,6.742335e-07
9087.00,7.103898e-07
9088.00,7.020043e-07
9089.00,7.272095e-07
9090.00,7.052868e-07
9091.00,6.964421e-07
9092.00,6.988900e-07
9093.00,6.771714e-07
9094.00,6.628889e-07
9095.00,6.423780e-07
9096.00,6.544719e-07
9097.00,6.721607e-07
9098.00,7.009488e-07
9099.00,7.509281e-07
9100.00,7.787295e-07
9101.00,7.861079e-07
9102.00,7.601353e-07
9103.00,7.298621e-07
9104.00,6.917064e-07
9105.00,6.755325e-07
9106.00,6.563914e-07
9107.00,6.553130e-07
9108.00,6.577557e-07
9109.00,6.377560e-07
9110.00,6.450160e-07
9111.00,6.195507e-07
9112.00,6.228196e-07
9113.00,6.253851e-07
9114.00,6.248655e-07
9115.00,6.355854e-07
9116.00,6.099795e-07
9117.00,6.157266e-07
9118.00,5.863726e-07
9119.00,5.860578e-07
9120.00,5.853430e-07
9121.00,6.048754e-07
9122.00,6.400457e-07
9123.00,6.510522e-07
9124.00,6.730888e-07
9125.00,6.544578e-07
9126.00,6.365756e-07
9127.00,5.909315e-07
9128.00,5.756840e-07
9129.00,5.590098e-07
9130.00,5.507515e-07
9131.00,5.540031e-07
9132.00,5.421914e-07
9133.00,5.384636e-07
9134.00,5.273566e-07
9135.00,5.181697e-07
9136.00,5.067150e-07
9137.00,4.933352e-07
9138.00,4.810595e-07
9139.00,4.836256e-07
9140.00,4.866558e-07
9141.00,4.988587e-07
9142.00,5.181188e-07
9143.00,5.428732e-07
9144.00,5.615659e-07
9145.00,5.797783e-07
9146.00,5.883693e-07
9147.00,6.023627e-07
9148.00,6.016157e-07
9149.00,6.045867e-07
9150.00,5.856371e-07
9151.00,5.682784e-07
9152.00,5.629404e-07
9153.00,5.608198e-07
9154.00,5.804209e-07
9155.00,5.880086e-07
9156.00,6.200009e-07
9157.00,6.342844e-07
9158.00,6.266005e-07
9159.00,6.241945e-07
9160.00,5.931680e-07
9161.00,5.664019e-07
9162.00,5.329078e-07
9163.00,5.087378e-07
9164.00,4.992656e-07
9165.00,5.034126e-07
9166.00,5.159192e-07
9167.00,5.248671e-07
9168.00,5.437301e-07
9169.00,5.410423e-07
9170.00,5.408742e-07
9171.00,5.328696e-07
9172.00,5.320713e-07
9173.00,5.288979e-07
9174.00,5.288458e-07
9175.00,5.298204e-07
9176.00,5.261527e-07
9177.00,5.222541e-07
9178.00,4.981126e-07
9179.00,4.859587e-07
9180.00,4.780882e-07
9181.00,4.675568e-07
9182.00,4.780433e-07
9183.00,4.757307e-07
9184.00,4.900961e-07
9185.00,4.803592e-07
9186.00,4.765759e-07
9187.00,4.694467e-07
9188.00,4.542561e-07
9189.00,4.526124e-07
9190.00,4.540679e-07
9191.00,4.488592e-07
9192.00,4.556107e-07
9193.00,4.637356e-07
9194.00,4.592069e-07
9195.00,4.494535e-07
9196.00,4.330624e-07
9197.00,4.145333e-07
9198.00,3.976749e-07
9199.00,3.850112e-07
9200.00,3.833929e-07
9201.00,3.906382e-07
9202.00,4.116012e-07
9203.00,4.296270e-07
9204.00,4.604840e-07
9205.00,4.992688e-07
9206.00,5.188602e-07
9207.00,5.417184e-07
9208.00,5.691764e-07
9209.00,5.867573e-07
9210.00,5.925261e-07
9211.00,5.908680e-07
9212.00,5.793179e-07
9213.00,5.615559e-07
9214.00,5.440181e-07
9215.00,5.330682e-07
9216.00,5.126864e-07
9217.00,5.001492e-07
9218.00,4.852580e-07
9219.00,4.821878e-07
9220.00,4.706063e-07
9221.00,4.697978e-07
9222.00,4.736791e-07
9223.00,4.846047e-07
9224.00,4.973541e-07
9225.00,4.931061e-07
9226.00,5.010087e-07
9227.00,5.054599e-07
9228.00,4.986517e-07
9229.00,5.115918e-07
9230.00,5.262329e-07
9231.00,5.441095e-07
9232.00,5.630304e-07
9233.00,5.794325e-07
9234.00,5.964780e-07
9235.00,6.078943e-07
9236.00,6.215040e-07
9237.00,6.391598e-07
9238.00,6.397256e-07
9239.00,6.350973e-07
9240.00,6.352844e-07
9241.00,6.311552e-07
9242.00,6.318775e-07
9243.00,6.361123e-07
9244.00,6.315065e-07
9245.00,6.254694e-07
9246.00,5.997431e-07
9247.00,5.650866e-07
9248.00,5.308867e-07
9249.00,5.001040e-07
9250.00,4.716223e-07
9251.00,4.549753e-07
9252.00,4.530227e-07
9253.00,4.524196e-07
9254.00,4.562973e-07
9255.00,4.753753e-07
9256.00,4.978599e-07
9257.00,5.344261e-07
9258.00,5.695512e-07
9259.00,5.820006e-07
9260.00,5.834624e-07
9261.00,5.759410e-07
9262.00,5.570251e-07
9263.00,5.329042e-07
9264.00,5.163274e-07
9265.00,4.995925e-07
9266.00,4.807331e-07
9267.00,4.607679e-07
9268.00,4.490275e-07
9269.00,4.516950e-07
9270.00,4.650329e-07
9271.00,4.830780e-07
9272.00,5.065515e-07
9273.00,5.234775e-07
9274.00,5.366398e-07
9275.00,5.346110e-07
9276.00,5.263095e-07
9277.00,5.206818e-07
9278.00,5.096180e-07
9279.00,5.033651e-07
9280.00,5.032286e-07
9281.00,5.071283e-07
9282.00,5.039742e-07
9283.00,4.942844e-07
9284.00,4.841193e-07
9285.00,4.777528e-07
9286.00,4.697686e-07
9287.00,4.719718e-07
9288.00,4.834225e-07
9289.00,5.066797e-07
9290.00,5.434453e-07
9291.00,5.877003e-07
9292.00,6.672905e-07
9293.00,7.919863e-07
9294.00,9.584579e-07
9295.00,1.132914e-06
9296.00,1.285414e-06
9297.00,1.343183e-06
9298.00,1.301873e-06
9299.00,1.188872e-06
9300.00,1.053675e-06
9301.00,9.154028e-07
9302.00,7.994914e-07
9303.00,7.041809e-07
9304.00,6.373585e-07
9305.00,5.888860e-07
9306.00,5.508156e-07
9307.00,5.223808e-07
9308.00,5.065910e-07
9309.00,4.928613e-07
9310.00,4.764249e-07
9311.00,4.637145e-07
9312.00,4.480036e-07
9313.00,4.305525e-07
9314.00,4.232264e-07
9315.00,4.267689e-07
9316.00,4.456698e-07
9317.00,4.878754e-07
9318.00,5.221439e-07
9319.00,5.511056e-07
9320.00,5.676513e-07
9321.00,5.630378e-07
9322.00,5.505574e-07
9323.00,5.359727e-07
9324.00,5.328645e-07
9325.00,5.429681e-07
9326.00,5.655954e-07
9327.00,5.878697e-07
9328.00,6.182401e-07
9329.00,6.275064e-07
9330.00,6.117529e-07
9331.00,5.704609e-07
9332.00,5.271203e-07
9333.00,4.882562e-07
9334.00,4.625459e-07
9335.00,4.642341e-07
9336.00,4.690522e-07
9337.00,4.750892e-07
9338.00,4.694328e-07
9339.00,4.663373e-07
9340.00,4.485216e-07
9341.00,4.317961e-07
9342.00,4.178883e-07
9343.00,4.085577e-07
9344.00,4.008481e-07
9345.00,4.020075e-07
9346.00,4.052996e-07
9347.00,4.096181e-07
9348.00,4.186882e-07
9349.00,4.304638e-07
9350.00,4.374079e-07
9351.00,4.387835e-07
9352.00,4.350310e-07
9353.00,4.317000e-07
9354.00,4.274591e-07
9355.00,4.297689e-07
9356.00,4.344152e-07
9357.00,4.424678e-07
9358.00,4.467878e-07
9359.00,4.469923e-07
9360.00,4.515171e-07
9361.00,4.492609e-07
9362.00,4.552934e-07
9363.00,4.547723e-07
9364.00,4.585019e-07
9365.00,4.577692e-07
9366.00,4.518364e-07
9367.00,4.428985e-07
9368.00,4.339913e-07
9369.00,4.222408e-07
9370.00,4.129741e-07
9371.00,4.041815e-07
9372.00,4.016375e-07
9373.00,3.994722e-07
9374.00,3.970594e-07
9375.00,3.941543e-07
9376.00,3.882082e-07
9377.00,3.906214e-07
9378.00,3.998295e-07
9379.00,4.078368e-07
9380.00,4.143746e-07
9381.00,4.196307e-07
9382.00,4.146480e-07
9383.00,4.129024e-07
9384.00,4.161629e-07
9385.00,4.347229e-07
9386.00,4.617307e-07
9387.00,4.913757e-07
9388.00,5.384434e-07
9389.00,5.706975e-07
9390.00,6.019147e-07
9391.00,6.302679e-07
9392.00,6.269626e-07
9393.00,6.180455e-07
9394.00,5.915378e-07
9395.00,5.577825e-07
9396.00,5.172893e-07
9397.00,4.724746e-07
9398.00,4.282206e-07
9399.00,3.948354e-07
9400.00,3.766192e-07
9401.00,3.548673e-07
9402.00,3.515003e-07
9403.00,3.472283e-07
9404.00,3.528723e-07
9405.00,3.672181e-07
9406.00,3.896617e-07
9407.00,4.262200e-07
9408.00,4.608429e-07
9409.00,4.984045e-07
9410.00,5.155475e-07
9411.00,5.173953e-07
9412.00,5.042695e-07
9413.00,4.838575e-07
9414.00,4.740150e-07
9415.00,4.671317e-07
9416.00,4.651463e-07
9417.00,4.637256e-07
9418.00,4.599646e-07
9419.00,4.507796e-07
9420.00,4.460457e-07
9421.00,4.481865e-07
9422.00,4.440068e-07
9423.00,4.448417e-07
9424.00,4.416622e-07
9425.00,4.339553e-07
9426.00,4.298465e-07
9427.00,4.140342e-07
9428.00,4.027209e-07
9429.00,3.838197e-07
9430.00,3.686056e-07
9431.00,3.553218e-07
9432.00,3.405960e-07
9433.00,3.299592e-07
9434.00,3.276332e-07
9435.00,3.290238e-07
9436.00,3.340437e-07
9437.00,3.414036e-07
9438.00,3.629499e-07
9439.00,3.857746e-07
9440.00,4.179649e-07
9441.00,4.373758e-07
9442.00,4.455871e-07
9443.00,4.408475e-07
9444.00,4.261215e-07
9445.00,4.065745e-07
9446.00,3.808528e-07
9447.00,3.644235e-07
9448.00,3.515210e-07
9449.00,3.488956e-07
9450.00,3.501773e-07
9451.00,3.643257e-07
9452.00,3.768162e-07
9453.00,3.868019e-07
9454.00,3.951889e-07
9455.00,3.945681e-07
9456.00,4.059378e-07
9457.00,4.008334e-07
9458.00,4.022770e-07
9459.00,4.018259e-07
9460.00,3.995030e-07
9461.00,4.024559e-07
9462.00,4.103901e-07
9463.00,4.243665e-07
9464.00,4.226886e-07
9465.00,4.078218e-07
9466.00,3.861925e-07
9467.00,3.536564e-07
9468.00,3.372740e-07
9469.00,3.230342e-07
9470.00,3.211827e-07
9471.00,3.205300e-07
9472.00,3.239726e-07
9473.00,3.248220e-07
9474.00,3.169623e-07
9475.00,3.095998e-07
9476.00,3.130815e-07
9477.00,3.185578e-07
9478.00,3.295381e-07
9479.00,3.461203e-07
9480.00,3.555082e-07
9481.00,3.544092e-07
9482.00,3.549373e-07
9483.00,3.446363e-07
9484.00,3.368641e-07
9485.00,3.310277e-07
9486.00,3.392444e-07
9487.00,3.466694e-07
9488.00,3.496896e-07
9489.00,3.570164e-07
9490.00,3.679251e-07
9491.00,3.856875e-07
9492.00,3.895264e-07
9493.00,3.994865e-07
9494.00,4.048156e-07
9495.00,4.069473e-07
9496.00,4.013885e-07
9497.00,3.894606e-07
9498.00,3.941528e-07
9499.00,3.876699e-07
9500.00,3.992272e-07
9501.00,4.238902e-07
9502.00,4.458552e-07
9503.00,4.753838e-07
9504.00,4.835887e-07
9505.00,4.939491e-07
9506.00,4.759227e-07
9507.00,4.669226e-07
9508.00,4.543456e-07
9509.00,4.337745e-07
9510.00,4.221737e-07
9511.00,4.089047e-07
9512.00,3.958095e-07
9513.00,3.820975e-07
9514.00,3.722743e-07
9515.00,3.736568e-07
9516.00,3.710034e-07
9517.00,3.770068e-07
9518.00,3.938303e-07
9519.00,4.047762e-07
9520.00,4.184211e-07
9521.00,4.222309e-07
9522.00,4.161024e-07
9523.00,4.022421e-07
9524.00,3.856644e-07
9525.00,3.684975e-07
9526.00,3.633710e-07
9527.00,3.542424e-07
9528.00,3.454946e-07
9529.00,3.298966e-07
9530.00,3.166992e-07
9531.00,3.106479e-07
9532.00,3.093461e-07
9533.00,3.207450e-07
9534.00,3.364208e-07
9535.00,3.594254e-07
9536.00,3.774304e-07
9537.00,3.837687e-07
9538.00,3.797243e-07
9539.00,3.675283e-07
9540.00,3.535105e-07
9541.00,3.448369e-07
9542.00,3.479750e-07
9543.00,3.650609e-07
9544.00,3.798093e-07
9545.00,3.956873e-07
9546.00,4.070507e-07
9547.00,4.021985e-07
9548.00,3.970136e-07
9549.00,3.775733e-07
9550.00,3.658568e-07
9551.00,3.455837e-07
9552.00,3.248912e-07
9553.00,2.964408e-07
9554.00,2.746619e-07
9555.00,2.638207e-07
9556.00,2.617660e-07
9557.00,2.648230e-07
9558.00,2.755151e-07
9559.00,2.969504e-07
9560.00,3.185762e-07
9561.00,3.403330e-07
9562.00,3.602290e-07
9563.00,3.750333e-07
9564.00,3.870220e-07
9565.00,3.840356e-07
9566.00,3.764772e-07
9567.00,3.579739e-07
9568.00,3.410442e-07
9569.00,3.267443e-07
9570.00,3.246978e-07
9571.00,3.367186e-07
9572.00,3.430043e-07
9573.00,3.530413e-07
9574.00,3.624949e-07
9575.00,3.586270e-07
9576.00,3.594817e-07
9577.00,3.458445e-07
9578.00,3.327488e-07
9579.00,3.229217e-07
9580.00,3.158902e-07
9581.00,3.053510e-07
9582.00,3.114527e-07
9583.00,3.216558e-07
9584.00,3.388410e-07
9585.00,3.624618e-07
9586.00,3.693254e-07
9587.00,3.804167e-07
9588.00,3.793023e-07
9589.00,3.895170e-07
9590.00,3.951152e-07
9591.00,3.992317e-07
9592.00,4.105237e-07
9593.00,4.263395e-07
9594.00,4.521362e-07
9595.00,4.713161e-07
9596.00,4.930175e-07
9597.00,5.137528e-07
9598.00,4.946414e-07
9599.00,4.909568e-07
9600.00,4.630384e-07
9601.00,4.352052e-07
9602.00,4.053763e-07
9603.00,3.822940e-07
9604.00,3.647435e-07
9605.00,3.399710e-07
9606.00,3.336145e-07
9607.00,3.274339e-07
9608.00,3.341390e-07
9609.00,3.540057e-07
9610.00,3.797742e-07
9611.00,4.071682e-07
9612.00,4.142438e-07
9613.00,4.197863e-07
9614.00,4.189845e-07
9615.00,4.109739e-07
9616.00,3.972975e-07
9617.00,3.885013e-07
9618.00,3.871676e-07
9619.00,3.827888e-07
9620.00,3.950912e-07
9621.00,3.921888e-07
9622.00,3.882749e-07
9623.00,3.798405e-07
9624.00,3.753538e-07
9625.00,3.693012e-07
9626.00,3.577304e-07
9627.00,3.514019e-07
9628.00,3.352037e-07
9629.00,3.321942e-07
9630.00,3.264816e-07
9631.00,3.325578e-07
9632.00,3.432754e-07
9633.00,3.597718e-07
9634.00,3.848761e-07
9635.00,3.915913e-07
9636.00,3.960702e-07
9637.00,3.788753e-07
9638.00,3.440991e-07
9639.00,3.186433e-07
9640.00,3.019349e-07
9641.00,2.957796e-07
9642.00,2.877740e-07
9643.00,2.828522e-07
9644.00,2.885439e-07
9645.00,2.841528e-07
9646.00,2.805231e-07
9647.00,2.775665e-07
9648.00,2.730414e-07
9649.00,2.715144e-07
9650.00,2.697669e-07
9651.00,2.652995e-07
9652.00,2.645874e-07
9653.00,2.628704e-07
9654.00,2.668919e-07
9655.00,2.725594e-07
9656.00,2.781574e-07
9657.00,2.861362e-07
9658.00,2.879905e-07
9659.00,2.873172e-07
9660.00,2.874864e-07
9661.00,2.835977e-07
9662.00,2.841101e-07
9663.00,2.902773e-07
9664.00,2.942088e-07
9665.00,3.009652e-07
9666.00,3.102884e-07
9667.00,3.095052e-07
9668.00,3.070884e-07
9669.00,3.023403e-07
9670.00,2.973228e-07
9671.00,2.851801e-07
9672.00,2.781433e-07
9673.00,2.685450e-07
9674.00,2.674250e-07
9675.00,2.830229e-07
9676.00,2.958037e-07
9677.00,3.177807e-07
9678.00,3.388941e-07
9679.00,3.603204e-07
9680.00,3.732418e-07
9681.00,3.712622e-07
9682.00,3.687851e-07
9683.00,3.498606e-07
9684.00,3.369511e-07
9685.00,3.263196e-07
9686.00,3.222479e-07
9687.00,3.113382e-07
9688.00,3.083044e-07
9689.00,3.083047e-07
9690.00,2.922128e-07
9691.00,2.864483e-07
9692.00,2.878232e-07
9693.00,2.813603e-07
9694.00,2.771484e-07
9695.00,2.718461e-07
9696.00,2.621512e-07
9697.00,2.477090e-07
9698.00,2.374601e-07
9699.00,2.330785e-07
9700.00,2.297951e-07
9701.00,2.287677e-07
9702.00,2.268425e-07
9703.00,2.277013e-07
9704.00,2.260164e-07
9705.00,2.223746e-07
9706.00,2.213530e-07
9707.00,2.155579e-07
9708.00,2.135043e-07
9709.00,2.127815e-07
9710.00,2.203383e-07
9711.00,2.253084e-07
9712.00,2.411553e-07
9713.00,2.551987e-07
9714.00,2.687455e-07
9715.00,2.856744e-07
9716.00,2.930425e-07
9717.00,3.038578e-07
9718.00,3.142260e-07
9719.00,3.194222e-07
9720.00,3.110908e-07
9721.00,3.044863e-07
9722.00,2.908266e-07
9723.00,2.725725e-07
9724.00,2.583447e-07
9725.00,2.466095e-07
9726.00,2.393188e-07
9727.00,2.349853e-07
9728.00,2.375551e-07
9729.00,2.377028e-07
9730.00,2.433624e-07
9731.00,2.520573e-07
9732.00,2.561193e-07
9733.00,2.602918e-07
9734.00,2.623094e-07
9735.00,2.616550e-07
9736.00,2.585554e-07
9737.00,2.502248e-07
9738.00,2.443287e-07
9739.00,2.376433e-07
9740.00,2.368896e-07
9741.00,2.333388e-07
9742.00,2.383744e-07
9743.00,2.394100e-07
9744.00,2.368490e-07
9745.00,2.407375e-07
9746.00,2.368592e-07
9747.00,2.419854e-07
9748.00,2.412434e-07
9749.00,2.473256e-07
9750.00,2.582803e-07
9751.00,2.678902e-07
9752.00,2.847575e-07
9753.00,2.949452e-07
9754.00,3.041826e-07
9755.00,3.111039e-07
9756.00,3.132891e-07
9757.00,3.017822e-07
9758.00,2.910839e-07
9759.00,2.734809e-07
9760.00,2.550995e-07
9761.00,2.381332e-07
9762.00,2.207539e-07
9763.00,2.172824e-07
9764.00,2.156443e-07
9765.00,2.225622e-07
9766.00,2.347743e-07
9767.00,2.481684e-07
9768.00,2.657357e-07
9769.00,2.786192e-07
9770.00,2.834888e-07
9771.00,2.759993e-07
9772.00,2.697622e-07
9773.00,2.621445e-07
9774.00,2.508114e-07
9775.00,2.420295e-07
9776.00,2.285359e-07
9777.00,2.123989e-07
9778.00,1.955841e-07
9779.00,1.836084e-07
9780.00,1.790841e-07
9781.00,1.750251e-07
9782.00,1.752845e-07
9783.00,1.786615e-07
9784.00,1.865678e-07
9785.00,1.937984e-07
9786.00,1.987011e-07
9787.00,2.033050e-07
9788.00,2.119720e-07
9789.00,2.231020e-07
9790.00,2.307066e-07
9791.00,2.409811e-07
9792.00,2.439945e-07
9793.00,2.424661e-07
9794.00,2.351391e-07
9795.00,2.288098e-07
9796.00,2.265018e-07
9797.00,2.203109e-07
9798.00,2.249885e-07
9799.00,2.204713e-07
9800.00,2.286470e-07
9801.00,2.320263e-07
9802.00,2.466368e-07
9803.00,2.633897e-07
9804.00,2.996879e-07
9805.00,3.511341e-07
9806.00,4.061789e-07
9807.00,4.588004e-07
9808.00,4.867871e-07
9809.00,4.794867e-07
9810.00,4.405927e-07
9811.00,3.911699e-07
9812.00,3.386769e-07
9813.00,2.961634e-07
9814.00,2.651416e-07
9815.00,2.467220e-07
9816.00,2.333769e-07
9817.00,2.301724e-07
9818.00,2.308168e-07
9819.00,2.353024e-07
9820.00,2.360650e-07
9821.00,2.301833e-07
9822.00,2.297661e-07
9823.00,2.203376e-07
9824.00,2.156656e-07
9825.00,2.104455e-07
9826.00,2.089458e-07
9827.00,2.162101e-07
9828.00,2.316316e-07
9829.00,2.459110e-07
9830.00,2.617969e-07
9831.00,2.628970e-07
9832.00,2.639948e-07
9833.00,2.609663e-07
9834.00,2.602031e-07
9835.00,2.647273e-07
9836.00,2.687840e-07
9837.00,2.792825e-07
9838.00,2.838179e-07
9839.00,2.823346e-07
9840.00,2.754279e-07
9841.00,2.586115e-07
9842.00,2.430747e-07
9843.00,2.257987e-07
9844.00,2.112579e-07
9845.00,2.009712e-07
9846.00,1.972917e-07
9847.00,1.956972e-07
9848.00,1.941288e-07
9849.00,1.913540e-07
9850.00,1.892636e-07
9851.00,1.849235e-07
9852.00,1.809687e-07
9853.00,1.785063e-07
9854.00,1.798573e-07
9855.00,1.820533e-07
9856.00,1.894034e-07
9857.00,1.977457e-07
9858.00,2.051837e-07
9859.00,2.109996e-07
9860.00,2.102650e-07
9861.00,2.074242e-07
9862.00,1.993087e-07
9863.00,1.900507e-07
9864.00,1.823445e-07
9865.00,1.728118e-07
9866.00,1.700237e-07
9867.00,1.689100e-07
9868.00,1.683170e-07
9869.00,1.683209e-07
9870.00,1.707406e-07
9871.00,1.723720e-07
9872.00,1.753452e-07
9873.00,1.795063e-07
9874.00,1.808712e-07
9875.00,1.834607e-07
9876.00,1.892695e-07
9877.00,1.928587e-07
9878.00,1.971667e-07
9879.00,1.949483e-07
9880.00,1.929022e-07
9881.00,1.919024e-07
9882.00,1.887862e-07
9883.00,1.860439e-07
9884.00,1.816765e-07
9885.00,1.785706e-07
9886.00,1.764857e-07
9887.00,1.716768e-07
9888.00,1.682995e-07
9889.00,1.680072e-07
9890.00,1.689845e-07
9891.00,1.667078e-07
9892.00,1.681662e-07
9893.00,1.660808e-07
9894.00,1.681059e-07
9895.00,1.720229e-07
9896.00,1.802645e-07
9897.00,1.960237e-07
9898.00,2.069036e-07
9899.00,2.202497e-07
9900.00,2.262453e-07
9901.00,2.369061e-07
9902.00,2.398234e-07
9903.00,2.382232e-07
9904.00,2.388196e-07
9905.00,2.348178e-07
9906.00,2.310835e-07
9907.00,2.204492e-07
9908.00,2.097300e-07
9909.00,1.954978e-07
9910.00,1.854053e-07
9911.00,1.753377e-07
9912.00,1.631678e-07
9913.00,1.589136e-07
9914.00,1.571325e-07
9915.00,1.572949e-07
9916.00,1.641584e-07
9917.00,1.739562e-07
9918.00,1.892733e-07
9919.00,2.043703e-07
9920.00,2.207845e-07
9921.00,2.328091e-07
9922.00,2.389082e-07
9923.00,2.437633e-07
9924.00,2.410005e-07
9925.00,2.415163e-07
9926.00,2.356757e-07
9927.00,2.322652e-07
9928.00,2.280827e-07
9929.00,2.165502e-07
9930.00,2.060338e-07
9931.00,1.969692e-07
9932.00,1.895782e-07
9933.00,1.861476e-07
9934.00,1.835881e-07
9935.00,1.828491e-07
9936.00,1.830848e-07
9937.00,1.813460e-07
9938.00,1.788531e-07
9939.00,1.739234e-07
9940.00,1.652647e-07
9941.00,1.566871e-07
9942.00,1.473256e-07
9943.00,1.420643e-07
9944.00,1.371149e-07
9945.00,1.348736e-07
9946.00,1.358834e-07
9947.00,1.398439e-07
9948.00,1.464612e-07
9949.00,1.538967e-07
9950.00,1.649207e-07
9951.00,1.757605e-07
9952.00,1.843688e-07
9953.00,1.893035e-07
9954.00,1.898038e-07
9955.00,1.861071e-07
9956.00,1.779855e-07
9957.00,1.709113e-07
9958.00,1.617442e-07
9959.00,1.569986e-07
9960.00,1.539785e-07
9961.00,1.549151e-07
9962.00,1.572855e-07
9963.00,1.591736e-07
9964.00,1.643165e-07
9965.00,1.684759e-07
9966.00,1.723676e-07
9967.00,1.768231e-07
9968.00,1.782630e-07
9969.00,1.809517e-07
9970.00,1.798416e-07
9971.00,1.786494e-07
9972.00,1.760962e-07
9973.00,1.734615e-07
9974.00,1.722874e-07
9975.00,1.684665e-07
9976.00,1.627787e-07
9977.00,1.530892e-07
9978.00,1.468752e-07
9979.00,1.426201e-07
9980.00,1.392022e-07
9981.00,1.403952e-07
9982.00,1.434776e-07
9983.00,1.470413e-07
9984.00,1.495391e-07
9985.00,1.505361e-07
9986.00,1.498777e-07
9987.00,1.505236e-07
9988.00,1.517171e-07
9989.00,1.533186e-07
9990.00,1.559438e-07
9991.00,1.573054e-07
9992.00,1.555039e-07
9993.00,1.524325e-07
9994.00,1.465163e-07
9995.00,1.412770e-07
9996.00,1.374949e-07
9997.00,1.393931e-07
9998.00,1.439777e-07
9999.00,1.521146e-07
10000.00,1.646886e-07
10001.00,1.747861e-07
10002.00,1.865980e-07
10003.00,1.941154e-07
10004.00,1.985443e-07
10005.00,1.991017e-07
10006.00,1.977670e-07
10007.00,1.932808e-07
10008.00,1.838389e-07
10009.00,1.787035e-07
10010.00,1.724499e-07
10011.00,1.704189e-07
10012.00,1.725210e-07
10013.00,1.754355e-07
10014.00,1.777615e-07
10015.00,1.754051e-07
10016.00,1.711805e-07
10017.00,1.663816e-07
10018.00,1.626982e-07
10019.00,1.575529e-07
10020.00,1.557044e-07
10021.00,1.532063e-07
10022.00,1.486216e-07
10023.00,1.456053e-07
10024.00,1.411829e-07
10025.00,1.392342e-07
10026.00,1.372909e-07
10027.00,1.383140e-07
10028.00,1.425485e-07
10029.00,1.490430e-07
10030.00,1.579821e-07
10031.00,1.663749e-07
10032.00,1.725068e-07
10033.00,1.751299e-07
10034.00,1.736143e-07
10035.00,1.698674e-07
10036.00,1.633087e-07
10037.00,1.565386e-07
10038.00,1.462419e-07
10039.00,1.376430e-07
10040.00,1.294532e-07
10041.00,1.237245e-07
10042.00,1.207446e-07
10043.00,1.213097e-07
10044.00,1.249385e-07
10045.00,1.319273e-07
10046.00,1.415347e-07
10047.00,1.501518e-07
10048.00,1.541664e-07
10049.00,1.541328e-07
10050.00,1.495503e-07
10051.00,1.435435e-07
10052.00,1.359936e-07
10053.00,1.323753e-07
10054.00,1.321304e-07
10055.00,1.337289e-07
10056.00,1.374370e-07
10057.00,1.403699e-07
10058.00,1.452651e-07
10059.00,1.461581e-07
10060.00,1.475357e-07
10061.00,1.473043e-07
10062.00,1.440464e-07
10063.00,1.380456e-07
10064.00,1.325017e-07
10065.00,1.281400e-07
10066.00,1.251701e-07
10067.00,1.241880e-07
10068.00,1.254989e-07
10069.00,1.260777e-07
10070.00,1.274723e-07
10071.00,1.287520e-07
10072.00,1.288915e-07
10073.00,1.314504e-07
10074.00,1.332014e-07
10075.00,1.353142e-07
10076.00,1.365848e-07
10077.00,1.370558e-07
10078.00,1.374328e-07
10079.00,1.372269e-07
10080.00,1.383221e-07
10081.00,1.403913e-07
10082.00,1.446387e-07
10083.00,1.493002e-07
10084.00,1.563228e-07
10085.00,1.554674e-07
10086.00,1.543713e-07
10087.00,1.479222e-07
10088.00,1.428657e-07
10089.00,1.357036e-07
10090.00,1.279367e-07
10091.00,1.251475e-07
10092.00,1.210769e-07
10093.00,1.205150e-07
10094.00,1.267527e-07
10095.00,1.344882e-07
10096.00,1.456659e-07
10097.00,1.553854e-07
10098.00,1.611099e-07
10099.00,1.669497e-07
10100.00,1.718811e-07
10101.00,1.733613e-07
10102.00,1.753545e-07
10103.00,1.774273e-07
10104.00,1.816603e-07
10105.00,1.831941e-07
10106.00,1.884447e-07
10107.00,1.867721e-07
10108.00,1.842494e-07
10109.00,1.798646e-07
10110.00,1.685492e-07
10111.00,1.604522e-07
10112.00,1.521178e-07
10113.00,1.431925e-07
10114.00,1.385504e-07
10115.00,1.339043e-07
10116.00,1.303801e-07
10117.00,1.277285e-07
10118.00,1.232887e-07
10119.00,1.201363e-07
10120.00,1.213357e-07
10121.00,1.225866e-07
10122.00,1.237788e-07
10123.00,1.279938e-07
10124.00,1.306930e-07
10125.00,1.335939e-07
10126.00,1.361516e-07
10127.00,1.360745e-07
10128.00,1.382992e-07
10129.00,1.413166e-07
10130.00,1.443707e-07
10131.00,1.473975e-07
10132.00,1.496066e-07
10133.00,1.504759e-07
10134.00,1.482519e-07
10135.00,1.470569e-07
10136.00,1.388070e-07
10137.00,1.316312e-07
10138.00,1.260035e-07
10139.00,1.205973e-07
10140.00,1.170004e-07
10141.00,1.152700e-07
10142.00,1.138522e-07
10143.00,1.175338e-07
10144.00,1.227708e-07
10145.00,1.302904e-07
10146.00,1.362730e-07
10147.00,1.409729e-07
10148.00,1.417648e-07
10149.00,1.399185e-07
10150.00,1.326001e-07
10151.00,1.289615e-07
10152.00,1.241032e-07
10153.00,1.219510e-07
10154.00,1.218464e-07
10155.00,1.227069e-07
10156.00,1.275326e-07
10157.00,1.308166e-07
10158.00,1.356036e-07
10159.00,1.368502e-07
10160.00,1.364845e-07
10161.00,1.343608e-07
10162.00,1.308066e-07
10163.00,1.256304e-07
10164.00,1.189830e-07
10165.00,1.152403e-07
10166.00,1.120986e-07
10167.00,1.093668e-07
10168.00,1.100706e-07
10169.00,1.124210e-07
10170.00,1.167600e-07
10171.00,1.204988e-07
10172.00,1.225764e-07
10173.00,1.231165e-07
10174.00,1.239713e-07
10175.00,1.241922e-07
10176.00,1.204987e-07
10177.00,1.192002e-07
10178.00,1.156732e-07
10179.00,1.116926e-07
10180.00,1.093889e-07
10181.00,1.077764e-07
10182.00,1.080678e-07
10183.00,1.096571e-07
10184.00,1.184272e-07
10185.00,1.236295e-07
10186.00,1.311719e-07
10187.00,1.431037e-07
10188.00,1.519169e-07
10189.00,1.656359e-07
10190.00,1.747440e-07
10191.00,1.866111e-07
10192.00,1.925811e-07
10193.00,1.939724e-07
10194.00,1.872697e-07
10195.00,1.795817e-07
10196.00,1.720302e-07
10197.00,1.619017e-07
10198.00,1.543387e-07
10199.00,1.432581e-07
10200.00,1.344686e-07
10201.00,1.283570e-07
10202.00,1.220958e-07
10203.00,1.180661e-07
10204.00,1.121536e-07
10205.00,1.091187e-07
10206.00,1.027360e-07
10207.00,9.872266e-08
10208.00,9.467016e-08
10209.00,9.341752e-08
10210.00,9.400748e-08
10211.00,9.414723e-08
10212.00,9.748808e-08
10213.00,9.696566e-08
10214.00,9.580656e-08
10215.00,9.228447e-08
10216.00,8.947402e-08
10217.00,8.772209e-08
10218.00,8.634575e-08
10219.00,8.879971e-08
10220.00,9.151627e-08
10221.00,9.725822e-08
10222.00,1.008917e-07
10223.00,1.050352e-07
10224.00,1.104164e-07
10225.00,1.130570e-07
10226.00,1.171969e-07
10227.00,1.210953e-07
10228.00,1.240913e-07
10229.00,1.292881e-07
10230.00,1.304280e-07
10231.00,1.274209e-07
10232.00,1.206069e-07
10233.00,1.123868e-07
10234.00,1.044067e-07
10235.00,9.684987e-08
10236.00,9.212235e-08
10237.00,8.982797e-08
10238.00,9.032260e-08
10239.00,9.235666e-08
10240.00,9.624596e-08
10241.00,1.016175e-07
10242.00,1.053524e-07
10243.00,1.068599e-07
10244.00,1.067858e-07
10245.00,1.048756e-07
10246.00,1.026065e-07
10247.00,9.836901e-08
10248.00,9.486138e-08
10249.00,9.243917e-08
10250.00,8.992649e-08
10251.00,8.940071e-08
10252.00,8.924127e-08
10253.00,8.903187e-08
10254.00,8.735559e-08
10255.00,8.601586e-08
10256.00,8.412732e-08
10257.00,8.185950e-08
10258.00,8.056408e-08
10259.00,7.951010e-08
10260.00,8.003565e-08
10261.00,8.226203e-08
10262.00,8.670327e-08
10263.00,9.116777e-08
10264.00,9.533235e-08
10265.00,9.932241e-08
10266.00,1.029363e-07
10267.00,1.048341e-07
10268.00,1.048582e-07
10269.00,1.044038e-07
10270.00,1.029926e-07
10271.00,9.991693e-08
10272.00,9.756388e-08
10273.00,9.496646e-08
10274.00,9.384285e-08
10275.00,9.611158e-08
10276.00,1.012661e-07
10277.00,1.067658e-07
10278.00,1.138814e-07
10279.00,1.190291e-07
10280.00,1.228484e-07
10281.00,1.207761e-07
10282.00,1.178621e-07
10283.00,1.121423e-07
10284.00,1.071178e-07
10285.00,1.049332e-07
10286.00,9.973555e-08
10287.00,9.720166e-08
10288.00,9.261013e-08
10289.00,8.807086e-08
10290.00,8.481236e-08
10291.00,8.170333e-08
10292.00,8.032826e-08
10293.00,7.855982e-08
10294.00,7.690489e-08
10295.00,7.641807e-08
10296.00,7.667965e-08
10297.00,7.973222e-08
10298.00,8.208043e-08
10299.00,8.718834e-08
10300.00,9.475693e-08
10301.00,9.851065e-08
10302.00,1.019099e-07
10303.00,1.025252e-07
10304.00,1.016140e-07
10305.00,9.726124e-08
10306.00,9.349918e-08
10307.00,8.902349e-08
10308.00,8.636457e-08
10309.00,8.377106e-08
10310.00,8.403725e-08
10311.00,8.458116e-08
10312.00,8.375496e-08
10313.00,8.637846e-08
10314.00,8.926160e-08
10315.00,9.571335e-08
10316.00,1.030349e-07
10317.00,1.095449e-07
10318.00,1.171538e-07
10319.00,1.214770e-07
10320.00,1.222935e-07
10321.00,1.164890e-07
10322.00,1.108095e-07
10323.00,1.034402e-07
10324.00,9.814254e-08
10325.00,9.396640e-08
10326.00,9.312779e-08
10327.00,9.426323e-08
10328.00,9.689234e-08
10329.00,1.010841e-07
10330.00,1.035925e-07
10331.00,1.074165e-07
10332.00,1.084814e-07
10333.00,1.076953e-07
10334.00,1.050829e-07
10335.00,1.011630e-07
10336.00,9.959616e-08
10337.00,9.634464e-08
10338.00,9.987862e-08
10339.00,1.035909e-07
10340.00,1.091839e-07
10341.00,1.154554e-07
10342.00,1.184152e-07
10343.00,1.201656e-07
10344.00,1.196147e-07
10345.00,1.195697e-07
10346.00,1.158866e-07
10347.00,1.126382e-07
10348.00,1.102544e-07
10349.00,1.042563e-07
10350.00,9.937573e-08
10351.00,9.411644e-08
10352.00,9.023255e-08
10353.00,8.811434e-08
10354.00,8.570191e-08
10355.00,8.517236e-08
10356.00,8.460099e-08
10357.00,8.554803e-08
10358.00,8.419914e-08
10359.00,8.283997e-08
10360.00,8.179278e-08
10361.00,8.012750e-08
10362.00,8.072761e-08
10363.00,8.126867e-08
10364.00,8.361839e-08
10365.00,8.705543e-08
10366.00,9.064200e-08
10367.00,9.400230e-08
10368.00,9.768696e-08
10369.00,1.000655e-07
10370.00,9.947594e-08
10371.00,9.917872e-08
10372.00,9.675129e-08
10373.00,9.282849e-08
10374.00,8.656764e-08
10375.00,8.202996e-08
10376.00,7.879228e-08
10377.00,7.343115e-08
10378.00,6.987766e-08
10379.00,6.664623e-08
10380.00,6.514090e-08
10381.00,6.441779e-08
10382.00,6.602055e-08
10383.00,6.887907e-08
10384.00,7.150744e-08
10385.00,7.506814e-08
10386.00,7.787645e-08
10387.00,8.047337e-08
10388.00,8.193640e-08
10389.00,8.341951e-08
10390.00,8.493794e-08
10391.00,8.301851e-08
10392.00,8.124782e-08
10393.00,7.940880e-08
10394.00,7.893944e-08
10395.00,7.901890e-08
10396.00,7.969951e-08
10397.00,8.191994e-08
10398.00,8.254055e-08
10399.00,8.593680e-08
10400.00,8.669902e-08
10401.00,8.750200e-08
10402.00,8.741969e-08
10403.00,8.789567e-08
10404.00,8.981502e-08
10405.00,9.011595e-08
10406.00,9.174735e-08
10407.00,9.169969e-08
10408.00,9.463896e-08
10409.00,9.338512e-08
10410.00,9.294364e-08
10411.00,9.252757e-08
10412.00,9.074755e-08
10413.00,9.224868e-08
10414.00,9.227282e-08
10415.00,9.423523e-08
10416.00,9.588134e-08
10417.00,9.649262e-08
10418.00,9.708852e-08
10419.00,9.641115e-08
10420.00,9.606973e-08
10421.00,9.502802e-08
10422.00,9.388943e-08
10423.00,9.161254e-08
10424.00,8.806119e-08
10425.00,8.492665e-08
10426.00,8.353275e-08
10427.00,8.234610e-08
10428.00,8.223624e-08
10429.00,8.375253e-08
10430.00,8.652561e-08
10431.00,8.969145e-08
10432.00,9.345128e-08
10433.00,9.701274e-08
10434.00,1.009254e-07
10435.00,1.028021e-07
10436.00,1.037168e-07
10437.00,1.040720e-07
10438.00,1.012370e-07
10439.00,9.741137e-08
10440.00,9.184002e-08
10441.00,8.761548e-08
10442.00,8.288290e-08
10443.00,7.986438e-08
10444.00,7.853931e-08
10445.00,7.829303e-08
10446.00,7.944355e-08
10447.00,8.076994e-08
10448.00,8.337255e-08
10449.00,8.451379e-08
10450.00,8.462319e-08
10451.00,8.233351e-08
10452.00,7.884062e-08
10453.00,7.591985e-08
10454.00,7.148191e-08
10455.00,6.849692e-08
10456.00,6.614014e-08
10457.00,6.541637e-08
10458.00,6.497928e-08
10459.00,6.556227e-08
10460.00,6.685181e-08
10461.00,6.993959e-08
10462.00,7.328959e-08
10463.00,7.682538e-08
10464.00,7.993732e-08
10465.00,8.056234e-08
10466.00,8.032411e-08
10467.00,7.954511e-08
10468.00,7.836285e-08
10469.00,7.715375e-08
10470.00,7.680854e-08
10471.00,7.677119e-08
10472.00,7.713254e-08
10473.00,7.757099e-08
10474.00,7.724933e-08
10475.00,7.794437e-08
10476.00,7.813492e-08
10477.00,7.902639e-08
10478.00,8.052989e-08
10479.00,8.092504e-08
10480.00,8.066007e-08
10481.00,7.874478e-08
10482.00,7.577827e-08
10483.00,7.216732e-08
10484.00,6.975586e-08
10485.00,6.843250e-08
10486.00,6.809601e-08
10487.00,6.950840e-08
10488.00,7.033178e-08
10489.00,7.094211e-08
10490.00,7.202578e-08
10491.00,7.261470e-08
10492.00,7.326501e-08
10493.00,7.350656e-08
10494.00,7.435741e-08
10495.00,7.488570e-08
10496.00,7.590981e-08
10497.00,7.705013e-08
10498.00,7.711942e-08
10499.00,7.681270e-08
10500.00,7.606928e-08
10501.00,7.579467e-08
10502.00,7.568386e-08
10503.00,7.578603e-08
10504.00,7.616843e-08
10505.00,7.566883e-08
10506.00,7.576690e-08
10507.00,7.487544e-08
10508.00,7.436545e-08
10509.00,7.528192e-08
10510.00,7.682975e-08
10511.00,7.954645e-08
10512.00,8.261377e-08
10513.00,8.511547e-08
10514.00,8.805685e-08
10515.00,8.985335e-08
10516.00,9.117318e-08
10517.00,9.188421e-08
10518.00,9.109758e-08
10519.00,8.967877e-08
10520.00,8.685866e-08
10521.00,8.404579e-08
10522.00,8.175233e-08
10523.00,7.928853e-08
10524.00,7.664596e-08
10525.00,7.436702e-08
10526.00,7.172421e-08
10527.00,7.023574e-08
10528.00,6.844262e-08
10529.00,6.801972e-08
10530.00,6.747342e-08
10531.00,6.741945e-08
10532.00,6.712234e-08
10533.00,6.637543e-08
10534.00,6.552802e-08
10535.00,6.438438e-08
10536.00,6.370338e-08
10537.00,6.356144e-08
10538.00,6.458978e-08
10539.00,6.760094e-08
10540.00,7.193471e-08
10541.00,7.735962e-08
10542.00,8.170223e-08
10543.00,8.425116e-08
10544.00,8.457098e-08
10545.00,8.278208e-08
10546.00,7.948061e-08
10547.00,7.496148e-08
10548.00,7.040203e-08
10549.00,6.589784e-08
10550.00,6.135415e-08
10551.00,5.761156e-08
10552.00,5.504720e-08
10553.00,5.373941e-08
10554.00,5.382280e-08
10555.00,5.551685e-08
10556.00,5.807400e-08
10557.00,6.108513e-08
10558.00,6.352970e-08
10559.00,6.537105e-08
10560.00,6.556076e-08
10561.00,6.442725e-08
10562.00,6.287544e-08
10563.00,6.122202e-08
10564.00,5.994558e-08
10565.00,5.995705e-08
10566.00,6.185971e-08
10567.00,6.422017e-08
10568.00,6.754095e-08
10569.00,7.122728e-08
10570.00,7.465550e-08
10571.00,7.704902e-08
10572.00,7.831308e-08
10573.00,7.879660e-08
10574.00,7.786196e-08
10575.00,7.701032e-08
10576.00,7.610681e-08
10577.00,7.427954e-08
10578.00,7.183537e-08
10579.00,6.905920e-08
10580.00,6.597853e-08
10581.00,6.327784e-08
10582.00,6.110008e-08
10583.00,5.985700e-08
10584.00,5.945367e-08
10585.00,5.963405e-08
10586.00,6.056764e-08
10587.00,6.191099e-08
10588.00,6.291408e-08
10589.00,6.427675e-08
10590.00,6.593329e-08
10591.00,6.785542e-08
10592.00,6.937630e-08
10593.00,7.025275e-08
10594.00,7.112888e-08
10595.00,7.063039e-08
10596.00,7.003610e-08
10597.00,6.838629e-08
10598.00,6.680192e-08
10599.00,6.518960e-08
10600.00,6.300530e-08
10601.00,6.045389e-08
10602.00,5.855422e-08
10603.00,5.785501e-08
10604.00,5.850706e-08
10605.00,6.044758e-08
10606.00,6.374278e-08
10607.00,6.780175e-08
10608.00,7.233800e-08
10609.00,7.590194e-08
10610.00,7.876245e-08
10611.00,8.129574e-08
10612.00,8.290269e-08
10613.00,8.356196e-08
10614.00,8.332984e-08
10615.00,8.238710e-08
10616.00,8.180022e-08
10617.00,8.150373e-08
10618.00,8.044932e-08
10619.00,7.820422e-08
10620.00,7.525669e-08
10621.00,7.261212e-08
10622.00,7.067126e-08
10623.00,6.873075e-08
10624.00,6.858797e-08
10625.00,6.948520e-08
10626.00,7.007519e-08
10627.00,7.061251e-08
10628.00,7.032849e-08
10629.00,6.894516e-08
10630.00,6.728725e-08
10631.00,6.543713e-08
10632.00,6.339163e-08
10633.00,6.222853e-08
10634.00,6.086151e-08
10635.00,6.040661e-08
10636.00,5.976620e-08
10637.00,5.939510e-08
10638.00,5.985909e-08
10639.00,6.106029e-08
10640.00,6.263802e-08
10641.00,6.480574e-08
10642.00,6.690208e-08
10643.00,6.907704e-08
10644.00,7.050755e-08
10645.00,7.030268e-08
10646.00,6.941556e-08
10647.00,6.777629e-08
10648.00,6.634741e-08
10649.00,6.501452e-08
10650.00,6.422080e-08
10651.00,6.348770e-08
10652.00,6.263787e-08
10653.00,6.181472e-08
10654.00,6.104194e-08
10655.00,6.072563e-08
10656.00,6.056276e-08
10657.00,6.105844e-08
10658.00,6.244051e-08
10659.00,6.419680e-08
10660.00,6.614605e-08
10661.00,6.817869e-08
10662.00,7.014476e-08
10663.00,7.130717e-08
10664.00,7.265064e-08
10665.00,7.366368e-08
10666.00,7.472323e-08
10667.00,7.654912e-08
10668.00,7.741128e-08
10669.00,7.876088e-08
10670.00,7.901463e-08
10671.00,7.842494e-08
10672.00,7.650212e-08
10673.00,7.299852e-08
10674.00,6.968872e-08
10675.00,6.625074e-08
10676.00,6.371228e-08
10677.00,6.192550e-08
10678.00,6.141838e-08
10679.00,6.239307e-08
10680.00,6.405112e-08
10681.00,6.601297e-08
10682.00,6.798225e-08
10683.00,6.883300e-08
10684.00,6.790867e-08
10685.00,6.631295e-08
10686.00,6.406604e-08
10687.00,6.269061e-08
10688.00,6.265859e-08
10689.00,6.337649e-08
10690.00,6.525035e-08
10691.00,6.785253e-08
10692.00,7.047227e-08
10693.00,7.376510e-08
10694.00,7.699132e-08
10695.00,8.179909e-08
10696.00,8.713932e-08
10697.00,9.274190e-08
10698.00,9.733984e-08
10699.00,1.006661e-07
10700.00,1.041499e-07
10701.00,1.064356e-07
10702.00,1.089222e-07
10703.00,1.101224e-07
10704.00,1.095119e-07
10705.00,1.048641e-07
10706.00,9.945533e-08
10707.00,9.278391e-08
10708.00,8.602750e-08
10709.00,8.076587e-08
10710.00,7.753572e-08
10711.00,7.474966e-08
10712.00,7.369251e-08
10713.00,7.288934e-08
10714.00,7.271368e-08
10715.00,7.080079e-08
10716.00,6.861973e-08
10717.00,6.565813e-08
10718.00,6.261273e-08
10719.00,6.087115e-08
10720.00,5.998668e-08
10721.00,6.024678e-08
10722.00,6.070120e-08
10723.00,6.056046e-08
10724.00,5.969114e-08
10725.00,5.834442e-08
10726.00,5.680653e-08
10727.00,5.484834e-08
10728.00,5.360596e-08
10729.00,5.351475e-08
10730.00,5.396826e-08
10731.00,5.453351e-08
10732.00,5.559631e-08
10733.00,5.664980e-08
10734.00,5.770480e-08
10735.00,5.839191e-08
10736.00,5.933463e-08
10737.00,6.015701e-08
10738.00,6.115262e-08
10739.00,6.267479e-08
10740.00,6.353688e-08
10741.00,6.344643e-08
10742.00,6.212984e-08
10743.00,5.898071e-08
10744.00,5.507430e-08
10745.00,5.145889e-08
10746.00,4.850344e-08
10747.00,4.622818e-08
10748.00,4.549864e-08
10749.00,4.606336e-08
10750.00,4.764841e-08
10751.00,4.985599e-08
10752.00,5.190869e-08
10753.00,5.415352e-08
10754.00,5.570480e-08
10755.00,5.589849e-08
10756.00,5.497815e-08
10757.00,5.345243e-08
10758.00,5.191127e-08
10759.00,5.041770e-08
10760.00,4.966741e-08
10761.00,4.975534e-08
10762.00,5.022464e-08
10763.00,5.132173e-08
10764.00,5.219283e-08
10765.00,5.312366e-08
10766.00,5.317317e-08
10767.00,5.296093e-08
10768.00,5.301062e-08
10769.00,5.308783e-08
10770.00,5.332485e-08
10771.00,5.360218e-08
10772.00,5.400284e-08
10773.00,5.425287e-08
10774.00,5.403112e-08
10775.00,5.378388e-08
10776.00,5.259789e-08
10777.00,5.197236e-08
10778.00,5.185461e-08
10779.00,5.208722e-08
10780.00,5.283248e-08
10781.00,5.468436e-08
10782.00,5.663539e-08
10783.00,5.882041e-08
10784.00,6.104380e-08
10785.00,6.317205e-08
10786.00,6.559159e-08
10787.00,6.781371e-08
10788.00,6.978860e-08
10789.00,7.066726e-08
10790.00,6.957951e-08
10791.00,6.723916e-08
10792.00,6.278470e-08
10793.00,5.842783e-08
10794.00,5.483038e-08
10795.00,5.235512e-08
10796.00,5.106719e-08
10797.00,5.098434e-08
10798.00,5.138977e-08
10799.00,5.230070e-08
10800.00,5.332697e-08
10801.00,5.386427e-08
10802.00,5.497981e-08
10803.00,5.543140e-08
10804.00,5.553822e-08
10805.00,5.497938e-08
10806.00,5.423778e-08
10807.00,5.393096e-08
10808.00,5.417034e-08
10809.00,5.523533e-08
10810.00,5.678932e-08
10811.00,5.924779e-08
10812.00,6.160805e-08
10813.00,6.311194e-08
10814.00,6.390216e-08
10815.00,6.349752e-08
10816.00,6.317803e-08
10817.00,6.208220e-08
10818.00,6.052895e-08
10819.00,5.881988e-08
10820.00,5.676439e-08
10821.00,5.479287e-08
10822.00,5.302177e-08
10823.00,5.156144e-08
10824.00,5.055569e-08
10825.00,5.060227e-08
10826.00,5.166685e-08
10827.00,5.305595e-08
10828.00,5.526702e-08
10829.00,5.786144e-08
10830.00,6.070418e-08
10831.00,6.313987e-08
10832.00,6.389067e-08
10833.00,6.319363e-08
10834.00,6.132669e-08
10835.00,5.859625e-08
10836.00,5.641989e-08
10837.00,5.543619e-08
10838.00,5.574987e-08
10839.00,5.636909e-08
10840.00,5.759567e-08
10841.00,5.823435e-08
10842.00,5.823824e-08
10843.00,5.782614e-08
10844.00,5.744623e-08
10845.00,5.688105e-08
10846.00,5.638361e-08
10847.00,5.656571e-08
10848.00,5.680038e-08
10849.00,5.766393e-08
10850.00,5.946745e-08
10851.00,6.180450e-08
10852.00,6.406840e-08
10853.00,6.605088e-08
10854.00,6.714108e-08
10855.00,6.647356e-08
10856.00,6.508712e-08
10857.00,6.244777e-08
10858.00,5.915851e-08
10859.00,5.579044e-08
10860.00,5.258798e-08
10861.00,4.951023e-08
10862.00,4.759900e-08
10863.00,4.667413e-08
10864.00,4.687196e-08
10865.00,4.782311e-08
10866.00,4.954477e-08
10867.00,5.151878e-08
10868.00,5.324547e-08
10869.00,5.491152e-08
10870.00,5.647922e-08
10871.00,5.918118e-08
10872.00,6.367355e-08
10873.00,6.906956e-08
10874.00,7.586278e-08
10875.00,8.324678e-08
10876.00,8.896340e-08
10877.00,9.214644e-08
10878.00,9.193014e-08
10879.00,8.942784e-08
10880.00,8.614484e-08
10881.00,8.228128e-08
10882.00,7.796131e-08
10883.00,7.327255e-08
10884.00,6.916148e-08
10885.00,6.411848e-08
10886.00,5.863882e-08
10887.00,5.424008e-08
10888.00,5.043781e-08
10889.00,4.772605e-08
10890.00,4.624964e-08
10891.00,4.618779e-08
10892.00,4.812492e-08
10893.00,5.113235e-08
10894.00,5.475645e-08
10895.00,5.824850e-08
10896.00,6.071704e-08
10897.00,6.153282e-08
10898.00,6.065339e-08
10899.00,5.865624e-08
10900.00,5.661214e-08
10901.00,5.528627e-08
10902.00,5.459754e-08
10903.00,5.487069e-08
10904.00,5.574141e-08
10905.00,5.702225e-08
10906.00,5.925970e-08
10907.00,6.121576e-08
10908.00,6.401917e-08
10909.00,6.667994e-08
10910.00,6.886869e-08
10911.00,7.012176e-08
10912.00,6.985877e-08
10913.00,6.919181e-08
10914.00,6.804079e-08
10915.00,6.761300e-08
10916.00,6.699395e-08
10917.00,6.622628e-08
10918.00,6.443306e-08
10919.00,6.261613e-08
10920.00,5.992147e-08
10921.00,5.702046e-08
10922.00,5.536570e-08
10923.00,5.438230e-08
10924.00,5.435991e-08
10925.00,5.451538e-08
10926.00,5.503083e-08
10927.00,5.618775e-08
10928.00,5.708061e-08
10929.00,5.873462e-08
10930.00,5.992712e-08
10931.00,6.148077e-08
10932.00,6.283534e-08
10933.00,6.350432e-08
10934.00,6.295090e-08
10935.00,6.122967e-08
10936.00,5.923036e-08
10937.00,5.777366e-08
10938.00,5.668442e-08
10939.00,5.596304e-08
10940.00,5.572459e-08
10941.00,5.676598e-08
10942.00,5.777212e-08
10943.00,5.991749e-08
10944.00,6.231117e-08
10945.00,6.482032e-08
10946.00,6.681476e-08
10947.00,6.848210e-08
10948.00,6.897961e-08
10949.00,6.781904e-08
10950.00,6.534664e-08
10951.00,6.242853e-08
10952.00,5.970162e-08
10953.00,5.819749e-08
10954.00,5.706699e-08
10955.00,5.691173e-08
10956.00,5.737934e-08
10957.00,5.862747e-08
10958.00,5.921132e-08
10959.00,5.989605e-08
10960.00,6.038812e-08
10961.00,6.031843e-08
10962.00,5.947558e-08
10963.00,5.820203e-08
10964.00,5.611099e-08
10965.00,5.389812e-08
10966.00,5.178518e-08
10967.00,4.977322e-08
10968.00,4.829586e-08
10969.00,4.846632e-08
10970.00,4.910257e-08
10971.00,5.038530e-08
10972.00,5.232124e-08
10973.00,5.414803e-08
10974.00,5.566135e-08
10975.00,5.623766e-08
10976.00,5.543995e-08
10977.00,5.389361e-08
10978.00,5.272465e-08
10979.00,5.155069e-08
10980.00,5.144539e-08
10981.00,5.292380e-08
10982.00,5.445640e-08
10983.00,5.618376e-08
10984.00,5.680431e-08
10985.00,5.708186e-08
10986.00,5.643988e-08
10987.00,5.562890e-08
10988.00,5.551049e-08
10989.00,5.583796e-08
10990.00,5.659929e-08
10991.00,5.690445e-08
10992.00,5.655629e-08
10993.00,5.502756e-08
10994.00,5.324652e-08
10995.00,5.109321e-08
10996.00,4.985947e-08
10997.00,5.005608e-08
10998.00,5.102110e-08
10999.00,5.265964e-08
11000.00,5.501641e-08
11001.00,5.764991e-08
11002.00,5.905105e-08
11003.00,5.938001e-08
11004.00,5.945353e-08
11005.00,5.977527e-08
11006.00,6.005492e-08
11007.00,5.982624e-08
11008.00,6.035591e-08
11009.00,6.057514e-08
11010.00,6.071319e-08
11011.00,6.044217e-08
11012.00,6.132572e-08
11013.00,6.247367e-08
11014.00,6.387741e-08
11015.00,6.604736e-08
11016.00,6.693934e-08
11017.00,6.785314e-08
11018.00,6.810733e-08
11019.00,6.737385e-08
11020.00,6.651822e-08
11021.00,6.517774e-08
11022.00,6.462326e-08
11023.00,6.380826e-08
11024.00,6.376363e-08
11025.00,6.563256e-08
11026.00,6.741111e-08
11027.00,6.996019e-08
11028.00,7.259224e-08
11029.00,7.392730e-08
11030.00,7.403158e-08
11031.00,7.190346e-08
11032.00,6.844575e-08
11033.00,6.413183e-08
11034.00,6.069085e-08
11035.00,5.671984e-08
11036.00,5.442547e-08
11037.00,5.316933e-08
11038.00,5.310097e-08
11039.00,5.373283e-08
11040.00,5.406722e-08
11041.00,5.439797e-08
11042.00,5.355235e-08
11043.00,5.228847e-08
11044.00,5.096155e-08
11045.00,4.953869e-08
11046.00,4.856164e-08
11047.00,4.841048e-08
11048.00,4.889665e-08
11049.00,5.014158e-08
11050.00,5.305547e-08
11051.00,5.623851e-08
11052.00,5.950006e-08
11053.00,6.140299e-08
11054.00,6.193976e-08
11055.00,6.072807e-08
11056.00,5.853607e-08
11057.00,5.653760e-08
11058.00,5.446843e-08
11059.00,5.336985e-08
11060.00,5.276243e-08
11061.00,5.179933e-08
11062.00,5.091171e-08
11063.00,4.945084e-08
11064.00,4.816244e-08
11065.00,4.691525e-08
11066.00,4.637628e-08
11067.00,4.592512e-08
11068.00,4.628921e-08
11069.00,4.676284e-08
11070.00,4.768629e-08
11071.00,4.832271e-08
11072.00,4.887580e-08
11073.00,4.920740e-08
11074.00,4.988503e-08
11075.00,5.042175e-08
11076.00,5.225910e-08
11077.00,5.466077e-08
11078.00,5.818548e-08
11079.00,6.219001e-08
11080.00,6.630212e-08
11081.00,7.001962e-08
11082.00,7.185167e-08
11083.00,7.204753e-08
11084.00,7.149453e-08
11085.00,7.075328e-08
11086.00,6.988726e-08
11087.00,6.852966e-08
11088.00,6.770743e-08
11089.00,6.565911e-08
11090.00,6.362744e-08
11091.00,6.064393e-08
11092.00,5.870131e-08
11093.00,5.791363e-08
11094.00,5.777422e-08
11095.00,5.911106e-08
11096.00,6.063222e-08
11097.00,6.339437e-08
11098.00,6.508549e-08
11099.00,6.671943e-08
11100.00,6.836887e-08
11101.00,7.019130e-08
11102.00,7.251826e-08
11103.00,7.373672e-08
11104.00,7.530847e-08
11105.00,7.620615e-08
11106.00,7.642149e-08
11107.00,7.412800e-08
11108.00,7.225660e-08
11109.00,6.962218e-08
11110.00,6.648210e-08
11111.00,6.409638e-08
11112.00,6.192833e-08
11113.00,6.146923e-08
11114.00,6.139589e-08
11115.00,6.262086e-08
11116.00,6.484179e-08
11117.00,6.742671e-08
11118.00,7.048902e-08
11119.00,7.244685e-08
11120.00,7.340819e-08
11121.00,7.403849e-08
11122.00,7.444358e-08
11123.00,7.478084e-08
11124.00,7.480591e-08
11125.00,7.534238e-08
11126.00,7.592108e-08
11127.00,7.569857e-08
11128.00,7.509744e-08
11129.00,7.364783e-08
11130.00,7.200979e-08
11131.00,6.966181e-08
11132.00,6.796290e-08
11133.00,6.658518e-08
11134.00,6.630506e-08
11135.00,6.706409e-08
11136.00,6.945046e-08
11137.00,7.306657e-08
11138.00,7.744485e-08
11139.00,8.184150e-08
11140.00,8.514789e-08
11141.00,8.718294e-08
11142.00,8.547124e-08
11143.00,8.029079e-08
11144.00,7.424300e-08
11145.00,6.786566e-08
11146.00,6.198729e-08
11147.00,5.699543e-08
11148.00,5.377375e-08
11149.00,5.252306e-08
11150.00,5.264712e-08
11151.00,5.373540e-08
11152.00,5.543247e-08
11153.00,5.742717e-08
11154.00,5.928142e-08
11155.00,6.002865e-08
11156.00,6.048906e-08
11157.00,6.164368e-08
11158.00,6.278434e-08
11159.00,6.568979e-08
11160.00,6.829657e-08
11161.00,7.102135e-08
11162.00,7.264401e-08
11163.00,7.245881e-08
11164.00,7.128591e-08
11165.00,6.898482e-08
11166.00,6.669215e-08
11167.00,6.488434e-08
11168.00,6.325422e-08
11169.00,6.314286e-08
11170.00,6.401400e-08
11171.00,6.560740e-08
11172.00,6.800065e-08
11173.00,7.090507e-08
11174.00,7.312934e-08
11175.00,7.382028e-08
11176.00,7.263187e-08
11177.00,7.117762e-08
11178.00,7.056135e-08
11179.00,6.999606e-08
11180.00,7.121771e-08
11181.00,7.289345e-08
11182.00,7.473704e-08
11183.00,7.630515e-08
11184.00,7.613471e-08
11185.00,7.460464e-08
11186.00,7.274312e-08
11187.00,7.064585e-08
11188.00,6.912063e-08
11189.00,6.813708e-08
11190.00,6.816169e-08
11191.00,6.836294e-08
11192.00,7.020224e-08
11193.00,7.111382e-08
11194.00,7.273815e-08
11195.00,7.271689e-08
11196.00,7.368973e-08
11197.00,7.317371e-08
11198.00,7.275590e-08
11199.00,7.359554e-08
11200.00,7.435793e-08
11201.00,7.663287e-08
11202.00,7.995721e-08
11203.00,8.300355e-08
11204.00,8.662575e-08
11205.00,8.890297e-08
11206.00,9.204333e-08
11207.00,9.451013e-08
11208.00,9.578604e-08
11209.00,9.621306e-08
11210.00,9.475521e-08
11211.00,9.352888e-08
11212.00,9.288324e-08
11213.00,9.258794e-08
11214.00,9.304442e-08
11215.00,9.227994e-08
11216.00,8.981177e-08
11217.00,8.612356e-08
11218.00,8.057450e-08
11219.00,7.619661e-08
11220.00,7.275523e-08
11221.00,7.057679e-08
11222.00,7.041350e-08
11223.00,7.218858e-08
11224.00,7.553950e-08
11225.00,7.894219e-08
11226.00,8.127714e-08
11227.00,8.366619e-08
11228.00,8.591458e-08
11229.00,8.721772e-08
11230.00,8.986773e-08
11231.00,9.011342e-08
11232.00,9.168252e-08
11233.00,9.085078e-08
11234.00,8.743738e-08
11235.00,8.305711e-08
11236.00,7.935027e-08
11237.00,7.574215e-08
11238.00,7.305922e-08
11239.00,7.125248e-08
11240.00,7.088642e-08
11241.00,7.044122e-08
11242.00,6.896484e-08
11243.00,6.858648e-08
11244.00,6.857863e-08
11245.00,7.000825e-08
11246.00,7.307021e-08
11247.00,7.634650e-08
11248.00,8.155264e-08
11249.00,8.481918e-08
11250.00,8.780698e-08
11251.00,8.981542e-08
11252.00,8.823753e-08
11253.00,8.665103e-08
11254.00,8.216198e-08
11255.00,7.595046e-08
11256.00,6.966697e-08
11257.00,6.334914e-08
11258.00,5.924919e-08
11259.00,5.693738e-08
11260.00,5.669617e-08
11261.00,5.755128e-08
11262.00,5.973977e-08
11263.00,6.168298e-08
11264.00,6.328787e-08
11265.00,6.500048e-08
11266.00,6.623588e-08
11267.00,6.762694e-08
11268.00,6.815953e-08
11269.00,7.024066e-08
11270.00,7.134783e-08
11271.00,7.328491e-08
11272.00,7.381324e-08
11273.00,7.490330e-08
11274.00,7.628152e-08
11275.00,7.756390e-08
11276.00,7.845124e-08
11277.00,7.911338e-08
11278.00,8.055216e-08
11279.00,8.319066e-08
11280.00,8.548893e-08
11281.00,8.798264e-08
11282.00,8.881223e-08
11283.00,8.886043e-08
11284.00,8.604684e-08
11285.00,8.151991e-08
11286.00,7.711148e-08
11287.00,7.384912e-08
11288.00,7.318912e-08
11289.00,7.378880e-08
11290.00,7.655522e-08
11291.00,8.002566e-08
11292.00,8.521388e-08
11293.00,8.976249e-08
11294.00,9.205199e-08
11295.00,9.339310e-08
11296.00,9.302121e-08
11297.00,9.141812e-08
11298.00,8.787949e-08
11299.00,8.448949e-08
11300.00,7.984550e-08
11301.00,7.551689e-08
11302.00,7.079864e-08
11303.00,6.521658e-08
11304.00,6.115071e-08
11305.00,5.758771e-08
11306.00,5.598818e-08
11307.00,5.558144e-08
11308.00,5.645986e-08
11309.00,5.824166e-08
11310.00,6.085096e-08
11311.00,6.412971e-08
11312.00,6.703031e-08
11313.00,7.072263e-08
11314.00,7.357269e-08
11315.00,7.641977e-08
11316.00,7.816247e-08
11317.00,7.845168e-08
11318.00,7.900498e-08
11319.00,7.834647e-08
11320.00,7.850481e-08
11321.00,7.903149e-08
11322.00,8.065885e-08
11323.00,8.275098e-08
11324.00,8.464622e-08
11325.00,8.731514e-08
11326.00,8.797699e-08
11327.00,9.006781e-08
11328.00,9.123902e-08
11329.00,9.206625e-08
11330.00,9.178203e-08
11331.00,8.973447e-08
11332.00,8.684012e-08
11333.00,8.097012e-08
11334.00,7.539705e-08
11335.00,7.030602e-08
11336.00,6.711333e-08
11337.00,6.645737e-08
11338.00,6.816384e-08
11339.00,7.224462e-08
11340.00,7.858787e-08
11341.00,8.581807e-08
11342.00,9.231714e-08
11343.00,9.703367e-08
11344.00,9.729923e-08
11345.00,9.437660e-08
11346.00,8.803014e-08
11347.00,8.237802e-08
11348.00,7.814725e-08
11349.00,7.573875e-08
11350.00,7.559957e-08
11351.00,7.653765e-08
11352.00,7.770907e-08
11353.00,7.779978e-08
11354.00,7.737314e-08
11355.00,7.523340e-08
11356.00,7.278148e-08
11357.00,7.050603e-08
11358.00,6.891531e-08
11359.00,6.887480e-08
11360.00,7.090713e-08
11361.00,7.402772e-08
11362.00,7.838510e-08
11363.00,8.288061e-08
11364.00,8.749233e-08
11365.00,9.106037e-08
11366.00,9.118694e-08
11367.00,9.041804e-08
11368.00,8.684277e-08
11369.00,8.383387e-08
11370.00,8.017120e-08
11371.00,7.753395e-08
11372.00,7.544923e-08
11373.00,7.434840e-08
11374.00,7.574689e-08
11375.00,7.693520e-08
11376.00,7.985712e-08
11377.00,8.226571e-08
11378.00,8.537753e-08
11379.00,8.853266e-08
11380.00,9.078616e-08
11381.00,9.405933e-08
11382.00,9.916568e-08
11383.00,1.095712e-07
11384.00,1.225964e-07
11385.00,1.390420e-07
11386.00,1.539924e-07
11387.00,1.636020e-07
11388.00,1.658304e-07
11389.00,1.574419e-07
11390.00,1.457576e-07
11391.00,1.334479e-07
11392.00,1.228321e-07
11393.00,1.155377e-07
11394.00,1.099955e-07
11395.00,1.067683e-07
11396.00,1.038798e-07
11397.00,1.012483e-07
11398.00,9.970130e-08
11399.00,1.000533e-07
11400.00,1.037104e-07
11401.00,1.075040e-07
11402.00,1.122439e-07
11403.00,1.192961e-07
11404.00,1.223016e-07
11405.00,1.233788e-07
11406.00,1.198884e-07
11407.00,1.116380e-07
11408.00,1.018824e-07
11409.00,9.219038e-08
11410.00,8.423909e-08
11411.00,7.948383e-08
11412.00,7.701507e-08
11413.00,7.707595e-08
11414.00,7.853954e-08
11415.00,8.039332e-08
11416.00,8.289854e-08
11417.00,8.591246e-08
11418.00,8.852493e-08
11419.00,9.171139e-08
11420.00,9.477640e-08
11421.00,9.870969e-08
11422.00,1.013729e-07
11423.00,1.035348e-07
11424.00,1.067765e-07
11425.00,1.087025e-07
11426.00,1.119995e-07
11427.00,1.139824e-07
11428.00,1.140841e-07
11429.00,1.160192e-07
11430.00,1.177351e-07
11431.00,1.187095e-07
11432.00,1.187569e-07
11433.00,1.190023e-07
11434.00,1.181426e-07
11435.00,1.159048e-07
11436.00,1.079410e-07
11437.00,9.898748e-08
11438.00,9.145202e-08
11439.00,8.477936e-08
11440.00,8.077822e-08
11441.00,7.885453e-08
11442.00,7.936200e-08
11443.00,8.167390e-08
11444.00,8.519124e-08
11445.00,8.771442e-08
11446.00,9.044233e-08
11447.00,9.206509e-08
11448.00,9.391155e-08
11449.00,9.585688e-08
11450.00,9.713431e-08
11451.00,1.002402e-07
11452.00,1.049440e-07
11453.00,1.122351e-07
11454.00,1.190727e-07
11455.00,1.289972e-07
11456.00,1.354301e-07
11457.00,1.385831e-07
11458.00,1.342624e-07
11459.00,1.263358e-07
11460.00,1.157955e-07
11461.00,1.028000e-07
11462.00,9.245746e-08
11463.00,8.466856e-08
11464.00,8.019204e-08
11465.00,7.772105e-08
11466.00,7.660832e-08
11467.00,7.603632e-08
11468.00,7.603083e-08
11469.00,7.571853e-08
11470.00,7.488187e-08
11471.00,7.446791e-08
11472.00,7.398684e-08
11473.00,7.347330e-08
11474.00,7.217347e-08
11475.00,7.041942e-08
11476.00,6.905891e-08
11477.00,6.676881e-08
11478.00,6.588058e-08
11479.00,6.510584e-08
11480.00,6.589359e-08
11481.00,6.789906e-08
11482.00,7.075030e-08
11483.00,7.387323e-08
11484.00,7.512023e-08
11485.00,7.648721e-08
11486.00,7.563862e-08
11487.00,7.349365e-08
11488.00,7.128540e-08
11489.00,6.898956e-08
11490.00,6.749620e-08
11491.00,6.725738e-08
11492.00,6.860139e-08
11493.00,7.025916e-08
11494.00,7.265751e-08
11495.00,7.383139e-08
11496.00,7.440619e-08
11497.00,7.429684e-08
11498.00,7.312565e-08
11499.00,7.329453e-08
11500.00,7.303012e-08
11501.00,7.450041e-08
11502.00,7.600510e-08
11503.00,7.669069e-08
11504.00,7.694082e-08
11505.00,7.576800e-08
11506.00,7.412373e-08
11507.00,7.253341e-08
11508.00,7.190754e-08
11509.00,7.173054e-08
11510.00,7.293605e-08
11511.00,7.503647e-08
11512.00,7.754029e-08
11513.00,8.000945e-08
11514.00,8.118865e-08
11515.00,8.177712e-08
11516.00,8.221254e-08
11517.00,8.226456e-08
11518.00,8.180000e-08
11519.00,8.134515e-08
11520.00,8.102855e-08
11521.00,8.166840e-08
11522.00,8.240956e-08
11523.00,8.405858e-08
11524.00,8.615806e-08
11525.00,8.874986e-08
11526.00,9.117323e-08
11527.00,9.313089e-08
11528.00,9.398667e-08
11529.00,9.483536e-08
11530.00,9.460030e-08
11531.00,9.399047e-08
11532.00,9.212464e-08
11533.00,8.974871e-08
11534.00,8.805076e-08
11535.00,8.609465e-08
11536.00,8.657686e-08
11537.00,8.894462e-08
11538.00,9.191139e-08
11539.00,9.516025e-08
11540.00,9.811524e-08
11541.00,9.915475e-08
11542.00,9.682063e-08
11543.00,9.229062e-08
11544.00,8.770466e-08
11545.00,8.273320e-08
11546.00,7.848358e-08
11547.00,7.618542e-08
11548.00,7.546527e-08
11549.00,7.613720e-08
11550.00,7.782216e-08
11551.00,7.885706e-08
11552.00,7.989627e-08
11553.00,7.888660e-08
11554.00,7.743728e-08
11555.00,7.567339e-08
11556.00,7.372676e-08
11557.00,7.327766e-08
11558.00,7.378309e-08
11559.00,7.521930e-08
11560.00,7.764928e-08
11561.00,7.993784e-08
11562.00,8.269559e-08
11563.00,8.461256e-08
11564.00,8.490378e-08
11565.00,8.417742e-08
11566.00,8.209121e-08
11567.00,8.082792e-08
11568.00,7.968047e-08
11569.00,7.986230e-08
11570.00,8.066580e-08
11571.00,8.203921e-08
11572.00,8.433335e-08
11573.00,8.458258e-08
11574.00,8.444913e-08
11575.00,8.279710e-08
11576.00,8.064109e-08
11577.00,7.782153e-08
11578.00,7.584672e-08
11579.00,7.492687e-08
11580.00,7.412660e-08
11581.00,7.560264e-08
11582.00,7.659672e-08
11583.00,7.862301e-08
11584.00,8.032554e-08
11585.00,8.228291e-08
11586.00,8.502717e-08
11587.00,8.822966e-08
11588.00,9.221225e-08
11589.00,9.665103e-08
11590.00,1.014195e-07
11591.00,1.061418e-07
11592.00,1.096687e-07
11593.00,1.094413e-07
11594.00,1.079607e-07
11595.00,1.057302e-07
11596.00,1.028236e-07
11597.00,1.016731e-07
11598.00,9.953124e-08
11599.00,9.918559e-08
11600.00,9.775749e-08
11601.00,9.742954e-08
11602.00,9.551336e-08
11603.00,9.543660e-08
11604.00,9.584272e-08
11605.00,9.710148e-08
11606.00,1.003858e-07
11607.00,1.040546e-07
11608.00,1.088769e-07
11609.00,1.112659e-07
11610.00,1.136724e-07
11611.00,1.147857e-07
11612.00,1.162533e-07
11613.00,1.185774e-07
11614.00,1.198627e-07
11615.00,1.235257e-07
11616.00,1.254910e-07
11617.00,1.269405e-07
11618.00,1.243459e-07
11619.00,1.208168e-07
11620.00,1.162982e-07
11621.00,1.115330e-07
11622.00,1.067155e-07
11623.00,1.038329e-07
11624.00,1.031940e-07
11625.00,1.035366e-07
11626.00,1.044664e-07
11627.00,1.062919e-07
11628.00,1.088222e-07
11629.00,1.115666e-07
11630.00,1.125667e-07
11631.00,1.118521e-07
11632.00,1.114642e-07
11633.00,1.118061e-07
11634.00,1.115780e-07
11635.00,1.115583e-07
11636.00,1.125494e-07
11637.00,1.136507e-07
11638.00,1.142011e-07
11639.00,1.137194e-07
11640.00,1.121604e-07
11641.00,1.108799e-07
11642.00,1.080151e-07
11643.00,1.056594e-07
11644.00,1.035744e-07
11645.00,1.025062e-07
11646.00,1.024317e-07
11647.00,1.028813e-07
11648.00,1.071747e-07
11649.00,1.135268e-07
11650.00,1.205269e-07
11651.00,1.274826e-07
11652.00,1.334120e-07
11653.00,1.350423e-07
11654.00,1.291048e-07
11655.00,1.204391e-07
11656.00,1.109316e-07
11657.00,1.019821e-07
11658.00,9.315677e-08
11659.00,8.705464e-08
11660.00,8.433657e-08
11661.00,8.363985e-08
11662.00,8.431046e-08
11663.00,8.554321e-08
11664.00,8.827067e-08
11665.00,8.957919e-08
11666.00,8.998251e-08
11667.00,9.067610e-08
11668.00,9.196385e-08
11669.00,9.463194e-08
11670.00,9.950201e-08
11671.00,1.039642e-07
11672.00,1.090209e-07
11673.00,1.114261e-07
11674.00,1.119141e-07
11675.00,1.107800e-07
11676.00,1.075855e-07
11677.00,1.039914e-07
11678.00,1.018994e-07
11679.00,9.874534e-08
11680.00,9.794619e-08
11681.00,9.860035e-08
11682.00,9.882297e-08
11683.00,9.966830e-08
11684.00,1.007176e-07
11685.00,1.009265e-07
11686.00,9.953941e-08
11687.00,9.639084e-08
11688.00,9.332818e-08
11689.00,9.148487e-08
11690.00,9.084012e-08
11691.00,9.233499e-08
11692.00,9.535182e-08
11693.00,9.995338e-08
11694.00,1.045797e-07
11695.00,1.069400e-07
11696.00,1.071426e-07
11697.00,1.068941e-07
11698.00,1.051649e-07
11699.00,1.047909e-07
11700.00,1.036359e-07
11701.00,1.019076e-07
11702.00,1.002815e-07
11703.00,1.009114e-07
11704.00,1.013148e-07
11705.00,1.031458e-07
11706.00,1.044185e-07
11707.00,1.062573e-07
11708.00,1.074685e-07
11709.00,1.060785e-07
11710.00,1.063026e-07
11711.00,1.049537e-07
11712.00,1.057018e-07
11713.00,1.065517e-07
11714.00,1.078759e-07
11715.00,1.089779e-07
11716.00,1.106293e-07
11717.00,1.115587e-07
11718.00,1.120561e-07
11719.00,1.122120e-07
11720.00,1.115779e-07
11721.00,1.107428e-07
11722.00,1.090011e-07
11723.00,1.077726e-07
11724.00,1.076958e-07
11725.00,1.076789e-07
11726.00,1.075676e-07
11727.00,1.053545e-07
11728.00,1.034939e-07
11729.00,1.001072e-07
11730.00,9.701376e-08
11731.00,9.452751e-08
11732.00,9.174033e-08
11733.00,9.191414e-08
11734.00,9.474787e-08
11735.00,9.825035e-08
11736.00,1.042326e-07
11737.00,1.092875e-07
11738.00,1.151807e-07
11739.00,1.211257e-07
11740.00,1.260039e-07
11741.00,1.315169e-07
11742.00,1.343630e-07
11743.00,1.350611e-07
11744.00,1.334670e-07
11745.00,1.284343e-07
11746.00,1.209411e-07
11747.00,1.156165e-07
11748.00,1.111310e-07
11749.00,1.076496e-07
11750.00,1.064256e-07
11751.00,1.055833e-07
11752.00,1.059504e-07
11753.00,1.042914e-07
11754.00,1.030744e-07
11755.00,1.042715e-07
11756.00,1.057196e-07
11757.00,1.115801e-07
11758.00,1.160536e-07
11759.00,1.231327e-07
11760.00,1.292634e-07
11761.00,1.309176e-07
11762.00,1.350350e-07
11763.00,1.319573e-07
11764.00,1.291999e-07
11765.00,1.230668e-07
11766.00,1.154833e-07
11767.00,1.081878e-07
11768.00,1.000349e-07
11769.00,9.413981e-08
11770.00,8.950403e-08
11771.00,8.809012e-08
11772.00,8.757312e-08
11773.00,8.938685e-08
11774.00,9.078032e-08
11775.00,9.109933e-08
11776.00,9.342005e-08
11777.00,9.498018e-08
11778.00,9.998055e-08
11779.00,1.031232e-07
11780.00,1.085257e-07
11781.00,1.124940e-07
11782.00,1.147569e-07
11783.00,1.164535e-07
11784.00,1.145672e-07
11785.00,1.138826e-07
11786.00,1.113220e-07
11787.00,1.104264e-07
11788.00,1.096197e-07
11789.00,1.096461e-07
11790.00,1.132347e-07
11791.00,1.154990e-07
11792.00,1.201967e-07
11793.00,1.220561e-07
11794.00,1.234613e-07
11795.00,1.216666e-07
11796.00,1.156783e-07
11797.00,1.115519e-07
11798.00,1.086585e-07
11799.00,1.101480e-07
11800.00,1.117481e-07
11801.00,1.159596e-07
11802.00,1.216803e-07
11803.00,1.266234e-07
11804.00,1.294033e-07
11805.00,1.263344e-07
11806.00,1.226883e-07
11807.00,1.173554e-07
11808.00,1.100326e-07
11809.00,1.039464e-07
11810.00,9.724112e-08
11811.00,9.170845e-08
11812.00,8.683551e-08
11813.00,8.248123e-08
11814.00,7.934048e-08
11815.00,7.665193e-08
11816.00,7.460626e-08
11817.00,7.389106e-08
11818.00,7.340785e-08
11819.00,7.403316e-08
11820.00,7.582044e-08
11821.00,7.700349e-08
11822.00,7.897704e-08
11823.00,8.090563e-08
11824.00,8.388033e-08
11825.00,8.774709e-08
11826.00,9.071614e-08
11827.00,9.337009e-08
11828.00,9.516330e-08
11829.00,9.656910e-08
11830.00,9.644608e-08
11831.00,9.656989e-08
11832.00,9.801537e-08
11833.00,9.893979e-08
11834.00,1.011132e-07
11835.00,1.021778e-07
11836.00,1.028153e-07
11837.00,1.042124e-07
11838.00,1.053447e-07
11839.00,1.075569e-07
11840.00,1.091951e-07
11841.00,1.115512e-07
11842.00,1.114702e-07
11843.00,1.083460e-07
11844.00,1.014690e-07
11845.00,9.456896e-08
11846.00,8.756646e-08
11847.00,8.182717e-08
11848.00,7.937988e-08
11849.00,8.050024e-08
11850.00,8.432918e-08
11851.00,9.116758e-08
11852.00,9.791561e-08
11853.00,1.054051e-07
11854.00,1.118232e-07
11855.00,1.121091e-07
11856.00,1.091658e-07
11857.00,1.032380e-07
11858.00,9.690464e-08
11859.00,9.290270e-08
11860.00,8.925154e-08
11861.00,8.845973e-08
11862.00,9.039785e-08
11863.00,9.249917e-08
11864.00,9.492709e-08
11865.00,9.480645e-08
11866.00,9.264308e-08
11867.00,8.872750e-08
11868.00,8.375112e-08
11869.00,8.063974e-08
11870.00,7.889428e-08
11871.00,8.003021e-08
11872.00,8.206528e-08
11873.00,8.598255e-08
11874.00,9.039773e-08
11875.00,9.548098e-08
11876.00,9.957818e-08
11877.00,1.001700e-07
11878.00,1.008709e-07
11879.00,9.818792e-08
11880.00,9.690004e-08
11881.00,9.484584e-08
11882.00,9.430932e-08
11883.00,9.464869e-08
11884.00,9.410422e-08
11885.00,9.592466e-08
11886.00,9.691982e-08
11887.00,9.967624e-08
11888.00,1.005528e-07
11889.00,1.028482e-07
11890.00,1.038931e-07
11891.00,1.043344e-07
11892.00,1.060489e-07
11893.00,1.071172e-07
11894.00,1.120713e-07
11895.00,1.181154e-07
11896.00,1.266779e-07
11897.00,1.365252e-07
11898.00,1.400011e-07
11899.00,1.389733e-07
11900.00,1.333076e-07
11901.00,1.246248e-07
11902.00,1.187809e-07
11903.00,1.117336e-07
11904.00,1.083128e-07
11905.00,1.064215e-07
11906.00,1.073598e-07
11907.00,1.081765e-07
11908.00,1.099817e-07
11909.00,1.141528e-07
11910.00,1.187414e-07
11911.00,1.258623e-07
11912.00,1.337003e-07
11913.00,1.388740e-07
11914.00,1.437180e-07
11915.00,1.426338e-07
11916.00,1.341155e-07
11917.00,1.240025e-07
11918.00,1.106873e-07
11919.00,9.995460e-08
11920.00,9.159864e-08
11921.00,8.513117e-08
11922.00,8.223734e-08
11923.00,8.017240e-08
11924.00,8.074498e-08
11925.00,8.192325e-08
11926.00,8.165276e-08
11927.00,8.237674e-08
11928.00,8.261598e-08
11929.00,8.301171e-08
11930.00,8.458954e-08
11931.00,8.612305e-08
11932.00,8.938397e-08
11933.00,9.210620e-08
11934.00,9.574602e-08
11935.00,1.004493e-07
11936.00,1.049574e-07
11937.00,1.107889e-07
11938.00,1.142624e-07
11939.00,1.162925e-07
11940.00,1.197153e-07
11941.00,1.241425e-07
11942.00,1.276121e-07
11943.00,1.314316e-07
11944.00,1.344665e-07
11945.00,1.350769e-07
11946.00,1.330561e-07
11947.00,1.221640e-07
11948.00,1.101129e-07
11949.00,9.940661e-08
11950.00,8.932221e-08
11951.00,8.286602e-08
11952.00,7.860386e-08
11953.00,7.681530e-08
11954.00,7.709307e-08
11955.00,8.011228e-08
11956.00,8.290245e-08
11957.00,8.661883e-08
11958.00,9.059286e-08
11959.00,9.463219e-08
11960.00,9.833977e-08
11961.00,9.946537e-08
11962.00,1.034977e-07
11963.00,1.088584e-07
11964.00,1.166921e-07
11965.00,1.246771e-07
11966.00,1.337159e-07
11967.00,1.379134e-07
11968.00,1.366079e-07
11969.00,1.302152e-07
11970.00,1.180022e-07
11971.00,1.060434e-07
11972.00,9.338120e-08
11973.00,8.322221e-08
11974.00,7.635960e-08
11975.00,7.160581e-08
11976.00,6.906077e-08
11977.00,6.739636e-08
11978.00,6.649556e-08
11979.00,6.595157e-08
11980.00,6.508981e-08
11981.00,6.429600e-08
11982.00,6.392148e-08
11983.00,6.354922e-08
11984.00,6.357988e-08
11985.00,6.302470e-08
11986.00,6.291786e-08
11987.00,6.242549e-08
11988.00,6.160064e-08
11989.00,6.208269e-08
11990.00,6.147626e-08
11991.00,6.279960e-08
11992.00,6.424801e-08
11993.00,6.498627e-08
11994.00,6.609847e-08
11995.00,6.652066e-08
11996.00,6.677595e-08
11997.00,6.596583e-08
11998.00,6.528072e-08
11999.00,6.383852e-08
12000.00,6.289259e-08


==> anc/unfolded_spectrum_front_04_HB4_DOWN_OVERNIGHT_1.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,3.374930e-01
41.00,6.337309e-03
42.00,2.687031e-03
43.00,1.806096e-03
44.00,1.443642e-03
45.00,1.250323e-03
46.00,1.131237e-03
47.00,1.050867e-03
48.00,9.931163e-04
49.00,9.496755e-04
50.00,9.158415e-04
51.00,8.887653e-04
52.00,8.666108e-04
53.00,8.481543e-04
54.00,8.325459e-04
55.00,8.191772e-04
56.00,8.075953e-04
57.00,7.974689e-04
58.00,7.885397e-04
59.00,7.806071e-04
60.00,7.735078e-04
61.00,7.113160e-04
62.00,6.595208e-04
63.00,6.158360e-04
64.00,5.785752e-04
65.00,5.464772e-04
66.00,5.185800e-04
67.00,4.941422e-04
68.00,4.725806e-04
69.00,4.534337e-04
70.00,4.363316e-04
71.00,4.209741e-04
72.00,4.071148e-04
73.00,3.945523e-04
74.00,3.831180e-04
75.00,3.726702e-04
76.00,3.630903e-04
77.00,3.542771e-04
78.00,3.461448e-04
79.00,3.386195e-04
80.00,3.316367e-04
81.00,3.222443e-04
82.00,3.132619e-04
83.00,3.046670e-04
84.00,2.964378e-04
85.00,2.885555e-04
86.00,2.810001e-04
87.00,2.737553e-04
88.00,2.668041e-04
89.00,2.601314e-04
90.00,2.537231e-04
91.00,2.475655e-04
92.00,2.416457e-04
93.00,2.359524e-04
94.00,2.304739e-04
95.00,2.252004e-04
96.00,2.201211e-04
97.00,2.152273e-04
98.00,2.105102e-04
99.00,2.059615e-04
100.00,2.015729e-04
101.00,1.895550e-04
102.00,1.782218e-04
103.00,1.675367e-04
104.00,1.574644e-04
105.00,1.479711e-04
106.00,1.390252e-04
107.00,1.305968e-04
108.00,1.226571e-04
109.00,1.151793e-04
110.00,1.081376e-04
111.00,1.015077e-04
112.00,9.526688e-05
113.00,8.939322e-05
114.00,8.386602e-05
115.00,7.866589e-05
116.00,7.377440e-05
117.00,6.917401e-05
118.00,6.484822e-05
119.00,6.078136e-05
120.00,5.695860e-05
121.00,6.537462e-05
122.00,7.499827e-05
123.00,8.599756e-05
124.00,9.856364e-05
125.00,1.129132e-04
126.00,1.292916e-04
127.00,1.479780e-04
128.00,1.692878e-04
129.00,1.935788e-04
130.00,2.212560e-04
131.00,2.527779e-04
132.00,2.886634e-04
133.00,3.294987e-04
134.00,3.759472e-04
135.00,4.287591e-04
136.00,4.887808e-04
137.00,5.569676e-04
138.00,6.343999e-04
139.00,7.222965e-04
140.00,8.220029e-04
141.00,5.646191e-04
142.00,3.871922e-04
143.00,2.650882e-04
144.00,1.811920e-04
145.00,1.236416e-04
146.00,8.422844e-05
147.00,5.728136e-05
148.00,3.888835e-05
149.00,2.635536e-05
150.00,1.783007e-05
151.00,1.204099e-05
152.00,8.116850e-06
153.00,5.461590e-06
154.00,3.668149e-06
155.00,2.459018e-06
156.00,1.645325e-06
157.00,1.098773e-06
158.00,7.323509e-07
159.00,4.871628e-07
160.00,3.234159e-07
161.00,3.950470e-07
162.00,4.823091e-07
163.00,5.885615e-07
164.00,7.178775e-07
165.00,8.751867e-07
166.00,1.066458e-06
167.00,1.298916e-06
168.00,1.581297e-06
169.00,1.924159e-06
170.00,2.340267e-06
171.00,2.845031e-06
172.00,3.457059e-06
173.00,4.198803e-06
174.00,5.097349e-06
175.00,6.185341e-06
176.00,7.502143e-06
177.00,9.095126e-06
178.00,1.102137e-05
179.00,1.334955e-05
180.00,1.616226e-05
181.00,2.036772e-05
182.00,2.564096e-05
183.00,3.224653e-05
184.00,4.051299e-05
185.00,5.084816e-05
186.00,6.375739e-05
187.00,7.986677e-05
188.00,9.995101e-05
189.00,1.249683e-04
190.00,1.561019e-04
191.00,1.948131e-04
192.00,2.429036e-04
193.00,3.025947e-04
194.00,3.766213e-04
195.00,4.683478e-04
196.00,5.819121e-04
197.00,7.223981e-04
198.00,8.960445e-04
199.00,1.110506e-03
200.00,1.375099e-03
201.00,1.134342e-03
202.00,9.354163e-04
203.00,7.711416e-04
204.00,6.355237e-04
205.00,5.235930e-04
206.00,4.312412e-04
207.00,3.550654e-04
208.00,2.922511e-04
209.00,2.404704e-04
210.00,1.977985e-04
211.00,1.626439e-04
212.00,1.336917e-04
213.00,1.098551e-04
214.00,9.023686e-05
215.00,7.409562e-05
216.00,6.081964e-05
217.00,4.990403e-05
218.00,4.093227e-05
219.00,3.356078e-05
220.00,2.750623e-05
221.00,3.045677e-05
222.00,3.371865e-05
223.00,3.732432e-05
224.00,4.130933e-05
225.00,4.571298e-05
226.00,5.057855e-05
227.00,5.595365e-05
228.00,6.189082e-05
229.00,6.844781e-05
230.00,7.568837e-05
231.00,8.368251e-05
232.00,9.250743e-05
233.00,1.022480e-04
234.00,1.129978e-04
235.00,1.248594e-04
236.00,1.379462e-04
237.00,1.523826e-04
238.00,1.683054e-04
239.00,1.858654e-04
240.00,2.052266e-04
241.00,1.434661e-04
242.00,1.003826e-04
243.00,7.030107e-05
244.00,4.927858e-05
245.00,3.457358e-05
246.00,2.427835e-05
247.00,1.706399e-05
248.00,1.200402e-05
249.00,8.451925e-06
250.00,5.956143e-06
251.00,4.201015e-06
252.00,2.965654e-06
253.00,2.095377e-06
254.00,1.481758e-06
255.00,1.048732e-06
256.00,7.428853e-07
257.00,5.266802e-07
258.00,3.737139e-07
259.00,2.653969e-07
260.00,1.886319e-07
261.00,2.701713e-07
262.00,3.862951e-07
263.00,5.513919e-07
264.00,7.857224e-07
265.00,1.117766e-06
266.00,1.587491e-06
267.00,2.250898e-06
268.00,3.186326e-06
269.00,4.503185e-06
270.00,6.354039e-06
271.00,8.951290e-06
272.00,1.259020e-05
273.00,1.768055e-05
274.00,2.479024e-05
275.00,3.470499e-05
276.00,4.851036e-05
277.00,6.770394e-05
278.00,9.434843e-05
279.00,1.312810e-04
280.00,1.823975e-04
281.00,1.823247e-04
282.00,1.822511e-04
283.00,1.821774e-04
284.00,1.821038e-04
285.00,1.820300e-04
286.00,1.819562e-04
287.00,1.818824e-04
288.00,1.818085e-04
289.00,1.817346e-04
290.00,1.816607e-04
291.00,1.815867e-04
292.00,1.815127e-04
293.00,1.814386e-04
294.00,1.813646e-04
295.00,1.812903e-04
296.00,1.812163e-04
297.00,1.811421e-04
298.00,1.810679e-04
299.00,1.809936e-04
300.00,1.809192e-04
301.00,1.745262e-04
302.00,1.683845e-04
303.00,1.624834e-04
304.00,1.568127e-04
305.00,1.513622e-04
306.00,1.461228e-04
307.00,1.410856e-04
308.00,1.362418e-04
309.00,1.315834e-04
310.00,1.271026e-04
311.00,1.227919e-04
312.00,1.186443e-04
313.00,1.146531e-04
314.00,1.108116e-04
315.00,1.071139e-04
316.00,1.035539e-04
317.00,1.001260e-04
318.00,9.682495e-05
319.00,9.364536e-05
320.00,9.058254e-05
321.00,8.972990e-05
322.00,8.888689e-05
323.00,8.805325e-05
324.00,8.722903e-05
325.00,8.641402e-05
326.00,8.560813e-05
327.00,8.481121e-05
328.00,8.402320e-05
329.00,8.324390e-05
330.00,8.247334e-05
331.00,8.171120e-05
332.00,8.095757e-05
333.00,8.021227e-05
334.00,7.947512e-05
335.00,7.874612e-05
336.00,7.802513e-05
337.00,7.731208e-05
338.00,7.660679e-05
339.00,7.590921e-05
340.00,7.521932e-05
341.00,7.384103e-05
342.00,7.249282e-05
343.00,7.117400e-05
344.00,6.988382e-05
345.00,6.862148e-05
346.00,6.738641e-05
347.00,6.617788e-05
348.00,6.499521e-05
349.00,6.383778e-05
350.00,6.270499e-05
351.00,6.159623e-05
352.00,6.051094e-05
353.00,5.944848e-05
354.00,5.840833e-05
355.00,5.738998e-05
356.00,5.639288e-05
357.00,5.541653e-05
358.00,5.446043e-05
359.00,5.352410e-05
360.00,5.260704e-05
361.00,5.089539e-05
362.00,4.924897e-05
363.00,4.766498e-05
364.00,4.614071e-05
365.00,4.467362e-05
366.00,4.326127e-05
367.00,4.190136e-05
368.00,4.059164e-05
369.00,3.933005e-05
370.00,3.811456e-05
371.00,3.694323e-05
372.00,3.581428e-05
373.00,3.472597e-05
374.00,3.367658e-05
375.00,3.266456e-05
376.00,3.168840e-05
377.00,3.074665e-05
378.00,2.983793e-05
379.00,2.896091e-05
380.00,2.811434e-05
381.00,2.991007e-05
382.00,3.181204e-05
383.00,3.382601e-05
384.00,3.595808e-05
385.00,3.821454e-05
386.00,4.060209e-05
387.00,4.312772e-05
388.00,4.579873e-05
389.00,4.862280e-05
390.00,5.160799e-05
391.00,5.476274e-05
392.00,5.809581e-05
393.00,6.161651e-05
394.00,6.533446e-05
395.00,6.925986e-05
396.00,7.340324e-05
397.00,7.777572e-05
398.00,8.238883e-05
399.00,8.725479e-05
400.00,9.238619e-05
401.00,9.515633e-05
402.00,9.799871e-05
403.00,1.009150e-04
404.00,1.039068e-04
405.00,1.069757e-04
406.00,1.101234e-04
407.00,1.133517e-04
408.00,1.166622e-04
409.00,1.200567e-04
410.00,1.235369e-04
411.00,1.271048e-04
412.00,1.307622e-04
413.00,1.345108e-04
414.00,1.383528e-04
415.00,1.422899e-04
416.00,1.463242e-04
417.00,1.504576e-04
418.00,1.546923e-04
419.00,1.590302e-04
420.00,1.634735e-04
421.00,1.604046e-04
422.00,1.574034e-04
423.00,1.544682e-04
424.00,1.515974e-04
425.00,1.487895e-04
426.00,1.460427e-04
427.00,1.433556e-04
428.00,1.407268e-04
429.00,1.381548e-04
430.00,1.356381e-04
431.00,1.331755e-04
432.00,1.307656e-04
433.00,1.284071e-04
434.00,1.260988e-04
435.00,1.238395e-04
436.00,1.216279e-04
437.00,1.194629e-04
438.00,1.173436e-04
439.00,1.152685e-04
440.00,1.132368e-04
441.00,1.042939e-04
442.00,9.610651e-05
443.00,8.860684e-05
444.00,8.173349e-05
445.00,7.543086e-05
446.00,6.964860e-05
447.00,6.434104e-05
448.00,5.946675e-05
449.00,5.498814e-05
450.00,5.087101e-05
451.00,4.708432e-05
452.00,4.359987e-05
453.00,4.039197e-05
454.00,3.743726e-05
455.00,3.471447e-05
456.00,3.220420e-05
457.00,2.988880e-05
458.00,2.775214e-05
459.00,2.577954e-05
460.00,2.395754e-05
461.00,2.457186e-05
462.00,2.520044e-05
463.00,2.584356e-05
464.00,2.650153e-05
465.00,2.717467e-05
466.00,2.786327e-05
467.00,2.856765e-05
468.00,2.928815e-05
469.00,3.002507e-05
470.00,3.077876e-05
471.00,3.154955e-05
472.00,3.233780e-05
473.00,3.314384e-05
474.00,3.396804e-05
475.00,3.481077e-05
476.00,3.567238e-05
477.00,3.655329e-05
478.00,3.745383e-05
479.00,3.837442e-05
480.00,3.931537e-05
481.00,2.054180e-05
482.00,1.071903e-05
483.00,5.586078e-06
484.00,2.907283e-06
485.00,1.511089e-06
486.00,7.843474e-07
487.00,4.065710e-07
488.00,2.104590e-07
489.00,1.087915e-07
490.00,5.615803e-08
491.00,2.894755e-08
492.00,1.490004e-08
493.00,7.658294e-09
494.00,3.930417e-09
495.00,2.014188e-09
496.00,1.030644e-09
497.00,5.265716e-10
498.00,2.686203e-10
499.00,1.368187e-10
500.00,1.000000e-10
501.00,1.684270e-10
502.00,4.031483e-10
503.00,9.544060e-10
504.00,2.235206e-09
505.00,5.179830e-09
506.00,1.188016e-08
507.00,2.697303e-08
508.00,6.063554e-08
509.00,1.349899e-07
510.00,2.976711e-07
511.00,6.502963e-07
512.00,3.755096e-08
513.00,7.889180e-02
514.00,5.070512e-03
515.00,1.944837e-02
516.00,4.779050e-06
517.00,6.501783e-06
518.00,6.531701e-04
519.00,6.879705e-04
520.00,4.981397e-04
521.00,5.399810e-04
522.00,1.288959e-04
523.00,1.029499e-05
524.00,1.182517e-05
525.00,2.350302e-04
526.00,1.207146e-04
527.00,8.241661e-04
528.00,8.362067e-05
529.00,1.994215e-04
530.00,8.465387e-06
531.00,1.101370e-05
532.00,3.216601e-04
533.00,1.920662e-04
534.00,5.460011e-04
535.00,2.521485e-04
536.00,4.074493e-04
537.00,9.175837e-06
538.00,9.970835e-06
539.00,2.593256e-04
540.00,4.527819e-04
541.00,7.169586e-04
542.00,3.658134e-04
543.00,2.723894e-04
544.00,1.266586e-05
545.00,8.219787e-06
546.00,3.225796e-04
547.00,2.916731e-04
548.00,7.165879e-04
549.00,3.506804e-04
550.00,2.521798e-04
551.00,1.456696e-05
552.00,1.174728e-05
553.00,2.113479e-04
554.00,3.593138e-04
555.00,5.281011e-04
556.00,5.054567e-04
557.00,2.250405e-04
558.00,1.163986e-05
559.00,1.124097e-05
560.00,1.673926e-04
561.00,4.539711e-04
562.00,4.519967e-04
563.00,7.943629e-04
564.00,4.253258e-04
565.00,2.300634e-05
566.00,2.072949e-05
567.00,1.566462e-04
568.00,7.460375e-04
569.00,6.226635e-04
570.00,8.151443e-04
571.00,2.580064e-04
572.00,1.189390e-05
573.00,1.178017e-05
574.00,1.359291e-04
575.00,1.035453e-03
576.00,5.760205e-04
577.00,7.194340e-04
578.00,1.733243e-04
579.00,1.400811e-05
580.00,7.972522e-06
581.00,1.401594e-04
582.00,5.401228e-04
583.00,3.681289e-04
584.00,3.893039e-04
585.00,9.967665e-05
586.00,1.185424e-05
587.00,5.422684e-06
588.00,1.426646e-04
589.00,3.434814e-04
590.00,4.741593e-04
591.00,4.136547e-04
592.00,1.352515e-04
593.00,1.247894e-05
594.00,7.693889e-06
595.00,4.912867e-04
596.00,3.165544e-03
597.00,4.783487e-03
598.00,7.621839e-04
599.00,6.416347e-04
600.00,6.255631e-04
601.00,4.998958e-04
602.00,3.197656e-05
603.00,4.401163e-05
604.00,4.363838e-04
605.00,7.742654e-04
606.00,8.047950e-04
607.00,8.694460e-04
608.00,1.152572e-03
609.00,4.879727e-05
610.00,6.640283e-05
611.00,3.898702e-04
612.00,9.020322e-04
613.00,7.135210e-04
614.00,5.321094e-04
615.00,4.407387e-04
616.00,2.394507e-05
617.00,2.660171e-05
618.00,3.575826e-04
619.00,6.605986e-04
620.00,6.538756e-04
621.00,6.290882e-04
622.00,3.025313e-04
623.00,2.433003e-05
624.00,1.617657e-05
625.00,2.922534e-04
626.00,4.661642e-04
627.00,6.332690e-04
628.00,5.372095e-04
629.00,2.406579e-04
630.00,2.867820e-05
631.00,2.440411e-05
632.00,3.490593e-04
633.00,5.676374e-04
634.00,6.292768e-04
635.00,6.305770e-04
636.00,1.837727e-04
637.00,1.660987e-05
638.00,1.811427e-05
639.00,1.888495e-04
640.00,6.708497e-04
641.00,4.948026e-04
642.00,5.657799e-04
643.00,1.847587e-04
644.00,1.315729e-05
645.00,2.169540e-05
646.00,1.390198e-04
647.00,5.255124e-04
648.00,3.534626e-04
649.00,6.356292e-04
650.00,2.230332e-04
651.00,1.293119e-05
652.00,2.280965e-05
653.00,1.509114e-04
654.00,6.183254e-04
655.00,3.772966e-04
656.00,5.184335e-04
657.00,1.919348e-04
658.00,1.223203e-05
659.00,1.702172e-05
660.00,1.972515e-04
661.00,8.958810e-04
662.00,1.065689e-03
663.00,7.879678e-04
664.00,1.964813e-04
665.00,1.487512e-05
666.00,1.089420e-05
667.00,1.920594e-04
668.00,3.428035e-04
669.00,5.586212e-04
670.00,4.579783e-04
671.00,1.536721e-04
672.00,2.140537e-05
673.00,1.703452e-05
674.00,3.086214e-04
675.00,3.437005e-04
676.00,5.527247e-04
677.00,4.104197e-04
678.00,1.734368e-04
679.00,1.667109e-05
680.00,1.624716e-05
681.00,2.242877e-04
682.00,3.214369e-04
683.00,4.633203e-04
684.00,3.677351e-04
685.00,2.014538e-04
686.00,1.531244e-05
687.00,1.287762e-05
688.00,2.219937e-04
689.00,3.222534e-04
690.00,4.132823e-04
691.00,3.528617e-04
692.00,2.777430e-04
693.00,2.939702e-05
694.00,3.070833e-05
695.00,4.015793e-04
696.00,6.636593e-04
697.00,7.303128e-04
698.00,4.934780e-04
699.00,3.670352e-04
700.00,2.941844e-05
701.00,3.557262e-05
702.00,3.123249e-04
703.00,5.980858e-04
704.00,5.841237e-04
705.00,5.269246e-04
706.00,4.980259e-04
707.00,3.575879e-05
708.00,8.224970e-05
709.00,7.279868e-04
710.00,9.635128e-04
711.00,5.461273e-04
712.00,3.205851e-04
713.00,4.643629e-04
714.00,4.819112e-04
715.00,3.761909e-04
716.00,2.522664e-05
717.00,3.918517e-05
718.00,2.872647e-04
719.00,5.149481e-04
720.00,6.357594e-04
721.00,4.515124e-04
722.00,3.052502e-04
723.00,2.380552e-05
724.00,3.488081e-05
725.00,2.453231e-04
726.00,5.575204e-04
727.00,5.243442e-04
728.00,5.113826e-04
729.00,3.279600e-04
730.00,2.723633e-05
731.00,3.471663e-05
732.00,2.246274e-04
733.00,5.196215e-04
734.00,4.262821e-04
735.00,4.940213e-04
736.00,2.002500e-04
737.00,1.910819e-05
738.00,2.196572e-05
739.00,1.760682e-04
740.00,5.166389e-04
741.00,4.007225e-04
742.00,5.194284e-04
743.00,1.711077e-04
744.00,1.931302e-05
745.00,1.996429e-05
746.00,1.690536e-04
747.00,5.475765e-04
748.00,4.517431e-04
749.00,5.775203e-04
750.00,2.041407e-04
751.00,1.836059e-05
752.00,2.179465e-05
753.00,1.673549e-04
754.00,4.094554e-04
755.00,4.116095e-04
756.00,4.356873e-04
757.00,1.919962e-04
758.00,1.614260e-05
759.00,1.865305e-05
760.00,1.613448e-04
761.00,4.368193e-04
762.00,4.465838e-04
763.00,4.469272e-04
764.00,1.846743e-04
765.00,1.335232e-05
766.00,1.877500e-05
767.00,1.502857e-04
768.00,4.333335e-04
769.00,3.008571e-04
770.00,3.302348e-04
771.00,1.503046e-04
772.00,1.622382e-05
773.00,2.132249e-05
774.00,1.309580e-04
775.00,4.944481e-04
776.00,3.322854e-04
777.00,4.266882e-04
778.00,1.427191e-04
779.00,1.681742e-05
780.00,2.248533e-05
781.00,1.473176e-04
782.00,4.586343e-04
783.00,3.310236e-04
784.00,3.999354e-04
785.00,1.165904e-04
786.00,1.967259e-05
787.00,2.548694e-05
788.00,1.170523e-04
789.00,3.879773e-04
790.00,3.353017e-04
791.00,3.641612e-04
792.00,1.410469e-04
793.00,1.685034e-05
794.00,2.081899e-05
795.00,1.307769e-04
796.00,4.015658e-04
797.00,3.337995e-04
798.00,2.883243e-04
799.00,1.246958e-04
800.00,1.619637e-05
801.00,2.941903e-05
802.00,2.198205e-04
803.00,5.372888e-04
804.00,5.109292e-04
805.00,4.077110e-04
806.00,1.824761e-04
807.00,2.692987e-05
808.00,3.762215e-05
809.00,2.277939e-04
810.00,4.128634e-04
811.00,3.849747e-04
812.00,3.355136e-04
813.00,1.629190e-04
814.00,2.396922e-05
815.00,2.949976e-05
816.00,1.622014e-04
817.00,3.654787e-04
818.00,4.409324e-04
819.00,3.241736e-04
820.00,1.633410e-04
821.00,2.257451e-05
822.00,2.770162e-05
823.00,1.382229e-04
824.00,4.041629e-04
825.00,3.329719e-04
826.00,2.696317e-04
827.00,3.309533e-04
828.00,3.872341e-04
829.00,2.116347e-04
830.00,2.475590e-05
831.00,3.573615e-05
832.00,1.820972e-04
833.00,4.520839e-04
834.00,4.142158e-04
835.00,4.477047e-04
836.00,2.837111e-04
837.00,3.184196e-05
838.00,2.871185e-05
839.00,1.497327e-04
840.00,4.166827e-04
841.00,3.782944e-04
842.00,4.098870e-04
843.00,2.168605e-04
844.00,3.006515e-05
845.00,3.914437e-05
846.00,1.840341e-04
847.00,5.632178e-04
848.00,3.658570e-04
849.00,4.235455e-04
850.00,1.513148e-04
851.00,1.754914e-05
852.00,2.295294e-05
853.00,1.042325e-04
854.00,4.166491e-04
855.00,2.313467e-04
856.00,3.684918e-04
857.00,1.590192e-04
858.00,1.759552e-05
859.00,1.855393e-05
860.00,7.300052e-05
861.00,3.132664e-04
862.00,2.187235e-04
863.00,3.351840e-04
864.00,1.268651e-04
865.00,2.109094e-05
866.00,2.929970e-05
867.00,2.275852e-04
868.00,1.085325e-03
869.00,6.107484e-04
870.00,4.702029e-04
871.00,1.140102e-04
872.00,1.904677e-05
873.00,2.198246e-05
874.00,1.200321e-04
875.00,3.526809e-04
876.00,2.116474e-04
877.00,2.844446e-04
878.00,1.250088e-04
879.00,2.024089e-05
880.00,2.411443e-05
881.00,1.077385e-04
882.00,3.221352e-04
883.00,3.017207e-04
884.00,3.402661e-04
885.00,1.434427e-04
886.00,1.844248e-05
887.00,2.175755e-05
888.00,1.173471e-04
889.00,2.283327e-04
890.00,2.617193e-04
891.00,2.051665e-04
892.00,1.111038e-04
893.00,1.604563e-05
894.00,2.336918e-05
895.00,1.331034e-04
896.00,2.513644e-04
897.00,3.187371e-04
898.00,2.657727e-04
899.00,1.625895e-04
900.00,1.397066e-05
901.00,2.229054e-05
902.00,1.262379e-04
903.00,2.709878e-04
904.00,2.981597e-04
905.00,2.057669e-04
906.00,1.085296e-04
907.00,1.068986e-05
908.00,2.292748e-05
909.00,1.256240e-04
910.00,2.637370e-04
911.00,3.159027e-04
912.00,2.706840e-04
913.00,1.592351e-04
914.00,1.433258e-05
915.00,2.068868e-05
916.00,9.094152e-05
917.00,1.844741e-04
918.00,2.448838e-04
919.00,2.164159e-04
920.00,1.331894e-04
921.00,1.637897e-05
922.00,2.691607e-05
923.00,1.190929e-04
924.00,2.105419e-04
925.00,2.861010e-04
926.00,2.396881e-04
927.00,1.111611e-04
928.00,1.248103e-05
929.00,1.922247e-05
930.00,1.011927e-04
931.00,2.237371e-04
932.00,2.818766e-04
933.00,2.134054e-04
934.00,1.005704e-04
935.00,1.154231e-05
936.00,1.702615e-05
937.00,9.790468e-05
938.00,1.698476e-04
939.00,2.146459e-04
940.00,1.720684e-04
941.00,1.950958e-04
942.00,1.444818e-04
943.00,9.146754e-05
944.00,1.281919e-05
945.00,1.643413e-05
946.00,1.112818e-04
947.00,2.117537e-04
948.00,2.594032e-04
949.00,2.200737e-04
950.00,9.925919e-05
951.00,1.462094e-05
952.00,1.631992e-05
953.00,9.048967e-05
954.00,1.667352e-04
955.00,2.248273e-04
956.00,2.168316e-04
957.00,1.103565e-04
958.00,1.903696e-05
959.00,2.329463e-05
960.00,1.336493e-04
961.00,2.475101e-04
962.00,2.817656e-04
963.00,2.266592e-04
964.00,1.131412e-04
965.00,1.723154e-05
966.00,2.108563e-05
967.00,9.739435e-05
968.00,2.217657e-04
969.00,3.018775e-04
970.00,1.991126e-04
971.00,1.038186e-04
972.00,1.376217e-05
973.00,1.697678e-05
974.00,8.757329e-05
975.00,2.040149e-04
976.00,2.752649e-04
977.00,1.513829e-04
978.00,1.471711e-04
979.00,1.812139e-05
980.00,2.005734e-05
981.00,1.208323e-04
982.00,1.514487e-04
983.00,2.563176e-04
984.00,1.635808e-04
985.00,1.330650e-04
986.00,1.818176e-05
987.00,1.861261e-05
988.00,1.042892e-04
989.00,1.644194e-04
990.00,2.524435e-04
991.00,1.287263e-04
992.00,9.591853e-05
993.00,1.562578e-05
994.00,2.423619e-05
995.00,1.080244e-04
996.00,1.475371e-04
997.00,2.096537e-04
998.00,1.604520e-04
999.00,1.117546e-04
1000.00,1.104270e-05
1001.00,1.793159e-05
1002.00,7.563469e-05
1003.00,1.682019e-04
1004.00,2.225006e-04
1005.00,1.804428e-04
1006.00,1.057861e-04
1007.00,1.429953e-05
1008.00,2.878615e-05
1009.00,8.635764e-05
1010.00,1.818926e-04
1011.00,1.749013e-04
1012.00,1.764120e-04
1013.00,1.105980e-04
1014.00,1.773661e-05
1015.00,2.838319e-05
1016.00,6.570895e-05
1017.00,1.352404e-04
1018.00,1.337813e-04
1019.00,1.552140e-04
1020.00,6.448632e-05
1021.00,9.725942e-06
1022.00,1.933746e-05
1023.00,3.645151e-05
1024.00,1.103120e-04
1025.00,9.050033e-05
1026.00,8.981024e-05
1027.00,5.198651e-05
1028.00,1.238046e-05
1029.00,1.432299e-05
1030.00,5.245483e-05
1031.00,1.778289e-04
1032.00,1.910919e-04
1033.00,1.941387e-04
1034.00,1.100999e-04
1035.00,2.177075e-05
1036.00,2.554134e-05
1037.00,9.476463e-05
1038.00,2.058103e-04
1039.00,2.190547e-04
1040.00,2.061650e-04
1041.00,1.383580e-04
1042.00,2.450779e-05
1043.00,2.853712e-05
1044.00,1.245746e-04
1045.00,2.312529e-04
1046.00,2.523723e-04
1047.00,2.258918e-04
1048.00,1.475573e-04
1049.00,2.729952e-05
1050.00,2.868143e-05
1051.00,1.476401e-04
1052.00,2.015149e-04
1053.00,2.595218e-04
1054.00,1.951718e-04
1055.00,2.511223e-04
1056.00,2.351284e-04
1057.00,1.165612e-04
1058.00,2.837605e-05
1059.00,2.185020e-05
1060.00,1.440097e-04
1061.00,1.939570e-04
1062.00,2.632886e-04
1063.00,2.548430e-04
1064.00,1.312827e-04
1065.00,3.088485e-05
1066.00,2.415026e-05
1067.00,1.211747e-04
1068.00,1.927646e-04
1069.00,1.952627e-04
1070.00,2.183629e-04
1071.00,8.887560e-05
1072.00,2.487726e-05
1073.00,2.541080e-05
1074.00,9.865948e-05
1075.00,2.163956e-04
1076.00,1.704390e-04
1077.00,2.355474e-04
1078.00,7.987554e-05
1079.00,2.024414e-05
1080.00,2.107238e-05
1081.00,7.855098e-05
1082.00,2.160684e-04
1083.00,1.595144e-04
1084.00,2.526036e-04
1085.00,9.543757e-05
1086.00,2.485159e-05
1087.00,2.491372e-05
1088.00,9.444269e-05
1089.00,2.115803e-04
1090.00,1.887929e-04
1091.00,2.267947e-04
1092.00,9.806166e-05
1093.00,2.452820e-05
1094.00,2.740090e-05
1095.00,1.572859e-04
1096.00,4.530509e-04
1097.00,4.513371e-04
1098.00,3.823935e-04
1099.00,1.777153e-04
1100.00,4.064606e-05
1101.00,3.638067e-05
1102.00,1.510885e-04
1103.00,2.760293e-04
1104.00,2.471932e-04
1105.00,2.599158e-04
1106.00,1.135039e-04
1107.00,3.148128e-05
1108.00,2.913290e-05
1109.00,9.794265e-05
1110.00,2.130592e-04
1111.00,2.041016e-04
1112.00,2.251379e-04
1113.00,1.058852e-04
1114.00,2.743741e-05
1115.00,2.907457e-05
1116.00,1.107064e-04
1117.00,2.440065e-04
1118.00,2.299917e-04
1119.00,2.506355e-04
1120.00,1.304412e-04
1121.00,3.077538e-05
1122.00,3.020248e-05
1123.00,1.123212e-04
1124.00,2.160570e-04
1125.00,2.106341e-04
1126.00,1.966360e-04
1127.00,9.661813e-05
1128.00,2.760194e-05
1129.00,2.834335e-05
1130.00,9.794904e-05
1131.00,1.883471e-04
1132.00,2.230842e-04
1133.00,2.103616e-04
1134.00,1.202853e-04
1135.00,2.767283e-05
1136.00,2.671951e-05
1137.00,1.142588e-04
1138.00,2.613597e-04
1139.00,3.335258e-04
1140.00,2.614386e-04
1141.00,1.347354e-04
1142.00,2.506987e-05
1143.00,2.619659e-05
1144.00,1.043947e-04
1145.00,2.017193e-04
1146.00,2.173048e-04
1147.00,1.869012e-04
1148.00,1.233579e-04
1149.00,2.784753e-05
1150.00,2.607772e-05
1151.00,8.604857e-05
1152.00,1.754028e-04
1153.00,2.053048e-04
1154.00,2.163202e-04
1155.00,1.301856e-04
1156.00,2.887553e-05
1157.00,2.684174e-05
1158.00,9.506722e-05
1159.00,1.912479e-04
1160.00,2.213712e-04
1161.00,1.937862e-04
1162.00,1.226704e-04
1163.00,3.041065e-05
1164.00,2.752655e-05
1165.00,9.424437e-05
1166.00,1.876204e-04
1167.00,2.168762e-04
1168.00,1.769155e-04
1169.00,1.091094e-04
1170.00,2.336023e-05
1171.00,2.736435e-05
1172.00,1.075763e-04
1173.00,2.957920e-04
1174.00,3.280230e-04
1175.00,2.760446e-04
1176.00,2.541634e-04
1177.00,1.895043e-04
1178.00,1.003274e-04
1179.00,2.076788e-05
1180.00,2.503801e-05
1181.00,9.443535e-05
1182.00,2.091975e-04
1183.00,2.129460e-04
1184.00,1.795010e-04
1185.00,1.092707e-04
1186.00,2.178094e-05
1187.00,2.715006e-05
1188.00,9.670779e-05
1189.00,1.794577e-04
1190.00,2.223022e-04
1191.00,1.865570e-04
1192.00,1.146372e-04
1193.00,2.266587e-05
1194.00,2.812379e-05
1195.00,9.359296e-05
1196.00,2.083593e-04
1197.00,2.547397e-04
1198.00,1.854627e-04
1199.00,1.096366e-04
1200.00,2.423818e-05
1201.00,3.141712e-05
1202.00,1.120764e-04
1203.00,3.068376e-04
1204.00,4.496281e-04
1205.00,3.385488e-04
1206.00,1.618623e-04
1207.00,2.544049e-05
1208.00,2.883330e-05
1209.00,8.843927e-05
1210.00,2.052264e-04
1211.00,2.502947e-04
1212.00,1.933185e-04
1213.00,1.304228e-04
1214.00,3.128837e-05
1215.00,3.307475e-05
1216.00,1.005028e-04
1217.00,2.205356e-04
1218.00,2.401696e-04
1219.00,1.850110e-04
1220.00,1.242328e-04
1221.00,2.770224e-05
1222.00,3.488741e-05
1223.00,1.092353e-04
1224.00,2.327340e-04
1225.00,2.552847e-04
1226.00,1.756029e-04
1227.00,1.180709e-04
1228.00,2.490786e-05
1229.00,3.183394e-05
1230.00,1.106965e-04
1231.00,2.105812e-04
1232.00,2.013402e-04
1233.00,1.568306e-04
1234.00,1.290035e-04
1235.00,2.918414e-05
1236.00,3.643322e-05
1237.00,1.062273e-04
1238.00,2.031332e-04
1239.00,2.343138e-04
1240.00,1.842404e-04
1241.00,1.310729e-04
1242.00,2.820041e-05
1243.00,2.982175e-05
1244.00,9.773667e-05
1245.00,1.939547e-04
1246.00,2.179867e-04
1247.00,1.467375e-04
1248.00,1.001318e-04
1249.00,2.466019e-05
1250.00,2.684447e-05
1251.00,8.910849e-05
1252.00,1.617017e-04
1253.00,2.100741e-04
1254.00,1.668613e-04
1255.00,1.269392e-04
1256.00,2.963627e-05
1257.00,3.030873e-05
1258.00,9.780392e-05
1259.00,1.950149e-04
1260.00,2.544981e-04
1261.00,1.660589e-04
1262.00,1.153327e-04
1263.00,2.658898e-05
1264.00,2.964024e-05
1265.00,9.935175e-05
1266.00,1.885534e-04
1267.00,2.268395e-04
1268.00,1.544676e-04
1269.00,1.047780e-04
1270.00,2.491915e-05
1271.00,2.678335e-05
1272.00,9.308540e-05
1273.00,1.789695e-04
1274.00,2.564232e-04
1275.00,1.625592e-04
1276.00,1.139328e-04
1277.00,2.708581e-05
1278.00,2.916582e-05
1279.00,8.898374e-05
1280.00,1.598255e-04
1281.00,2.251717e-04
1282.00,1.385924e-04
1283.00,1.120577e-04
1284.00,2.534638e-05
1285.00,3.202349e-05
1286.00,9.645586e-05
1287.00,1.587210e-04
1288.00,2.141334e-04
1289.00,1.393116e-04
1290.00,2.208617e-04
1291.00,2.947059e-04
1292.00,4.369648e-04
1293.00,2.126142e-04
1294.00,2.294058e-04
1295.00,3.730519e-04
1296.00,2.101105e-04
1297.00,2.517266e-04
1298.00,2.348392e-04
1299.00,1.740260e-04
1300.00,4.261832e-05
1301.00,2.986415e-05
1302.00,1.052406e-04
1303.00,1.463714e-04
1304.00,2.194790e-04
1305.00,1.636236e-04
1306.00,8.486694e-05
1307.00,2.807760e-05
1308.00,3.064851e-05
1309.00,8.837959e-05
1310.00,1.323918e-04
1311.00,1.876428e-04
1312.00,1.492696e-04
1313.00,1.020801e-04
1314.00,2.987186e-05
1315.00,3.002491e-05
1316.00,9.957947e-05
1317.00,1.498411e-04
1318.00,2.105377e-04
1319.00,1.525384e-04
1320.00,1.032907e-04
1321.00,3.169028e-05
1322.00,3.180061e-05
1323.00,1.128991e-04
1324.00,1.550498e-04
1325.00,1.993900e-04
1326.00,1.537824e-04
1327.00,9.296848e-05
1328.00,3.033302e-05
1329.00,2.789887e-05
1330.00,1.081964e-04
1331.00,2.533991e-04
1332.00,4.321292e-04
1333.00,3.010511e-04
1334.00,1.462661e-04
1335.00,3.583895e-05
1336.00,2.926995e-05
1337.00,1.048947e-04
1338.00,1.758268e-04
1339.00,2.203408e-04
1340.00,1.805153e-04
1341.00,9.730306e-05
1342.00,3.381172e-05
1343.00,3.322385e-05
1344.00,9.723382e-05
1345.00,1.599418e-04
1346.00,2.032635e-04
1347.00,1.598054e-04
1348.00,8.605931e-05
1349.00,3.326293e-05
1350.00,3.009123e-05
1351.00,9.155506e-05
1352.00,1.544959e-04
1353.00,2.122988e-04
1354.00,1.788762e-04
1355.00,9.929219e-05
1356.00,3.702218e-05
1357.00,3.278603e-05
1358.00,1.085597e-04
1359.00,1.694346e-04
1360.00,2.084618e-04
1361.00,1.534002e-04
1362.00,8.094990e-05
1363.00,3.568838e-05
1364.00,3.654986e-05
1365.00,1.113972e-04
1366.00,1.856350e-04
1367.00,2.320385e-04
1368.00,1.502655e-04
1369.00,7.538105e-05
1370.00,3.018030e-05
1371.00,2.678126e-05
1372.00,8.584699e-05
1373.00,1.502262e-04
1374.00,2.018854e-04
1375.00,1.680775e-04
1376.00,1.070319e-04
1377.00,5.040650e-05
1378.00,4.790806e-05
1379.00,1.520796e-04
1380.00,2.287628e-04
1381.00,2.457869e-04
1382.00,1.780527e-04
1383.00,9.763204e-05
1384.00,3.759478e-05
1385.00,3.146558e-05
1386.00,1.052053e-04
1387.00,1.628447e-04
1388.00,2.131233e-04
1389.00,1.789441e-04
1390.00,1.004295e-04
1391.00,4.299770e-05
1392.00,3.378424e-05
1393.00,1.011725e-04
1394.00,1.654786e-04
1395.00,2.072951e-04
1396.00,1.685226e-04
1397.00,8.919500e-05
1398.00,3.619007e-05
1399.00,2.970944e-05
1400.00,9.416806e-05
1401.00,1.677946e-04
1402.00,1.951102e-04
1403.00,1.546334e-04
1404.00,1.711192e-04
1405.00,1.682402e-04
1406.00,8.863853e-05
1407.00,4.549522e-05
1408.00,4.371778e-05
1409.00,1.128049e-04
1410.00,1.662389e-04
1411.00,1.932586e-04
1412.00,1.735038e-04
1413.00,8.404360e-05
1414.00,3.685497e-05
1415.00,3.588627e-05
1416.00,9.304172e-05
1417.00,1.505559e-04
1418.00,2.062930e-04
1419.00,1.780567e-04
1420.00,9.514956e-05
1421.00,4.066162e-05
1422.00,3.408103e-05
1423.00,8.827477e-05
1424.00,1.583237e-04
1425.00,2.111787e-04
1426.00,1.901946e-04
1427.00,1.011081e-04
1428.00,4.434202e-05
1429.00,3.567010e-05
1430.00,1.008318e-04
1431.00,1.661465e-04
1432.00,2.066632e-04
1433.00,1.851348e-04
1434.00,1.078388e-04
1435.00,4.311875e-05
1436.00,3.432790e-05
1437.00,9.535952e-05
1438.00,1.820100e-04
1439.00,2.341305e-04
1440.00,1.920097e-04
1441.00,9.152912e-05
1442.00,3.536915e-05
1443.00,3.345717e-05
1444.00,9.755787e-05
1445.00,1.910545e-04
1446.00,2.201863e-04
1447.00,1.980082e-04
1448.00,1.059944e-04
1449.00,3.905977e-05
1450.00,3.576438e-05
1451.00,8.765463e-05
1452.00,1.567328e-04
1453.00,1.794285e-04
1454.00,1.491187e-04
1455.00,7.764966e-05
1456.00,2.909161e-05
1457.00,2.782453e-05
1458.00,1.043053e-04
1459.00,4.008884e-04
1460.00,9.852319e-04
1461.00,1.136576e-03
1462.00,4.879353e-04
1463.00,1.243969e-04
1464.00,8.180965e-05
1465.00,1.772722e-04
1466.00,2.545324e-04
1467.00,2.227710e-04
1468.00,1.784996e-04
1469.00,9.757074e-05
1470.00,4.028350e-05
1471.00,4.252381e-05
1472.00,1.198757e-04
1473.00,1.880397e-04
1474.00,1.921075e-04
1475.00,1.649087e-04
1476.00,8.270824e-05
1477.00,3.352058e-05
1478.00,3.787377e-05
1479.00,9.479209e-05
1480.00,1.844518e-04
1481.00,2.142459e-04
1482.00,1.964190e-04
1483.00,1.193742e-04
1484.00,4.184841e-05
1485.00,3.700750e-05
1486.00,9.994828e-05
1487.00,1.860406e-04
1488.00,2.002811e-04
1489.00,2.173625e-04
1490.00,1.151740e-04
1491.00,3.634897e-05
1492.00,3.748601e-05
1493.00,9.382302e-05
1494.00,1.684050e-04
1495.00,1.789528e-04
1496.00,1.662691e-04
1497.00,1.006839e-04
1498.00,3.761772e-05
1499.00,3.734905e-05
1500.00,9.824881e-05
1501.00,1.806174e-04
1502.00,1.842153e-04
1503.00,1.798596e-04
1504.00,9.697108e-05
1505.00,3.447662e-05
1506.00,3.888442e-05
1507.00,1.032153e-04
1508.00,1.921555e-04
1509.00,1.849496e-04
1510.00,1.730810e-04
1511.00,9.936656e-05
1512.00,3.860005e-05
1513.00,4.387853e-05
1514.00,1.160056e-04
1515.00,1.748544e-04
1516.00,1.744932e-04
1517.00,1.655269e-04
1518.00,1.560775e-04
1519.00,1.473165e-04
1520.00,1.057399e-04
1521.00,4.159071e-05
1522.00,4.175388e-05
1523.00,8.968131e-05
1524.00,1.520813e-04
1525.00,1.768149e-04
1526.00,1.500567e-04
1527.00,9.138969e-05
1528.00,3.492622e-05
1529.00,3.937424e-05
1530.00,9.599096e-05
1531.00,1.602401e-04
1532.00,1.999794e-04
1533.00,1.522421e-04
1534.00,9.580154e-05
1535.00,3.814042e-05
1536.00,3.746245e-05
1537.00,9.806376e-05
1538.00,1.851061e-04
1539.00,2.187135e-04
1540.00,1.690403e-04
1541.00,9.865517e-05
1542.00,4.016337e-05
1543.00,3.941941e-05
1544.00,1.031637e-04
1545.00,1.699382e-04
1546.00,1.898695e-04
1547.00,1.603532e-04
1548.00,1.033784e-04
1549.00,4.035229e-05
1550.00,3.976719e-05
1551.00,8.881405e-05
1552.00,1.712024e-04
1553.00,2.011549e-04
1554.00,1.670106e-04
1555.00,1.100545e-04
1556.00,4.143099e-05
1557.00,4.161527e-05
1558.00,9.732554e-05
1559.00,1.765407e-04
1560.00,2.103233e-04
1561.00,1.550098e-04
1562.00,9.537040e-05
1563.00,3.582103e-05
1564.00,3.651207e-05
1565.00,8.782036e-05
1566.00,1.599781e-04
1567.00,1.844707e-04
1568.00,1.511323e-04
1569.00,1.020382e-04
1570.00,3.768483e-05
1571.00,3.836592e-05
1572.00,8.743117e-05
1573.00,1.575278e-04
1574.00,1.850097e-04
1575.00,1.470186e-04
1576.00,9.155568e-05
1577.00,3.047897e-05
1578.00,3.413246e-05
1579.00,8.715996e-05
1580.00,1.547945e-04
1581.00,1.761194e-04
1582.00,1.356345e-04
1583.00,9.122000e-05
1584.00,3.271312e-05
1585.00,3.664274e-05
1586.00,8.980461e-05
1587.00,1.597026e-04
1588.00,1.799826e-04
1589.00,1.578137e-04
1590.00,1.068252e-04
1591.00,3.841881e-05
1592.00,3.675628e-05
1593.00,9.074856e-05
1594.00,1.579441e-04
1595.00,1.913771e-04
1596.00,1.630637e-04
1597.00,1.065221e-04
1598.00,4.097650e-05
1599.00,4.276921e-05
1600.00,1.007309e-04
1601.00,1.608332e-04
1602.00,1.989625e-04
1603.00,1.450873e-04
1604.00,9.686356e-05
1605.00,3.507728e-05
1606.00,3.806375e-05
1607.00,8.858236e-05
1608.00,1.314761e-04
1609.00,1.711003e-04
1610.00,1.550282e-04
1611.00,1.298763e-04
1612.00,6.086674e-05
1613.00,6.696279e-05
1614.00,1.388856e-04
1615.00,1.849626e-04
1616.00,2.003348e-04
1617.00,1.577216e-04
1618.00,1.034524e-04
1619.00,3.721228e-05
1620.00,3.862189e-05
1621.00,9.269243e-05
1622.00,1.516328e-04
1623.00,1.850514e-04
1624.00,1.405291e-04
1625.00,9.650009e-05
1626.00,3.799463e-05
1627.00,3.946000e-05
1628.00,9.612533e-05
1629.00,1.456781e-04
1630.00,1.702703e-04
1631.00,1.394789e-04
1632.00,1.616300e-04
1633.00,1.291472e-04
1634.00,9.065408e-05
1635.00,4.339059e-05
1636.00,4.066171e-05
1637.00,9.931365e-05
1638.00,1.446752e-04
1639.00,1.941148e-04
1640.00,1.621543e-04
1641.00,1.028942e-04
1642.00,4.561398e-05
1643.00,4.237398e-05
1644.00,9.691351e-05
1645.00,1.409667e-04
1646.00,1.785889e-04
1647.00,1.501249e-04
1648.00,9.803878e-05
1649.00,4.081789e-05
1650.00,3.772188e-05
1651.00,8.984361e-05
1652.00,1.359901e-04
1653.00,1.785078e-04
1654.00,1.495380e-04
1655.00,8.952148e-05
1656.00,3.731587e-05
1657.00,3.519103e-05
1658.00,7.703270e-05
1659.00,1.227352e-04
1660.00,1.694767e-04
1661.00,1.554206e-04
1662.00,1.010594e-04
1663.00,4.544904e-05
1664.00,4.345729e-05
1665.00,9.083971e-05
1666.00,1.422944e-04
1667.00,1.829188e-04
1668.00,1.617564e-04
1669.00,1.028413e-04
1670.00,4.576543e-05
1671.00,4.604632e-05
1672.00,9.812203e-05
1673.00,1.576387e-04
1674.00,1.990768e-04
1675.00,1.613432e-04
1676.00,9.678041e-05
1677.00,4.248899e-05
1678.00,4.530519e-05
1679.00,9.787504e-05
1680.00,1.397380e-04
1681.00,1.590470e-04
1682.00,1.352646e-04
1683.00,9.306697e-05
1684.00,4.172006e-05
1685.00,4.002019e-05
1686.00,8.091319e-05
1687.00,1.399563e-04
1688.00,2.069762e-04
1689.00,1.780977e-04
1690.00,1.112457e-04
1691.00,4.563806e-05
1692.00,4.223661e-05
1693.00,9.137540e-05
1694.00,1.482056e-04
1695.00,2.115148e-04
1696.00,1.911809e-04
1697.00,1.265073e-04
1698.00,5.467938e-05
1699.00,5.144024e-05
1700.00,1.177538e-04
1701.00,1.766109e-04
1702.00,2.117408e-04
1703.00,1.633438e-04
1704.00,1.062673e-04
1705.00,4.738539e-05
1706.00,4.621635e-05
1707.00,9.867566e-05
1708.00,1.494548e-04
1709.00,1.767607e-04
1710.00,1.388304e-04
1711.00,9.178335e-05
1712.00,4.285227e-05
1713.00,4.656868e-05
1714.00,1.051068e-04
1715.00,1.612930e-04
1716.00,1.890325e-04
1717.00,1.592737e-04
1718.00,9.980240e-05
1719.00,4.316001e-05
1720.00,4.256171e-05
1721.00,9.905405e-05
1722.00,1.661642e-04
1723.00,2.324525e-04
1724.00,2.365597e-04
1725.00,1.870024e-04
1726.00,8.479628e-05
1727.00,7.004416e-05
1728.00,1.287361e-04
1729.00,1.741790e-04
1730.00,1.901116e-04
1731.00,1.450483e-04
1732.00,9.529405e-05
1733.00,4.364562e-05
1734.00,4.551944e-05
1735.00,9.872668e-05
1736.00,1.634493e-04
1737.00,1.920805e-04
1738.00,1.410271e-04
1739.00,9.314675e-05
1740.00,3.826686e-05
1741.00,3.940041e-05
1742.00,8.964213e-05
1743.00,1.565701e-04
1744.00,1.881451e-04
1745.00,1.516568e-04
1746.00,1.681167e-04
1747.00,1.487483e-04
1748.00,9.612583e-05
1749.00,5.020961e-05
1750.00,5.475674e-05
1751.00,1.202796e-04
1752.00,1.681167e-04
1753.00,1.840184e-04
1754.00,1.544998e-04
1755.00,9.512544e-05
1756.00,4.579061e-05
1757.00,4.592140e-05
1758.00,1.046568e-04
1759.00,1.596505e-04
1760.00,1.964756e-04
1761.00,1.782591e-04
1762.00,1.116904e-04
1763.00,6.120809e-05
1764.00,6.358714e-05
1765.00,1.296233e-04
1766.00,1.863939e-04
1767.00,1.885757e-04
1768.00,1.558871e-04
1769.00,9.577865e-05
1770.00,4.543986e-05
1771.00,4.494974e-05
1772.00,9.196062e-05
1773.00,1.320360e-04
1774.00,1.591054e-04
1775.00,1.675891e-04
1776.00,1.275655e-04
1777.00,8.257422e-05
1778.00,1.057669e-04
1779.00,2.452030e-04
1780.00,3.011219e-04
1781.00,2.460293e-04
1782.00,1.679300e-04
1783.00,8.624366e-05
1784.00,4.283723e-05
1785.00,4.612547e-05
1786.00,1.024303e-04
1787.00,1.563724e-04
1788.00,1.781808e-04
1789.00,1.608543e-04
1790.00,9.073228e-05
1791.00,4.794282e-05
1792.00,4.754679e-05
1793.00,1.005259e-04
1794.00,1.537597e-04
1795.00,1.562565e-04
1796.00,1.535157e-04
1797.00,9.005309e-05
1798.00,4.337647e-05
1799.00,4.454426e-05
1800.00,9.377195e-05
1801.00,1.467216e-04
1802.00,1.610404e-04
1803.00,1.437497e-04
1804.00,8.708093e-05
1805.00,4.719460e-05
1806.00,4.779268e-05
1807.00,9.723999e-05
1808.00,1.584412e-04
1809.00,1.610009e-04
1810.00,1.542349e-04
1811.00,9.811598e-05
1812.00,4.837277e-05
1813.00,5.137668e-05
1814.00,9.651915e-05
1815.00,1.664268e-04
1816.00,1.702334e-04
1817.00,1.512617e-04
1818.00,9.678323e-05
1819.00,5.369134e-05
1820.00,5.711253e-05
1821.00,1.031810e-04
1822.00,1.691801e-04
1823.00,1.634666e-04
1824.00,1.476189e-04
1825.00,9.025622e-05
1826.00,4.629890e-05
1827.00,5.070078e-05
1828.00,9.875089e-05
1829.00,1.741643e-04
1830.00,1.770344e-04
1831.00,1.492664e-04
1832.00,8.515656e-05
1833.00,4.374322e-05
1834.00,4.841335e-05
1835.00,9.384446e-05
1836.00,1.748352e-04
1837.00,1.952004e-04
1838.00,1.671736e-04
1839.00,9.271097e-05
1840.00,4.175547e-05
1841.00,4.407025e-05
1842.00,8.326696e-05
1843.00,1.546063e-04
1844.00,1.666189e-04
1845.00,1.478802e-04
1846.00,9.066708e-05
1847.00,4.609021e-05
1848.00,4.720512e-05
1849.00,8.591865e-05
1850.00,1.635258e-04
1851.00,1.699842e-04
1852.00,1.482927e-04
1853.00,8.714510e-05
1854.00,4.647155e-05
1855.00,5.365634e-05
1856.00,9.639868e-05
1857.00,1.811472e-04
1858.00,1.847339e-04
1859.00,1.589120e-04
1860.00,8.628272e-05
1861.00,4.142241e-05
1862.00,4.277767e-05
1863.00,7.224652e-05
1864.00,1.454922e-04
1865.00,1.486787e-04
1866.00,1.522427e-04
1867.00,1.499237e-04
1868.00,1.527438e-04
1869.00,9.974058e-05
1870.00,4.287589e-05
1871.00,5.328194e-05
1872.00,9.506527e-05
1873.00,1.675284e-04
1874.00,1.804670e-04
1875.00,1.676213e-04
1876.00,9.741393e-05
1877.00,4.245799e-05
1878.00,5.351496e-05
1879.00,9.339473e-05
1880.00,1.547573e-04
1881.00,1.608930e-04
1882.00,1.564329e-04
1883.00,1.059918e-04
1884.00,4.629936e-05
1885.00,5.359800e-05
1886.00,9.088436e-05
1887.00,1.545453e-04
1888.00,1.567944e-04
1889.00,1.503881e-04
1890.00,1.024362e-04
1891.00,4.693116e-05
1892.00,5.398116e-05
1893.00,8.927830e-05
1894.00,1.446911e-04
1895.00,1.540752e-04
1896.00,1.516458e-04
1897.00,9.852302e-05
1898.00,4.539274e-05
1899.00,5.520452e-05
1900.00,9.313144e-05
1901.00,1.613472e-04
1902.00,1.589413e-04
1903.00,1.454417e-04
1904.00,8.979632e-05
1905.00,4.286494e-05
1906.00,5.081668e-05
1907.00,8.451369e-05
1908.00,1.396266e-04
1909.00,1.460987e-04
1910.00,1.435072e-04
1911.00,9.068598e-05
1912.00,4.236346e-05
1913.00,4.666265e-05
1914.00,7.998642e-05
1915.00,1.377687e-04
1916.00,1.485119e-04
1917.00,1.408844e-04
1918.00,8.410426e-05
1919.00,4.120915e-05
1920.00,5.012994e-05
1921.00,8.414067e-05
1922.00,1.531939e-04
1923.00,1.560671e-04
1924.00,1.520878e-04
1925.00,9.301611e-05
1926.00,4.302454e-05
1927.00,5.102252e-05
1928.00,8.579918e-05
1929.00,1.547309e-04
1930.00,1.607595e-04
1931.00,1.609219e-04
1932.00,1.006908e-04
1933.00,5.149062e-05
1934.00,5.881221e-05
1935.00,9.352421e-05
1936.00,1.607330e-04
1937.00,1.632231e-04
1938.00,1.688934e-04
1939.00,1.122358e-04
1940.00,6.984318e-05
1941.00,1.192756e-04
1942.00,2.712813e-04
1943.00,4.361818e-04
1944.00,2.973577e-04
1945.00,1.866376e-04
1946.00,7.826264e-05
1947.00,3.917689e-05
1948.00,4.684052e-05
1949.00,8.256228e-05
1950.00,1.429650e-04
1951.00,1.490024e-04
1952.00,1.560876e-04
1953.00,9.574323e-05
1954.00,4.956903e-05
1955.00,4.805741e-05
1956.00,7.659318e-05
1957.00,1.259200e-04
1958.00,1.421377e-04
1959.00,1.553982e-04
1960.00,8.977490e-05
1961.00,5.087214e-05
1962.00,5.327835e-05
1963.00,1.049540e-04
1964.00,1.872221e-04
1965.00,1.881605e-04
1966.00,1.730483e-04
1967.00,9.208921e-05
1968.00,4.860965e-05
1969.00,4.500872e-05
1970.00,8.348194e-05
1971.00,1.485370e-04
1972.00,1.591824e-04
1973.00,1.513304e-04
1974.00,8.331918e-05
1975.00,4.679990e-05
1976.00,4.883834e-05
1977.00,8.517411e-05
1978.00,1.400731e-04
1979.00,1.399390e-04
1980.00,1.375269e-04
1981.00,1.309136e-04
1982.00,1.365771e-04
1983.00,8.847717e-05
1984.00,5.222078e-05
1985.00,5.644085e-05
1986.00,9.878495e-05
1987.00,1.547694e-04
1988.00,1.445510e-04
1989.00,1.379125e-04
1990.00,7.958712e-05
1991.00,4.818515e-05
1992.00,5.309096e-05
1993.00,9.345596e-05
1994.00,1.532740e-04
1995.00,1.546463e-04
1996.00,1.442644e-04
1997.00,8.908877e-05
1998.00,5.732306e-05
1999.00,6.080404e-05
2000.00,1.158101e-04
2001.00,1.994162e-04
2002.00,2.132337e-04
2003.00,1.879665e-04
2004.00,9.085883e-05
2005.00,4.734863e-05
2006.00,4.774199e-05
2007.00,9.358253e-05
2008.00,1.556168e-04
2009.00,1.733549e-04
2010.00,1.693527e-04
2011.00,9.522641e-05
2012.00,5.325487e-05
2013.00,4.982013e-05
2014.00,8.911267e-05
2015.00,1.416277e-04
2016.00,1.473194e-04
2017.00,1.380041e-04
2018.00,8.306748e-05
2019.00,5.096074e-05
2020.00,4.895363e-05
2021.00,8.780228e-05
2022.00,1.363338e-04
2023.00,1.400369e-04
2024.00,1.366915e-04
2025.00,8.492068e-05
2026.00,5.175103e-05
2027.00,5.170571e-05
2028.00,8.877369e-05
2029.00,1.412250e-04
2030.00,1.565204e-04
2031.00,1.565461e-04
2032.00,1.012206e-04
2033.00,5.619868e-05
2034.00,5.340559e-05
2035.00,9.217436e-05
2036.00,1.398284e-04
2037.00,1.532168e-04
2038.00,1.380964e-04
2039.00,8.636275e-05
2040.00,5.001749e-05
2041.00,4.959310e-05
2042.00,8.579474e-05
2043.00,1.354058e-04
2044.00,1.560888e-04
2045.00,1.465532e-04
2046.00,9.031060e-05
2047.00,5.234443e-05
2048.00,5.041592e-05
2049.00,8.773908e-05
2050.00,1.351764e-04
2051.00,1.509077e-04
2052.00,1.452765e-04
2053.00,8.863507e-05
2054.00,4.953998e-05
2055.00,4.996935e-05
2056.00,9.231195e-05
2057.00,1.377305e-04
2058.00,1.524277e-04
2059.00,1.391146e-04
2060.00,8.217971e-05
2061.00,4.732592e-05
2062.00,4.922519e-05
2063.00,8.938593e-05
2064.00,1.393530e-04
2065.00,1.687887e-04
2066.00,1.702966e-04
2067.00,1.062345e-04
2068.00,5.728269e-05
2069.00,5.307284e-05
2070.00,8.704398e-05
2071.00,1.313294e-04
2072.00,1.575885e-04
2073.00,1.531494e-04
2074.00,9.648150e-05
2075.00,5.179393e-05
2076.00,5.110454e-05
2077.00,9.497185e-05
2078.00,1.456590e-04
2079.00,1.630892e-04
2080.00,1.433923e-04
2081.00,8.569010e-05
2082.00,4.599603e-05
2083.00,4.276115e-05
2084.00,7.869906e-05
2085.00,1.269753e-04
2086.00,1.580291e-04
2087.00,1.374987e-04
2088.00,8.571373e-05
2089.00,4.896371e-05
2090.00,5.169916e-05
2091.00,1.011829e-04
2092.00,1.565491e-04
2093.00,1.619104e-04
2094.00,1.377049e-04
2095.00,1.343893e-04
2096.00,1.295892e-04
2097.00,9.134675e-05
2098.00,5.738195e-05
2099.00,5.394738e-05
2100.00,8.883679e-05
2101.00,1.299105e-04
2102.00,1.502584e-04
2103.00,1.410011e-04
2104.00,9.522524e-05
2105.00,5.549918e-05
2106.00,5.317198e-05
2107.00,9.757959e-05
2108.00,1.508732e-04
2109.00,1.730073e-04
2110.00,1.544462e-04
2111.00,1.087003e-04
2112.00,6.797376e-05
2113.00,6.372351e-05
2114.00,1.134238e-04
2115.00,1.617191e-04
2116.00,1.685086e-04
2117.00,1.434332e-04
2118.00,9.279579e-05
2119.00,5.505974e-05
2120.00,5.016369e-05
2121.00,9.090445e-05
2122.00,1.393454e-04
2123.00,1.503604e-04
2124.00,1.379502e-04
2125.00,9.057391e-05
2126.00,5.506198e-05
2127.00,5.649275e-05
2128.00,9.969694e-05
2129.00,1.449429e-04
2130.00,1.539854e-04
2131.00,1.348830e-04
2132.00,9.554454e-05
2133.00,5.577754e-05
2134.00,5.394460e-05
2135.00,9.023378e-05
2136.00,1.235011e-04
2137.00,1.386958e-04
2138.00,1.303232e-04
2139.00,9.408833e-05
2140.00,5.439846e-05
2141.00,5.418467e-05
2142.00,9.515550e-05
2143.00,1.460832e-04
2144.00,1.679292e-04
2145.00,1.373673e-04
2146.00,8.762456e-05
2147.00,5.102826e-05
2148.00,5.368076e-05
2149.00,9.453983e-05
2150.00,1.351082e-04
2151.00,1.478958e-04
2152.00,1.213047e-04
2153.00,8.079741e-05
2154.00,4.809487e-05
2155.00,5.251773e-05
2156.00,8.758093e-05
2157.00,1.270113e-04
2158.00,1.512973e-04
2159.00,1.420148e-04
2160.00,9.438876e-05
2161.00,5.093551e-05
2162.00,5.444418e-05
2163.00,9.550840e-05
2164.00,1.493249e-04
2165.00,1.705410e-04
2166.00,1.564297e-04
2167.00,9.842327e-05
2168.00,5.322915e-05
2169.00,5.737144e-05
2170.00,8.954891e-05
2171.00,1.253007e-04
2172.00,1.458975e-04
2173.00,1.367161e-04
2174.00,9.064387e-05
2175.00,4.784565e-05
2176.00,5.216686e-05
2177.00,8.774574e-05
2178.00,1.429371e-04
2179.00,1.660879e-04
2180.00,1.466252e-04
2181.00,9.368824e-05
2182.00,5.006507e-05
2183.00,5.680024e-05
2184.00,9.055126e-05
2185.00,1.370622e-04
2186.00,1.554197e-04
2187.00,1.439906e-04
2188.00,9.535093e-05
2189.00,5.447786e-05
2190.00,6.229830e-05
2191.00,9.900751e-05
2192.00,1.466589e-04
2193.00,1.564568e-04
2194.00,1.365810e-04
2195.00,8.951473e-05
2196.00,4.844878e-05
2197.00,5.243433e-05
2198.00,8.341671e-05
2199.00,1.434329e-04
2200.00,1.698171e-04
2201.00,1.500308e-04
2202.00,1.013354e-04
2203.00,6.029115e-05
2204.00,6.252534e-05
2205.00,9.308445e-05
2206.00,1.521740e-04
2207.00,1.704714e-04
2208.00,1.452343e-04
2209.00,1.376758e-04
2210.00,1.278561e-04
2211.00,1.061697e-04
2212.00,6.405828e-05
2213.00,6.395572e-05
2214.00,1.002764e-04
2215.00,1.402568e-04
2216.00,1.484238e-04
2217.00,1.268199e-04
2218.00,9.395897e-05
2219.00,5.449524e-05
2220.00,7.114662e-05
2221.00,1.675560e-04
2222.00,3.725719e-04
2223.00,5.156934e-04
2224.00,3.529156e-04
2225.00,1.689151e-04
2226.00,6.757983e-05
2227.00,5.712914e-05
2228.00,8.878770e-05
2229.00,1.354354e-04
2230.00,1.544600e-04
2231.00,1.404270e-04
2232.00,1.085351e-04
2233.00,6.177004e-05
2234.00,6.142625e-05
2235.00,9.891570e-05
2236.00,1.490941e-04
2237.00,1.626594e-04
2238.00,1.370936e-04
2239.00,1.017057e-04
2240.00,5.925955e-05
2241.00,5.717401e-05
2242.00,9.127243e-05
2243.00,1.349962e-04
2244.00,1.485415e-04
2245.00,1.241660e-04
2246.00,8.711791e-05
2247.00,5.336320e-05
2248.00,5.529644e-05
2249.00,8.975196e-05
2250.00,1.345908e-04
2251.00,1.502584e-04
2252.00,1.302672e-04
2253.00,9.248964e-05
2254.00,5.486915e-05
2255.00,5.554118e-05
2256.00,9.125647e-05
2257.00,1.432777e-04
2258.00,1.648735e-04
2259.00,1.399246e-04
2260.00,9.069742e-05
2261.00,5.413897e-05
2262.00,5.663812e-05
2263.00,9.396741e-05
2264.00,1.346671e-04
2265.00,1.467011e-04
2266.00,1.305415e-04
2267.00,9.105186e-05
2268.00,5.595666e-05
2269.00,5.639579e-05
2270.00,9.897252e-05
2271.00,1.450631e-04
2272.00,1.573356e-04
2273.00,1.426612e-04
2274.00,9.765763e-05
2275.00,5.747822e-05
2276.00,5.528649e-05
2277.00,9.418131e-05
2278.00,1.414016e-04
2279.00,1.505088e-04
2280.00,1.429297e-04
2281.00,9.658415e-05
2282.00,6.049935e-05
2283.00,6.340873e-05
2284.00,1.070555e-04
2285.00,1.438077e-04
2286.00,1.527357e-04
2287.00,1.384519e-04
2288.00,9.635566e-05
2289.00,6.206458e-05
2290.00,5.981674e-05
2291.00,1.036929e-04
2292.00,1.382099e-04
2293.00,1.386074e-04
2294.00,1.263340e-04
2295.00,8.782199e-05
2296.00,5.624771e-05
2297.00,5.411155e-05
2298.00,9.745987e-05
2299.00,1.463859e-04
2300.00,1.502658e-04
2301.00,1.291002e-04
2302.00,8.552919e-05
2303.00,5.522752e-05
2304.00,5.527931e-05
2305.00,9.340861e-05
2306.00,1.427118e-04
2307.00,1.612670e-04
2308.00,1.430713e-04
2309.00,9.839478e-05
2310.00,5.816536e-05
2311.00,5.730438e-05
2312.00,1.030742e-04
2313.00,1.484653e-04
2314.00,1.562097e-04
2315.00,1.263607e-04
2316.00,8.130448e-05
2317.00,5.207300e-05
2318.00,5.240917e-05
2319.00,8.829841e-05
2320.00,1.256436e-04
2321.00,1.419368e-04
2322.00,1.381176e-04
2323.00,1.299912e-04
2324.00,1.159761e-04
2325.00,8.489980e-05
2326.00,5.932146e-05
2327.00,6.610394e-05
2328.00,1.060272e-04
2329.00,1.427203e-04
2330.00,1.436480e-04
2331.00,1.280996e-04
2332.00,8.716211e-05
2333.00,5.516516e-05
2334.00,6.087443e-05
2335.00,9.702901e-05
2336.00,1.328876e-04
2337.00,1.419586e-04
2338.00,1.212809e-04
2339.00,8.952840e-05
2340.00,6.163216e-05
2341.00,6.348792e-05
2342.00,1.032102e-04
2343.00,1.450687e-04
2344.00,1.444365e-04
2345.00,1.221795e-04
2346.00,8.480837e-05
2347.00,5.753215e-05
2348.00,5.954433e-05
2349.00,9.698094e-05
2350.00,1.415779e-04
2351.00,1.553700e-04
2352.00,1.441755e-04
2353.00,1.006638e-04
2354.00,6.692123e-05
2355.00,6.711341e-05
2356.00,1.062706e-04
2357.00,1.412655e-04
2358.00,1.454898e-04
2359.00,1.346889e-04
2360.00,9.636994e-05
2361.00,6.298746e-05
2362.00,6.453969e-05
2363.00,1.016493e-04
2364.00,1.483330e-04
2365.00,1.498672e-04
2366.00,1.327893e-04
2367.00,9.335393e-05
2368.00,6.075613e-05
2369.00,6.300974e-05
2370.00,1.034955e-04
2371.00,1.444852e-04
2372.00,1.423915e-04
2373.00,1.244577e-04
2374.00,8.465099e-05
2375.00,5.615987e-05
2376.00,5.917345e-05
2377.00,9.999607e-05
2378.00,1.506968e-04
2379.00,1.651847e-04
2380.00,1.465934e-04
2381.00,9.076500e-05
2382.00,5.619286e-05
2383.00,6.153244e-05
2384.00,9.459868e-05
2385.00,1.399292e-04
2386.00,1.547976e-04
2387.00,1.365895e-04
2388.00,8.757579e-05
2389.00,6.159385e-05
2390.00,6.867586e-05
2391.00,9.879964e-05
2392.00,1.424849e-04
2393.00,1.600356e-04
2394.00,1.446974e-04
2395.00,9.287539e-05
2396.00,5.760596e-05
2397.00,5.657547e-05
2398.00,8.623886e-05
2399.00,1.338602e-04
2400.00,1.457461e-04
2401.00,1.378101e-04
2402.00,9.097676e-05
2403.00,6.230509e-05
2404.00,6.548562e-05
2405.00,9.708428e-05
2406.00,1.408032e-04
2407.00,1.519177e-04
2408.00,1.339340e-04
2409.00,8.235240e-05
2410.00,5.263754e-05
2411.00,5.860772e-05
2412.00,9.087059e-05
2413.00,1.385385e-04
2414.00,1.550161e-04
2415.00,1.369131e-04
2416.00,8.537325e-05
2417.00,5.384640e-05
2418.00,5.749436e-05
2419.00,9.428442e-05
2420.00,1.372938e-04
2421.00,1.471400e-04
2422.00,1.353503e-04
2423.00,9.107085e-05
2424.00,5.842834e-05
2425.00,6.347343e-05
2426.00,9.964799e-05
2427.00,1.445229e-04
2428.00,1.521598e-04
2429.00,1.237179e-04
2430.00,7.991297e-05
2431.00,5.303497e-05
2432.00,5.848328e-05
2433.00,9.527590e-05
2434.00,1.389666e-04
2435.00,1.553332e-04
2436.00,1.303367e-04
2437.00,8.636877e-05
2438.00,5.718055e-05
2439.00,6.214718e-05
2440.00,1.024147e-04
2441.00,1.448981e-04
2442.00,1.608725e-04
2443.00,1.434441e-04
2444.00,1.264393e-04
2445.00,1.141143e-04
2446.00,8.823792e-05
2447.00,6.311201e-05
2448.00,6.777891e-05
2449.00,1.094780e-04
2450.00,1.389982e-04
2451.00,1.357026e-04
2452.00,1.210279e-04
2453.00,9.073127e-05
2454.00,6.643491e-05
2455.00,6.258045e-05
2456.00,9.476885e-05
2457.00,1.224283e-04
2458.00,1.319816e-04
2459.00,1.221923e-04
2460.00,9.298162e-05
2461.00,6.285570e-05
2462.00,6.210695e-05
2463.00,1.024686e-04
2464.00,1.330298e-04
2465.00,1.396994e-04
2466.00,1.236157e-04
2467.00,9.157127e-05
2468.00,6.489679e-05
2469.00,6.580830e-05
2470.00,1.059744e-04
2471.00,1.383957e-04
2472.00,1.517792e-04
2473.00,1.327343e-04
2474.00,9.213278e-05
2475.00,6.232543e-05
2476.00,5.913792e-05
2477.00,9.407191e-05
2478.00,1.269331e-04
2479.00,1.320523e-04
2480.00,1.135733e-04
2481.00,8.421723e-05
2482.00,6.004620e-05
2483.00,6.099865e-05
2484.00,1.017937e-04
2485.00,1.348588e-04
2486.00,1.489616e-04
2487.00,1.268585e-04
2488.00,8.979504e-05
2489.00,6.238068e-05
2490.00,5.811247e-05
2491.00,9.612637e-05
2492.00,1.194358e-04
2493.00,1.490002e-04
2494.00,1.406029e-04
2495.00,9.282697e-05
2496.00,6.471667e-05
2497.00,6.641984e-05
2498.00,1.075688e-04
2499.00,1.336978e-04
2500.00,1.485773e-04
2501.00,1.297566e-04
2502.00,8.622195e-05
2503.00,5.805795e-05
2504.00,5.772470e-05
2505.00,9.721561e-05
2506.00,1.305850e-04
2507.00,1.604550e-04
2508.00,1.389078e-04
2509.00,9.029680e-05
2510.00,5.604965e-05
2511.00,5.480013e-05
2512.00,9.269872e-05
2513.00,1.272550e-04
2514.00,1.610058e-04
2515.00,1.418412e-04
2516.00,9.339789e-05
2517.00,6.046236e-05
2518.00,5.888766e-05
2519.00,9.222502e-05
2520.00,1.237481e-04
2521.00,1.412678e-04
2522.00,1.243754e-04
2523.00,8.665732e-05
2524.00,5.897636e-05
2525.00,6.067039e-05
2526.00,9.994237e-05
2527.00,1.324431e-04
2528.00,1.532698e-04
2529.00,1.358501e-04
2530.00,9.243198e-05
2531.00,6.418081e-05
2532.00,6.747545e-05
2533.00,1.060654e-04
2534.00,1.432154e-04
2535.00,1.624286e-04
2536.00,1.388761e-04
2537.00,9.097999e-05
2538.00,5.995493e-05
2539.00,6.175376e-05
2540.00,1.027914e-04
2541.00,1.444312e-04
2542.00,1.570853e-04
2543.00,1.224567e-04
2544.00,8.081288e-05
2545.00,5.507897e-05
2546.00,5.645460e-05
2547.00,9.167830e-05
2548.00,1.244354e-04
2549.00,1.387414e-04
2550.00,1.149573e-04
2551.00,7.533873e-05
2552.00,5.045691e-05
2553.00,5.359726e-05
2554.00,9.175732e-05
2555.00,1.322389e-04
2556.00,1.503361e-04
2557.00,1.382692e-04
2558.00,1.321029e-04
2559.00,1.261984e-04
2560.00,9.480176e-05
2561.00,6.850077e-05
2562.00,6.373789e-05
2563.00,9.557201e-05
2564.00,1.226253e-04
2565.00,1.304829e-04
2566.00,1.244701e-04
2567.00,9.619447e-05
2568.00,7.058629e-05
2569.00,6.628507e-05
2570.00,9.933684e-05
2571.00,1.253402e-04
2572.00,1.327260e-04
2573.00,1.241189e-04
2574.00,9.019660e-05
2575.00,6.608142e-05
2576.00,6.301921e-05
2577.00,9.945159e-05
2578.00,1.283346e-04
2579.00,1.392140e-04
2580.00,1.245883e-04
2581.00,8.590050e-05
2582.00,5.923486e-05
2583.00,5.366035e-05
2584.00,8.139749e-05
2585.00,1.102252e-04
2586.00,1.225272e-04
2587.00,1.158557e-04
2588.00,8.727555e-05
2589.00,6.379093e-05
2590.00,6.081675e-05
2591.00,9.846183e-05
2592.00,1.302884e-04
2593.00,1.348501e-04
2594.00,1.180462e-04
2595.00,8.657772e-05
2596.00,6.237530e-05
2597.00,6.193190e-05
2598.00,9.508371e-05
2599.00,1.228595e-04
2600.00,1.322730e-04
2601.00,1.234942e-04
2602.00,9.217265e-05
2603.00,6.345945e-05
2604.00,6.050145e-05
2605.00,9.330064e-05
2606.00,1.218762e-04
2607.00,1.358943e-04
2608.00,1.201676e-04
2609.00,8.122189e-05
2610.00,5.880954e-05
2611.00,6.350895e-05
2612.00,1.198370e-04
2613.00,1.928652e-04
2614.00,2.400501e-04
2615.00,2.114726e-04
2616.00,1.217352e-04
2617.00,7.471243e-05
2618.00,6.326704e-05
2619.00,8.827824e-05
2620.00,1.159653e-04
2621.00,1.246562e-04
2622.00,1.132323e-04
2623.00,8.072012e-05
2624.00,6.064503e-05
2625.00,6.146631e-05
2626.00,9.261566e-05
2627.00,1.237490e-04
2628.00,1.370346e-04
2629.00,1.227818e-04
2630.00,8.192749e-05
2631.00,5.895422e-05
2632.00,5.695866e-05
2633.00,8.761089e-05
2634.00,1.246327e-04
2635.00,1.432190e-04
2636.00,1.316269e-04
2637.00,8.255693e-05
2638.00,5.657638e-05
2639.00,5.813949e-05
2640.00,8.876489e-05
2641.00,1.228903e-04
2642.00,1.343254e-04
2643.00,1.244223e-04
2644.00,8.109163e-05
2645.00,5.548579e-05
2646.00,5.563739e-05
2647.00,8.548916e-05
2648.00,1.162483e-04
2649.00,1.238268e-04
2650.00,1.148325e-04
2651.00,7.573300e-05
2652.00,5.402255e-05
2653.00,5.521561e-05
2654.00,8.915099e-05
2655.00,1.392610e-04
2656.00,1.555072e-04
2657.00,1.320235e-04
2658.00,8.240236e-05
2659.00,5.953265e-05
2660.00,6.431373e-05
2661.00,9.671028e-05
2662.00,1.361873e-04
2663.00,1.394799e-04
2664.00,1.178849e-04
2665.00,7.712621e-05
2666.00,5.645571e-05
2667.00,5.978892e-05
2668.00,8.650070e-05
2669.00,1.238220e-04
2670.00,1.283618e-04
2671.00,1.273089e-04
2672.00,1.221924e-04
2673.00,1.251810e-04
2674.00,9.730574e-05
2675.00,6.661583e-05
2676.00,6.364799e-05
2677.00,8.643722e-05
2678.00,1.169891e-04
2679.00,1.229811e-04
2680.00,1.288047e-04
2681.00,1.038524e-04
2682.00,7.285823e-05
2683.00,6.915766e-05
2684.00,9.230321e-05
2685.00,1.165955e-04
2686.00,1.146394e-04
2687.00,1.076689e-04
2688.00,7.812921e-05
2689.00,6.076365e-05
2690.00,6.476748e-05
2691.00,9.211706e-05
2692.00,1.254340e-04
2693.00,1.277303e-04
2694.00,1.229660e-04
2695.00,9.176784e-05
2696.00,6.885851e-05
2697.00,7.047949e-05
2698.00,9.748094e-05
2699.00,1.302321e-04
2700.00,1.356516e-04
2701.00,1.306096e-04
2702.00,9.003813e-05
2703.00,6.264287e-05
2704.00,6.024320e-05
2705.00,8.634198e-05
2706.00,1.205948e-04
2707.00,1.200525e-04
2708.00,1.141071e-04
2709.00,8.479009e-05
2710.00,6.398767e-05
2711.00,6.690970e-05
2712.00,9.868624e-05
2713.00,1.293383e-04
2714.00,1.269960e-04
2715.00,1.175509e-04
2716.00,8.484384e-05
2717.00,6.099941e-05
2718.00,6.374323e-05
2719.00,9.904445e-05
2720.00,1.510915e-04
2721.00,1.791425e-04
2722.00,1.670165e-04
2723.00,1.043839e-04
2724.00,7.040949e-05
2725.00,6.688770e-05
2726.00,9.215120e-05
2727.00,1.280329e-04
2728.00,1.363457e-04
2729.00,1.230439e-04
2730.00,7.870947e-05
2731.00,5.354760e-05
2732.00,5.518472e-05
2733.00,8.280332e-05
2734.00,1.219389e-04
2735.00,1.325197e-04
2736.00,1.237254e-04
2737.00,8.485557e-05
2738.00,5.813155e-05
2739.00,6.109910e-05
2740.00,8.815743e-05
2741.00,1.220609e-04
2742.00,1.298934e-04
2743.00,1.127490e-04
2744.00,7.457817e-05
2745.00,5.322496e-05
2746.00,5.919238e-05
2747.00,8.889702e-05
2748.00,1.265022e-04
2749.00,1.434837e-04
2750.00,1.315043e-04
2751.00,9.399294e-05
2752.00,6.596559e-05
2753.00,6.907699e-05
2754.00,1.014250e-04
2755.00,1.416492e-04
2756.00,1.518278e-04
2757.00,1.329916e-04
2758.00,8.771206e-05
2759.00,6.110668e-05
2760.00,6.211201e-05
2761.00,9.032830e-05
2762.00,1.273597e-04
2763.00,1.354613e-04
2764.00,1.218999e-04
2765.00,8.163247e-05
2766.00,5.788168e-05
2767.00,6.395799e-05
2768.00,9.864043e-05
2769.00,1.381654e-04
2770.00,1.339173e-04
2771.00,1.015009e-04
2772.00,6.710498e-05
2773.00,5.208488e-05
2774.00,6.072003e-05
2775.00,9.189599e-05
2776.00,1.295654e-04
2777.00,1.374580e-04
2778.00,1.112624e-04
2779.00,7.785976e-05
2780.00,6.029511e-05
2781.00,6.578724e-05
2782.00,9.408205e-05
2783.00,1.292014e-04
2784.00,1.353173e-04
2785.00,1.252091e-04
2786.00,1.224158e-04
2787.00,1.200230e-04
2788.00,9.448692e-05
2789.00,6.490314e-05
2790.00,6.479117e-05
2791.00,8.791692e-05
2792.00,1.141594e-04
2793.00,1.160820e-04
2794.00,1.067089e-04
2795.00,8.650772e-05
2796.00,6.419871e-05
2797.00,7.027789e-05
2798.00,9.468958e-05
2799.00,1.197110e-04
2800.00,1.327753e-04
2801.00,1.268467e-04
2802.00,9.585019e-05
2803.00,6.364450e-05
2804.00,6.500116e-05
2805.00,9.093188e-05
2806.00,1.185250e-04
2807.00,1.247649e-04
2808.00,1.158375e-04
2809.00,9.228763e-05
2810.00,6.426599e-05
2811.00,6.737181e-05
2812.00,9.161717e-05
2813.00,1.065340e-04
2814.00,1.094440e-04
2815.00,1.037214e-04
2816.00,8.519954e-05
2817.00,6.665896e-05
2818.00,7.182832e-05
2819.00,1.019310e-04
2820.00,1.194614e-04
2821.00,1.230651e-04
2822.00,1.119595e-04
2823.00,9.138868e-05
2824.00,6.621831e-05
2825.00,6.379916e-05
2826.00,8.943889e-05
2827.00,1.146271e-04
2828.00,1.313158e-04
2829.00,1.202403e-04
2830.00,9.328534e-05
2831.00,6.939520e-05
2832.00,7.085962e-05
2833.00,1.012494e-04
2834.00,1.329312e-04
2835.00,1.570441e-04
2836.00,1.353095e-04
2837.00,9.856700e-05
2838.00,6.526329e-05
2839.00,6.756626e-05
2840.00,9.442568e-05
2841.00,1.144468e-04
2842.00,1.242851e-04
2843.00,1.081673e-04
2844.00,7.996891e-05
2845.00,5.359757e-05
2846.00,5.554200e-05
2847.00,8.119028e-05
2848.00,1.054664e-04
2849.00,1.297369e-04
2850.00,1.186937e-04
2851.00,9.016353e-05
2852.00,6.177873e-05
2853.00,6.409856e-05
2854.00,9.433636e-05
2855.00,1.218044e-04
2856.00,1.393451e-04
2857.00,1.167270e-04
2858.00,8.731252e-05
2859.00,6.097599e-05
2860.00,6.588935e-05
2861.00,9.696438e-05
2862.00,1.210135e-04
2863.00,1.402478e-04
2864.00,1.206275e-04
2865.00,9.008880e-05
2866.00,6.075526e-05
2867.00,6.144547e-05
2868.00,9.135930e-05
2869.00,1.179165e-04
2870.00,1.332731e-04
2871.00,1.130164e-04
2872.00,8.233666e-05
2873.00,5.795741e-05
2874.00,6.448954e-05
2875.00,9.840079e-05
2876.00,1.234688e-04
2877.00,1.318173e-04
2878.00,1.053442e-04
2879.00,7.827166e-05
2880.00,5.380562e-05
2881.00,5.549658e-05
2882.00,8.256952e-05
2883.00,1.060076e-04
2884.00,1.274065e-04
2885.00,1.087664e-04
2886.00,8.534003e-05
2887.00,5.945330e-05
2888.00,6.073658e-05
2889.00,9.004907e-05
2890.00,1.174033e-04
2891.00,1.316080e-04
2892.00,1.001692e-04
2893.00,7.674411e-05
2894.00,5.705017e-05
2895.00,6.535653e-05
2896.00,9.730561e-05
2897.00,1.181787e-04
2898.00,1.285031e-04
2899.00,1.149017e-04
2900.00,1.222825e-04
2901.00,1.216475e-04
2902.00,1.031300e-04
2903.00,7.819010e-05
2904.00,7.756568e-05
2905.00,1.021894e-04
2906.00,1.137443e-04
2907.00,1.216611e-04
2908.00,1.003845e-04
2909.00,8.136767e-05
2910.00,6.326421e-05
2911.00,6.350210e-05
2912.00,9.273378e-05
2913.00,1.045376e-04
2914.00,1.156914e-04
2915.00,1.036664e-04
2916.00,8.296471e-05
2917.00,6.030713e-05
2918.00,5.562016e-05
2919.00,7.584925e-05
2920.00,9.026081e-05
2921.00,1.079399e-04
2922.00,1.039336e-04
2923.00,8.788836e-05
2924.00,7.390054e-05
2925.00,7.713015e-05
2926.00,1.071125e-04
2927.00,1.244805e-04
2928.00,1.264095e-04
2929.00,1.058967e-04
2930.00,8.226021e-05
2931.00,6.471354e-05
2932.00,6.949685e-05
2933.00,9.525496e-05
2934.00,1.114058e-04
2935.00,1.159396e-04
2936.00,9.892660e-05
2937.00,7.964322e-05
2938.00,6.295364e-05
2939.00,6.541231e-05
2940.00,9.163650e-05
2941.00,1.096436e-04
2942.00,1.197678e-04
2943.00,1.088913e-04
2944.00,9.029795e-05
2945.00,7.169890e-05
2946.00,7.180597e-05
2947.00,9.396915e-05
2948.00,1.083651e-04
2949.00,1.154933e-04
2950.00,1.038866e-04
2951.00,8.567364e-05
2952.00,7.146981e-05
2953.00,7.531260e-05
2954.00,1.053964e-04
2955.00,1.303057e-04
2956.00,1.397981e-04
2957.00,1.170188e-04
2958.00,8.698842e-05
2959.00,6.389068e-05
2960.00,6.759731e-05
2961.00,9.855401e-05
2962.00,1.182474e-04
2963.00,1.290029e-04
2964.00,1.140136e-04
2965.00,8.809342e-05
2966.00,6.477724e-05
2967.00,6.470174e-05
2968.00,9.539833e-05
2969.00,1.230388e-04
2970.00,1.322972e-04
2971.00,1.122159e-04
2972.00,8.035335e-05
2973.00,6.040634e-05
2974.00,6.657994e-05
2975.00,1.042534e-04
2976.00,1.323722e-04
2977.00,1.406633e-04
2978.00,1.178012e-04
2979.00,8.093270e-05
2980.00,5.912447e-05
2981.00,6.036236e-05
2982.00,8.783575e-05
2983.00,1.083900e-04
2984.00,1.183701e-04
2985.00,1.094163e-04
2986.00,7.810053e-05
2987.00,5.872586e-05
2988.00,5.930549e-05
2989.00,8.904680e-05
2990.00,1.152978e-04
2991.00,1.284934e-04
2992.00,1.217038e-04
2993.00,8.768895e-05
2994.00,6.518383e-05
2995.00,6.368435e-05
2996.00,8.919273e-05
2997.00,1.086342e-04
2998.00,1.283791e-04
2999.00,1.179923e-04
3000.00,8.206234e-05
3001.00,6.188002e-05
3002.00,5.966413e-05
3003.00,9.101212e-05
3004.00,1.220511e-04
3005.00,1.330265e-04
3006.00,1.129266e-04
3007.00,7.604098e-05
3008.00,6.162230e-05
3009.00,6.279298e-05
3010.00,9.532808e-05
3011.00,1.213474e-04
3012.00,1.265588e-04
3013.00,1.209866e-04
3014.00,1.160052e-04
3015.00,1.096204e-04
3016.00,8.053982e-05
3017.00,6.184928e-05
3018.00,6.129697e-05
3019.00,8.747644e-05
3020.00,1.130774e-04
3021.00,1.191590e-04
3022.00,1.152027e-04
3023.00,9.261354e-05
3024.00,7.620922e-05
3025.00,8.224760e-05
3026.00,1.189450e-04
3027.00,1.417640e-04
3028.00,1.468357e-04
3029.00,1.274962e-04
3030.00,9.157519e-05
3031.00,7.213750e-05
3032.00,7.161749e-05
3033.00,9.778049e-05
3034.00,1.164490e-04
3035.00,1.192069e-04
3036.00,1.120386e-04
3037.00,8.555802e-05
3038.00,7.002974e-05
3039.00,6.957626e-05
3040.00,9.432447e-05
3041.00,1.129298e-04
3042.00,1.166417e-04
3043.00,1.105437e-04
3044.00,8.319691e-05
3045.00,6.659739e-05
3046.00,6.410804e-05
3047.00,8.665057e-05
3048.00,1.060951e-04
3049.00,1.133624e-04
3050.00,1.140211e-04
3051.00,8.991441e-05
3052.00,7.481834e-05
3053.00,6.795743e-05
3054.00,8.371053e-05
3055.00,9.813676e-05
3056.00,1.014810e-04
3057.00,1.036138e-04
3058.00,8.271510e-05
3059.00,7.108241e-05
3060.00,7.053605e-05
3061.00,9.685036e-05
3062.00,1.166061e-04
3063.00,1.114790e-04
3064.00,1.015905e-04
3065.00,7.187892e-05
3066.00,6.270850e-05
3067.00,6.436330e-05
3068.00,8.941657e-05
3069.00,1.186757e-04
3070.00,1.265709e-04
3071.00,1.193338e-04
3072.00,8.688362e-05
3073.00,7.006892e-05
3074.00,6.763094e-05
3075.00,9.048676e-05
3076.00,1.113603e-04
3077.00,1.178130e-04
3078.00,1.134307e-04
3079.00,7.854697e-05
3080.00,6.331046e-05
3081.00,6.559807e-05
3082.00,9.398897e-05
3083.00,1.218477e-04
3084.00,1.258771e-04
3085.00,1.091574e-04
3086.00,7.086578e-05
3087.00,5.544140e-05
3088.00,5.840103e-05
3089.00,8.281672e-05
3090.00,1.089859e-04
3091.00,1.199492e-04
3092.00,1.195361e-04
3093.00,8.410089e-05
3094.00,6.456915e-05
3095.00,6.431754e-05
3096.00,8.762461e-05
3097.00,1.134764e-04
3098.00,1.289872e-04
3099.00,1.220780e-04
3100.00,8.441695e-05
3101.00,6.847165e-05
3102.00,7.752392e-05
3103.00,1.163271e-04
3104.00,1.465221e-04
3105.00,1.455985e-04
3106.00,1.234907e-04
3107.00,7.920327e-05
3108.00,6.050960e-05
3109.00,6.289351e-05
3110.00,9.050439e-05
3111.00,1.194570e-04
3112.00,1.262952e-04
3113.00,1.127946e-04
3114.00,7.362726e-05
3115.00,5.474252e-05
3116.00,5.494597e-05
3117.00,7.803373e-05
3118.00,1.069253e-04
3119.00,1.173460e-04
3120.00,1.048338e-04
3121.00,7.398953e-05
3122.00,5.993561e-05
3123.00,6.457293e-05
3124.00,9.682864e-05
3125.00,1.288604e-04
3126.00,1.299145e-04
3127.00,1.062867e-04
3128.00,7.064566e-05
3129.00,5.716820e-05
3130.00,5.935928e-05
3131.00,8.814131e-05
3132.00,1.179980e-04
3133.00,1.256137e-04
3134.00,1.162502e-04
3135.00,1.019567e-04
3136.00,9.972748e-05
3137.00,8.135632e-05
3138.00,6.756277e-05
3139.00,6.802417e-05
3140.00,8.494629e-05
3141.00,9.985541e-05
3142.00,1.064801e-04
3143.00,1.086913e-04
3144.00,9.315688e-05
3145.00,7.436660e-05
3146.00,7.061146e-05
3147.00,8.641291e-05
3148.00,1.013334e-04
3149.00,1.054012e-04
3150.00,1.001734e-04
3151.00,8.181336e-05
3152.00,6.569096e-05
3153.00,6.806281e-05
3154.00,9.104756e-05
3155.00,1.116693e-04
3156.00,1.179043e-04
3157.00,1.067847e-04
3158.00,8.150792e-05
3159.00,6.276293e-05
3160.00,6.496907e-05
3161.00,8.854221e-05
3162.00,1.098106e-04
3163.00,1.185480e-04
3164.00,1.130947e-04
3165.00,9.291530e-05
3166.00,7.603332e-05
3167.00,7.517691e-05
3168.00,9.345437e-05
3169.00,1.075035e-04
3170.00,1.088783e-04
3171.00,9.951768e-05
3172.00,8.318615e-05
3173.00,6.857836e-05
3174.00,7.371590e-05
3175.00,9.971955e-05
3176.00,1.180316e-04
3177.00,1.184431e-04
3178.00,1.029043e-04
3179.00,8.391400e-05
3180.00,6.511596e-05
3181.00,6.683405e-05
3182.00,9.120019e-05
3183.00,1.259304e-04
3184.00,1.485991e-04
3185.00,1.394520e-04
3186.00,1.053891e-04
3187.00,7.249552e-05
3188.00,6.767411e-05
3189.00,8.243357e-05
3190.00,1.066836e-04
3191.00,1.128252e-04
3192.00,1.022349e-04
3193.00,8.192720e-05
3194.00,6.351406e-05
3195.00,7.461057e-05
3196.00,1.087133e-04
3197.00,1.468886e-04
3198.00,1.510528e-04
3199.00,1.187007e-04
3200.00,8.346417e-05
3201.00,5.383767e-05
3202.00,5.805692e-05
3203.00,8.036572e-05
3204.00,1.130204e-04
3205.00,1.301226e-04
3206.00,1.156492e-04
3207.00,8.645316e-05
3208.00,6.088159e-05
3209.00,6.184416e-05
3210.00,8.152193e-05
3211.00,1.128140e-04
3212.00,1.200139e-04
3213.00,1.062101e-04
3214.00,7.844434e-05
3215.00,5.923911e-05
3216.00,6.904455e-05
3217.00,9.365677e-05
3218.00,1.223113e-04
3219.00,1.225874e-04
3220.00,1.073809e-04
3221.00,8.363077e-05
3222.00,6.592966e-05
3223.00,7.787088e-05
3224.00,1.053177e-04
3225.00,1.397755e-04
3226.00,1.369311e-04
3227.00,1.136732e-04
3228.00,8.108486e-05
3229.00,5.935733e-05
3230.00,6.755867e-05
3231.00,9.084557e-05
3232.00,1.231023e-04
3233.00,1.250647e-04
3234.00,9.685943e-05
3235.00,6.727739e-05
3236.00,5.320612e-05
3237.00,6.529519e-05
3238.00,9.511763e-05
3239.00,1.366542e-04
3240.00,1.380850e-04
3241.00,1.107136e-04
3242.00,7.590147e-05
3243.00,6.071096e-05
3244.00,7.217959e-05
3245.00,1.004193e-04
3246.00,1.375929e-04
3247.00,1.346646e-04
3248.00,1.230183e-04
3249.00,1.078889e-04
3250.00,9.969540e-05
3251.00,9.282810e-05
3252.00,7.169466e-05
3253.00,7.472230e-05
3254.00,8.912958e-05
3255.00,1.066323e-04
3256.00,1.076307e-04
3257.00,1.015745e-04
3258.00,9.044941e-05
3259.00,6.868623e-05
3260.00,7.258878e-05
3261.00,8.993976e-05
3262.00,1.170668e-04
3263.00,1.300414e-04
3264.00,1.303891e-04
3265.00,1.262085e-04
3266.00,1.099429e-04
3267.00,1.252449e-04
3268.00,1.397433e-04
3269.00,1.472347e-04
3270.00,1.251653e-04
3271.00,1.049613e-04
3272.00,8.361469e-05
3273.00,6.266077e-05
3274.00,6.471241e-05
3275.00,7.250551e-05
3276.00,8.898693e-05
3277.00,8.994524e-05
3278.00,8.945460e-05
3279.00,8.162818e-05
3280.00,6.942275e-05
3281.00,7.655839e-05
3282.00,8.704412e-05
3283.00,1.082138e-04
3284.00,1.042423e-04
3285.00,9.655948e-05
3286.00,8.218945e-05
3287.00,6.838097e-05
3288.00,7.910891e-05
3289.00,9.672183e-05
3290.00,1.265805e-04
3291.00,1.297520e-04
3292.00,1.163673e-04
3293.00,9.287469e-05
3294.00,6.825500e-05
3295.00,6.967817e-05
3296.00,7.564911e-05
3297.00,9.991308e-05
3298.00,1.014653e-04
3299.00,9.342200e-05
3300.00,7.090972e-05
3301.00,5.723344e-05
3302.00,6.566063e-05
3303.00,7.595244e-05
3304.00,1.058484e-04
3305.00,1.069721e-04
3306.00,9.507492e-05
3307.00,7.399586e-05
3308.00,5.602454e-05
3309.00,6.410863e-05
3310.00,7.681741e-05
3311.00,1.063563e-04
3312.00,1.155177e-04
3313.00,1.072538e-04
3314.00,7.909458e-05
3315.00,6.134955e-05
3316.00,6.539976e-05
3317.00,7.987352e-05
3318.00,1.051346e-04
3319.00,1.020191e-04
3320.00,9.688533e-05
3321.00,7.132172e-05
3322.00,5.660308e-05
3323.00,6.287327e-05
3324.00,8.048458e-05
3325.00,1.138614e-04
3326.00,1.178494e-04
3327.00,1.145031e-04
3328.00,8.064119e-05
3329.00,6.151712e-05
3330.00,6.522511e-05
3331.00,8.271980e-05
3332.00,1.124063e-04
3333.00,1.147470e-04
3334.00,1.096763e-04
3335.00,7.812401e-05
3336.00,5.788765e-05
3337.00,5.719448e-05
3338.00,7.276958e-05
3339.00,1.016934e-04
3340.00,1.104487e-04
3341.00,1.117047e-04
3342.00,8.293452e-05
3343.00,6.640051e-05
3344.00,6.750540e-05
3345.00,8.842521e-05
3346.00,1.200419e-04
3347.00,1.151232e-04
3348.00,9.944158e-05
3349.00,6.763417e-05
3350.00,5.408101e-05
3351.00,5.650724e-05
3352.00,7.834580e-05
3353.00,1.135990e-04
3354.00,1.205848e-04
3355.00,1.132200e-04
3356.00,8.097340e-05
3357.00,6.683927e-05
3358.00,6.848706e-05
3359.00,9.030502e-05
3360.00,1.178030e-04
3361.00,1.169639e-04
3362.00,1.173809e-04
3363.00,1.074790e-04
3364.00,9.969043e-05
3365.00,8.430523e-05
3366.00,6.898193e-05
3367.00,7.142466e-05
3368.00,8.181294e-05
3369.00,9.947588e-05
3370.00,9.911734e-05
3371.00,9.281679e-05
3372.00,7.705168e-05
3373.00,6.242047e-05
3374.00,6.397739e-05
3375.00,7.502140e-05
3376.00,9.109863e-05
3377.00,9.213106e-05
3378.00,9.222201e-05
3379.00,8.133942e-05
3380.00,6.960987e-05
3381.00,7.341120e-05
3382.00,8.815111e-05
3383.00,1.101846e-04
3384.00,1.080132e-04
3385.00,9.739980e-05
3386.00,7.800820e-05
3387.00,6.512342e-05
3388.00,6.516719e-05
3389.00,7.630183e-05
3390.00,9.093067e-05
3391.00,8.997670e-05
3392.00,8.718704e-05
3393.00,7.348147e-05
3394.00,6.321013e-05
3395.00,6.605952e-05
3396.00,8.209811e-05
3397.00,1.068181e-04
3398.00,1.057758e-04
3399.00,9.871518e-05
3400.00,7.620265e-05
3401.00,6.117356e-05
3402.00,5.775502e-05
3403.00,6.948804e-05
3404.00,8.900108e-05
3405.00,9.400930e-05
3406.00,9.792316e-05
3407.00,8.202560e-05
3408.00,6.805199e-05
3409.00,7.190846e-05
3410.00,1.016230e-04
3411.00,1.591748e-04
3412.00,1.964896e-04
3413.00,1.838402e-04
3414.00,1.238346e-04
3415.00,8.483406e-05
3416.00,7.643535e-05
3417.00,8.942957e-05
3418.00,1.085818e-04
3419.00,1.070256e-04
3420.00,9.599642e-05
3421.00,7.112215e-05
3422.00,5.685473e-05
3423.00,6.066393e-05
3424.00,8.300992e-05
3425.00,1.091428e-04
3426.00,1.135614e-04
3427.00,1.022139e-04
3428.00,7.063722e-05
3429.00,5.511631e-05
3430.00,5.653640e-05
3431.00,7.599085e-05
3432.00,1.073802e-04
3433.00,1.236377e-04
3434.00,1.333983e-04
3435.00,1.161430e-04
3436.00,1.066368e-04
3437.00,1.146209e-04
3438.00,1.413008e-04
3439.00,1.552697e-04
3440.00,1.342102e-04
3441.00,1.098802e-04
3442.00,7.564285e-05
3443.00,5.844854e-05
3444.00,5.949233e-05
3445.00,7.794393e-05
3446.00,1.038469e-04
3447.00,1.098913e-04
3448.00,1.008497e-04
3449.00,7.434790e-05
3450.00,5.996362e-05
3451.00,6.218912e-05
3452.00,8.133071e-05
3453.00,1.042752e-04
3454.00,1.058120e-04
3455.00,9.619421e-05
3456.00,6.797966e-05
3457.00,5.331963e-05
3458.00,5.367698e-05
3459.00,6.791607e-05
3460.00,9.022794e-05
3461.00,1.006755e-04
3462.00,9.633310e-05
3463.00,7.120295e-05
3464.00,5.993519e-05
3465.00,6.488835e-05
3466.00,8.759094e-05
3467.00,1.143715e-04
3468.00,1.150374e-04
3469.00,9.676371e-05
3470.00,6.386109e-05
3471.00,5.431254e-05
3472.00,6.204304e-05
3473.00,8.240760e-05
3474.00,1.076687e-04
3475.00,1.099479e-04
3476.00,1.032101e-04
3477.00,9.117405e-05
3478.00,8.683883e-05
3479.00,7.683207e-05
3480.00,6.755097e-05
3481.00,7.177240e-05
3482.00,8.527769e-05
3483.00,1.017203e-04
3484.00,1.047190e-04
3485.00,1.066536e-04
3486.00,9.089668e-05
3487.00,7.553189e-05
3488.00,7.820209e-05
3489.00,9.046288e-05
3490.00,1.021635e-04
3491.00,9.925816e-05
3492.00,9.565907e-05
3493.00,7.772420e-05
3494.00,6.439225e-05
3495.00,6.509418e-05
3496.00,7.774828e-05
3497.00,9.218113e-05
3498.00,9.230981e-05
3499.00,9.387809e-05
3500.00,8.226300e-05
3501.00,6.937137e-05
3502.00,7.267958e-05
3503.00,8.916963e-05
3504.00,1.042013e-04
3505.00,1.001156e-04
3506.00,9.592236e-05
3507.00,7.980533e-05
3508.00,6.629011e-05
3509.00,6.717504e-05
3510.00,7.588691e-05
3511.00,9.009755e-05
3512.00,9.207622e-05
3513.00,8.990338e-05
3514.00,7.695176e-05
3515.00,6.308757e-05
3516.00,6.247693e-05
3517.00,7.109839e-05
3518.00,8.166593e-05
3519.00,8.284539e-05
3520.00,8.388203e-05
3521.00,7.668353e-05
3522.00,6.315547e-05
3523.00,6.563601e-05
3524.00,8.057990e-05
3525.00,9.753765e-05
3526.00,9.963621e-05
3527.00,8.766496e-05
3528.00,6.635324e-05
3529.00,5.557796e-05
3530.00,5.983706e-05
3531.00,7.929792e-05
3532.00,9.901507e-05
3533.00,1.059527e-04
3534.00,9.974920e-05
3535.00,7.988464e-05
3536.00,7.259582e-05
3537.00,8.630918e-05
3538.00,1.255346e-04
3539.00,1.573273e-04
3540.00,1.490579e-04
3541.00,1.169317e-04
3542.00,7.985800e-05
3543.00,6.046155e-05
3544.00,6.030109e-05
3545.00,7.923560e-05
3546.00,9.542024e-05
3547.00,9.791578e-05
3548.00,8.515560e-05
3549.00,6.546401e-05
3550.00,5.685995e-05
3551.00,6.264774e-05
3552.00,8.483428e-05
3553.00,1.039006e-04
3554.00,1.054418e-04
3555.00,9.098552e-05
3556.00,6.767138e-05
3557.00,5.521873e-05
3558.00,5.757957e-05
3559.00,7.858357e-05
3560.00,1.011571e-04
3561.00,1.140866e-04
3562.00,1.044243e-04
3563.00,8.026071e-05
3564.00,6.371218e-05
3565.00,6.123180e-05
3566.00,7.971132e-05
3567.00,9.662432e-05
3568.00,1.053544e-04
3569.00,9.199471e-05
3570.00,7.026203e-05
3571.00,5.965760e-05
3572.00,6.052939e-05
3573.00,8.070658e-05
3574.00,9.475565e-05
3575.00,1.002478e-04
3576.00,8.462340e-05
3577.00,6.644437e-05
3578.00,5.751088e-05
3579.00,6.294799e-05
3580.00,9.072945e-05
3581.00,1.140203e-04
3582.00,1.173921e-04
3583.00,8.992872e-05
3584.00,6.666313e-05
3585.00,5.770620e-05
3586.00,6.514886e-05
3587.00,9.539176e-05
3588.00,1.133917e-04
3589.00,1.202976e-04
3590.00,1.021269e-04
3591.00,8.805544e-05
3592.00,8.049292e-05
3593.00,6.691002e-05
3594.00,6.285896e-05
3595.00,6.094337e-05
3596.00,7.780156e-05
3597.00,8.751663e-05
3598.00,8.854135e-05
3599.00,8.718101e-05
3600.00,7.276539e-05
3601.00,6.497669e-05
3602.00,5.983501e-05
3603.00,7.488697e-05
3604.00,8.403027e-05
3605.00,8.832441e-05
3606.00,9.434170e-05
3607.00,8.715403e-05
3608.00,8.288969e-05
3609.00,7.918486e-05
3610.00,1.002651e-04
3611.00,1.061833e-04
3612.00,1.071560e-04
3613.00,1.041642e-04
3614.00,8.743648e-05
3615.00,7.544582e-05
3616.00,6.725988e-05
3617.00,7.855783e-05
3618.00,8.101156e-05
3619.00,7.980532e-05
3620.00,7.693724e-05
3621.00,7.032308e-05
3622.00,6.776972e-05
3623.00,6.252927e-05
3624.00,7.441479e-05
3625.00,7.687535e-05
3626.00,7.862756e-05
3627.00,7.895508e-05
3628.00,7.316597e-05
3629.00,6.697248e-05
3630.00,6.310789e-05
3631.00,7.806419e-05
3632.00,8.119076e-05
3633.00,8.283219e-05
3634.00,7.835812e-05
3635.00,7.345013e-05
3636.00,7.127641e-05
3637.00,6.902628e-05
3638.00,8.539108e-05
3639.00,8.920980e-05
3640.00,8.875346e-05
3641.00,8.216891e-05
3642.00,7.109543e-05
3643.00,6.195605e-05
3644.00,5.973528e-05
3645.00,7.950573e-05
3646.00,9.146348e-05
3647.00,1.006936e-04
3648.00,9.191400e-05
3649.00,7.005427e-05
3650.00,5.682819e-05
3651.00,5.516416e-05
3652.00,7.486389e-05
3653.00,9.192486e-05
3654.00,1.037514e-04
3655.00,9.364688e-05
3656.00,7.385102e-05
3657.00,6.173265e-05
3658.00,6.227061e-05
3659.00,8.492722e-05
3660.00,1.039334e-04
3661.00,1.118956e-04
3662.00,9.711801e-05
3663.00,7.806026e-05
3664.00,6.358135e-05
3665.00,6.465054e-05
3666.00,8.659362e-05
3667.00,1.034639e-04
3668.00,1.179844e-04
3669.00,9.980647e-05
3670.00,7.801773e-05
3671.00,6.249165e-05
3672.00,6.089803e-05
3673.00,8.209683e-05
3674.00,9.602781e-05
3675.00,1.059963e-04
3676.00,9.174710e-05
3677.00,7.210210e-05
3678.00,5.907686e-05
3679.00,5.832686e-05
3680.00,7.552509e-05
3681.00,8.996553e-05
3682.00,1.020256e-04
3683.00,8.941460e-05
3684.00,7.442897e-05
3685.00,6.123955e-05
3686.00,6.175245e-05
3687.00,7.823385e-05
3688.00,8.904185e-05
3689.00,9.892230e-05
3690.00,8.574639e-05
3691.00,6.930801e-05
3692.00,5.679133e-05
3693.00,5.962091e-05
3694.00,8.351084e-05
3695.00,1.020262e-04
3696.00,1.105248e-04
3697.00,8.778481e-05
3698.00,6.664240e-05
3699.00,5.475764e-05
3700.00,5.545756e-05
3701.00,7.485045e-05
3702.00,9.286160e-05
3703.00,1.065141e-04
3704.00,9.390002e-05
3705.00,8.301986e-05
3706.00,7.947271e-05
3707.00,9.405518e-05
3708.00,1.298011e-04
3709.00,1.431962e-04
3710.00,1.371472e-04
3711.00,1.062654e-04
3712.00,8.789689e-05
3713.00,7.270492e-05
3714.00,6.352189e-05
3715.00,5.901490e-05
3716.00,5.837457e-05
3717.00,7.648247e-05
3718.00,8.192865e-05
3719.00,8.605081e-05
3720.00,7.774606e-05
3721.00,7.020219e-05
3722.00,6.491590e-05
3723.00,6.028149e-05
3724.00,7.661108e-05
3725.00,8.114411e-05
3726.00,8.795431e-05
3727.00,8.749264e-05
3728.00,8.190321e-05
3729.00,7.392011e-05
3730.00,6.922967e-05
3731.00,8.431423e-05
3732.00,8.621471e-05
3733.00,9.041838e-05
3734.00,8.545213e-05
3735.00,7.645491e-05
3736.00,6.952148e-05
3737.00,6.606847e-05
3738.00,7.968150e-05
3739.00,8.551209e-05
3740.00,9.001811e-05
3741.00,8.306895e-05
3742.00,7.603245e-05
3743.00,6.808669e-05
3744.00,6.759756e-05
3745.00,8.272972e-05
3746.00,8.719804e-05
3747.00,9.588261e-05
3748.00,9.443288e-05
3749.00,8.907860e-05
3750.00,7.994175e-05
3751.00,7.545673e-05
3752.00,8.656181e-05
3753.00,9.203581e-05
3754.00,9.761860e-05
3755.00,8.949531e-05
3756.00,8.085351e-05
3757.00,7.164554e-05
3758.00,6.914039e-05
3759.00,8.446068e-05
3760.00,9.544797e-05
3761.00,1.034590e-04
3762.00,8.833795e-05
3763.00,7.195390e-05
3764.00,6.202500e-05
3765.00,6.396513e-05
3766.00,8.152757e-05
3767.00,8.768327e-05
3768.00,9.184214e-05
3769.00,7.515307e-05
3770.00,5.818701e-05
3771.00,5.077618e-05
3772.00,5.612756e-05
3773.00,8.033503e-05
3774.00,1.000850e-04
3775.00,1.140878e-04
3776.00,1.060702e-04
3777.00,8.831751e-05
3778.00,7.312391e-05
3779.00,7.129974e-05
3780.00,8.674665e-05
3781.00,9.253119e-05
3782.00,9.545512e-05
3783.00,7.980344e-05
3784.00,6.463443e-05
3785.00,5.411730e-05
3786.00,5.765462e-05
3787.00,8.022920e-05
3788.00,9.835638e-05
3789.00,1.133705e-04
3790.00,1.022684e-04
3791.00,8.582443e-05
3792.00,7.016049e-05
3793.00,7.163411e-05
3794.00,9.210326e-05
3795.00,1.047552e-04
3796.00,1.135177e-04
3797.00,8.804283e-05
3798.00,6.953818e-05
3799.00,5.670983e-05
3800.00,5.957362e-05
3801.00,8.133931e-05
3802.00,9.802964e-05
3803.00,1.070361e-04
3804.00,8.525409e-05
3805.00,6.974522e-05
3806.00,5.691933e-05
3807.00,6.006202e-05
3808.00,8.098048e-05
3809.00,9.708406e-05
3810.00,1.044452e-04
3811.00,8.003521e-05
3812.00,6.265858e-05
3813.00,5.450427e-05
3814.00,5.931272e-05
3815.00,7.893534e-05
3816.00,9.335188e-05
3817.00,9.761516e-05
3818.00,7.567152e-05
3819.00,5.915258e-05
3820.00,5.360129e-05
3821.00,6.122822e-05
3822.00,8.477323e-05
3823.00,1.044012e-04
3824.00,1.144805e-04
3825.00,9.710838e-05
3826.00,9.045356e-05
3827.00,7.878578e-05
3828.00,6.816016e-05
3829.00,6.145526e-05
3830.00,6.031879e-05
3831.00,7.418575e-05
3832.00,7.591530e-05
3833.00,8.066078e-05
3834.00,7.628158e-05
3835.00,7.021195e-05
3836.00,6.574871e-05
3837.00,6.704589e-05
3838.00,8.338740e-05
3839.00,8.555180e-05
3840.00,9.415321e-05
3841.00,9.153468e-05
3842.00,8.490265e-05
3843.00,7.750059e-05
3844.00,7.688453e-05
3845.00,9.007826e-05
3846.00,8.831803e-05
3847.00,8.957861e-05
3848.00,8.497770e-05
3849.00,7.948132e-05
3850.00,7.766535e-05
3851.00,8.811248e-05
3852.00,1.240247e-04
3853.00,1.518730e-04
3854.00,1.761490e-04
3855.00,1.574350e-04
3856.00,1.249214e-04
3857.00,9.653666e-05
3858.00,8.170374e-05
3859.00,8.613004e-05
3860.00,8.305972e-05
3861.00,8.355724e-05
3862.00,7.650312e-05
3863.00,7.209329e-05
3864.00,6.858978e-05
3865.00,7.136001e-05
3866.00,8.494878e-05
3867.00,9.012966e-05
3868.00,9.366579e-05
3869.00,8.444495e-05
3870.00,7.266930e-05
3871.00,6.232868e-05
3872.00,6.021962e-05
3873.00,7.134306e-05
3874.00,7.916207e-05
3875.00,8.643517e-05
3876.00,7.755178e-05
3877.00,6.598330e-05
3878.00,5.848773e-05
3879.00,6.395623e-05
3880.00,8.392036e-05
3881.00,9.764412e-05
3882.00,1.066107e-04
3883.00,8.840010e-05
3884.00,6.755976e-05
3885.00,5.478166e-05
3886.00,5.605166e-05
3887.00,6.886675e-05
3888.00,7.775249e-05
3889.00,8.627166e-05
3890.00,7.586616e-05
3891.00,6.573813e-05
3892.00,5.902857e-05
3893.00,6.569269e-05
3894.00,8.989686e-05
3895.00,1.090422e-04
3896.00,1.205319e-04
3897.00,1.004787e-04
3898.00,7.806389e-05
3899.00,6.176528e-05
3900.00,6.125450e-05
3901.00,7.309687e-05
3902.00,8.166210e-05
3903.00,8.952992e-05
3904.00,8.152831e-05
3905.00,7.256110e-05
3906.00,6.431983e-05
3907.00,6.823107e-05
3908.00,8.599852e-05
3909.00,1.043799e-04
3910.00,1.160796e-04
3911.00,1.025173e-04
3912.00,8.180679e-05
3913.00,6.490837e-05
3914.00,6.516738e-05
3915.00,7.920087e-05
3916.00,8.894210e-05
3917.00,9.323918e-05
3918.00,7.811000e-05
3919.00,5.959045e-05
3920.00,5.106105e-05
3921.00,5.685576e-05
3922.00,8.132531e-05
3923.00,1.089601e-04
3924.00,1.133630e-04
3925.00,9.155610e-05
3926.00,7.108296e-05
3927.00,6.272590e-05
3928.00,6.856341e-05
3929.00,8.655086e-05
3930.00,1.057566e-04
3931.00,1.076144e-04
3932.00,8.688099e-05
3933.00,6.524914e-05
3934.00,5.715905e-05
3935.00,6.257792e-05
3936.00,7.831778e-05
3937.00,9.336905e-05
3938.00,9.229969e-05
3939.00,8.339816e-05
3940.00,7.645266e-05
3941.00,7.528614e-05
3942.00,7.174123e-05
3943.00,6.717192e-05
3944.00,7.205168e-05
3945.00,8.499601e-05
3946.00,9.588627e-05
3947.00,9.931754e-05
3948.00,9.657460e-05
3949.00,9.112596e-05
3950.00,8.121054e-05
3951.00,7.907344e-05
3952.00,8.692865e-05
3953.00,9.122144e-05
3954.00,8.956775e-05
3955.00,8.314909e-05
3956.00,7.399359e-05
3957.00,6.679323e-05
3958.00,6.801113e-05
3959.00,7.563758e-05
3960.00,8.159045e-05
3961.00,8.090656e-05
3962.00,8.028059e-05
3963.00,7.447693e-05
3964.00,6.897368e-05
3965.00,6.779197e-05
3966.00,7.197967e-05
3967.00,7.663341e-05
3968.00,7.464650e-05
3969.00,7.318248e-05
3970.00,6.555296e-05
3971.00,6.095498e-05
3972.00,6.288845e-05
3973.00,6.800484e-05
3974.00,7.456818e-05
3975.00,7.340562e-05
3976.00,7.317417e-05
3977.00,6.594522e-05
3978.00,6.066335e-05
3979.00,6.236009e-05
3980.00,6.845300e-05
3981.00,7.926931e-05
3982.00,8.032797e-05
3983.00,8.210037e-05
3984.00,7.618029e-05
3985.00,7.132092e-05
3986.00,7.509867e-05
3987.00,7.895007e-05
3988.00,9.603814e-05
3989.00,9.351564e-05
3990.00,8.840881e-05
3991.00,6.950885e-05
3992.00,5.840080e-05
3993.00,6.299568e-05
3994.00,7.296363e-05
3995.00,9.263102e-05
3996.00,9.679520e-05
3997.00,9.783784e-05
3998.00,7.550334e-05
3999.00,6.318018e-05
4000.00,6.399152e-05
4001.00,7.433657e-05
4002.00,9.671044e-05
4003.00,9.184230e-05
4004.00,8.807325e-05
4005.00,6.757372e-05
4006.00,5.983505e-05
4007.00,6.751900e-05
4008.00,8.086509e-05
4009.00,1.052922e-04
4010.00,1.068651e-04
4011.00,1.080402e-04
4012.00,8.382842e-05
4013.00,7.200358e-05
4014.00,7.335994e-05
4015.00,8.032049e-05
4016.00,9.644308e-05
4017.00,9.173507e-05
4018.00,8.899265e-05
4019.00,6.808947e-05
4020.00,5.645590e-05
4021.00,6.153389e-05
4022.00,7.431633e-05
4023.00,9.229902e-05
4024.00,9.207810e-05
4025.00,8.603966e-05
4026.00,6.507989e-05
4027.00,5.665189e-05
4028.00,5.866929e-05
4029.00,6.861886e-05
4030.00,8.568186e-05
4031.00,8.703809e-05
4032.00,8.177755e-05
4033.00,6.230993e-05
4034.00,5.430973e-05
4035.00,5.953315e-05
4036.00,7.394831e-05
4037.00,9.465786e-05
4038.00,9.044161e-05
4039.00,7.441422e-05
4040.00,5.440090e-05
4041.00,4.819090e-05
4042.00,5.385948e-05
4043.00,7.066796e-05
4044.00,9.377234e-05
4045.00,9.529325e-05
4046.00,8.120346e-05
4047.00,6.095148e-05
4048.00,5.749973e-05
4049.00,6.555070e-05
4050.00,8.329866e-05
4051.00,9.941140e-05
4052.00,9.601584e-05
4053.00,8.719211e-05
4054.00,7.579240e-05
4055.00,7.109968e-05
4056.00,6.304813e-05
4057.00,5.937113e-05
4058.00,6.422446e-05
4059.00,7.533091e-05
4060.00,8.425822e-05
4061.00,8.516336e-05
4062.00,8.346833e-05
4063.00,7.447126e-05
4064.00,6.865166e-05
4065.00,6.781487e-05
4066.00,7.333788e-05
4067.00,7.813659e-05
4068.00,8.153074e-05
4069.00,8.538474e-05
4070.00,8.126075e-05
4071.00,7.787741e-05
4072.00,8.099182e-05
4073.00,8.981875e-05
4074.00,8.963784e-05
4075.00,8.693468e-05
4076.00,8.271109e-05
4077.00,7.271916e-05
4078.00,6.700683e-05
4079.00,6.566401e-05
4080.00,7.185146e-05
4081.00,7.726566e-05
4082.00,7.950794e-05
4083.00,7.862246e-05
4084.00,7.212887e-05
4085.00,6.743395e-05
4086.00,6.533341e-05
4087.00,7.211701e-05
4088.00,7.696819e-05
4089.00,7.994062e-05
4090.00,7.938446e-05
4091.00,7.087055e-05
4092.00,6.758809e-05
4093.00,6.922558e-05
4094.00,7.721936e-05
4095.00,8.059788e-05
4096.00,8.322221e-05
4097.00,8.194689e-05
4098.00,7.310198e-05
4099.00,6.535692e-05
4100.00,6.233267e-05
4101.00,7.124803e-05
4102.00,7.717046e-05
4103.00,8.382575e-05
4104.00,8.012193e-05
4105.00,6.560614e-05
4106.00,5.751786e-05
4107.00,6.115330e-05
4108.00,7.958173e-05
4109.00,9.297577e-05
4110.00,1.002233e-04
4111.00,9.064174e-05
4112.00,6.800944e-05
4113.00,5.436194e-05
4114.00,5.529464e-05
4115.00,6.931242e-05
4116.00,8.150399e-05
4117.00,9.063385e-05
4118.00,8.411453e-05
4119.00,6.911005e-05
4120.00,6.076033e-05
4121.00,6.114208e-05
4122.00,7.357670e-05
4123.00,8.290974e-05
4124.00,8.751051e-05
4125.00,7.924024e-05
4126.00,6.498380e-05
4127.00,5.750915e-05
4128.00,5.944087e-05
4129.00,7.472476e-05
4130.00,8.810000e-05
4131.00,9.428921e-05
4132.00,8.652577e-05
4133.00,7.007282e-05
4134.00,5.992477e-05
4135.00,6.111447e-05
4136.00,7.517920e-05
4137.00,8.602568e-05
4138.00,8.942098e-05
4139.00,8.055696e-05
4140.00,6.457917e-05
4141.00,5.739074e-05
4142.00,6.176098e-05
4143.00,7.859698e-05
4144.00,8.926423e-05
4145.00,9.092267e-05
4146.00,8.073201e-05
4147.00,6.422585e-05
4148.00,5.807958e-05
4149.00,6.315784e-05
4150.00,8.000191e-05
4151.00,9.255097e-05
4152.00,9.414938e-05
4153.00,8.444327e-05
4154.00,6.671016e-05
4155.00,5.855968e-05
4156.00,6.165666e-05
4157.00,7.681891e-05
4158.00,9.284866e-05
4159.00,9.671890e-05
4160.00,8.534695e-05
4161.00,6.758091e-05
4162.00,5.844382e-05
4163.00,6.220303e-05
4164.00,7.899675e-05
4165.00,9.789241e-05
4166.00,1.057968e-04
4167.00,1.005441e-04
4168.00,8.766236e-05
4169.00,8.169584e-05
4170.00,7.153720e-05
4171.00,6.523382e-05
4172.00,6.442337e-05
4173.00,6.854680e-05
4174.00,7.538114e-05
4175.00,7.707738e-05
4176.00,8.042864e-05
4177.00,7.747178e-05
4178.00,7.565286e-05
4179.00,7.844422e-05
4180.00,8.589191e-05
4181.00,9.017773e-05
4182.00,8.365414e-05
4183.00,8.278903e-05
4184.00,7.583272e-05
4185.00,7.276541e-05
4186.00,7.422420e-05
4187.00,7.826724e-05
4188.00,8.534064e-05
4189.00,8.308956e-05
4190.00,8.266648e-05
4191.00,7.604253e-05
4192.00,7.324947e-05
4193.00,7.461887e-05
4194.00,7.926544e-05
4195.00,8.728162e-05
4196.00,8.184253e-05
4197.00,8.184310e-05
4198.00,7.477140e-05
4199.00,6.913931e-05
4200.00,6.996920e-05
4201.00,7.525533e-05
4202.00,7.953720e-05
4203.00,7.546412e-05
4204.00,7.789127e-05
4205.00,7.143673e-05
4206.00,6.859388e-05
4207.00,7.171952e-05
4208.00,7.579486e-05
4209.00,8.000360e-05
4210.00,7.781808e-05
4211.00,8.015573e-05
4212.00,7.743394e-05
4213.00,8.186169e-05
4214.00,1.050742e-04
4215.00,1.604930e-04
4216.00,2.679164e-04
4217.00,3.732020e-04
4218.00,4.360750e-04
4219.00,3.458822e-04
4220.00,2.209270e-04
4221.00,1.400061e-04
4222.00,1.074850e-04
4223.00,9.305368e-05
4224.00,8.487990e-05
4225.00,7.780168e-05
4226.00,6.068020e-05
4227.00,5.360396e-05
4228.00,5.537716e-05
4229.00,6.763481e-05
4230.00,8.067826e-05
4231.00,8.361129e-05
4232.00,7.959282e-05
4233.00,6.587535e-05
4234.00,5.755394e-05
4235.00,5.819231e-05
4236.00,6.991818e-05
4237.00,8.158719e-05
4238.00,8.809553e-05
4239.00,8.640174e-05
4240.00,7.148094e-05
4241.00,6.216297e-05
4242.00,6.121911e-05
4243.00,7.451416e-05
4244.00,8.597839e-05
4245.00,9.062108e-05
4246.00,8.327926e-05
4247.00,6.573967e-05
4248.00,5.656823e-05
4249.00,5.723364e-05
4250.00,6.901238e-05
4251.00,7.587765e-05
4252.00,7.391937e-05
4253.00,6.411784e-05
4254.00,5.144039e-05
4255.00,4.940612e-05
4256.00,5.377554e-05
4257.00,7.357130e-05
4258.00,9.057346e-05
4259.00,9.728565e-05
4260.00,8.883895e-05
4261.00,6.873323e-05
4262.00,5.878128e-05
4263.00,5.692113e-05
4264.00,7.202603e-05
4265.00,8.323109e-05
4266.00,8.738103e-05
4267.00,8.200377e-05
4268.00,6.782872e-05
4269.00,6.262150e-05
4270.00,6.352555e-05
4271.00,8.289490e-05
4272.00,9.772849e-05
4273.00,9.945309e-05
4274.00,8.634209e-05
4275.00,6.750588e-05
4276.00,6.130549e-05
4277.00,6.059279e-05
4278.00,7.570129e-05
4279.00,8.372867e-05
4280.00,8.255235e-05
4281.00,6.749505e-05
4282.00,5.288504e-05
4283.00,5.155913e-05
4284.00,5.623917e-05
4285.00,8.097137e-05
4286.00,9.211719e-05
4287.00,9.619172e-05
4288.00,8.632411e-05
4289.00,7.594071e-05
4290.00,7.526990e-05
4291.00,6.643378e-05
4292.00,6.742509e-05
4293.00,6.320297e-05
4294.00,7.235686e-05
4295.00,8.327352e-05
4296.00,9.246296e-05
4297.00,1.050523e-04
4298.00,9.694672e-05
4299.00,9.758047e-05
4300.00,9.018073e-05
4301.00,9.106144e-05
4302.00,9.045883e-05
4303.00,8.681992e-05
4304.00,8.480302e-05
4305.00,7.395674e-05
4306.00,7.291661e-05
4307.00,6.474627e-05
4308.00,6.637663e-05
4309.00,6.725551e-05
4310.00,6.785210e-05
4311.00,7.114546e-05
4312.00,6.718279e-05
4313.00,6.964755e-05
4314.00,6.672108e-05
4315.00,7.493216e-05
4316.00,7.813426e-05
4317.00,7.900030e-05
4318.00,7.972941e-05
4319.00,7.165242e-05
4320.00,7.175338e-05
4321.00,6.528881e-05
4322.00,7.117032e-05
4323.00,7.655741e-05
4324.00,7.762269e-05
4325.00,7.775224e-05
4326.00,6.949355e-05
4327.00,6.535192e-05
4328.00,6.283422e-05
4329.00,7.151152e-05
4330.00,7.527883e-05
4331.00,7.787725e-05
4332.00,7.942830e-05
4333.00,7.525689e-05
4334.00,7.362988e-05
4335.00,7.109593e-05
4336.00,7.967235e-05
4337.00,8.258351e-05
4338.00,8.156959e-05
4339.00,7.118012e-05
4340.00,5.777084e-05
4341.00,5.403458e-05
4342.00,5.755123e-05
4343.00,7.303584e-05
4344.00,8.295482e-05
4345.00,8.660516e-05
4346.00,8.008608e-05
4347.00,6.594756e-05
4348.00,6.118055e-05
4349.00,6.143070e-05
4350.00,7.357222e-05
4351.00,8.385269e-05
4352.00,8.848734e-05
4353.00,8.269394e-05
4354.00,6.753951e-05
4355.00,6.066530e-05
4356.00,6.095101e-05
4357.00,7.272616e-05
4358.00,8.402127e-05
4359.00,8.909202e-05
4360.00,8.149055e-05
4361.00,6.765660e-05
4362.00,6.480018e-05
4363.00,6.984793e-05
4364.00,8.828939e-05
4365.00,1.007711e-04
4366.00,1.012519e-04
4367.00,9.033259e-05
4368.00,7.190406e-05
4369.00,6.254684e-05
4370.00,6.296349e-05
4371.00,7.320916e-05
4372.00,8.128666e-05
4373.00,8.170047e-05
4374.00,7.313483e-05
4375.00,6.275165e-05
4376.00,5.788916e-05
4377.00,6.355571e-05
4378.00,8.382583e-05
4379.00,9.768138e-05
4380.00,1.025575e-04
4381.00,8.908877e-05
4382.00,6.689801e-05
4383.00,5.458534e-05
4384.00,5.056338e-05
4385.00,5.824223e-05
4386.00,6.233188e-05
4387.00,6.100113e-05
4388.00,5.293372e-05
4389.00,4.512636e-05
4390.00,4.460752e-05
4391.00,5.058038e-05
4392.00,6.577397e-05
4393.00,7.949163e-05
4394.00,8.132896e-05
4395.00,6.883818e-05
4396.00,5.740500e-05
4397.00,5.167481e-05
4398.00,5.452520e-05
4399.00,7.179157e-05
4400.00,8.941644e-05
4401.00,1.046618e-04
4402.00,1.123729e-04
4403.00,1.223232e-04
4404.00,1.436431e-04
4405.00,1.598755e-04
4406.00,1.669820e-04
4407.00,1.562593e-04
4408.00,1.408912e-04
4409.00,1.176418e-04
4410.00,9.476474e-05
4411.00,7.985031e-05
4412.00,7.021992e-05
4413.00,6.869376e-05
4414.00,7.323704e-05
4415.00,8.839810e-05
4416.00,1.072555e-04
4417.00,1.279079e-04
4418.00,1.356500e-04
4419.00,1.300908e-04
4420.00,1.217952e-04
4421.00,1.148533e-04
4422.00,1.157382e-04
4423.00,1.134013e-04
4424.00,1.085543e-04
4425.00,9.636488e-05
4426.00,8.062367e-05
4427.00,6.930387e-05
4428.00,6.194590e-05
4429.00,6.506324e-05
4430.00,6.801854e-05
4431.00,6.942439e-05
4432.00,7.071553e-05
4433.00,6.925238e-05
4434.00,7.083458e-05
4435.00,7.484035e-05
4436.00,8.752765e-05
4437.00,9.604163e-05
4438.00,9.926381e-05
4439.00,9.378625e-05
4440.00,8.541676e-05
4441.00,7.832100e-05
4442.00,7.520225e-05
4443.00,8.092415e-05
4444.00,7.994746e-05
4445.00,7.583536e-05
4446.00,7.170573e-05
4447.00,6.661695e-05
4448.00,6.485623e-05
4449.00,6.592846e-05
4450.00,7.710668e-05
4451.00,8.855222e-05
4452.00,9.383589e-05
4453.00,8.791482e-05
4454.00,7.475366e-05
4455.00,6.922575e-05
4456.00,7.343572e-05
4457.00,9.065824e-05
4458.00,1.086567e-04
4459.00,1.213461e-04
4460.00,1.190077e-04
4461.00,1.042776e-04
4462.00,9.314695e-05
4463.00,9.133085e-05
4464.00,1.023907e-04
4465.00,1.021047e-04
4466.00,9.353142e-05
4467.00,7.622463e-05
4468.00,6.319924e-05
4469.00,5.852392e-05
4470.00,6.232131e-05
4471.00,7.446825e-05
4472.00,8.222975e-05
4473.00,8.499758e-05
4474.00,7.696150e-05
4475.00,6.442588e-05
4476.00,5.643416e-05
4477.00,5.905538e-05
4478.00,7.132906e-05
4479.00,8.404018e-05
4480.00,8.833207e-05
4481.00,7.367779e-05
4482.00,5.815581e-05
4483.00,4.737524e-05
4484.00,4.483974e-05
4485.00,5.009869e-05
4486.00,5.385824e-05
4487.00,5.561614e-05
4488.00,5.212899e-05
4489.00,4.833021e-05
4490.00,4.770245e-05
4491.00,5.449899e-05
4492.00,6.970575e-05
4493.00,8.171981e-05
4494.00,8.911279e-05
4495.00,7.821815e-05
4496.00,6.785891e-05
4497.00,5.986846e-05
4498.00,6.172909e-05
4499.00,7.554609e-05
4500.00,8.517689e-05
4501.00,8.562134e-05
4502.00,6.884263e-05
4503.00,5.559553e-05
4504.00,5.036719e-05
4505.00,5.701551e-05
4506.00,7.232458e-05
4507.00,8.624599e-05
4508.00,9.256334e-05
4509.00,7.713522e-05
4510.00,6.500113e-05
4511.00,6.012446e-05
4512.00,6.331759e-05
4513.00,7.693337e-05
4514.00,8.735510e-05
4515.00,8.914989e-05
4516.00,8.096817e-05
4517.00,7.797287e-05
4518.00,7.387158e-05
4519.00,7.236018e-05
4520.00,6.984150e-05
4521.00,6.886877e-05
4522.00,7.392222e-05
4523.00,7.461719e-05
4524.00,7.520623e-05
4525.00,7.156014e-05
4526.00,6.773911e-05
4527.00,6.264485e-05
4528.00,6.155086e-05
4529.00,6.650440e-05
4530.00,6.829027e-05
4531.00,7.332930e-05
4532.00,7.239373e-05
4533.00,7.139486e-05
4534.00,6.790889e-05
4535.00,6.504313e-05
4536.00,6.851325e-05
4537.00,6.685688e-05
4538.00,6.711353e-05
4539.00,6.465201e-05
4540.00,6.373767e-05
4541.00,6.088867e-05
4542.00,6.023023e-05
4543.00,6.609121e-05
4544.00,6.848475e-05
4545.00,7.224917e-05
4546.00,6.988880e-05
4547.00,6.813696e-05
4548.00,6.420451e-05
4549.00,6.387771e-05
4550.00,6.857983e-05
4551.00,6.861800e-05
4552.00,6.992582e-05
4553.00,6.680255e-05
4554.00,6.676827e-05
4555.00,6.543419e-05
4556.00,6.990469e-05
4557.00,7.670221e-05
4558.00,7.872022e-05
4559.00,8.245284e-05
4560.00,7.776459e-05
4561.00,7.317906e-05
4562.00,6.686239e-05
4563.00,6.489430e-05
4564.00,6.989097e-05
4565.00,7.349980e-05
4566.00,7.571659e-05
4567.00,6.749032e-05
4568.00,5.770220e-05
4569.00,5.172807e-05
4570.00,5.520817e-05
4571.00,6.730077e-05
4572.00,7.924950e-05
4573.00,8.327278e-05
4574.00,7.338097e-05
4575.00,6.110271e-05
4576.00,5.341642e-05
4577.00,5.707520e-05
4578.00,6.536110e-05
4579.00,7.212439e-05
4580.00,7.460554e-05
4581.00,6.517973e-05
4582.00,5.669494e-05
4583.00,5.228403e-05
4584.00,5.932593e-05
4585.00,7.292991e-05
4586.00,8.528176e-05
4587.00,9.235011e-05
4588.00,8.269923e-05
4589.00,6.985744e-05
4590.00,5.790864e-05
4591.00,5.893351e-05
4592.00,6.712720e-05
4593.00,7.282080e-05
4594.00,7.503834e-05
4595.00,6.838244e-05
4596.00,5.721153e-05
4597.00,5.001205e-05
4598.00,5.505372e-05
4599.00,6.508960e-05
4600.00,7.316713e-05
4601.00,7.461460e-05
4602.00,6.806340e-05
4603.00,6.010358e-05
4604.00,5.559889e-05
4605.00,6.171516e-05
4606.00,7.323059e-05
4607.00,8.260513e-05
4608.00,8.329092e-05
4609.00,7.097741e-05
4610.00,5.956109e-05
4611.00,5.130191e-05
4612.00,5.583973e-05
4613.00,6.844704e-05
4614.00,8.271863e-05
4615.00,8.622448e-05
4616.00,7.278365e-05
4617.00,6.049771e-05
4618.00,5.503158e-05
4619.00,5.997623e-05
4620.00,7.161858e-05
4621.00,8.120969e-05
4622.00,7.733886e-05
4623.00,6.405711e-05
4624.00,5.246083e-05
4625.00,4.749959e-05
4626.00,5.637047e-05
4627.00,7.301630e-05
4628.00,9.017452e-05
4629.00,9.360095e-05
4630.00,8.249543e-05
4631.00,7.554392e-05
4632.00,6.581016e-05
4633.00,6.334009e-05
4634.00,6.140922e-05
4635.00,6.115901e-05
4636.00,6.419449e-05
4637.00,6.507691e-05
4638.00,6.661470e-05
4639.00,6.401535e-05
4640.00,6.315950e-05
4641.00,6.125434e-05
4642.00,6.273959e-05
4643.00,6.684369e-05
4644.00,6.895720e-05
4645.00,7.234989e-05
4646.00,7.035820e-05
4647.00,6.636956e-05
4648.00,6.229474e-05
4649.00,6.277589e-05
4650.00,6.302073e-05
4651.00,6.317862e-05
4652.00,6.426663e-05
4653.00,6.239392e-05
4654.00,6.429881e-05
4655.00,6.160107e-05
4656.00,6.277888e-05
4657.00,6.523811e-05
4658.00,6.491492e-05
4659.00,6.677266e-05
4660.00,6.579136e-05
4661.00,6.610961e-05
4662.00,6.206785e-05
4663.00,6.026065e-05
4664.00,6.185235e-05
4665.00,6.090799e-05
4666.00,6.073549e-05
4667.00,5.819743e-05
4668.00,5.891159e-05
4669.00,5.958898e-05
4670.00,6.289609e-05
4671.00,7.260265e-05
4672.00,8.225613e-05
4673.00,8.904212e-05
4674.00,8.823726e-05
4675.00,8.828106e-05
4676.00,8.003033e-05
4677.00,7.742277e-05
4678.00,7.606084e-05
4679.00,7.569235e-05
4680.00,7.440051e-05
4681.00,6.548050e-05
4682.00,5.706116e-05
4683.00,5.015632e-05
4684.00,5.259341e-05
4685.00,6.076375e-05
4686.00,7.008159e-05
4687.00,7.594995e-05
4688.00,6.675037e-05
4689.00,6.004451e-05
4690.00,5.518934e-05
4691.00,5.723714e-05
4692.00,6.647342e-05
4693.00,7.198721e-05
4694.00,7.133328e-05
4695.00,6.305478e-05
4696.00,5.440342e-05
4697.00,4.862009e-05
4698.00,5.283440e-05
4699.00,6.108185e-05
4700.00,6.719137e-05
4701.00,7.033093e-05
4702.00,6.520979e-05
4703.00,5.584569e-05
4704.00,4.952487e-05
4705.00,5.493921e-05
4706.00,6.465756e-05
4707.00,7.165787e-05
4708.00,7.280627e-05
4709.00,6.503591e-05
4710.00,5.788708e-05
4711.00,5.174736e-05
4712.00,5.655373e-05
4713.00,6.523085e-05
4714.00,7.226875e-05
4715.00,7.320443e-05
4716.00,6.558716e-05
4717.00,5.621665e-05
4718.00,4.843289e-05
4719.00,5.010139e-05
4720.00,5.706415e-05
4721.00,6.647364e-05
4722.00,7.022348e-05
4723.00,6.847769e-05
4724.00,6.169008e-05
4725.00,5.840777e-05
4726.00,7.027566e-05
4727.00,9.214106e-05
4728.00,1.197923e-04
4729.00,1.249280e-04
4730.00,1.044366e-04
4731.00,7.667304e-05
4732.00,5.882939e-05
4733.00,5.880780e-05
4734.00,6.482163e-05
4735.00,7.532131e-05
4736.00,7.559618e-05
4737.00,6.397182e-05
4738.00,5.323609e-05
4739.00,4.672840e-05
4740.00,5.027854e-05
4741.00,6.044557e-05
4742.00,7.214466e-05
4743.00,7.417138e-05
4744.00,7.053752e-05
4745.00,6.663915e-05
4746.00,6.248597e-05
4747.00,6.291157e-05
4748.00,6.121315e-05
4749.00,6.208035e-05
4750.00,6.264893e-05
4751.00,6.159155e-05
4752.00,6.106839e-05
4753.00,5.962963e-05
4754.00,5.982532e-05
4755.00,5.840432e-05
4756.00,5.861722e-05
4757.00,5.862083e-05
4758.00,5.820139e-05
4759.00,5.744824e-05
4760.00,5.579448e-05
4761.00,5.601695e-05
4762.00,5.389027e-05
4763.00,5.404729e-05
4764.00,5.508522e-05
4765.00,5.811858e-05
4766.00,5.999181e-05
4767.00,6.163756e-05
4768.00,6.076638e-05
4769.00,5.850840e-05
4770.00,6.037839e-05
4771.00,6.118973e-05
4772.00,6.224687e-05
4773.00,6.346840e-05
4774.00,6.398124e-05
4775.00,6.375981e-05
4776.00,6.088575e-05
4777.00,6.059308e-05
4778.00,5.815401e-05
4779.00,5.929063e-05
4780.00,5.754172e-05
4781.00,5.509112e-05
4782.00,5.566350e-05
4783.00,5.414012e-05
4784.00,5.864603e-05
4785.00,5.991401e-05
4786.00,6.168005e-05
4787.00,6.161342e-05
4788.00,5.826833e-05
4789.00,5.594174e-05
4790.00,5.235059e-05
4791.00,5.423923e-05
4792.00,5.577100e-05
4793.00,5.648804e-05
4794.00,5.671767e-05
4795.00,5.582311e-05
4796.00,5.529211e-05
4797.00,5.527869e-05
4798.00,5.991092e-05
4799.00,6.451726e-05
4800.00,7.398530e-05
4801.00,7.399183e-05
4802.00,6.778487e-05
4803.00,5.812752e-05
4804.00,5.302568e-05
4805.00,6.173966e-05
4806.00,8.172484e-05
4807.00,1.197970e-04
4808.00,1.578722e-04
4809.00,1.747988e-04
4810.00,1.596828e-04
4811.00,1.300727e-04
4812.00,1.122031e-04
4813.00,9.772897e-05
4814.00,9.303738e-05
4815.00,8.038784e-05
4816.00,6.751738e-05
4817.00,5.500269e-05
4818.00,4.801979e-05
4819.00,4.890898e-05
4820.00,5.500382e-05
4821.00,6.535647e-05
4822.00,6.632614e-05
4823.00,6.268066e-05
4824.00,5.355938e-05
4825.00,4.810923e-05
4826.00,5.166938e-05
4827.00,5.828765e-05
4828.00,6.879554e-05
4829.00,7.008810e-05
4830.00,6.399173e-05
4831.00,5.347392e-05
4832.00,4.721657e-05
4833.00,4.913898e-05
4834.00,5.453630e-05
4835.00,6.484806e-05
4836.00,6.751546e-05
4837.00,6.388640e-05
4838.00,5.430866e-05
4839.00,4.797874e-05
4840.00,4.908826e-05
4841.00,5.454045e-05
4842.00,6.388187e-05
4843.00,6.462108e-05
4844.00,6.138752e-05
4845.00,5.236024e-05
4846.00,4.671083e-05
4847.00,4.942240e-05
4848.00,5.566021e-05
4849.00,6.231544e-05
4850.00,5.919403e-05
4851.00,5.066890e-05
4852.00,4.382249e-05
4853.00,4.253113e-05
4854.00,5.034276e-05
4855.00,6.369907e-05
4856.00,7.647777e-05
4857.00,7.803352e-05
4858.00,7.003649e-05
4859.00,6.158079e-05
4860.00,5.604552e-05
4861.00,5.371751e-05
4862.00,5.180342e-05
4863.00,5.477359e-05
4864.00,5.731819e-05
4865.00,5.962518e-05
4866.00,5.884178e-05
4867.00,5.623382e-05
4868.00,5.486847e-05
4869.00,5.249533e-05
4870.00,5.427771e-05
4871.00,5.683845e-05
4872.00,6.179256e-05
4873.00,6.343696e-05
4874.00,6.566243e-05
4875.00,6.809203e-05
4876.00,6.656980e-05
4877.00,6.953435e-05
4878.00,7.126090e-05
4879.00,7.181467e-05
4880.00,6.802781e-05
4881.00,6.465500e-05
4882.00,6.065832e-05
4883.00,5.297402e-05
4884.00,4.983525e-05
4885.00,4.755637e-05
4886.00,4.777082e-05
4887.00,4.609706e-05
4888.00,4.648786e-05
4889.00,5.010305e-05
4890.00,4.800646e-05
4891.00,4.750607e-05
4892.00,4.736792e-05
4893.00,4.620953e-05
4894.00,4.695746e-05
4895.00,5.227494e-05
4896.00,6.480084e-05
4897.00,8.184599e-05
4898.00,1.032683e-04
4899.00,1.151365e-04
4900.00,1.096702e-04
4901.00,8.964846e-05
4902.00,7.073805e-05
4903.00,5.914264e-05
4904.00,5.310930e-05
4905.00,5.326092e-05
4906.00,5.458177e-05
4907.00,5.755805e-05
4908.00,5.552612e-05
4909.00,5.359789e-05
4910.00,5.531366e-05
4911.00,5.298698e-05
4912.00,5.459682e-05
4913.00,5.969735e-05
4914.00,6.906460e-05
4915.00,7.343504e-05
4916.00,7.423246e-05
4917.00,7.031691e-05
4918.00,6.600641e-05
4919.00,6.685716e-05
4920.00,6.851871e-05
4921.00,7.064495e-05
4922.00,6.519555e-05
4923.00,5.829110e-05
4924.00,5.119551e-05
4925.00,4.855312e-05
4926.00,5.450607e-05
4927.00,6.853450e-05
4928.00,8.619639e-05
4929.00,9.569176e-05
4930.00,1.004706e-04
4931.00,1.014249e-04
4932.00,1.057789e-04
4933.00,1.227825e-04
4934.00,1.416799e-04
4935.00,1.462788e-04
4936.00,1.245726e-04
4937.00,9.412357e-05
4938.00,6.756662e-05
4939.00,5.318891e-05
4940.00,5.263030e-05
4941.00,5.833446e-05
4942.00,6.619642e-05
4943.00,6.717542e-05
4944.00,6.519843e-05
4945.00,6.167286e-05
4946.00,6.307561e-05
4947.00,7.532942e-05
4948.00,9.530583e-05
4949.00,1.132816e-04
4950.00,1.100250e-04
4951.00,9.182347e-05
4952.00,6.992949e-05
4953.00,5.683864e-05
4954.00,5.481488e-05
4955.00,5.611619e-05
4956.00,5.986559e-05
4957.00,5.825008e-05
4958.00,5.283605e-05
4959.00,4.698174e-05
4960.00,4.509785e-05
4961.00,5.161689e-05
4962.00,6.237663e-05
4963.00,7.458622e-05
4964.00,7.493604e-05
4965.00,6.567937e-05
4966.00,5.484817e-05
4967.00,4.979572e-05
4968.00,5.364269e-05
4969.00,6.109472e-05
4970.00,7.093378e-05
4971.00,7.053558e-05
4972.00,6.187075e-05
4973.00,5.385964e-05
4974.00,4.958599e-05
4975.00,5.600829e-05
4976.00,6.415535e-05
4977.00,6.978343e-05
4978.00,6.737917e-05
4979.00,6.196125e-05
4980.00,5.892681e-05
4981.00,5.826239e-05
4982.00,6.003751e-05
4983.00,5.740123e-05
4984.00,5.828557e-05
4985.00,5.856240e-05
4986.00,5.832228e-05
4987.00,5.532505e-05
4988.00,5.090603e-05
4989.00,4.869706e-05
4990.00,4.559094e-05
4991.00,4.596401e-05
4992.00,4.711279e-05
4993.00,5.389043e-05
4994.00,6.699006e-05
4995.00,8.487747e-05
4996.00,9.986870e-05
4997.00,1.004182e-04
4998.00,9.401062e-05
4999.00,7.903179e-05
5000.00,6.749803e-05
5001.00,6.040077e-05
5002.00,5.828646e-05
5003.00,5.841216e-05
5004.00,5.856335e-05
5005.00,6.035094e-05
5006.00,5.958949e-05
5007.00,5.776862e-05
5008.00,5.353419e-05
5009.00,5.075758e-05
5010.00,5.134958e-05
5011.00,5.255171e-05
5012.00,5.730516e-05
5013.00,6.152604e-05
5014.00,6.410009e-05
5015.00,6.189124e-05
5016.00,5.941595e-05
5017.00,5.593125e-05
5018.00,5.269902e-05
5019.00,5.365290e-05
5020.00,5.457627e-05
5021.00,5.710622e-05
5022.00,5.790315e-05
5023.00,5.851231e-05
5024.00,5.708338e-05
5025.00,5.426262e-05
5026.00,5.479567e-05
5027.00,5.637100e-05
5028.00,5.955721e-05
5029.00,6.018731e-05
5030.00,5.462482e-05
5031.00,4.856443e-05
5032.00,4.489821e-05
5033.00,4.622049e-05
5034.00,5.246669e-05
5035.00,5.885833e-05
5036.00,5.875863e-05
5037.00,5.455523e-05
5038.00,4.780330e-05
5039.00,4.412927e-05
5040.00,4.501468e-05
5041.00,5.178558e-05
5042.00,5.955811e-05
5043.00,6.228814e-05
5044.00,5.881825e-05
5045.00,5.048484e-05
5046.00,4.587231e-05
5047.00,4.590561e-05
5048.00,5.083287e-05
5049.00,5.757470e-05
5050.00,5.888639e-05
5051.00,5.545607e-05
5052.00,5.004355e-05
5053.00,4.707630e-05
5054.00,4.858042e-05
5055.00,5.652148e-05
5056.00,6.412651e-05
5057.00,6.373300e-05
5058.00,5.777075e-05
5059.00,4.983599e-05
5060.00,4.604281e-05
5061.00,4.656088e-05
5062.00,5.248584e-05
5063.00,5.727377e-05
5064.00,5.739582e-05
5065.00,5.549457e-05
5066.00,5.121220e-05
5067.00,5.078744e-05
5068.00,5.347920e-05
5069.00,6.075239e-05
5070.00,6.552349e-05
5071.00,6.394733e-05
5072.00,5.686200e-05
5073.00,4.921970e-05
5074.00,4.726504e-05
5075.00,4.948053e-05
5076.00,6.057667e-05
5077.00,7.045426e-05
5078.00,6.899958e-05
5079.00,5.958024e-05
5080.00,5.049087e-05
5081.00,4.968664e-05
5082.00,5.481613e-05
5083.00,6.777255e-05
5084.00,7.367464e-05
5085.00,6.572869e-05
5086.00,5.482284e-05
5087.00,4.502475e-05
5088.00,4.340408e-05
5089.00,4.639319e-05
5090.00,5.818467e-05
5091.00,6.539557e-05
5092.00,6.544939e-05
5093.00,6.106223e-05
5094.00,5.581612e-05
5095.00,5.609261e-05
5096.00,5.475524e-05
5097.00,5.532756e-05
5098.00,5.521075e-05
5099.00,5.557874e-05
5100.00,5.526568e-05
5101.00,5.086041e-05
5102.00,5.154021e-05
5103.00,5.139971e-05
5104.00,5.319398e-05
5105.00,5.547893e-05
5106.00,5.868137e-05
5107.00,5.777085e-05
5108.00,5.586206e-05
5109.00,5.543943e-05
5110.00,5.252569e-05
5111.00,5.164475e-05
5112.00,5.131895e-05
5113.00,5.334941e-05
5114.00,5.283444e-05
5115.00,5.209037e-05
5116.00,5.407183e-05
5117.00,5.316983e-05
5118.00,5.347763e-05
5119.00,5.136411e-05
5120.00,5.094098e-05
5121.00,5.051174e-05
5122.00,4.827962e-05
5123.00,4.869193e-05
5124.00,4.984502e-05
5125.00,5.153941e-05
5126.00,5.236134e-05
5127.00,5.584490e-05
5128.00,5.582938e-05
5129.00,5.292429e-05
5130.00,5.219195e-05
5131.00,5.009171e-05
5132.00,5.181326e-05
5133.00,5.097626e-05
5134.00,5.128212e-05
5135.00,5.193382e-05
5136.00,5.027220e-05
5137.00,5.399628e-05
5138.00,5.593056e-05
5139.00,5.921311e-05
5140.00,6.073132e-05
5141.00,6.295768e-05
5142.00,6.308148e-05
5143.00,5.820332e-05
5144.00,5.344068e-05
5145.00,4.522379e-05
5146.00,4.303855e-05
5147.00,4.408551e-05
5148.00,4.973662e-05
5149.00,5.517931e-05
5150.00,5.417172e-05
5151.00,5.010794e-05
5152.00,4.278862e-05
5153.00,4.127705e-05
5154.00,4.468026e-05
5155.00,5.419339e-05
5156.00,6.054793e-05
5157.00,5.966597e-05
5158.00,5.525452e-05
5159.00,4.566336e-05
5160.00,4.244408e-05
5161.00,4.260894e-05
5162.00,4.832786e-05
5163.00,5.445054e-05
5164.00,5.514417e-05
5165.00,5.401748e-05
5166.00,4.679048e-05
5167.00,4.560796e-05
5168.00,4.907633e-05
5169.00,5.587329e-05
5170.00,6.169664e-05
5171.00,6.134238e-05
5172.00,5.889303e-05
5173.00,5.186100e-05
5174.00,4.760064e-05
5175.00,5.070673e-05
5176.00,5.813523e-05
5177.00,6.319131e-05
5178.00,6.104437e-05
5179.00,5.836397e-05
5180.00,5.048139e-05
5181.00,4.858322e-05
5182.00,5.288333e-05
5183.00,6.238817e-05
5184.00,7.070581e-05
5185.00,7.031973e-05
5186.00,6.738929e-05
5187.00,5.586013e-05
5188.00,5.070388e-05
5189.00,5.156988e-05
5190.00,5.833324e-05
5191.00,6.086510e-05
5192.00,5.521156e-05
5193.00,4.768787e-05
5194.00,3.668591e-05
5195.00,3.517712e-05
5196.00,3.980481e-05
5197.00,5.122431e-05
5198.00,5.900551e-05
5199.00,5.672660e-05
5200.00,5.377655e-05
5201.00,4.463174e-05
5202.00,4.490568e-05
5203.00,4.661955e-05
5204.00,5.373883e-05
5205.00,6.017924e-05
5206.00,5.722355e-05
5207.00,5.716664e-05
5208.00,5.113978e-05
5209.00,5.198607e-05
5210.00,5.178248e-05
5211.00,5.362359e-05
5212.00,5.241825e-05
5213.00,5.221782e-05
5214.00,5.541815e-05
5215.00,5.084258e-05
5216.00,5.338421e-05
5217.00,5.179000e-05
5218.00,5.405403e-05
5219.00,5.606536e-05
5220.00,5.569352e-05
5221.00,5.767652e-05
5222.00,5.247981e-05
5223.00,5.257881e-05
5224.00,5.013895e-05
5225.00,4.913245e-05
5226.00,4.709804e-05
5227.00,4.649728e-05
5228.00,4.907868e-05
5229.00,4.434793e-05
5230.00,4.578732e-05
5231.00,4.640076e-05
5232.00,4.806256e-05
5233.00,4.959339e-05
5234.00,4.973904e-05
5235.00,5.249670e-05
5236.00,4.916079e-05
5237.00,5.303104e-05
5238.00,5.718702e-05
5239.00,6.436053e-05
5240.00,6.596818e-05
5241.00,6.440684e-05
5242.00,6.253197e-05
5243.00,5.338225e-05
5244.00,5.446182e-05
5245.00,5.219023e-05
5246.00,5.481095e-05
5247.00,5.622303e-05
5248.00,5.522725e-05
5249.00,5.377061e-05
5250.00,4.897272e-05
5251.00,4.709272e-05
5252.00,4.349029e-05
5253.00,4.624260e-05
5254.00,4.594443e-05
5255.00,4.911249e-05
5256.00,5.138311e-05
5257.00,5.024650e-05
5258.00,5.195066e-05
5259.00,4.478469e-05
5260.00,4.536447e-05
5261.00,4.360345e-05
5262.00,4.929971e-05
5263.00,5.294532e-05
5264.00,5.148855e-05
5265.00,5.141927e-05
5266.00,4.392449e-05
5267.00,4.387636e-05
5268.00,4.529836e-05
5269.00,4.889085e-05
5270.00,5.541196e-05
5271.00,5.463175e-05
5272.00,5.374471e-05
5273.00,4.378233e-05
5274.00,4.472965e-05
5275.00,4.491334e-05
5276.00,5.170287e-05
5277.00,5.704821e-05
5278.00,5.715030e-05
5279.00,5.929521e-05
5280.00,4.583920e-05
5281.00,4.675813e-05
5282.00,4.564348e-05
5283.00,5.272861e-05
5284.00,5.416621e-05
5285.00,4.945425e-05
5286.00,5.112711e-05
5287.00,4.174534e-05
5288.00,4.209538e-05
5289.00,4.114068e-05
5290.00,4.548761e-05
5291.00,5.116481e-05
5292.00,5.522561e-05
5293.00,5.689338e-05
5294.00,4.485423e-05
5295.00,4.479336e-05
5296.00,4.294964e-05
5297.00,5.027064e-05
5298.00,5.320286e-05
5299.00,5.443954e-05
5300.00,5.541406e-05
5301.00,4.714065e-05
5302.00,4.388349e-05
5303.00,4.046247e-05
5304.00,4.925098e-05
5305.00,5.280449e-05
5306.00,5.077948e-05
5307.00,5.227076e-05
5308.00,4.628259e-05
5309.00,4.718101e-05
5310.00,4.622383e-05
5311.00,5.796069e-05
5312.00,6.595651e-05
5313.00,6.205311e-05
5314.00,5.418845e-05
5315.00,4.403877e-05
5316.00,4.313873e-05
5317.00,4.680269e-05
5318.00,6.517302e-05
5319.00,7.915316e-05
5320.00,8.534330e-05
5321.00,8.159944e-05
5322.00,6.670580e-05
5323.00,6.280308e-05
5324.00,5.485006e-05
5325.00,5.249686e-05
5326.00,5.083490e-05
5327.00,4.628510e-05
5328.00,4.760226e-05
5329.00,4.483905e-05
5330.00,4.470980e-05
5331.00,4.426060e-05
5332.00,4.671811e-05
5333.00,4.580359e-05
5334.00,4.600017e-05
5335.00,4.737648e-05
5336.00,4.493323e-05
5337.00,4.574693e-05
5338.00,4.680356e-05
5339.00,4.749048e-05
5340.00,4.573783e-05
5341.00,4.646796e-05
5342.00,4.875635e-05
5343.00,4.682695e-05
5344.00,4.717939e-05
5345.00,4.598013e-05
5346.00,4.983297e-05
5347.00,4.798353e-05
5348.00,4.846333e-05
5349.00,4.977731e-05
5350.00,4.598005e-05
5351.00,4.716726e-05
5352.00,4.660476e-05
5353.00,5.012372e-05
5354.00,4.969308e-05
5355.00,5.346091e-05
5356.00,6.007337e-05
5357.00,5.612131e-05
5358.00,5.910688e-05
5359.00,5.793800e-05
5360.00,5.498312e-05
5361.00,5.022119e-05
5362.00,4.788933e-05
5363.00,4.682544e-05
5364.00,4.510352e-05
5365.00,4.790444e-05
5366.00,4.454874e-05
5367.00,4.535850e-05
5368.00,4.390636e-05
5369.00,4.772769e-05
5370.00,5.013758e-05
5371.00,4.897153e-05
5372.00,4.921414e-05
5373.00,4.147100e-05
5374.00,4.140270e-05
5375.00,4.140002e-05
5376.00,4.693127e-05
5377.00,5.424322e-05
5378.00,5.249252e-05
5379.00,4.973653e-05
5380.00,4.353762e-05
5381.00,4.186522e-05
5382.00,4.136428e-05
5383.00,4.639262e-05
5384.00,5.230997e-05
5385.00,4.946746e-05
5386.00,4.972411e-05
5387.00,4.601695e-05
5388.00,4.437738e-05
5389.00,4.541965e-05
5390.00,5.168836e-05
5391.00,5.768466e-05
5392.00,5.206648e-05
5393.00,5.355906e-05
5394.00,4.984338e-05
5395.00,5.279697e-05
5396.00,5.741352e-05
5397.00,6.678588e-05
5398.00,7.862183e-05
5399.00,6.883929e-05
5400.00,6.050982e-05
5401.00,4.879294e-05
5402.00,4.068287e-05
5403.00,4.226901e-05
5404.00,5.409107e-05
5405.00,7.642658e-05
5406.00,1.096100e-04
5407.00,1.755414e-04
5408.00,2.210373e-04
5409.00,2.735179e-04
5410.00,2.851677e-04
5411.00,2.495007e-04
5412.00,1.901583e-04
5413.00,1.153443e-04
5414.00,7.692844e-05
5415.00,5.265032e-05
5416.00,4.540439e-05
5417.00,4.518172e-05
5418.00,5.157688e-05
5419.00,5.990008e-05
5420.00,5.838692e-05
5421.00,5.725530e-05
5422.00,4.864669e-05
5423.00,4.371533e-05
5424.00,4.463524e-05
5425.00,5.643637e-05
5426.00,6.376050e-05
5427.00,5.979886e-05
5428.00,5.693517e-05
5429.00,4.705521e-05
5430.00,4.396652e-05
5431.00,4.635864e-05
5432.00,5.199981e-05
5433.00,5.488859e-05
5434.00,5.277848e-05
5435.00,5.233657e-05
5436.00,4.730265e-05
5437.00,4.768500e-05
5438.00,4.742066e-05
5439.00,5.119797e-05
5440.00,5.433571e-05
5441.00,5.845516e-05
5442.00,6.647025e-05
5443.00,6.848148e-05
5444.00,7.240799e-05
5445.00,7.152094e-05
5446.00,6.981727e-05
5447.00,6.162145e-05
5448.00,5.543731e-05
5449.00,5.425114e-05
5450.00,4.861460e-05
5451.00,4.705535e-05
5452.00,4.715630e-05
5453.00,4.649943e-05
5454.00,4.594912e-05
5455.00,4.641369e-05
5456.00,4.784247e-05
5457.00,4.787400e-05
5458.00,5.088649e-05
5459.00,5.226770e-05
5460.00,5.509871e-05
5461.00,5.558361e-05
5462.00,5.738554e-05
5463.00,5.781308e-05
5464.00,5.192030e-05
5465.00,4.935115e-05
5466.00,4.845607e-05
5467.00,4.575636e-05
5468.00,4.476805e-05
5469.00,4.305490e-05
5470.00,4.577439e-05
5471.00,4.574249e-05
5472.00,4.724022e-05
5473.00,4.851113e-05
5474.00,4.787287e-05
5475.00,4.693526e-05
5476.00,4.833663e-05
5477.00,4.787805e-05
5478.00,4.429497e-05
5479.00,4.489668e-05
5480.00,4.789622e-05
5481.00,4.704801e-05
5482.00,4.599060e-05
5483.00,5.035239e-05
5484.00,5.051542e-05
5485.00,4.760944e-05
5486.00,4.725355e-05
5487.00,4.925422e-05
5488.00,4.942774e-05
5489.00,4.739063e-05
5490.00,5.332322e-05
5491.00,5.641326e-05
5492.00,5.871254e-05
5493.00,5.912359e-05
5494.00,5.140970e-05
5495.00,4.591045e-05
5496.00,4.646369e-05
5497.00,5.222478e-05
5498.00,5.160788e-05
5499.00,4.830151e-05
5500.00,4.418368e-05
5501.00,4.375393e-05
5502.00,4.428370e-05
5503.00,5.815583e-05
5504.00,1.020041e-04
5505.00,1.784355e-04
5506.00,2.705196e-04
5507.00,3.540031e-04
5508.00,3.268320e-04
5509.00,2.349060e-04
5510.00,1.624686e-04
5511.00,1.154930e-04
5512.00,9.270765e-05
5513.00,7.661274e-05
5514.00,6.029872e-05
5515.00,5.142256e-05
5516.00,4.776367e-05
5517.00,4.694506e-05
5518.00,5.256760e-05
5519.00,5.449681e-05
5520.00,5.306067e-05
5521.00,5.042568e-05
5522.00,4.636148e-05
5523.00,4.433149e-05
5524.00,4.782254e-05
5525.00,5.595496e-05
5526.00,6.384955e-05
5527.00,6.014989e-05
5528.00,5.578669e-05
5529.00,5.024500e-05
5530.00,4.682764e-05
5531.00,4.870510e-05
5532.00,5.459939e-05
5533.00,5.646512e-05
5534.00,6.045187e-05
5535.00,5.691498e-05
5536.00,4.803216e-05
5537.00,4.355824e-05
5538.00,4.477332e-05
5539.00,5.137788e-05
5540.00,5.348507e-05
5541.00,5.131859e-05
5542.00,4.589794e-05
5543.00,3.968988e-05
5544.00,3.962710e-05
5545.00,4.509573e-05
5546.00,5.212348e-05
5547.00,5.833116e-05
5548.00,6.199027e-05
5549.00,5.252322e-05
5550.00,4.605520e-05
5551.00,4.256105e-05
5552.00,4.555011e-05
5553.00,5.380378e-05
5554.00,5.404781e-05
5555.00,5.618407e-05
5556.00,5.113607e-05
5557.00,4.610669e-05
5558.00,4.797344e-05
5559.00,4.704000e-05
5560.00,4.968621e-05
5561.00,4.823242e-05
5562.00,4.701337e-05
5563.00,4.702864e-05
5564.00,4.364637e-05
5565.00,4.443953e-05
5566.00,4.651562e-05
5567.00,4.682989e-05
5568.00,4.453105e-05
5569.00,4.458755e-05
5570.00,4.470222e-05
5571.00,4.133464e-05
5572.00,4.382291e-05
5573.00,4.395587e-05
5574.00,4.418522e-05
5575.00,4.468411e-05
5576.00,4.573084e-05
5577.00,4.948787e-05
5578.00,5.023579e-05
5579.00,5.260039e-05
5580.00,5.291607e-05
5581.00,5.148155e-05
5582.00,5.310623e-05
5583.00,5.178370e-05
5584.00,5.040247e-05
5585.00,4.785612e-05
5586.00,4.686236e-05
5587.00,4.965062e-05
5588.00,5.283844e-05
5589.00,5.427462e-05
5590.00,5.473125e-05
5591.00,5.686182e-05
5592.00,5.375110e-05
5593.00,5.127379e-05
5594.00,5.314004e-05
5595.00,5.253895e-05
5596.00,4.908960e-05
5597.00,4.982536e-05
5598.00,5.036780e-05
5599.00,5.072375e-05
5600.00,4.788230e-05
5601.00,5.200424e-05
5602.00,5.234531e-05
5603.00,5.344934e-05
5604.00,5.802737e-05
5605.00,5.970119e-05
5606.00,6.136393e-05
5607.00,5.977795e-05
5608.00,5.277051e-05
5609.00,4.855133e-05
5610.00,4.756258e-05
5611.00,5.114852e-05
5612.00,5.691402e-05
5613.00,5.662713e-05
5614.00,5.370236e-05
5615.00,5.096017e-05
5616.00,4.963226e-05
5617.00,5.339074e-05
5618.00,5.919154e-05
5619.00,6.278285e-05
5620.00,6.279827e-05
5621.00,5.790462e-05
5622.00,5.074589e-05
5623.00,4.700486e-05
5624.00,4.787223e-05
5625.00,5.322416e-05
5626.00,5.830581e-05
5627.00,6.078627e-05
5628.00,5.562912e-05
5629.00,5.040189e-05
5630.00,4.760201e-05
5631.00,4.644936e-05
5632.00,5.048558e-05
5633.00,5.531136e-05
5634.00,5.706853e-05
5635.00,5.433966e-05
5636.00,5.209031e-05
5637.00,5.105166e-05
5638.00,5.307986e-05
5639.00,5.727193e-05
5640.00,6.242575e-05
5641.00,6.356295e-05
5642.00,5.804482e-05
5643.00,5.180208e-05
5644.00,4.930033e-05
5645.00,5.207533e-05
5646.00,5.593202e-05
5647.00,6.116607e-05
5648.00,6.467157e-05
5649.00,6.111868e-05
5650.00,5.602105e-05
5651.00,5.291720e-05
5652.00,5.492254e-05
5653.00,5.976863e-05
5654.00,6.516201e-05
5655.00,6.258778e-05
5656.00,5.253010e-05
5657.00,4.743322e-05
5658.00,4.482834e-05
5659.00,4.832510e-05
5660.00,5.691057e-05
5661.00,6.129608e-05
5662.00,6.291408e-05
5663.00,5.340531e-05
5664.00,4.715425e-05
5665.00,4.833297e-05
5666.00,5.640343e-05
5667.00,6.796169e-05
5668.00,7.265680e-05
5669.00,7.400590e-05
5670.00,6.380666e-05
5671.00,5.820033e-05
5672.00,5.421488e-05
5673.00,5.317566e-05
5674.00,5.502797e-05
5675.00,5.496523e-05
5676.00,5.904583e-05
5677.00,5.584968e-05
5678.00,5.610994e-05
5679.00,5.464539e-05
5680.00,5.435008e-05
5681.00,5.708204e-05
5682.00,5.694321e-05
5683.00,5.966926e-05
5684.00,5.924553e-05
5685.00,6.170665e-05
5686.00,6.075100e-05
5687.00,6.340567e-05
5688.00,6.697362e-05
5689.00,6.330658e-05
5690.00,6.634955e-05
5691.00,6.551512e-05
5692.00,6.575089e-05
5693.00,6.769979e-05
5694.00,6.952480e-05
5695.00,7.222271e-05
5696.00,7.095870e-05
5697.00,7.051429e-05
5698.00,6.407423e-05
5699.00,6.321996e-05
5700.00,5.906439e-05
5701.00,5.832218e-05
5702.00,5.964014e-05
5703.00,5.673462e-05
5704.00,5.603786e-05
5705.00,5.544967e-05
5706.00,5.702774e-05
5707.00,5.530835e-05
5708.00,5.430505e-05
5709.00,5.640476e-05
5710.00,5.549663e-05
5711.00,5.962188e-05
5712.00,5.924603e-05
5713.00,6.190548e-05
5714.00,6.110903e-05
5715.00,6.073388e-05
5716.00,6.480844e-05
5717.00,6.218951e-05
5718.00,6.515660e-05
5719.00,6.752452e-05
5720.00,6.822085e-05
5721.00,6.225520e-05
5722.00,5.589434e-05
5723.00,5.176859e-05
5724.00,5.239685e-05
5725.00,6.008059e-05
5726.00,6.336545e-05
5727.00,6.411332e-05
5728.00,5.998734e-05
5729.00,5.611155e-05
5730.00,5.477431e-05
5731.00,5.543976e-05
5732.00,6.214810e-05
5733.00,6.467759e-05
5734.00,6.934847e-05
5735.00,6.914284e-05
5736.00,6.693492e-05
5737.00,7.000929e-05
5738.00,7.304505e-05
5739.00,7.933416e-05
5740.00,7.731240e-05
5741.00,7.359119e-05
5742.00,6.262732e-05
5743.00,5.082085e-05
5744.00,5.084595e-05
5745.00,5.051663e-05
5746.00,5.513416e-05
5747.00,5.688659e-05
5748.00,5.680922e-05
5749.00,5.134455e-05
5750.00,4.556245e-05
5751.00,4.317866e-05
5752.00,4.377911e-05
5753.00,5.156940e-05
5754.00,5.569867e-05
5755.00,6.370892e-05
5756.00,6.768390e-05
5757.00,6.514019e-05
5758.00,6.535491e-05
5759.00,6.595680e-05
5760.00,7.185202e-05
5761.00,7.056203e-05
5762.00,6.839618e-05
5763.00,6.405571e-05
5764.00,5.614326e-05
5765.00,5.326775e-05
5766.00,5.605589e-05
5767.00,6.574772e-05
5768.00,6.662569e-05
5769.00,6.718466e-05
5770.00,5.928928e-05
5771.00,5.167583e-05
5772.00,5.159267e-05
5773.00,5.504555e-05
5774.00,6.703054e-05
5775.00,6.859068e-05
5776.00,6.852883e-05
5777.00,6.008328e-05
5778.00,5.089865e-05
5779.00,5.019764e-05
5780.00,5.474658e-05
5781.00,6.624413e-05
5782.00,7.175490e-05
5783.00,7.670706e-05
5784.00,7.070666e-05
5785.00,6.619305e-05
5786.00,6.486963e-05
5787.00,6.625303e-05
5788.00,7.015331e-05
5789.00,6.384710e-05
5790.00,6.424470e-05
5791.00,6.053484e-05
5792.00,5.738455e-05
5793.00,5.608807e-05
5794.00,5.591790e-05
5795.00,5.802056e-05
5796.00,5.583048e-05
5797.00,6.093300e-05
5798.00,5.759130e-05
5799.00,5.959083e-05
5800.00,5.963438e-05
5801.00,5.977382e-05
5802.00,6.301972e-05
5803.00,5.604911e-05
5804.00,5.901002e-05
5805.00,5.712716e-05
5806.00,5.520584e-05
5807.00,5.438859e-05
5808.00,5.358071e-05
5809.00,5.620875e-05
5810.00,5.577387e-05
5811.00,5.879658e-05
5812.00,5.657600e-05
5813.00,5.811587e-05
5814.00,6.176363e-05
5815.00,6.462789e-05
5816.00,6.909637e-05
5817.00,7.021456e-05
5818.00,7.258199e-05
5819.00,6.812364e-05
5820.00,6.460489e-05
5821.00,6.043728e-05
5822.00,5.978051e-05
5823.00,6.044659e-05
5824.00,5.679171e-05
5825.00,5.835623e-05
5826.00,5.413569e-05
5827.00,5.267604e-05
5828.00,5.350331e-05
5829.00,5.455473e-05
5830.00,5.961235e-05
5831.00,6.083004e-05
5832.00,6.616903e-05
5833.00,6.332680e-05
5834.00,6.104562e-05
5835.00,5.622435e-05
5836.00,4.963365e-05
5837.00,4.750996e-05
5838.00,4.711119e-05
5839.00,5.394828e-05
5840.00,5.613910e-05
5841.00,5.601964e-05
5842.00,5.525950e-05
5843.00,4.932701e-05
5844.00,5.049510e-05
5845.00,4.982042e-05
5846.00,5.499474e-05
5847.00,5.593860e-05
5848.00,5.388123e-05
5849.00,5.125494e-05
5850.00,4.460250e-05
5851.00,4.605250e-05
5852.00,4.756452e-05
5853.00,5.286896e-05
5854.00,5.632425e-05
5855.00,6.155700e-05
5856.00,6.008489e-05
5857.00,5.377924e-05
5858.00,5.170083e-05
5859.00,5.118676e-05
5860.00,5.822854e-05
5861.00,5.818170e-05
5862.00,6.016696e-05
5863.00,5.974767e-05
5864.00,5.660920e-05
5865.00,6.067134e-05
5866.00,6.747695e-05
5867.00,8.755468e-05
5868.00,9.903355e-05
5869.00,1.153188e-04
5870.00,1.092417e-04
5871.00,8.977620e-05
5872.00,7.932035e-05
5873.00,6.592550e-05
5874.00,6.572592e-05
5875.00,6.048039e-05
5876.00,5.872203e-05
5877.00,5.494536e-05
5878.00,5.125801e-05
5879.00,5.079418e-05
5880.00,5.283729e-05
5881.00,6.549332e-05
5882.00,6.917617e-05
5883.00,7.325997e-05
5884.00,6.679450e-05
5885.00,5.942561e-05
5886.00,5.724769e-05
5887.00,5.653023e-05
5888.00,6.468068e-05
5889.00,6.444289e-05
5890.00,6.145098e-05
5891.00,5.326320e-05
5892.00,4.564272e-05
5893.00,4.502944e-05
5894.00,4.769451e-05
5895.00,5.958684e-05
5896.00,6.580428e-05
5897.00,6.753422e-05
5898.00,6.738100e-05
5899.00,6.715417e-05
5900.00,7.455798e-05
5901.00,7.076489e-05
5902.00,7.739825e-05
5903.00,8.338225e-05
5904.00,9.819770e-05
5905.00,1.274486e-04
5906.00,1.702851e-04
5907.00,2.196250e-04
5908.00,2.381099e-04
5909.00,2.359860e-04
5910.00,1.875954e-04
5911.00,1.538095e-04
5912.00,1.189617e-04
5913.00,1.016390e-04
5914.00,1.074978e-04
5915.00,1.335230e-04
5916.00,2.124989e-04
5917.00,3.798011e-04
5918.00,7.555025e-04
5919.00,1.263850e-03
5920.00,1.666534e-03
5921.00,1.465866e-03
5922.00,8.591305e-04
5923.00,4.200685e-04
5924.00,1.830379e-04
5925.00,1.013243e-04
5926.00,6.358314e-05
5927.00,5.241773e-05
5928.00,4.869368e-05
5929.00,4.726382e-05
5930.00,5.022248e-05
5931.00,5.028434e-05
5932.00,5.367262e-05
5933.00,5.182123e-05
5934.00,4.997228e-05
5935.00,4.866654e-05
5936.00,4.844676e-05
5937.00,5.049337e-05
5938.00,4.840325e-05
5939.00,4.919732e-05
5940.00,4.697459e-05
5941.00,4.538822e-05
5942.00,4.532897e-05
5943.00,4.570983e-05
5944.00,4.794766e-05
5945.00,4.726227e-05
5946.00,5.009321e-05
5947.00,5.186057e-05
5948.00,5.201258e-05
5949.00,4.929303e-05
5950.00,4.731849e-05
5951.00,4.807639e-05
5952.00,5.065379e-05
5953.00,5.805195e-05
5954.00,6.391953e-05
5955.00,6.573508e-05
5956.00,5.939637e-05
5957.00,5.299825e-05
5958.00,4.868841e-05
5959.00,4.603569e-05
5960.00,4.969462e-05
5961.00,5.241803e-05
5962.00,5.441256e-05
5963.00,5.160604e-05
5964.00,4.908901e-05
5965.00,4.778110e-05
5966.00,4.835036e-05
5967.00,5.338216e-05
5968.00,5.622506e-05
5969.00,5.810916e-05
5970.00,5.532386e-05
5971.00,5.242449e-05
5972.00,5.261733e-05
5973.00,5.314332e-05
5974.00,5.807320e-05
5975.00,6.070007e-05
5976.00,6.052327e-05
5977.00,5.413087e-05
5978.00,4.823976e-05
5979.00,4.506815e-05
5980.00,4.598599e-05
5981.00,5.093589e-05
5982.00,5.452004e-05
5983.00,5.670749e-05
5984.00,5.347822e-05
5985.00,5.010408e-05
5986.00,4.796414e-05
5987.00,4.833314e-05
5988.00,5.257429e-05
5989.00,5.584505e-05
5990.00,5.672789e-05
5991.00,5.531730e-05
5992.00,5.420364e-05
5993.00,5.319565e-05
5994.00,5.638984e-05
5995.00,5.990583e-05
5996.00,6.387127e-05
5997.00,6.299112e-05
5998.00,5.628508e-05
5999.00,5.213831e-05
6000.00,4.907158e-05
6001.00,4.993009e-05
6002.00,5.671313e-05
6003.00,6.157238e-05
6004.00,6.221342e-05
6005.00,5.668122e-05
6006.00,5.288848e-05
6007.00,5.084301e-05
6008.00,5.605258e-05
6009.00,6.574649e-05
6010.00,7.577105e-05
6011.00,8.398556e-05
6012.00,9.406622e-05
6013.00,1.238075e-04
6014.00,1.845758e-04
6015.00,3.404764e-04
6016.00,6.984673e-04
6017.00,1.289683e-03
6018.00,1.756405e-03
6019.00,1.555634e-03
6020.00,9.535024e-04
6021.00,4.569788e-04
6022.00,2.179143e-04
6023.00,1.176155e-04
6024.00,7.756187e-05
6025.00,6.290092e-05
6026.00,5.557254e-05
6027.00,5.338827e-05
6028.00,5.176801e-05
6029.00,5.383850e-05
6030.00,5.492397e-05
6031.00,5.494148e-05
6032.00,5.568878e-05
6033.00,5.484428e-05
6034.00,5.590911e-05
6035.00,5.633628e-05
6036.00,5.884005e-05
6037.00,6.185852e-05
6038.00,6.322299e-05
6039.00,6.168558e-05
6040.00,5.841705e-05
6041.00,5.741615e-05
6042.00,5.693837e-05
6043.00,5.972680e-05
6044.00,6.233566e-05
6045.00,6.447983e-05
6046.00,6.444711e-05
6047.00,6.196009e-05
6048.00,5.969576e-05
6049.00,5.630754e-05
6050.00,5.590571e-05
6051.00,5.583484e-05
6052.00,5.393527e-05
6053.00,5.424474e-05
6054.00,5.390760e-05
6055.00,5.398924e-05
6056.00,5.616269e-05
6057.00,5.815324e-05
6058.00,6.047245e-05
6059.00,6.171952e-05
6060.00,6.167847e-05
6061.00,6.022049e-05
6062.00,5.732959e-05
6063.00,5.427561e-05
6064.00,5.292955e-05
6065.00,5.258671e-05
6066.00,5.142272e-05
6067.00,5.386230e-05
6068.00,5.559573e-05
6069.00,5.635446e-05
6070.00,5.507960e-05
6071.00,5.230583e-05
6072.00,5.221027e-05
6073.00,5.442286e-05
6074.00,6.004028e-05
6075.00,6.408380e-05
6076.00,6.619268e-05
6077.00,6.154459e-05
6078.00,5.535956e-05
6079.00,5.140562e-05
6080.00,5.141380e-05
6081.00,5.513959e-05
6082.00,5.671907e-05
6083.00,5.851606e-05
6084.00,5.722257e-05
6085.00,5.255616e-05
6086.00,5.148960e-05
6087.00,5.221125e-05
6088.00,5.768809e-05
6089.00,5.996313e-05
6090.00,6.106462e-05
6091.00,5.471019e-05
6092.00,4.611062e-05
6093.00,4.088225e-05
6094.00,3.736143e-05
6095.00,3.651201e-05
6096.00,3.354618e-05
6097.00,3.080099e-05
6098.00,2.827076e-05
6099.00,2.660619e-05
6100.00,2.770656e-05
6101.00,3.086092e-05
6102.00,3.705070e-05
6103.00,4.246721e-05
6104.00,4.647836e-05
6105.00,4.770636e-05
6106.00,4.535882e-05
6107.00,4.421871e-05
6108.00,4.262893e-05
6109.00,4.240485e-05
6110.00,4.044715e-05
6111.00,3.637189e-05
6112.00,3.270545e-05
6113.00,3.060123e-05
6114.00,2.977072e-05
6115.00,3.284235e-05
6116.00,4.043372e-05
6117.00,4.606916e-05
6118.00,4.733788e-05
6119.00,4.455763e-05
6120.00,4.112632e-05
6121.00,4.291700e-05
6122.00,4.696958e-05
6123.00,5.560345e-05
6124.00,6.227943e-05
6125.00,6.076994e-05
6126.00,5.896728e-05
6127.00,5.562990e-05
6128.00,5.522865e-05
6129.00,5.631837e-05
6130.00,5.749857e-05
6131.00,5.761041e-05
6132.00,5.562871e-05
6133.00,5.288441e-05
6134.00,5.036010e-05
6135.00,4.929108e-05
6136.00,5.116860e-05
6137.00,5.539864e-05
6138.00,5.550305e-05
6139.00,5.555588e-05
6140.00,5.430341e-05
6141.00,5.172262e-05
6142.00,5.309897e-05
6143.00,5.255542e-05
6144.00,5.348936e-05
6145.00,5.279285e-05
6146.00,5.159280e-05
6147.00,5.119668e-05
6148.00,4.830752e-05
6149.00,5.163262e-05
6150.00,5.112265e-05
6151.00,5.528520e-05
6152.00,5.772994e-05
6153.00,5.455986e-05
6154.00,5.614724e-05
6155.00,5.218724e-05
6156.00,5.284709e-05
6157.00,5.308308e-05
6158.00,5.658658e-05
6159.00,5.665901e-05
6160.00,5.451540e-05
6161.00,5.684227e-05
6162.00,5.300489e-05
6163.00,5.537694e-05
6164.00,5.335913e-05
6165.00,5.607674e-05
6166.00,5.753481e-05
6167.00,5.351855e-05
6168.00,5.869968e-05
6169.00,5.145219e-05
6170.00,5.269203e-05
6171.00,5.130581e-05
6172.00,5.420082e-05
6173.00,5.883145e-05
6174.00,5.218440e-05
6175.00,5.730297e-05
6176.00,5.394108e-05
6177.00,5.661349e-05
6178.00,6.071748e-05
6179.00,6.160485e-05
6180.00,6.031867e-05
6181.00,5.988134e-05
6182.00,6.433555e-05
6183.00,5.545894e-05
6184.00,5.384089e-05
6185.00,4.713418e-05
6186.00,4.519735e-05
6187.00,4.817482e-05
6188.00,4.919618e-05
6189.00,5.504668e-05
6190.00,5.133297e-05
6191.00,5.474783e-05
6192.00,5.129160e-05
6193.00,4.889479e-05
6194.00,5.452323e-05
6195.00,5.835315e-05
6196.00,6.846896e-05
6197.00,6.415872e-05
6198.00,6.691871e-05
6199.00,6.128017e-05
6200.00,5.611455e-05
6201.00,5.983966e-05
6202.00,6.381675e-05
6203.00,6.958669e-05
6204.00,6.374544e-05
6205.00,6.570488e-05
6206.00,5.867417e-05
6207.00,5.322209e-05
6208.00,5.300980e-05
6209.00,5.402356e-05
6210.00,5.603660e-05
6211.00,4.971286e-05
6212.00,5.254460e-05
6213.00,4.757926e-05
6214.00,4.653369e-05
6215.00,4.576547e-05
6216.00,5.031821e-05
6217.00,5.490786e-05
6218.00,5.071560e-05
6219.00,5.234038e-05
6220.00,4.859848e-05
6221.00,4.955006e-05
6222.00,5.003560e-05
6223.00,5.753495e-05
6224.00,6.124996e-05
6225.00,5.276941e-05
6226.00,5.434590e-05
6227.00,4.680386e-05
6228.00,4.705183e-05
6229.00,4.845769e-05
6230.00,5.383001e-05
6231.00,6.084756e-05
6232.00,5.521396e-05
6233.00,5.507719e-05
6234.00,4.530081e-05
6235.00,4.463055e-05
6236.00,4.784457e-05
6237.00,5.251848e-05
6238.00,5.902029e-05
6239.00,5.193323e-05
6240.00,5.083807e-05
6241.00,4.574626e-05
6242.00,4.623329e-05
6243.00,5.446984e-05
6244.00,6.606988e-05
6245.00,8.079298e-05
6246.00,9.075037e-05
6247.00,1.121784e-04
6248.00,1.160791e-04
6249.00,1.231796e-04
6250.00,1.230141e-04
6251.00,1.098234e-04
6252.00,9.652675e-05
6253.00,8.538404e-05
6254.00,8.814539e-05
6255.00,8.742551e-05
6256.00,9.656358e-05
6257.00,9.479065e-05
6258.00,8.890839e-05
6259.00,7.925883e-05
6260.00,6.453024e-05
6261.00,5.953711e-05
6262.00,4.801312e-05
6263.00,4.641310e-05
6264.00,4.625652e-05
6265.00,4.680872e-05
6266.00,4.934975e-05
6267.00,5.040507e-05
6268.00,5.687345e-05
6269.00,5.425748e-05
6270.00,5.702167e-05
6271.00,5.640458e-05
6272.00,5.309636e-05
6273.00,5.125060e-05
6274.00,4.777495e-05
6275.00,4.979911e-05
6276.00,4.508893e-05
6277.00,4.562118e-05
6278.00,4.677457e-05
6279.00,4.435778e-05
6280.00,4.364325e-05
6281.00,4.074669e-05
6282.00,4.348571e-05
6283.00,3.998416e-05
6284.00,4.202795e-05
6285.00,4.189547e-05
6286.00,4.047574e-05
6287.00,4.274854e-05
6288.00,3.962234e-05
6289.00,4.288755e-05
6290.00,4.153656e-05
6291.00,4.309324e-05
6292.00,4.680867e-05
6293.00,4.637598e-05
6294.00,5.060120e-05
6295.00,4.831891e-05
6296.00,5.365350e-05
6297.00,4.872869e-05
6298.00,4.366408e-05
6299.00,4.328251e-05
6300.00,4.208020e-05
6301.00,4.234824e-05
6302.00,4.186624e-05
6303.00,4.324398e-05
6304.00,4.136816e-05
6305.00,4.104014e-05
6306.00,4.001739e-05
6307.00,3.899993e-05
6308.00,4.045879e-05
6309.00,4.009452e-05
6310.00,4.378988e-05
6311.00,4.202891e-05
6312.00,4.149431e-05
6313.00,4.198438e-05
6314.00,4.116709e-05
6315.00,4.379356e-05
6316.00,4.440418e-05
6317.00,4.611499e-05
6318.00,4.468878e-05
6319.00,4.348594e-05
6320.00,4.346128e-05
6321.00,4.365129e-05
6322.00,4.556087e-05
6323.00,4.822064e-05
6324.00,5.298520e-05
6325.00,5.153973e-05
6326.00,5.078737e-05
6327.00,5.199444e-05
6328.00,4.787415e-05
6329.00,4.842090e-05
6330.00,4.706785e-05
6331.00,4.474658e-05
6332.00,4.121630e-05
6333.00,3.916405e-05
6334.00,3.634568e-05
6335.00,3.548571e-05
6336.00,3.572752e-05
6337.00,3.720883e-05
6338.00,3.849499e-05
6339.00,3.599302e-05
6340.00,3.488340e-05
6341.00,3.235224e-05
6342.00,3.227654e-05
6343.00,3.484152e-05
6344.00,3.952757e-05
6345.00,4.131357e-05
6346.00,4.013381e-05
6347.00,3.824144e-05
6348.00,3.405588e-05
6349.00,3.337011e-05
6350.00,3.525022e-05
6351.00,3.885032e-05
6352.00,4.135013e-05
6353.00,3.955650e-05
6354.00,3.522933e-05
6355.00,3.247898e-05
6356.00,3.304015e-05
6357.00,3.460463e-05
6358.00,3.784015e-05
6359.00,4.005406e-05
6360.00,3.806953e-05
6361.00,3.524594e-05
6362.00,3.243788e-05
6363.00,3.362238e-05
6364.00,3.576802e-05
6365.00,3.616300e-05
6366.00,3.829334e-05
6367.00,3.634114e-05
6368.00,3.525123e-05
6369.00,3.365581e-05
6370.00,3.268652e-05
6371.00,3.429662e-05
6372.00,3.495647e-05
6373.00,3.753440e-05
6374.00,4.112420e-05
6375.00,4.603076e-05
6376.00,5.107803e-05
6377.00,6.430373e-05
6378.00,7.696122e-05
6379.00,9.130862e-05
6380.00,1.050731e-04
6381.00,9.566185e-05
6382.00,8.828947e-05
6383.00,7.032911e-05
6384.00,5.769125e-05
6385.00,4.910456e-05
6386.00,4.376190e-05
6387.00,4.260584e-05
6388.00,4.055178e-05
6389.00,4.186089e-05
6390.00,3.930599e-05
6391.00,4.362566e-05
6392.00,4.552040e-05
6393.00,4.750569e-05
6394.00,5.364231e-05
6395.00,5.001683e-05
6396.00,5.024245e-05
6397.00,4.421200e-05
6398.00,4.312281e-05
6399.00,4.136052e-05
6400.00,3.546200e-05
6401.00,3.547419e-05
6402.00,3.321928e-05
6403.00,3.341527e-05
6404.00,3.198689e-05
6405.00,3.329446e-05
6406.00,3.555993e-05
6407.00,3.761664e-05
6408.00,4.200654e-05
6409.00,4.511731e-05
6410.00,4.881874e-05
6411.00,4.719942e-05
6412.00,4.942169e-05
6413.00,5.573893e-05
6414.00,6.641514e-05
6415.00,9.630188e-05
6416.00,1.563375e-04
6417.00,2.607512e-04
6418.00,3.737351e-04
6419.00,4.025732e-04
6420.00,3.317729e-04
6421.00,2.127216e-04
6422.00,1.430853e-04
6423.00,9.594441e-05
6424.00,7.390882e-05
6425.00,5.929763e-05
6426.00,5.635131e-05
6427.00,6.370237e-05
6428.00,7.897221e-05
6429.00,1.188139e-04
6430.00,1.623089e-04
6431.00,1.904961e-04
6432.00,1.647137e-04
6433.00,1.148423e-04
6434.00,7.284169e-05
6435.00,4.520889e-05
6436.00,3.496105e-05
6437.00,3.042413e-05
6438.00,2.982534e-05
6439.00,2.948601e-05
6440.00,2.907163e-05
6441.00,2.948590e-05
6442.00,2.980534e-05
6443.00,3.283071e-05
6444.00,3.566590e-05
6445.00,3.701392e-05
6446.00,3.648024e-05
6447.00,3.306232e-05
6448.00,3.171115e-05
6449.00,3.014647e-05
6450.00,3.127463e-05
6451.00,3.303810e-05
6452.00,3.470547e-05
6453.00,3.366835e-05
6454.00,3.272236e-05
6455.00,3.035274e-05
6456.00,2.921139e-05
6457.00,3.117653e-05
6458.00,3.205139e-05
6459.00,3.393592e-05
6460.00,3.149779e-05
6461.00,2.896061e-05
6462.00,2.793553e-05
6463.00,2.652423e-05
6464.00,2.945745e-05
6465.00,3.256278e-05
6466.00,3.442970e-05
6467.00,3.264020e-05
6468.00,3.061943e-05
6469.00,2.851519e-05
6470.00,2.699060e-05
6471.00,2.979629e-05
6472.00,3.352570e-05
6473.00,3.495133e-05
6474.00,3.385901e-05
6475.00,3.179337e-05
6476.00,3.006544e-05
6477.00,2.991224e-05
6478.00,3.162491e-05
6479.00,2.988177e-05
6480.00,3.133545e-05
6481.00,3.003906e-05
6482.00,2.974699e-05
6483.00,2.929579e-05
6484.00,2.947857e-05
6485.00,3.437679e-05
6486.00,3.414395e-05
6487.00,3.652445e-05
6488.00,3.586590e-05
6489.00,3.305871e-05
6490.00,3.213247e-05
6491.00,3.045570e-05
6492.00,3.328202e-05
6493.00,3.313783e-05
6494.00,3.576268e-05
6495.00,3.477887e-05
6496.00,3.315468e-05
6497.00,3.242584e-05
6498.00,3.017970e-05
6499.00,3.508883e-05
6500.00,3.487042e-05
6501.00,3.610256e-05
6502.00,3.636993e-05
6503.00,3.769307e-05
6504.00,4.181639e-05
6505.00,4.157569e-05
6506.00,4.551216e-05
6507.00,4.405677e-05
6508.00,4.236987e-05
6509.00,3.978740e-05
6510.00,3.538535e-05
6511.00,3.363312e-05
6512.00,3.247850e-05
6513.00,3.468108e-05
6514.00,3.477121e-05
6515.00,3.699165e-05
6516.00,3.653615e-05
6517.00,3.534858e-05
6518.00,3.314789e-05
6519.00,3.388614e-05
6520.00,3.771111e-05
6521.00,3.974948e-05
6522.00,4.427681e-05
6523.00,5.000162e-05
6524.00,5.799954e-05
6525.00,7.051097e-05
6526.00,8.813027e-05
6527.00,1.227240e-04
6528.00,1.519533e-04
6529.00,1.800811e-04
6530.00,1.719226e-04
6531.00,1.314948e-04
6532.00,8.771905e-05
6533.00,5.435267e-05
6534.00,3.895669e-05
6535.00,3.234439e-05
6536.00,3.183468e-05
6537.00,3.231678e-05
6538.00,3.345234e-05
6539.00,3.286466e-05
6540.00,3.230718e-05
6541.00,3.076213e-05
6542.00,2.966303e-05
6543.00,3.181753e-05
6544.00,3.198896e-05
6545.00,3.364343e-05
6546.00,3.477086e-05
6547.00,3.402543e-05
6548.00,3.283509e-05
6549.00,3.194571e-05
6550.00,3.357241e-05
6551.00,3.456945e-05
6552.00,3.612426e-05
6553.00,3.696692e-05
6554.00,3.607288e-05
6555.00,3.586934e-05
6556.00,3.411598e-05
6557.00,3.557721e-05
6558.00,3.659584e-05
6559.00,3.676874e-05
6560.00,3.461945e-05
6561.00,3.213495e-05
6562.00,2.992961e-05
6563.00,2.788112e-05
6564.00,2.844557e-05
6565.00,3.061104e-05
6566.00,3.227896e-05
6567.00,3.259966e-05
6568.00,3.231769e-05
6569.00,3.220933e-05
6570.00,3.099349e-05
6571.00,3.166762e-05
6572.00,3.329464e-05
6573.00,3.352777e-05
6574.00,3.268282e-05
6575.00,3.101859e-05
6576.00,2.827602e-05
6577.00,2.723596e-05
6578.00,2.831042e-05
6579.00,3.092971e-05
6580.00,3.362285e-05
6581.00,3.431968e-05
6582.00,3.146546e-05
6583.00,2.933678e-05
6584.00,3.050631e-05
6585.00,3.259266e-05
6586.00,3.401513e-05
6587.00,3.481283e-05
6588.00,3.399308e-05
6589.00,3.050288e-05
6590.00,2.994909e-05
6591.00,2.982242e-05
6592.00,3.135600e-05
6593.00,3.211929e-05
6594.00,3.071809e-05
6595.00,3.080819e-05
6596.00,2.913576e-05
6597.00,2.813039e-05
6598.00,2.779323e-05
6599.00,2.803511e-05
6600.00,2.691692e-05
6601.00,2.499758e-05
6602.00,2.272684e-05
6603.00,2.148005e-05
6604.00,2.303718e-05
6605.00,2.705850e-05
6606.00,3.497904e-05
6607.00,4.838862e-05
6608.00,5.781827e-05
6609.00,6.588513e-05
6610.00,6.284397e-05
6611.00,5.307941e-05
6612.00,4.313993e-05
6613.00,3.495241e-05
6614.00,2.938706e-05
6615.00,2.513881e-05
6616.00,2.486390e-05
6617.00,2.391910e-05
6618.00,2.501530e-05
6619.00,2.924943e-05
6620.00,3.622764e-05
6621.00,4.733314e-05
6622.00,5.811140e-05
6623.00,6.858302e-05
6624.00,6.923926e-05
6625.00,6.299024e-05
6626.00,5.312273e-05
6627.00,4.493440e-05
6628.00,3.905292e-05
6629.00,3.453760e-05
6630.00,3.328309e-05
6631.00,3.203063e-05
6632.00,3.168215e-05
6633.00,3.215189e-05
6634.00,3.296254e-05
6635.00,3.432990e-05
6636.00,3.447779e-05
6637.00,3.548684e-05
6638.00,3.409735e-05
6639.00,3.368236e-05
6640.00,3.168931e-05
6641.00,2.929564e-05
6642.00,2.916305e-05
6643.00,2.923490e-05
6644.00,3.076933e-05
6645.00,3.001467e-05
6646.00,3.058387e-05
6647.00,3.044417e-05
6648.00,2.855995e-05
6649.00,2.974985e-05
6650.00,3.044554e-05
6651.00,3.315472e-05
6652.00,3.355008e-05
6653.00,3.341744e-05
6654.00,3.296991e-05
6655.00,2.970083e-05
6656.00,2.857603e-05
6657.00,2.736326e-05
6658.00,2.904975e-05
6659.00,2.987707e-05
6660.00,2.983393e-05
6661.00,3.043810e-05
6662.00,2.902871e-05
6663.00,3.008526e-05
6664.00,3.012912e-05
6665.00,3.237659e-05
6666.00,3.233802e-05
6667.00,3.208246e-05
6668.00,3.156531e-05
6669.00,2.782423e-05
6670.00,2.832738e-05
6671.00,2.737842e-05
6672.00,2.966249e-05
6673.00,2.912511e-05
6674.00,2.903279e-05
6675.00,2.916205e-05
6676.00,2.604185e-05
6677.00,2.775305e-05
6678.00,2.718290e-05
6679.00,2.832023e-05
6680.00,2.834640e-05
6681.00,2.705093e-05
6682.00,2.768275e-05
6683.00,2.497307e-05
6684.00,2.763372e-05
6685.00,2.810500e-05
6686.00,2.998748e-05
6687.00,3.229152e-05
6688.00,3.202735e-05
6689.00,3.203727e-05
6690.00,2.850602e-05
6691.00,2.957889e-05
6692.00,2.772563e-05
6693.00,2.949857e-05
6694.00,2.999503e-05
6695.00,2.905192e-05
6696.00,2.706423e-05
6697.00,2.323008e-05
6698.00,2.439621e-05
6699.00,2.523342e-05
6700.00,2.863098e-05
6701.00,3.058022e-05
6702.00,3.159350e-05
6703.00,3.273019e-05
6704.00,3.090377e-05
6705.00,3.309785e-05
6706.00,3.254014e-05
6707.00,3.422273e-05
6708.00,3.378750e-05
6709.00,3.212073e-05
6710.00,3.128255e-05
6711.00,2.898789e-05
6712.00,3.094360e-05
6713.00,3.053441e-05
6714.00,3.320682e-05
6715.00,3.275162e-05
6716.00,3.179538e-05
6717.00,3.148814e-05
6718.00,2.884906e-05
6719.00,2.970640e-05
6720.00,2.719062e-05
6721.00,2.752025e-05
6722.00,2.664455e-05
6723.00,2.605719e-05
6724.00,2.561404e-05
6725.00,2.457683e-05
6726.00,2.591540e-05
6727.00,2.579283e-05
6728.00,2.819021e-05
6729.00,2.884639e-05
6730.00,2.903916e-05
6731.00,2.988503e-05
6732.00,3.041033e-05
6733.00,3.177514e-05
6734.00,3.148570e-05
6735.00,3.392411e-05
6736.00,3.186211e-05
6737.00,3.044119e-05
6738.00,2.889803e-05
6739.00,2.655693e-05
6740.00,2.715832e-05
6741.00,2.619503e-05
6742.00,2.787083e-05
6743.00,2.845956e-05
6744.00,2.818236e-05
6745.00,2.760858e-05
6746.00,2.824026e-05
6747.00,2.881634e-05
6748.00,2.856956e-05
6749.00,3.112038e-05
6750.00,3.060233e-05
6751.00,3.074664e-05
6752.00,3.036579e-05
6753.00,3.196794e-05
6754.00,3.629491e-05
6755.00,4.169514e-05
6756.00,5.604883e-05
6757.00,7.256206e-05
6758.00,1.022091e-04
6759.00,1.271490e-04
6760.00,1.305510e-04
6761.00,1.259168e-04
6762.00,1.045571e-04
6763.00,9.616418e-05
6764.00,9.719404e-05
6765.00,1.218486e-04
6766.00,1.558050e-04
6767.00,1.799435e-04
6768.00,1.847014e-04
6769.00,1.472187e-04
6770.00,1.107596e-04
6771.00,7.820666e-05
6772.00,5.745717e-05
6773.00,4.359234e-05
6774.00,3.482395e-05
6775.00,2.951113e-05
6776.00,2.534599e-05
6777.00,2.511107e-05
6778.00,2.547148e-05
6779.00,2.948849e-05
6780.00,3.094210e-05
6781.00,3.218895e-05
6782.00,3.096883e-05
6783.00,2.795884e-05
6784.00,2.898765e-05
6785.00,2.704420e-05
6786.00,2.839994e-05
6787.00,2.856081e-05
6788.00,2.728644e-05
6789.00,2.713870e-05
6790.00,2.394025e-05
6791.00,2.345990e-05
6792.00,2.221239e-05
6793.00,2.417599e-05
6794.00,2.492763e-05
6795.00,2.614911e-05
6796.00,2.655134e-05
6797.00,2.448985e-05
6798.00,2.488628e-05
6799.00,2.472661e-05
6800.00,2.673684e-05
6801.00,2.832898e-05
6802.00,2.818392e-05
6803.00,2.851394e-05
6804.00,2.700885e-05
6805.00,2.754312e-05
6806.00,2.854554e-05
6807.00,3.078065e-05
6808.00,2.916233e-05
6809.00,2.754893e-05
6810.00,2.545019e-05
6811.00,2.228590e-05
6812.00,2.279108e-05
6813.00,2.323803e-05
6814.00,2.617522e-05
6815.00,2.710479e-05
6816.00,2.688023e-05
6817.00,2.437694e-05
6818.00,2.256823e-05
6819.00,2.282851e-05
6820.00,2.328031e-05
6821.00,2.641527e-05
6822.00,2.800987e-05
6823.00,2.861467e-05
6824.00,2.810723e-05
6825.00,2.741392e-05
6826.00,2.749555e-05
6827.00,2.790446e-05
6828.00,3.006273e-05
6829.00,2.927348e-05
6830.00,2.984997e-05
6831.00,2.995458e-05
6832.00,2.905821e-05
6833.00,3.074047e-05
6834.00,3.032630e-05
6835.00,3.335212e-05
6836.00,3.459654e-05
6837.00,3.553156e-05
6838.00,3.474093e-05
6839.00,3.221138e-05
6840.00,3.064067e-05
6841.00,2.866924e-05
6842.00,2.809354e-05
6843.00,2.649801e-05
6844.00,2.527492e-05
6845.00,2.475857e-05
6846.00,2.368143e-05
6847.00,2.446031e-05
6848.00,2.464802e-05
6849.00,2.617090e-05
6850.00,2.553529e-05
6851.00,2.580563e-05
6852.00,2.638580e-05
6853.00,2.701113e-05
6854.00,2.996324e-05
6855.00,3.182004e-05
6856.00,3.468506e-05
6857.00,3.508130e-05
6858.00,3.426883e-05
6859.00,3.190443e-05
6860.00,2.993530e-05
6861.00,2.825361e-05
6862.00,2.666285e-05
6863.00,2.802531e-05
6864.00,2.715463e-05
6865.00,2.741077e-05
6866.00,2.718306e-05
6867.00,2.640442e-05
6868.00,2.693604e-05
6869.00,2.767366e-05
6870.00,2.928947e-05
6871.00,2.805776e-05
6872.00,3.002434e-05
6873.00,2.999416e-05
6874.00,3.142794e-05
6875.00,3.102995e-05
6876.00,2.871833e-05
6877.00,2.844203e-05
6878.00,2.738662e-05
6879.00,2.883355e-05
6880.00,2.932483e-05
6881.00,2.970452e-05
6882.00,2.844236e-05
6883.00,2.766007e-05
6884.00,2.840365e-05
6885.00,2.899623e-05
6886.00,3.280496e-05
6887.00,3.659786e-05
6888.00,4.189046e-05
6889.00,4.526876e-05
6890.00,4.806315e-05
6891.00,5.316755e-05
6892.00,5.198035e-05
6893.00,5.275151e-05
6894.00,4.824628e-05
6895.00,4.468283e-05
6896.00,3.930593e-05
6897.00,3.467121e-05
6898.00,3.475585e-05
6899.00,3.395659e-05
6900.00,3.749644e-05
6901.00,4.059231e-05
6902.00,4.276567e-05
6903.00,4.262506e-05
6904.00,4.095398e-05
6905.00,4.185150e-05
6906.00,4.120423e-05
6907.00,4.232426e-05
6908.00,4.068654e-05
6909.00,3.961679e-05
6910.00,3.528634e-05
6911.00,3.129244e-05
6912.00,2.968553e-05
6913.00,2.896335e-05
6914.00,3.070122e-05
6915.00,3.174973e-05
6916.00,3.335356e-05
6917.00,3.165444e-05
6918.00,3.028257e-05
6919.00,3.138268e-05
6920.00,3.273477e-05
6921.00,3.735849e-05
6922.00,3.956793e-05
6923.00,4.166727e-05
6924.00,4.023619e-05
6925.00,4.264824e-05
6926.00,5.257796e-05
6927.00,6.746675e-05
6928.00,1.014921e-04
6929.00,1.277814e-04
6930.00,1.355609e-04
6931.00,1.092800e-04
6932.00,8.057466e-05
6933.00,6.118759e-05
6934.00,4.928589e-05
6935.00,4.443683e-05
6936.00,3.975037e-05
6937.00,3.923634e-05
6938.00,3.887047e-05
6939.00,3.970290e-05
6940.00,4.574061e-05
6941.00,4.865328e-05
6942.00,5.167983e-05
6943.00,4.682331e-05
6944.00,3.977647e-05
6945.00,3.325741e-05
6946.00,2.776741e-05
6947.00,2.661605e-05
6948.00,2.527077e-05
6949.00,2.637185e-05
6950.00,2.737262e-05
6951.00,2.842436e-05
6952.00,2.914378e-05
6953.00,2.865943e-05
6954.00,3.073587e-05
6955.00,3.114026e-05
6956.00,3.285844e-05
6957.00,3.237297e-05
6958.00,3.104531e-05
6959.00,3.044585e-05
6960.00,2.868385e-05
6961.00,2.874984e-05
6962.00,2.938216e-05
6963.00,3.088255e-05
6964.00,3.015709e-05
6965.00,2.903885e-05
6966.00,2.829161e-05
6967.00,2.736476e-05
6968.00,2.739086e-05
6969.00,2.637220e-05
6970.00,2.625466e-05
6971.00,2.580045e-05
6972.00,2.496674e-05
6973.00,2.490244e-05
6974.00,2.448705e-05
6975.00,2.498918e-05
6976.00,2.598022e-05
6977.00,2.704481e-05
6978.00,2.769457e-05
6979.00,2.720022e-05
6980.00,2.715792e-05
6981.00,2.599043e-05
6982.00,2.526911e-05
6983.00,2.555687e-05
6984.00,2.585119e-05
6985.00,2.591559e-05
6986.00,2.680876e-05
6987.00,2.708193e-05
6988.00,2.647501e-05
6989.00,2.528758e-05
6990.00,2.504415e-05
6991.00,2.456321e-05
6992.00,2.482543e-05
6993.00,2.618142e-05
6994.00,2.700743e-05
6995.00,2.667777e-05
6996.00,2.645133e-05
6997.00,2.590897e-05
6998.00,2.581928e-05
6999.00,2.664662e-05
7000.00,2.743010e-05
7001.00,2.891596e-05
7002.00,2.839659e-05
7003.00,2.734034e-05
7004.00,2.629985e-05
7005.00,2.573079e-05
7006.00,2.613085e-05
7007.00,2.730853e-05
7008.00,2.805297e-05
7009.00,2.872380e-05
7010.00,2.836076e-05
7011.00,2.783309e-05
7012.00,2.686174e-05
7013.00,2.739077e-05
7014.00,3.007426e-05
7015.00,3.133724e-05
7016.00,3.248390e-05
7017.00,3.220137e-05
7018.00,2.996680e-05
7019.00,2.851834e-05
7020.00,2.742799e-05
7021.00,2.862594e-05
7022.00,2.915150e-05
7023.00,2.943602e-05
7024.00,2.974495e-05
7025.00,2.967235e-05
7026.00,2.959208e-05
7027.00,3.013171e-05
7028.00,3.133381e-05
7029.00,3.163900e-05
7030.00,3.129390e-05
7031.00,3.029485e-05
7032.00,3.009182e-05
7033.00,2.986504e-05
7034.00,3.161708e-05
7035.00,3.467086e-05
7036.00,3.783192e-05
7037.00,3.949698e-05
7038.00,3.868253e-05
7039.00,3.991978e-05
7040.00,3.948210e-05
7041.00,3.910203e-05
7042.00,3.951712e-05
7043.00,3.506628e-05
7044.00,2.898551e-05
7045.00,2.489178e-05
7046.00,2.266783e-05
7047.00,2.301868e-05
7048.00,2.461647e-05
7049.00,2.791352e-05
7050.00,3.055168e-05
7051.00,3.016812e-05
7052.00,2.963009e-05
7053.00,2.863728e-05
7054.00,2.764206e-05
7055.00,2.751094e-05
7056.00,2.856930e-05
7057.00,3.027919e-05
7058.00,2.932995e-05
7059.00,2.857473e-05
7060.00,2.827071e-05
7061.00,2.877667e-05
7062.00,2.791159e-05
7063.00,2.818928e-05
7064.00,2.932773e-05
7065.00,2.877125e-05
7066.00,2.819426e-05
7067.00,2.807840e-05
7068.00,2.864133e-05
7069.00,2.868981e-05
7070.00,2.967461e-05
7071.00,2.942711e-05
7072.00,2.738101e-05
7073.00,2.669679e-05
7074.00,2.554519e-05
7075.00,2.566665e-05
7076.00,2.570607e-05
7077.00,2.733532e-05
7078.00,2.752283e-05
7079.00,2.662639e-05
7080.00,2.754078e-05
7081.00,2.676720e-05
7082.00,2.733056e-05
7083.00,2.706197e-05
7084.00,2.786289e-05
7085.00,2.648061e-05
7086.00,2.524529e-05
7087.00,2.538830e-05
7088.00,2.245037e-05
7089.00,2.322736e-05
7090.00,2.439055e-05
7091.00,2.648973e-05
7092.00,2.845879e-05
7093.00,2.837766e-05
7094.00,3.008563e-05
7095.00,2.912517e-05
7096.00,3.147796e-05
7097.00,3.260106e-05
7098.00,3.191703e-05
7099.00,3.232910e-05
7100.00,3.061396e-05
7101.00,3.080908e-05
7102.00,3.002648e-05
7103.00,2.885382e-05
7104.00,3.032962e-05
7105.00,2.943461e-05
7106.00,2.939247e-05
7107.00,3.064897e-05
7108.00,3.345105e-05
7109.00,3.450455e-05
7110.00,3.484438e-05
7111.00,3.416930e-05
7112.00,3.277905e-05
7113.00,3.517543e-05
7114.00,4.240749e-05
7115.00,6.104558e-05
7116.00,1.032221e-04
7117.00,1.824126e-04
7118.00,3.253228e-04
7119.00,4.768287e-04
7120.00,5.994206e-04
7121.00,6.342311e-04
7122.00,4.788451e-04
7123.00,2.899625e-04
7124.00,1.564979e-04
7125.00,9.448011e-05
7126.00,6.290447e-05
7127.00,5.104509e-05
7128.00,5.111333e-05
7129.00,6.211019e-05
7130.00,8.963441e-05
7131.00,1.457840e-04
7132.00,2.593795e-04
7133.00,3.965236e-04
7134.00,5.755514e-04
7135.00,7.023599e-04
7136.00,5.778031e-04
7137.00,3.603018e-04
7138.00,2.059400e-04
7139.00,1.266137e-04
7140.00,7.959966e-05
7141.00,5.889892e-05
7142.00,4.934080e-05
7143.00,4.515208e-05
7144.00,4.132969e-05
7145.00,3.723373e-05
7146.00,3.698858e-05
7147.00,3.456437e-05
7148.00,3.467457e-05
7149.00,3.657093e-05
7150.00,3.692499e-05
7151.00,3.521936e-05
7152.00,3.391697e-05
7153.00,3.175526e-05
7154.00,3.070371e-05
7155.00,3.305191e-05
7156.00,3.505408e-05
7157.00,3.798759e-05
7158.00,3.823281e-05
7159.00,3.577259e-05
7160.00,3.443643e-05
7161.00,3.264906e-05
7162.00,3.390713e-05
7163.00,3.745191e-05
7164.00,3.851309e-05
7165.00,3.629832e-05
7166.00,3.481781e-05
7167.00,3.200943e-05
7168.00,3.090939e-05
7169.00,3.121937e-05
7170.00,3.127547e-05
7171.00,3.502729e-05
7172.00,3.318626e-05
7173.00,3.335013e-05
7174.00,3.284358e-05
7175.00,3.411280e-05
7176.00,3.440896e-05
7177.00,3.462239e-05
7178.00,3.567346e-05
7179.00,3.327617e-05
7180.00,3.380702e-05
7181.00,3.300837e-05
7182.00,3.527553e-05
7183.00,3.380447e-05
7184.00,3.489569e-05
7185.00,3.745151e-05
7186.00,3.485103e-05
7187.00,3.450715e-05
7188.00,3.282878e-05
7189.00,3.483341e-05
7190.00,3.333389e-05
7191.00,3.359035e-05
7192.00,3.653913e-05
7193.00,3.300469e-05
7194.00,3.474256e-05
7195.00,3.485766e-05
7196.00,3.772606e-05
7197.00,3.855631e-05
7198.00,3.762482e-05
7199.00,4.247136e-05
7200.00,3.816003e-05
7201.00,3.785534e-05
7202.00,3.525877e-05
7203.00,3.313384e-05
7204.00,3.353021e-05
7205.00,3.286613e-05
7206.00,3.283517e-05
7207.00,3.179888e-05
7208.00,3.292940e-05
7209.00,3.231282e-05
7210.00,3.446696e-05
7211.00,3.718945e-05
7212.00,3.971014e-05
7213.00,4.437684e-05
7214.00,4.369847e-05
7215.00,4.562638e-05
7216.00,4.412819e-05
7217.00,4.134007e-05
7218.00,3.896928e-05
7219.00,3.612622e-05
7220.00,3.629133e-05
7221.00,3.591698e-05
7222.00,3.516547e-05
7223.00,3.591389e-05
7224.00,3.624206e-05
7225.00,3.496535e-05
7226.00,3.481540e-05
7227.00,3.558070e-05
7228.00,3.636795e-05
7229.00,3.601129e-05
7230.00,3.440135e-05
7231.00,3.409930e-05
7232.00,3.187023e-05
7233.00,3.066973e-05
7234.00,3.138006e-05
7235.00,3.378462e-05
7236.00,3.671927e-05
7237.00,3.626251e-05
7238.00,3.713548e-05
7239.00,3.615425e-05
7240.00,3.680901e-05
7241.00,3.777723e-05
7242.00,4.175585e-05
7243.00,4.411487e-05
7244.00,4.268704e-05
7245.00,4.182091e-05
7246.00,3.906807e-05
7247.00,3.748391e-05
7248.00,3.674803e-05
7249.00,3.773747e-05
7250.00,3.801177e-05
7251.00,3.691314e-05
7252.00,3.605330e-05
7253.00,3.643844e-05
7254.00,3.593152e-05
7255.00,3.808343e-05
7256.00,4.142648e-05
7257.00,4.242322e-05
7258.00,4.221180e-05
7259.00,4.231531e-05
7260.00,4.269142e-05
7261.00,4.168683e-05
7262.00,4.123126e-05
7263.00,4.396779e-05
7264.00,4.621543e-05
7265.00,4.907749e-05
7266.00,5.157188e-05
7267.00,5.702198e-05
7268.00,6.934143e-05
7269.00,8.338662e-05
7270.00,1.094600e-04
7271.00,1.284420e-04
7272.00,1.329199e-04
7273.00,1.353960e-04
7274.00,1.519675e-04
7275.00,2.067120e-04
7276.00,3.162710e-04
7277.00,5.276552e-04
7278.00,7.257810e-04
7279.00,7.460642e-04
7280.00,5.355485e-04
7281.00,3.400911e-04
7282.00,1.930345e-04
7283.00,1.125840e-04
7284.00,7.524784e-05
7285.00,5.219426e-05
7286.00,4.289623e-05
7287.00,3.636316e-05
7288.00,3.455962e-05
7289.00,3.520360e-05
7290.00,3.679522e-05
7291.00,4.108770e-05
7292.00,3.886463e-05
7293.00,4.029493e-05
7294.00,3.888394e-05
7295.00,3.717688e-05
7296.00,3.839702e-05
7297.00,3.756740e-05
7298.00,4.074416e-05
7299.00,3.809014e-05
7300.00,3.877373e-05
7301.00,3.737824e-05
7302.00,3.637382e-05
7303.00,3.817853e-05
7304.00,3.916806e-05
7305.00,4.482955e-05
7306.00,4.266947e-05
7307.00,4.666972e-05
7308.00,4.550248e-05
7309.00,4.618757e-05
7310.00,4.793098e-05
7311.00,4.605503e-05
7312.00,4.867072e-05
7313.00,4.261624e-05
7314.00,4.358233e-05
7315.00,4.170662e-05
7316.00,4.268722e-05
7317.00,4.431393e-05
7318.00,4.384252e-05
7319.00,4.671510e-05
7320.00,4.323553e-05
7321.00,4.322041e-05
7322.00,4.106917e-05
7323.00,3.914680e-05
7324.00,3.934400e-05
7325.00,3.834797e-05
7326.00,4.073950e-05
7327.00,3.978327e-05
7328.00,4.021013e-05
7329.00,3.887530e-05
7330.00,3.885554e-05
7331.00,3.965761e-05
7332.00,4.081065e-05
7333.00,4.352516e-05
7334.00,4.312047e-05
7335.00,4.590778e-05
7336.00,4.539147e-05
7337.00,4.531525e-05
7338.00,4.579833e-05
7339.00,4.371698e-05
7340.00,4.249931e-05
7341.00,4.363193e-05
7342.00,4.732719e-05
7343.00,4.777954e-05
7344.00,5.085077e-05
7345.00,5.058094e-05
7346.00,5.003713e-05
7347.00,5.122235e-05
7348.00,5.252751e-05
7349.00,5.456519e-05
7350.00,5.073634e-05
7351.00,4.889425e-05
7352.00,4.454543e-05
7353.00,4.208312e-05
7354.00,4.146170e-05
7355.00,4.057551e-05
7356.00,4.434030e-05
7357.00,4.378111e-05
7358.00,4.501165e-05
7359.00,4.162176e-05
7360.00,4.101543e-05
7361.00,4.235719e-05
7362.00,4.383224e-05
7363.00,4.998189e-05
7364.00,5.335072e-05
7365.00,6.104479e-05
7366.00,6.439469e-05
7367.00,6.859257e-05
7368.00,6.790600e-05
7369.00,6.501872e-05
7370.00,6.260465e-05
7371.00,5.549555e-05
7372.00,5.047851e-05
7373.00,4.501684e-05
7374.00,4.313329e-05
7375.00,4.124107e-05
7376.00,4.287247e-05
7377.00,4.729851e-05
7378.00,4.631915e-05
7379.00,4.850737e-05
7380.00,4.459594e-05
7381.00,4.579377e-05
7382.00,4.608890e-05
7383.00,4.801372e-05
7384.00,5.089756e-05
7385.00,5.013706e-05
7386.00,5.315009e-05
7387.00,4.742769e-05
7388.00,4.650133e-05
7389.00,4.340645e-05
7390.00,4.589789e-05
7391.00,4.793545e-05
7392.00,4.762782e-05
7393.00,5.035599e-05
7394.00,4.762904e-05
7395.00,5.015606e-05
7396.00,4.624855e-05
7397.00,5.102891e-05
7398.00,5.155708e-05
7399.00,5.485248e-05
7400.00,6.070771e-05
7401.00,5.864302e-05
7402.00,6.702552e-05
7403.00,6.410936e-05
7404.00,6.835037e-05
7405.00,6.522761e-05
7406.00,6.250913e-05
7407.00,6.164575e-05
7408.00,5.719685e-05
7409.00,6.042963e-05
7410.00,5.750845e-05
7411.00,6.675264e-05
7412.00,6.920162e-05
7413.00,7.500234e-05
7414.00,7.908344e-05
7415.00,7.432560e-05
7416.00,7.683500e-05
7417.00,6.808528e-05
7418.00,6.828151e-05
7419.00,6.238540e-05
7420.00,5.832603e-05
7421.00,5.542074e-05
7422.00,5.111779e-05
7423.00,5.272561e-05
7424.00,4.917908e-05
7425.00,5.358141e-05
7426.00,5.425963e-05
7427.00,5.082480e-05
7428.00,5.158097e-05
7429.00,4.763009e-05
7430.00,4.770167e-05
7431.00,4.617865e-05
7432.00,4.941749e-05
7433.00,4.946536e-05
7434.00,5.071037e-05
7435.00,5.175571e-05
7436.00,5.246278e-05
7437.00,5.644522e-05
7438.00,5.717733e-05
7439.00,6.941095e-05
7440.00,7.345665e-05
7441.00,7.474055e-05
7442.00,7.343093e-05
7443.00,6.467583e-05
7444.00,6.183960e-05
7445.00,5.258726e-05
7446.00,5.160648e-05
7447.00,4.793774e-05
7448.00,4.729597e-05
7449.00,4.551025e-05
7450.00,4.207737e-05
7451.00,4.094184e-05
7452.00,3.747022e-05
7453.00,3.785018e-05
7454.00,3.587221e-05
7455.00,3.774630e-05
7456.00,4.173855e-05
7457.00,4.441040e-05
7458.00,4.748525e-05
7459.00,4.566040e-05
7460.00,4.609781e-05
7461.00,4.503903e-05
7462.00,4.762940e-05
7463.00,4.930029e-05
7464.00,4.952837e-05
7465.00,4.921273e-05
7466.00,4.720247e-05
7467.00,4.589990e-05
7468.00,4.199348e-05
7469.00,4.410274e-05
7470.00,4.621255e-05
7471.00,4.587193e-05
7472.00,4.735146e-05
7473.00,4.599951e-05
7474.00,4.843124e-05
7475.00,4.796976e-05
7476.00,4.879710e-05
7477.00,4.958097e-05
7478.00,4.884540e-05
7479.00,4.757305e-05
7480.00,4.526359e-05
7481.00,4.459518e-05
7482.00,4.130986e-05
7483.00,4.281407e-05
7484.00,4.393454e-05
7485.00,4.458373e-05
7486.00,4.431059e-05
7487.00,4.326832e-05
7488.00,4.416990e-05
7489.00,4.107547e-05
7490.00,4.277336e-05
7491.00,4.506910e-05
7492.00,4.423641e-05
7493.00,4.175656e-05
7494.00,4.038313e-05
7495.00,3.864724e-05
7496.00,3.566145e-05
7497.00,3.763003e-05
7498.00,3.954704e-05
7499.00,4.143807e-05
7500.00,3.896435e-05
7501.00,3.640575e-05
7502.00,3.696431e-05
7503.00,3.552573e-05
7504.00,3.896713e-05
7505.00,4.042057e-05
7506.00,4.266709e-05
7507.00,4.323773e-05
7508.00,4.334627e-05
7509.00,4.343231e-05
7510.00,4.279603e-05
7511.00,4.735917e-05
7512.00,4.977777e-05
7513.00,5.237503e-05
7514.00,5.061144e-05
7515.00,4.810806e-05
7516.00,4.380318e-05
7517.00,3.968793e-05
7518.00,4.027132e-05
7519.00,3.999174e-05
7520.00,3.966620e-05
7521.00,3.669881e-05
7522.00,3.562757e-05
7523.00,3.499296e-05
7524.00,3.410500e-05
7525.00,3.560836e-05
7526.00,3.562817e-05
7527.00,3.697472e-05
7528.00,3.668380e-05
7529.00,3.657110e-05
7530.00,3.534288e-05
7531.00,3.476206e-05
7532.00,3.765157e-05
7533.00,3.946000e-05
7534.00,4.241661e-05
7535.00,4.314325e-05
7536.00,4.448410e-05
7537.00,4.281375e-05
7538.00,4.031670e-05
7539.00,4.040959e-05
7540.00,4.048565e-05
7541.00,3.864726e-05
7542.00,3.553295e-05
7543.00,3.460619e-05
7544.00,3.200707e-05
7545.00,3.028607e-05
7546.00,3.001138e-05
7547.00,2.816449e-05
7548.00,2.808994e-05
7549.00,2.608558e-05
7550.00,2.531729e-05
7551.00,2.359478e-05
7552.00,2.334849e-05
7553.00,2.446008e-05
7554.00,2.532421e-05
7555.00,2.634686e-05
7556.00,2.707193e-05
7557.00,2.836435e-05
7558.00,2.915232e-05
7559.00,3.071914e-05
7560.00,3.289736e-05
7561.00,3.466997e-05
7562.00,3.648856e-05
7563.00,3.664440e-05
7564.00,3.624824e-05
7565.00,3.455070e-05
7566.00,3.391254e-05
7567.00,3.242782e-05
7568.00,3.284399e-05
7569.00,3.338735e-05
7570.00,3.391139e-05
7571.00,3.506986e-05
7572.00,3.291917e-05
7573.00,3.327098e-05
7574.00,3.234985e-05
7575.00,3.160276e-05
7576.00,3.160151e-05
7577.00,3.191283e-05
7578.00,3.377472e-05
7579.00,3.206764e-05
7580.00,3.205557e-05
7581.00,3.044930e-05
7582.00,3.007343e-05
7583.00,3.055168e-05
7584.00,3.052455e-05
7585.00,3.264395e-05
7586.00,3.128940e-05
7587.00,3.099308e-05
7588.00,3.015850e-05
7589.00,2.951650e-05
7590.00,2.989195e-05
7591.00,3.076484e-05
7592.00,3.133737e-05
7593.00,2.921859e-05
7594.00,2.914326e-05
7595.00,2.719915e-05
7596.00,2.737864e-05
7597.00,2.800441e-05
7598.00,2.922818e-05
7599.00,3.039139e-05
7600.00,2.894377e-05
7601.00,2.936917e-05
7602.00,2.964375e-05
7603.00,3.161284e-05
7604.00,3.390283e-05
7605.00,3.815070e-05
7606.00,4.094540e-05
7607.00,4.081500e-05
7608.00,4.127856e-05
7609.00,3.882145e-05
7610.00,3.812350e-05
7611.00,3.839580e-05
7612.00,3.953847e-05
7613.00,4.142053e-05
7614.00,3.978318e-05
7615.00,3.928702e-05
7616.00,3.883111e-05
7617.00,4.309836e-05
7618.00,5.020889e-05
7619.00,6.436598e-05
7620.00,8.246585e-05
7621.00,9.783816e-05
7622.00,1.098388e-04
7623.00,1.214032e-04
7624.00,1.469124e-04
7625.00,1.978907e-04
7626.00,3.631829e-04
7627.00,7.405370e-04
7628.00,1.608514e-03
7629.00,3.450747e-03
7630.00,5.780852e-03
7631.00,7.033087e-03
7632.00,5.708220e-03
7633.00,3.341410e-03
7634.00,1.522768e-03
7635.00,6.584990e-04
7636.00,3.191100e-04
7637.00,1.932722e-04
7638.00,1.532176e-04
7639.00,1.661031e-04
7640.00,2.531730e-04
7641.00,4.540013e-04
7642.00,9.871278e-04
7643.00,2.222593e-03
7644.00,4.226393e-03
7645.00,5.885499e-03
7646.00,5.580686e-03
7647.00,3.677566e-03
7648.00,1.607546e-03
7649.00,6.194984e-04
7650.00,2.363131e-04
7651.00,1.029854e-04
7652.00,5.627338e-05
7653.00,3.712787e-05
7654.00,2.943875e-05
7655.00,2.372158e-05
7656.00,2.180273e-05
7657.00,2.006532e-05
7658.00,1.919003e-05
7659.00,2.005301e-05
7660.00,1.997647e-05
7661.00,2.089190e-05
7662.00,2.041831e-05
7663.00,1.994508e-05
7664.00,1.945785e-05
7665.00,1.880200e-05
7666.00,1.947028e-05
7667.00,1.958757e-05
7668.00,2.093359e-05
7669.00,2.089083e-05
7670.00,2.047463e-05
7671.00,1.971813e-05
7672.00,1.838356e-05
7673.00,1.815861e-05
7674.00,1.771649e-05
7675.00,1.801839e-05
7676.00,1.778227e-05
7677.00,1.827499e-05
7678.00,1.809878e-05
7679.00,1.764627e-05
7680.00,1.762237e-05
7681.00,1.706730e-05
7682.00,1.761053e-05
7683.00,1.762321e-05
7684.00,1.877809e-05
7685.00,1.897699e-05
7686.00,1.852552e-05
7687.00,1.813546e-05
7688.00,1.720131e-05
7689.00,1.735079e-05
7690.00,1.769915e-05
7691.00,1.944950e-05
7692.00,2.065408e-05
7693.00,2.123994e-05
7694.00,2.121134e-05
7695.00,2.022183e-05
7696.00,2.042539e-05
7697.00,1.993305e-05
7698.00,2.079052e-05
7699.00,1.986406e-05
7700.00,1.962417e-05
7701.00,1.882599e-05
7702.00,1.751171e-05
7703.00,1.718735e-05
7704.00,1.707472e-05
7705.00,1.841370e-05
7706.00,1.788889e-05
7707.00,1.804854e-05
7708.00,1.835004e-05
7709.00,1.803920e-05
7710.00,1.865358e-05
7711.00,1.875996e-05
7712.00,2.036166e-05
7713.00,1.966058e-05
7714.00,1.938208e-05
7715.00,1.939664e-05
7716.00,1.926955e-05
7717.00,1.981693e-05
7718.00,2.083709e-05
7719.00,2.443296e-05
7720.00,2.751308e-05
7721.00,3.260331e-05
7722.00,3.660516e-05
7723.00,3.933252e-05
7724.00,4.167297e-05
7725.00,3.843829e-05
7726.00,3.730468e-05
7727.00,3.023654e-05
7728.00,2.547955e-05
7729.00,2.108056e-05
7730.00,1.828808e-05
7731.00,1.757228e-05
7732.00,1.656745e-05
7733.00,1.758076e-05
7734.00,1.741610e-05
7735.00,1.698591e-05
7736.00,1.624960e-05
7737.00,1.569954e-05
7738.00,1.591093e-05
7739.00,1.617606e-05
7740.00,1.781650e-05
7741.00,1.739984e-05
7742.00,1.716317e-05
7743.00,1.638995e-05
7744.00,1.618675e-05
7745.00,1.717124e-05
7746.00,1.756015e-05
7747.00,1.944386e-05
7748.00,1.928799e-05
7749.00,1.953413e-05
7750.00,2.028535e-05
7751.00,1.998658e-05
7752.00,2.040280e-05
7753.00,2.074446e-05
7754.00,2.114881e-05
7755.00,2.028021e-05
7756.00,1.957970e-05
7757.00,1.882489e-05
7758.00,1.754573e-05
7759.00,1.656053e-05
7760.00,1.572298e-05
7761.00,1.605091e-05
7762.00,1.498759e-05
7763.00,1.470364e-05
7764.00,1.416658e-05
7765.00,1.354102e-05
7766.00,1.445203e-05
7767.00,1.499841e-05
7768.00,1.673148e-05
7769.00,1.731734e-05
7770.00,1.812342e-05
7771.00,1.895152e-05
7772.00,1.856745e-05
7773.00,1.937536e-05
7774.00,1.925228e-05
7775.00,1.969016e-05
7776.00,1.934102e-05
7777.00,1.920859e-05
7778.00,1.925337e-05
7779.00,1.937853e-05
7780.00,2.195110e-05
7781.00,2.313930e-05
7782.00,2.626633e-05
7783.00,2.774687e-05
7784.00,2.894226e-05
7785.00,3.276722e-05
7786.00,4.058108e-05
7787.00,5.423443e-05
7788.00,7.319764e-05
7789.00,9.335365e-05
7790.00,9.680495e-05
7791.00,8.247044e-05
7792.00,6.119434e-05
7793.00,3.992533e-05
7794.00,2.878009e-05
7795.00,2.124376e-05
7796.00,1.770889e-05
7797.00,1.604983e-05
7798.00,1.545186e-05
7799.00,1.552911e-05
7800.00,1.531070e-05
7801.00,1.512991e-05
7802.00,1.506312e-05
7803.00,1.529400e-05
7804.00,1.588152e-05
7805.00,1.675422e-05
7806.00,1.741856e-05
7807.00,1.749847e-05
7808.00,1.803376e-05
7809.00,1.803933e-05
7810.00,1.836483e-05
7811.00,1.933238e-05
7812.00,2.045682e-05
7813.00,2.173017e-05
7814.00,2.245850e-05
7815.00,2.338306e-05
7816.00,2.490309e-05
7817.00,2.728522e-05
7818.00,3.019889e-05
7819.00,3.286961e-05
7820.00,3.290195e-05
7821.00,3.149458e-05
7822.00,2.781089e-05
7823.00,2.447244e-05
7824.00,2.224887e-05
7825.00,2.025835e-05
7826.00,2.040028e-05
7827.00,1.993904e-05
7828.00,1.937917e-05
7829.00,1.848923e-05
7830.00,1.758856e-05
7831.00,1.675352e-05
7832.00,1.624535e-05
7833.00,1.709722e-05
7834.00,1.707081e-05
7835.00,1.763893e-05
7836.00,1.728312e-05
7837.00,1.701444e-05
7838.00,1.655024e-05
7839.00,1.595500e-05
7840.00,1.657234e-05
7841.00,1.614296e-05
7842.00,1.653551e-05
7843.00,1.604867e-05
7844.00,1.603908e-05
7845.00,1.585215e-05
7846.00,1.596761e-05
7847.00,1.752789e-05
7848.00,1.745881e-05
7849.00,1.752541e-05
7850.00,1.647438e-05
7851.00,1.615824e-05
7852.00,1.653420e-05
7853.00,1.818496e-05
7854.00,2.060941e-05
7855.00,2.265553e-05
7856.00,2.461159e-05
7857.00,2.525667e-05
7858.00,2.708724e-05
7859.00,2.690801e-05
7860.00,2.856175e-05
7861.00,2.967280e-05
7862.00,2.985170e-05
7863.00,3.039885e-05
7864.00,2.925378e-05
7865.00,2.866150e-05
7866.00,2.593803e-05
7867.00,2.464879e-05
7868.00,2.207113e-05
7869.00,1.939658e-05
7870.00,1.856221e-05
7871.00,1.654063e-05
7872.00,1.701025e-05
7873.00,1.625835e-05
7874.00,1.695237e-05
7875.00,1.824209e-05
7876.00,1.888494e-05
7877.00,2.025980e-05
7878.00,1.954269e-05
7879.00,2.077521e-05
7880.00,1.936287e-05
7881.00,1.906514e-05
7882.00,1.796154e-05
7883.00,1.538210e-05
7884.00,1.491565e-05
7885.00,1.285205e-05
7886.00,1.377228e-05
7887.00,1.369565e-05
7888.00,1.426773e-05
7889.00,1.463122e-05
7890.00,1.421129e-05
7891.00,1.513356e-05
7892.00,1.362794e-05
7893.00,1.471249e-05
7894.00,1.437671e-05
7895.00,1.497911e-05
7896.00,1.545072e-05
7897.00,1.485971e-05
7898.00,1.530395e-05
7899.00,1.364081e-05
7900.00,1.456271e-05
7901.00,1.405958e-05
7902.00,1.434765e-05
7903.00,1.486892e-05
7904.00,1.513839e-05
7905.00,1.570367e-05
7906.00,1.389661e-05
7907.00,1.576225e-05
7908.00,1.558231e-05
7909.00,1.662704e-05
7910.00,1.699258e-05
7911.00,1.745325e-05
7912.00,1.931165e-05
7913.00,1.763688e-05
7914.00,1.966603e-05
7915.00,1.788106e-05
7916.00,1.784302e-05
7917.00,1.713203e-05
7918.00,1.596413e-05
7919.00,1.634995e-05
7920.00,1.527675e-05
7921.00,1.595016e-05
7922.00,1.518045e-05
7923.00,1.522262e-05
7924.00,1.515042e-05
7925.00,1.500293e-05
7926.00,1.543043e-05
7927.00,1.404114e-05
7928.00,1.364805e-05
7929.00,1.207754e-05
7930.00,1.146840e-05
7931.00,1.111753e-05
7932.00,1.102935e-05
7933.00,1.154955e-05
7934.00,1.091637e-05
7935.00,1.080426e-05
7936.00,1.064821e-05
7937.00,1.075081e-05
7938.00,1.069405e-05
7939.00,1.081672e-05
7940.00,1.146199e-05
7941.00,1.089474e-05
7942.00,1.100328e-05
7943.00,1.023782e-05
7944.00,1.031640e-05
7945.00,1.015420e-05
7946.00,1.001077e-05
7947.00,1.054683e-05
7948.00,9.813693e-06
7949.00,9.708491e-06
7950.00,9.097205e-06
7951.00,8.895106e-06
7952.00,8.864558e-06
7953.00,9.068293e-06
7954.00,1.005248e-05
7955.00,1.075754e-05
7956.00,1.139599e-05
7957.00,1.127287e-05
7958.00,1.166934e-05
7959.00,1.159411e-05
7960.00,1.195026e-05
7961.00,1.263040e-05
7962.00,1.217370e-05
7963.00,1.164879e-05
7964.00,1.038070e-05
7965.00,9.664128e-06
7966.00,9.294145e-06
7967.00,9.321068e-06
7968.00,9.984047e-06
7969.00,1.013817e-05
7970.00,1.054951e-05
7971.00,1.069485e-05
7972.00,1.157827e-05
7973.00,1.338693e-05
7974.00,1.548534e-05
7975.00,1.812134e-05
7976.00,1.910678e-05
7977.00,1.931596e-05
7978.00,1.761747e-05
7979.00,1.527113e-05
7980.00,1.340377e-05
7981.00,1.165346e-05
7982.00,1.078657e-05
7983.00,9.941108e-06
7984.00,9.837970e-06
7985.00,9.418308e-06
7986.00,9.277832e-06
7987.00,9.327638e-06
7988.00,9.092113e-06
7989.00,9.255435e-06
7990.00,8.676177e-06
7991.00,8.532613e-06
7992.00,8.313786e-06
7993.00,8.333942e-06
7994.00,8.898158e-06
7995.00,9.333048e-06
7996.00,1.001657e-05
7997.00,9.635211e-06
7998.00,9.376358e-06
7999.00,8.827777e-06
8000.00,8.431183e-06
8001.00,8.422658e-06
8002.00,8.214030e-06
8003.00,8.487662e-06
8004.00,7.996307e-06
8005.00,7.811545e-06
8006.00,7.611224e-06
8007.00,7.280362e-06
8008.00,7.285552e-06
8009.00,7.366414e-06
8010.00,7.864355e-06
8011.00,7.901943e-06
8012.00,8.115456e-06
8013.00,8.171050e-06
8014.00,8.029332e-06
8015.00,8.528218e-06
8016.00,9.435715e-06
8017.00,1.170222e-05
8018.00,1.464718e-05
8019.00,1.910231e-05
8020.00,2.510023e-05
8021.00,2.944200e-05
8022.00,3.347521e-05
8023.00,3.389196e-05
8024.00,3.153319e-05
8025.00,2.559125e-05
8026.00,2.059281e-05
8027.00,1.632150e-05
8028.00,1.277834e-05
8029.00,1.072506e-05
8030.00,8.846545e-06
8031.00,8.113870e-06
8032.00,7.376555e-06
8033.00,7.094064e-06
8034.00,6.897043e-06
8035.00,6.459015e-06
8036.00,6.389204e-06
8037.00,6.085369e-06
8038.00,6.216238e-06
8039.00,6.236901e-06
8040.00,6.397370e-06
8041.00,6.469303e-06
8042.00,6.484805e-06
8043.00,6.551244e-06
8044.00,6.330372e-06
8045.00,6.715386e-06
8046.00,6.976832e-06
8047.00,7.256926e-06
8048.00,7.653631e-06
8049.00,7.518715e-06
8050.00,7.571399e-06
8051.00,7.112659e-06
8052.00,7.055514e-06
8053.00,6.722295e-06
8054.00,6.626261e-06
8055.00,6.866206e-06
8056.00,6.350997e-06
8057.00,6.224766e-06
8058.00,5.933786e-06
8059.00,5.954705e-06
8060.00,6.066359e-06
8061.00,6.092524e-06
8062.00,6.359811e-06
8063.00,6.075164e-06
8064.00,6.016361e-06
8065.00,6.037166e-06
8066.00,5.925413e-06
8067.00,6.030477e-06
8068.00,6.420119e-06
8069.00,6.609950e-06
8070.00,6.592575e-06
8071.00,6.621705e-06
8072.00,6.331935e-06
8073.00,6.379823e-06
8074.00,6.338243e-06
8075.00,6.234440e-06
8076.00,6.435003e-06
8077.00,5.957887e-06
8078.00,5.766354e-06
8079.00,5.531294e-06
8080.00,5.467645e-06
8081.00,5.759236e-06
8082.00,5.925192e-06
8083.00,6.133888e-06
8084.00,5.977165e-06
8085.00,5.688019e-06
8086.00,5.220009e-06
8087.00,5.307661e-06
8088.00,5.074167e-06
8089.00,5.359846e-06
8090.00,6.261210e-06
8091.00,5.897553e-06
8092.00,6.144317e-06
8093.00,5.963386e-06
8094.00,5.637215e-06
8095.00,5.508567e-06
8096.00,5.481262e-06
8097.00,5.439413e-06
8098.00,4.928504e-06
8099.00,5.129494e-06
8100.00,5.131952e-06
8101.00,4.824839e-06
8102.00,4.895325e-06
8103.00,5.016607e-06
8104.00,5.457556e-06
8105.00,5.563578e-06
8106.00,5.975092e-06
8107.00,5.990017e-06
8108.00,6.302140e-06
8109.00,6.133172e-06
8110.00,5.757096e-06
8111.00,5.509264e-06
8112.00,4.887470e-06
8113.00,4.994236e-06
8114.00,5.264926e-06
8115.00,5.705224e-06
8116.00,6.562512e-06
8117.00,7.215038e-06
8118.00,7.967964e-06
8119.00,8.075421e-06
8120.00,8.282922e-06
8121.00,8.219630e-06
8122.00,8.154655e-06
8123.00,7.852609e-06
8124.00,8.003965e-06
8125.00,7.844520e-06
8126.00,7.599052e-06
8127.00,7.889154e-06
8128.00,8.449651e-06
8129.00,9.790508e-06
8130.00,1.132691e-05
8131.00,1.281547e-05
8132.00,1.436273e-05
8133.00,1.425121e-05
8134.00,1.417876e-05
8135.00,1.454513e-05
8136.00,1.646141e-05
8137.00,2.059382e-05
8138.00,3.088974e-05
8139.00,4.926459e-05
8140.00,7.471877e-05
8141.00,9.526747e-05
8142.00,9.845774e-05
8143.00,8.198097e-05
8144.00,5.541355e-05
8145.00,3.593116e-05
8146.00,2.222282e-05
8147.00,1.559076e-05
8148.00,1.286564e-05
8149.00,1.179340e-05
8150.00,1.235780e-05
8151.00,1.483116e-05
8152.00,2.182542e-05
8153.00,3.310333e-05
8154.00,5.298455e-05
8155.00,7.376335e-05
8156.00,8.336823e-05
8157.00,7.532202e-05
8158.00,5.304373e-05
8159.00,3.189597e-05
8160.00,1.739377e-05
8161.00,9.575881e-06
8162.00,6.061573e-06
8163.00,4.244396e-06
8164.00,3.261464e-06
8165.00,2.898765e-06
8166.00,2.779606e-06
8167.00,2.718784e-06
8168.00,2.904605e-06
8169.00,2.977268e-06
8170.00,3.017690e-06
8171.00,3.045212e-06
8172.00,2.857661e-06
8173.00,2.843524e-06
8174.00,2.701340e-06
8175.00,2.720201e-06
8176.00,2.811818e-06
8177.00,2.884340e-06
8178.00,2.942416e-06
8179.00,3.039042e-06
8180.00,3.093007e-06
8181.00,2.957076e-06
8182.00,2.982681e-06
8183.00,2.867418e-06
8184.00,2.715691e-06
8185.00,2.568555e-06
8186.00,2.481456e-06
8187.00,2.635674e-06
8188.00,2.740142e-06
8189.00,2.869353e-06
8190.00,2.976504e-06
8191.00,2.932020e-06
8192.00,2.934147e-06
8193.00,2.852150e-06
8194.00,2.756573e-06
8195.00,2.783825e-06
8196.00,2.900235e-06
8197.00,2.854549e-06
8198.00,2.798638e-06
8199.00,2.694404e-06
8200.00,2.383194e-06
8201.00,2.584697e-06
8202.00,2.697023e-06
8203.00,2.922391e-06
8204.00,3.216759e-06
8205.00,3.362559e-06
8206.00,3.296180e-06
8207.00,3.124724e-06
8208.00,3.153170e-06
8209.00,3.263645e-06
8210.00,3.303380e-06
8211.00,3.223628e-06
8212.00,3.148172e-06
8213.00,2.984024e-06
8214.00,2.908070e-06
8215.00,2.757252e-06
8216.00,2.706745e-06
8217.00,2.720931e-06
8218.00,2.642040e-06
8219.00,2.673314e-06
8220.00,2.656715e-06
8221.00,2.685989e-06
8222.00,2.849128e-06
8223.00,3.051503e-06
8224.00,3.274061e-06
8225.00,3.443291e-06
8226.00,3.633757e-06
8227.00,3.511994e-06
8228.00,3.682445e-06
8229.00,3.814322e-06
8230.00,4.223180e-06
8231.00,4.818929e-06
8232.00,5.123762e-06
8233.00,5.663037e-06
8234.00,5.843488e-06
8235.00,5.690953e-06
8236.00,5.482848e-06
8237.00,5.049736e-06
8238.00,4.507863e-06
8239.00,3.888440e-06
8240.00,3.497668e-06
8241.00,3.159688e-06
8242.00,2.938602e-06
8243.00,2.839961e-06
8244.00,2.789889e-06
8245.00,2.693695e-06
8246.00,2.581904e-06
8247.00,2.432964e-06
8248.00,2.387553e-06
8249.00,2.347764e-06
8250.00,2.359511e-06
8251.00,2.517246e-06
8252.00,2.671983e-06
8253.00,2.773378e-06
8254.00,2.867876e-06
8255.00,2.850364e-06
8256.00,2.856505e-06
8257.00,2.852908e-06
8258.00,2.887287e-06
8259.00,2.998122e-06
8260.00,3.137179e-06
8261.00,3.248267e-06
8262.00,3.390270e-06
8263.00,3.492913e-06
8264.00,3.401889e-06
8265.00,3.197949e-06
8266.00,3.054110e-06
8267.00,2.776372e-06
8268.00,2.686602e-06
8269.00,2.620691e-06
8270.00,2.786786e-06
8271.00,3.057351e-06
8272.00,3.509688e-06
8273.00,4.347336e-06
8274.00,5.261122e-06
8275.00,6.057088e-06
8276.00,6.248111e-06
8277.00,5.792893e-06
8278.00,5.126876e-06
8279.00,4.331668e-06
8280.00,3.793700e-06
8281.00,3.612578e-06
8282.00,3.498633e-06
8283.00,3.405998e-06
8284.00,3.285059e-06
8285.00,3.135997e-06
8286.00,2.950988e-06
8287.00,2.827665e-06
8288.00,2.718664e-06
8289.00,2.751187e-06
8290.00,2.746918e-06
8291.00,2.757739e-06
8292.00,2.772911e-06
8293.00,2.744744e-06
8294.00,2.915139e-06
8295.00,3.245846e-06
8296.00,3.745881e-06
8297.00,4.437245e-06
8298.00,5.080131e-06
8299.00,5.566981e-06
8300.00,5.562544e-06
8301.00,5.387652e-06
8302.00,4.943283e-06
8303.00,4.434591e-06
8304.00,3.907390e-06
8305.00,3.336528e-06
8306.00,2.982456e-06
8307.00,2.783772e-06
8308.00,2.698367e-06
8309.00,2.695765e-06
8310.00,2.726163e-06
8311.00,2.830662e-06
8312.00,2.809607e-06
8313.00,2.760255e-06
8314.00,2.695012e-06
8315.00,2.699273e-06
8316.00,2.807641e-06
8317.00,2.928648e-06
8318.00,3.164122e-06
8319.00,3.192457e-06
8320.00,3.249418e-06
8321.00,3.373047e-06
8322.00,3.486226e-06
8323.00,3.555139e-06
8324.00,3.606526e-06
8325.00,3.606639e-06
8326.00,3.751339e-06
8327.00,4.092241e-06
8328.00,4.296213e-06
8329.00,4.489635e-06
8330.00,4.886057e-06
8331.00,4.947286e-06
8332.00,4.910043e-06
8333.00,4.532374e-06
8334.00,4.336924e-06
8335.00,3.859400e-06
8336.00,3.442271e-06
8337.00,3.269279e-06
8338.00,3.039304e-06
8339.00,2.857232e-06
8340.00,2.656983e-06
8341.00,2.488375e-06
8342.00,2.372371e-06
8343.00,2.342974e-06
8344.00,2.388934e-06
8345.00,2.449898e-06
8346.00,2.479935e-06
8347.00,2.465579e-06
8348.00,2.576697e-06
8349.00,2.518336e-06
8350.00,2.569856e-06
8351.00,2.668827e-06
8352.00,2.817375e-06
8353.00,2.931767e-06
8354.00,2.927399e-06
8355.00,2.763862e-06
8356.00,2.680448e-06
8357.00,2.651529e-06
8358.00,2.712521e-06
8359.00,2.749997e-06
8360.00,2.755700e-06
8361.00,2.922224e-06
8362.00,3.158757e-06
8363.00,3.458566e-06
8364.00,4.225222e-06
8365.00,5.048242e-06
8366.00,6.001965e-06
8367.00,7.474866e-06
8368.00,8.747491e-06
8369.00,1.034331e-05
8370.00,1.165129e-05
8371.00,1.367559e-05
8372.00,1.570508e-05
8373.00,1.874172e-05
8374.00,2.096316e-05
8375.00,2.215498e-05
8376.00,2.053233e-05
8377.00,1.649253e-05
8378.00,1.239760e-05
8379.00,8.666566e-06
8380.00,6.407430e-06
8381.00,4.855121e-06
8382.00,4.007735e-06
8383.00,3.483252e-06
8384.00,3.184701e-06
8385.00,3.057040e-06
8386.00,2.898882e-06
8387.00,3.011842e-06
8388.00,2.832889e-06
8389.00,2.840317e-06
8390.00,2.819990e-06
8391.00,2.706095e-06
8392.00,2.779807e-06
8393.00,2.629446e-06
8394.00,2.720629e-06
8395.00,2.619793e-06
8396.00,2.515857e-06
8397.00,2.519745e-06
8398.00,2.407616e-06
8399.00,2.464642e-06
8400.00,2.316826e-06
8401.00,2.282229e-06
8402.00,2.229586e-06
8403.00,2.267721e-06
8404.00,2.350778e-06
8405.00,2.320454e-06
8406.00,2.413954e-06
8407.00,2.372373e-06
8408.00,2.427229e-06
8409.00,2.446432e-06
8410.00,2.446079e-06
8411.00,2.391373e-06
8412.00,2.263734e-06
8413.00,2.366820e-06
8414.00,2.213799e-06
8415.00,2.274926e-06
8416.00,2.419342e-06
8417.00,2.574363e-06
8418.00,2.821863e-06
8419.00,2.923115e-06
8420.00,3.099167e-06
8421.00,3.164519e-06
8422.00,3.256417e-06
8423.00,3.318850e-06
8424.00,3.346419e-06
8425.00,3.371410e-06
8426.00,3.101891e-06
8427.00,2.968086e-06
8428.00,2.649939e-06
8429.00,2.500639e-06
8430.00,2.376503e-06
8431.00,2.363583e-06
8432.00,2.382617e-06
8433.00,2.343474e-06
8434.00,2.359608e-06
8435.00,2.248684e-06
8436.00,2.240777e-06
8437.00,2.088524e-06
8438.00,2.077487e-06
8439.00,1.958583e-06
8440.00,1.900537e-06
8441.00,1.924475e-06
8442.00,1.874646e-06
8443.00,2.042845e-06
8444.00,2.041875e-06
8445.00,2.026597e-06
8446.00,2.070291e-06
8447.00,2.099600e-06
8448.00,2.163688e-06
8449.00,2.075855e-06
8450.00,2.155428e-06
8451.00,2.162141e-06
8452.00,2.113979e-06
8453.00,2.116197e-06
8454.00,2.050326e-06
8455.00,2.019791e-06
8456.00,1.945302e-06
8457.00,2.032803e-06
8458.00,2.047709e-06
8459.00,2.071968e-06
8460.00,2.070203e-06
8461.00,2.047683e-06
8462.00,2.107751e-06
8463.00,2.045397e-06
8464.00,2.215864e-06
8465.00,2.403394e-06
8466.00,2.568356e-06
8467.00,2.790038e-06
8468.00,2.844288e-06
8469.00,3.001283e-06
8470.00,3.012103e-06
8471.00,3.075294e-06
8472.00,3.080614e-06
8473.00,3.076309e-06
8474.00,2.983828e-06
8475.00,2.781429e-06
8476.00,2.805620e-06
8477.00,2.612093e-06
8478.00,2.658609e-06
8479.00,2.818012e-06
8480.00,3.092322e-06
8481.00,3.725535e-06
8482.00,4.825089e-06
8483.00,6.927074e-06
8484.00,1.030420e-05
8485.00,1.590764e-05
8486.00,2.176499e-05
8487.00,2.706756e-05
8488.00,2.958716e-05
8489.00,2.627278e-05
8490.00,2.086817e-05
8491.00,1.446871e-05
8492.00,9.803689e-06
8493.00,6.674193e-06
8494.00,4.942926e-06
8495.00,4.170325e-06
8496.00,3.559551e-06
8497.00,3.231667e-06
8498.00,3.002427e-06
8499.00,2.858023e-06
8500.00,2.718600e-06
8501.00,2.615725e-06
8502.00,2.571975e-06
8503.00,2.696421e-06
8504.00,2.769490e-06
8505.00,2.825760e-06
8506.00,2.866115e-06
8507.00,2.811726e-06
8508.00,2.899034e-06
8509.00,2.774583e-06
8510.00,2.767799e-06
8511.00,2.745183e-06
8512.00,2.745539e-06
8513.00,2.656749e-06
8514.00,2.478067e-06
8515.00,2.532895e-06
8516.00,2.541285e-06
8517.00,2.640848e-06
8518.00,2.603157e-06
8519.00,2.482140e-06
8520.00,2.636827e-06
8521.00,2.678519e-06
8522.00,2.809126e-06
8523.00,2.854293e-06
8524.00,3.187975e-06
8525.00,3.528935e-06
8526.00,3.974241e-06
8527.00,4.960236e-06
8528.00,6.165323e-06
8529.00,9.310762e-06
8530.00,1.455169e-05
8531.00,2.295752e-05
8532.00,3.298471e-05
8533.00,3.729600e-05
8534.00,3.705496e-05
8535.00,2.817092e-05
8536.00,1.964766e-05
8537.00,1.339854e-05
8538.00,9.054354e-06
8539.00,6.724478e-06
8540.00,4.836573e-06
8541.00,3.854003e-06
8542.00,3.282124e-06
8543.00,2.951060e-06
8544.00,2.814620e-06
8545.00,2.765113e-06
8546.00,2.648518e-06
8547.00,2.519816e-06
8548.00,2.509577e-06
8549.00,2.468454e-06
8550.00,2.508046e-06
8551.00,2.520760e-06
8552.00,2.599323e-06
8553.00,2.695195e-06
8554.00,2.655656e-06
8555.00,2.621902e-06
8556.00,2.517346e-06
8557.00,2.585881e-06
8558.00,2.643111e-06
8559.00,2.767602e-06
8560.00,2.912748e-06
8561.00,3.005238e-06
8562.00,3.039361e-06
8563.00,3.024075e-06
8564.00,3.051208e-06
8565.00,3.036755e-06
8566.00,3.084692e-06
8567.00,2.950331e-06
8568.00,2.922017e-06
8569.00,2.866595e-06
8570.00,2.813356e-06
8571.00,2.916329e-06
8572.00,2.915569e-06
8573.00,3.069434e-06
8574.00,3.137769e-06
8575.00,3.271981e-06
8576.00,3.310198e-06
8577.00,3.407156e-06
8578.00,3.470120e-06
8579.00,3.455449e-06
8580.00,3.497302e-06
8581.00,3.368180e-06
8582.00,3.279439e-06
8583.00,3.148653e-06
8584.00,2.950337e-06
8585.00,2.803390e-06
8586.00,2.690770e-06
8587.00,2.630922e-06
8588.00,2.658390e-06
8589.00,2.808079e-06
8590.00,2.774578e-06
8591.00,2.953167e-06
8592.00,3.030984e-06
8593.00,3.100417e-06
8594.00,3.249966e-06
8595.00,3.037871e-06
8596.00,2.980603e-06
8597.00,2.754180e-06
8598.00,2.689528e-06
8599.00,2.725204e-06
8600.00,2.680840e-06
8601.00,2.956961e-06
8602.00,2.969364e-06
8603.00,3.230055e-06
8604.00,3.187817e-06
8605.00,3.191281e-06
8606.00,3.204827e-06
8607.00,3.011500e-06
8608.00,2.945899e-06
8609.00,2.819874e-06
8610.00,3.045349e-06
8611.00,3.088578e-06
8612.00,2.995004e-06
8613.00,3.032895e-06
8614.00,2.878031e-06
8615.00,3.041923e-06
8616.00,3.049735e-06
8617.00,3.368852e-06
8618.00,3.557423e-06
8619.00,3.572138e-06
8620.00,3.689649e-06
8621.00,3.446006e-06
8622.00,3.364499e-06
8623.00,3.255468e-06
8624.00,3.301799e-06
8625.00,3.314667e-06
8626.00,3.467164e-06
8627.00,3.676329e-06
8628.00,3.854957e-06
8629.00,4.130575e-06
8630.00,4.359625e-06
8631.00,4.693481e-06
8632.00,4.579839e-06
8633.00,4.563060e-06
8634.00,4.370590e-06
8635.00,4.212739e-06
8636.00,4.155385e-06
8637.00,4.193955e-06
8638.00,4.504989e-06
8639.00,4.655553e-06
8640.00,4.884444e-06
8641.00,5.226078e-06
8642.00,5.397832e-06
8643.00,5.338014e-06
8644.00,5.134264e-06
8645.00,5.019367e-06
8646.00,4.587225e-06
8647.00,4.299379e-06
8648.00,4.107643e-06
8649.00,4.286745e-06
8650.00,4.645615e-06
8651.00,5.072391e-06
8652.00,5.525597e-06
8653.00,5.457736e-06
8654.00,5.175067e-06
8655.00,4.390163e-06
8656.00,3.839481e-06
8657.00,3.708924e-06
8658.00,3.626513e-06
8659.00,3.968524e-06
8660.00,4.085512e-06
8661.00,4.287048e-06
8662.00,4.374744e-06
8663.00,4.456291e-06
8664.00,4.912992e-06
8665.00,5.174419e-06
8666.00,5.571862e-06
8667.00,5.625129e-06
8668.00,5.312208e-06
8669.00,4.515268e-06
8670.00,3.743420e-06
8671.00,3.329666e-06
8672.00,2.839904e-06
8673.00,2.623946e-06
8674.00,2.337991e-06
8675.00,2.148500e-06
8676.00,2.148587e-06
8677.00,2.157804e-06
8678.00,2.240370e-06
8679.00,2.301669e-06
8680.00,2.488702e-06
8681.00,2.623281e-06
8682.00,2.562335e-06
8683.00,2.533499e-06
8684.00,2.451412e-06
8685.00,2.473319e-06
8686.00,2.330070e-06
8687.00,2.479830e-06
8688.00,2.415654e-06
8689.00,2.505256e-06
8690.00,2.575369e-06
8691.00,2.523128e-06
8692.00,2.626249e-06
8693.00,2.528460e-06
8694.00,2.641870e-06
8695.00,2.532942e-06
8696.00,2.611081e-06
8697.00,2.556104e-06
8698.00,2.585185e-06
8699.00,2.786701e-06
8700.00,2.849452e-06
8701.00,3.130364e-06
8702.00,3.104531e-06
8703.00,3.137162e-06
8704.00,3.208758e-06
8705.00,3.187512e-06
8706.00,3.227010e-06
8707.00,3.201959e-06
8708.00,3.360266e-06
8709.00,3.223621e-06
8710.00,3.251736e-06
8711.00,3.089795e-06
8712.00,3.037094e-06
8713.00,3.168508e-06
8714.00,3.133662e-06
8715.00,3.417395e-06
8716.00,3.610629e-06
8717.00,3.801715e-06
8718.00,3.775511e-06
8719.00,3.605187e-06
8720.00,3.823241e-06
8721.00,3.664960e-06
8722.00,3.871505e-06
8723.00,3.952965e-06
8724.00,3.923668e-06
8725.00,3.903342e-06
8726.00,3.717914e-06
8727.00,3.554095e-06
8728.00,3.447527e-06
8729.00,3.398222e-06
8730.00,3.315471e-06
8731.00,3.382101e-06
8732.00,3.432718e-06
8733.00,3.504035e-06
8734.00,3.636738e-06
8735.00,3.554974e-06
8736.00,3.666064e-06
8737.00,3.718235e-06
8738.00,3.836061e-06
8739.00,3.985497e-06
8740.00,3.984318e-06
8741.00,4.088610e-06
8742.00,4.249228e-06
8743.00,4.500138e-06
8744.00,4.645125e-06
8745.00,4.788787e-06
8746.00,4.746379e-06
8747.00,4.476869e-06
8748.00,4.266249e-06
8749.00,4.003656e-06
8750.00,3.748089e-06
8751.00,3.480420e-06
8752.00,3.342225e-06
8753.00,3.376577e-06
8754.00,3.345564e-06
8755.00,3.252255e-06
8756.00,3.351079e-06
8757.00,3.306334e-06
8758.00,3.115705e-06
8759.00,3.221784e-06
8760.00,3.157027e-06
8761.00,3.176263e-06
8762.00,3.233515e-06
8763.00,3.231843e-06
8764.00,3.403308e-06
8765.00,3.537186e-06
8766.00,3.680571e-06
8767.00,3.663185e-06
8768.00,3.602356e-06
8769.00,3.441436e-06
8770.00,3.454632e-06
8771.00,3.712405e-06
8772.00,3.936864e-06
8773.00,4.472411e-06
8774.00,5.169960e-06
8775.00,5.240996e-06
8776.00,5.352041e-06
8777.00,5.044341e-06
8778.00,5.245795e-06
8779.00,5.806042e-06
8780.00,7.452697e-06
8781.00,1.050223e-05
8782.00,1.648214e-05
8783.00,2.837456e-05
8784.00,4.460798e-05
8785.00,6.996711e-05
8786.00,8.925225e-05
8787.00,8.904388e-05
8788.00,7.261132e-05
8789.00,4.788541e-05
8790.00,3.228361e-05
8791.00,2.049268e-05
8792.00,1.371088e-05
8793.00,1.023430e-05
8794.00,7.964551e-06
8795.00,6.578956e-06
8796.00,5.786480e-06
8797.00,5.223748e-06
8798.00,4.739013e-06
8799.00,4.675556e-06
8800.00,4.658074e-06
8801.00,4.584545e-06
8802.00,4.539828e-06
8803.00,4.345080e-06
8804.00,4.165567e-06
8805.00,4.161242e-06
8806.00,4.184783e-06
8807.00,4.287327e-06
8808.00,4.341166e-06
8809.00,4.391474e-06
8810.00,4.245690e-06
8811.00,4.078146e-06
8812.00,3.851791e-06
8813.00,3.960011e-06
8814.00,4.118596e-06
8815.00,4.321827e-06
8816.00,4.542014e-06
8817.00,4.522851e-06
8818.00,4.625222e-06
8819.00,4.555338e-06
8820.00,4.355844e-06
8821.00,4.156715e-06
8822.00,4.128400e-06
8823.00,4.231418e-06
8824.00,4.190098e-06
8825.00,4.307149e-06
8826.00,4.285319e-06
8827.00,4.604824e-06
8828.00,4.684059e-06
8829.00,4.856041e-06
8830.00,5.131748e-06
8831.00,5.189696e-06
8832.00,5.273925e-06
8833.00,5.035623e-06
8834.00,5.002402e-06
8835.00,4.794053e-06
8836.00,4.598317e-06
8837.00,4.886630e-06
8838.00,5.172705e-06
8839.00,5.452979e-06
8840.00,5.578629e-06
8841.00,5.762782e-06
8842.00,5.624933e-06
8843.00,5.508499e-06
8844.00,5.410546e-06
8845.00,5.189290e-06
8846.00,5.022905e-06
8847.00,4.546420e-06
8848.00,4.364822e-06
8849.00,3.997248e-06
8850.00,3.783748e-06
8851.00,3.680091e-06
8852.00,3.454630e-06
8853.00,3.336192e-06
8854.00,3.300529e-06
8855.00,3.229583e-06
8856.00,3.140796e-06
8857.00,3.106303e-06
8858.00,3.340691e-06
8859.00,3.526308e-06
8860.00,3.796411e-06
8861.00,4.079899e-06
8862.00,4.247816e-06
8863.00,4.277389e-06
8864.00,4.349883e-06
8865.00,4.370291e-06
8866.00,4.193703e-06
8867.00,4.101769e-06
8868.00,3.966044e-06
8869.00,3.933873e-06
8870.00,3.711103e-06
8871.00,3.831764e-06
8872.00,4.288604e-06
8873.00,4.703676e-06
8874.00,5.503447e-06
8875.00,6.506264e-06
8876.00,8.028708e-06
8877.00,9.699201e-06
8878.00,1.237105e-05
8879.00,1.708290e-05
8880.00,2.220179e-05
8881.00,3.105958e-05
8882.00,4.317804e-05
8883.00,6.215514e-05
8884.00,8.062698e-05
8885.00,9.603976e-05
8886.00,1.080029e-04
8887.00,9.088749e-05
8888.00,6.966914e-05
8889.00,4.251132e-05
8890.00,2.554919e-05
8891.00,1.497840e-05
8892.00,9.680531e-06
8893.00,7.076405e-06
8894.00,5.709767e-06
8895.00,5.249509e-06
8896.00,4.646451e-06
8897.00,4.313632e-06
8898.00,4.128948e-06
8899.00,3.978273e-06
8900.00,4.010938e-06
8901.00,4.073305e-06
8902.00,4.490469e-06
8903.00,4.704943e-06
8904.00,4.725283e-06
8905.00,4.786526e-06
8906.00,4.869504e-06
8907.00,4.714466e-06
8908.00,4.470774e-06
8909.00,4.489450e-06
8910.00,4.358785e-06
8911.00,4.276977e-06
8912.00,4.310078e-06
8913.00,4.539041e-06
8914.00,4.601989e-06
8915.00,5.022754e-06
8916.00,5.415747e-06
8917.00,5.390209e-06
8918.00,5.627081e-06
8919.00,5.238123e-06
8920.00,5.209881e-06
8921.00,5.162669e-06
8922.00,4.846656e-06
8923.00,4.815002e-06
8924.00,4.521173e-06
8925.00,4.247018e-06
8926.00,4.032167e-06
8927.00,4.120289e-06
8928.00,4.313632e-06
8929.00,4.394199e-06
8930.00,4.844015e-06
8931.00,4.975786e-06
8932.00,5.172957e-06
8933.00,5.175365e-06
8934.00,5.326139e-06
8935.00,5.345643e-06
8936.00,5.360692e-06
8937.00,5.348165e-06
8938.00,5.197028e-06
8939.00,5.119246e-06
8940.00,4.748251e-06
8941.00,4.756153e-06
8942.00,4.511208e-06
8943.00,4.332257e-06
8944.00,4.399143e-06
8945.00,4.296783e-06
8946.00,4.362576e-06
8947.00,4.157553e-06
8948.00,4.232035e-06
8949.00,4.154690e-06
8950.00,4.117834e-06
8951.00,4.362232e-06
8952.00,4.610157e-06
8953.00,4.843062e-06
8954.00,4.976638e-06
8955.00,5.263913e-06
8956.00,5.281232e-06
8957.00,5.265694e-06
8958.00,5.240689e-06
8959.00,5.163818e-06
8960.00,5.080081e-06
8961.00,4.927358e-06
8962.00,4.938118e-06
8963.00,4.766273e-06
8964.00,4.700523e-06
8965.00,4.828439e-06
8966.00,4.803317e-06
8967.00,4.898970e-06
8968.00,4.781372e-06
8969.00,4.923250e-06
8970.00,4.990564e-06
8971.00,5.014811e-06
8972.00,5.220482e-06
8973.00,5.343735e-06
8974.00,5.698287e-06
8975.00,5.926236e-06
8976.00,6.305899e-06
8977.00,6.456765e-06
8978.00,6.698147e-06
8979.00,6.956897e-06
8980.00,6.972006e-06
8981.00,7.182878e-06
8982.00,7.197210e-06
8983.00,7.473996e-06
8984.00,7.619054e-06
8985.00,8.030267e-06
8986.00,8.569024e-06
8987.00,9.288904e-06
8988.00,1.010042e-05
8989.00,1.095280e-05
8990.00,1.221861e-05
8991.00,1.423247e-05
8992.00,1.893049e-05
8993.00,2.829695e-05
8994.00,4.641305e-05
8995.00,8.278561e-05
8996.00,1.426702e-04
8997.00,2.285796e-04
8998.00,2.888696e-04
8999.00,2.972049e-04
9000.00,2.425253e-04
9001.00,1.586512e-04
9002.00,9.164241e-05
9003.00,4.889920e-05
9004.00,2.701542e-05
9005.00,1.623988e-05
9006.00,1.124418e-05
9007.00,8.947629e-06
9008.00,7.812630e-06
9009.00,7.286532e-06
9010.00,6.955460e-06
9011.00,6.798470e-06
9012.00,6.643470e-06
9013.00,6.599763e-06
9014.00,6.636189e-06
9015.00,7.034046e-06
9016.00,7.189195e-06
9017.00,7.383139e-06
9018.00,7.623044e-06
9019.00,7.586248e-06
9020.00,7.580509e-06
9021.00,7.565326e-06
9022.00,7.485949e-06
9023.00,7.196361e-06
9024.00,6.916095e-06
9025.00,6.591474e-06
9026.00,6.412111e-06
9027.00,6.103457e-06
9028.00,5.976080e-06
9029.00,5.986875e-06
9030.00,5.863742e-06
9031.00,5.895610e-06
9032.00,5.945938e-06
9033.00,6.197568e-06
9034.00,6.578947e-06
9035.00,7.184512e-06
9036.00,7.716147e-06
9037.00,8.516897e-06
9038.00,1.004646e-05
9039.00,1.219079e-05
9040.00,1.580216e-05
9041.00,2.076080e-05
9042.00,2.703199e-05
9043.00,3.436816e-05
9044.00,3.563852e-05
9045.00,3.426780e-05
9046.00,2.733365e-05
9047.00,2.099860e-05
9048.00,1.556877e-05
9049.00,1.221700e-05
9050.00,9.936585e-06
9051.00,7.999415e-06
9052.00,7.121128e-06
9053.00,6.241187e-06
9054.00,5.790269e-06
9055.00,5.354689e-06
9056.00,5.452964e-06
9057.00,5.508465e-06
9058.00,5.446507e-06
9059.00,5.808989e-06
9060.00,5.806902e-06
9061.00,6.284164e-06
9062.00,6.100037e-06
9063.00,6.382246e-06
9064.00,6.364234e-06
9065.00,6.422433e-06
9066.00,6.600891e-06
9067.00,6.164981e-06
9068.00,6.533656e-06
9069.00,6.351367e-06
9070.00,6.580338e-06
9071.00,6.816984e-06
9072.00,6.929077e-06
9073.00,7.344310e-06
9074.00,7.101331e-06
9075.00,7.704317e-06
9076.00,7.067893e-06
9077.00,7.007582e-06
9078.00,6.809407e-06
9079.00,6.301062e-06
9080.00,6.322170e-06
9081.00,5.631972e-06
9082.00,5.712328e-06
9083.00,5.599821e-06
9084.00,5.901967e-06
9085.00,6.326291e-06
9086.00,6.786197e-06
9087.00,7.956481e-06
9088.00,7.998522e-06
9089.00,9.054738e-06
9090.00,8.748919e-06
9091.00,8.941613e-06
9092.00,8.735699e-06
9093.00,7.966757e-06
9094.00,7.691921e-06
9095.00,6.586454e-06
9096.00,6.507454e-06
9097.00,6.112715e-06
9098.00,6.432357e-06
9099.00,6.653955e-06
9100.00,6.879438e-06
9101.00,7.567786e-06
9102.00,7.435548e-06
9103.00,7.775149e-06
9104.00,7.232547e-06
9105.00,7.060838e-06
9106.00,6.642333e-06
9107.00,6.251330e-06
9108.00,6.077343e-06
9109.00,5.554008e-06
9110.00,6.180846e-06
9111.00,5.916017e-06
9112.00,6.468484e-06
9113.00,6.813319e-06
9114.00,6.889642e-06
9115.00,7.419094e-06
9116.00,7.103400e-06
9117.00,7.460396e-06
9118.00,6.904856e-06
9119.00,7.111652e-06
9120.00,7.297409e-06
9121.00,7.528015e-06
9122.00,7.879658e-06
9123.00,7.860818e-06
9124.00,7.897404e-06
9125.00,7.321799e-06
9126.00,7.116039e-06
9127.00,6.692286e-06
9128.00,6.629903e-06
9129.00,6.621503e-06
9130.00,6.276786e-06
9131.00,6.318279e-06
9132.00,5.843390e-06
9133.00,5.851101e-06
9134.00,5.778910e-06
9135.00,5.859074e-06
9136.00,6.232601e-06
9137.00,5.988833e-06
9138.00,6.172581e-06
9139.00,6.310709e-06
9140.00,6.678436e-06
9141.00,6.745539e-06
9142.00,6.965056e-06
9143.00,7.187498e-06
9144.00,6.970207e-06
9145.00,6.723476e-06
9146.00,6.121472e-06
9147.00,6.129378e-06
9148.00,5.946417e-06
9149.00,6.186080e-06
9150.00,6.100220e-06
9151.00,6.003071e-06
9152.00,5.973410e-06
9153.00,5.513843e-06
9154.00,5.388765e-06
9155.00,4.914153e-06
9156.00,4.855229e-06
9157.00,4.727802e-06
9158.00,4.298663e-06
9159.00,4.124624e-06
9160.00,3.727099e-06
9161.00,3.613153e-06
9162.00,3.415528e-06
9163.00,3.391811e-06
9164.00,3.431985e-06
9165.00,3.546621e-06
9166.00,3.804437e-06
9167.00,4.034795e-06
9168.00,4.621796e-06
9169.00,5.132822e-06
9170.00,5.640763e-06
9171.00,6.011170e-06
9172.00,6.165159e-06
9173.00,5.786319e-06
9174.00,5.243436e-06
9175.00,4.757626e-06
9176.00,4.264304e-06
9177.00,3.930380e-06
9178.00,3.610379e-06
9179.00,3.697016e-06
9180.00,3.847532e-06
9181.00,3.834999e-06
9182.00,4.070051e-06
9183.00,4.049077e-06
9184.00,4.313592e-06
9185.00,4.349864e-06
9186.00,4.526979e-06
9187.00,4.808739e-06
9188.00,5.060151e-06
9189.00,5.321200e-06
9190.00,5.686585e-06
9191.00,5.826886e-06
9192.00,5.914100e-06
9193.00,6.172040e-06
9194.00,6.079252e-06
9195.00,6.003447e-06
9196.00,5.783467e-06
9197.00,5.580391e-06
9198.00,5.509181e-06
9199.00,5.194480e-06
9200.00,5.077557e-06
9201.00,5.191348e-06
9202.00,5.227070e-06
9203.00,5.302724e-06
9204.00,5.631798e-06
9205.00,6.450963e-06
9206.00,6.694690e-06
9207.00,6.649293e-06
9208.00,6.630643e-06
9209.00,6.362994e-06
9210.00,5.932645e-06
9211.00,5.521832e-06
9212.00,5.391830e-06
9213.00,5.204080e-06
9214.00,5.044723e-06
9215.00,5.192212e-06
9216.00,5.232073e-06
9217.00,5.103729e-06
9218.00,5.068328e-06
9219.00,4.994107e-06
9220.00,4.804438e-06
9221.00,4.936554e-06
9222.00,4.901514e-06
9223.00,4.930882e-06
9224.00,5.126696e-06
9225.00,5.066245e-06
9226.00,5.489237e-06
9227.00,5.923871e-06
9228.00,6.242588e-06
9229.00,6.700368e-06
9230.00,7.025689e-06
9231.00,7.211934e-06
9232.00,7.231433e-06
9233.00,7.239988e-06
9234.00,7.199804e-06
9235.00,7.272292e-06
9236.00,7.061616e-06
9237.00,6.782519e-06
9238.00,6.485875e-06
9239.00,5.884704e-06
9240.00,5.666663e-06
9241.00,5.525195e-06
9242.00,5.437718e-06
9243.00,5.408722e-06
9244.00,5.259571e-06
9245.00,5.255466e-06
9246.00,5.050818e-06
9247.00,4.762263e-06
9248.00,4.595986e-06
9249.00,4.453837e-06
9250.00,4.397225e-06
9251.00,4.355042e-06
9252.00,4.476082e-06
9253.00,4.517504e-06
9254.00,4.428090e-06
9255.00,4.399322e-06
9256.00,4.197092e-06
9257.00,4.120232e-06
9258.00,3.998854e-06
9259.00,3.807855e-06
9260.00,3.736437e-06
9261.00,3.829973e-06
9262.00,4.044931e-06
9263.00,4.198007e-06
9264.00,4.436675e-06
9265.00,4.756695e-06
9266.00,5.086603e-06
9267.00,5.084090e-06
9268.00,5.035924e-06
9269.00,4.947102e-06
9270.00,4.776201e-06
9271.00,4.631834e-06
9272.00,4.494754e-06
9273.00,4.345478e-06
9274.00,4.260000e-06
9275.00,4.518881e-06
9276.00,4.718964e-06
9277.00,5.132780e-06
9278.00,5.508409e-06
9279.00,5.771199e-06
9280.00,5.999372e-06
9281.00,6.449058e-06
9282.00,7.198035e-06
9283.00,8.365734e-06
9284.00,1.042589e-05
9285.00,1.307839e-05
9286.00,1.604877e-05
9287.00,1.857194e-05
9288.00,2.088828e-05
9289.00,2.351798e-05
9290.00,2.929436e-05
9291.00,4.016306e-05
9292.00,6.393158e-05
9293.00,1.239136e-04
9294.00,2.426194e-04
9295.00,4.677150e-04
9296.00,7.136914e-04
9297.00,8.929708e-04
9298.00,7.699570e-04
9299.00,5.255365e-04
9300.00,2.888925e-04
9301.00,1.429610e-04
9302.00,7.074622e-05
9303.00,3.467266e-05
9304.00,1.941749e-05
9305.00,1.217759e-05
9306.00,8.430554e-06
9307.00,6.503797e-06
9308.00,5.447780e-06
9309.00,4.767423e-06
9310.00,4.304353e-06
9311.00,4.045072e-06
9312.00,3.781808e-06
9313.00,3.487943e-06
9314.00,3.401888e-06
9315.00,3.313971e-06
9316.00,3.186319e-06
9317.00,3.238973e-06
9318.00,3.223841e-06
9319.00,3.328423e-06
9320.00,3.328267e-06
9321.00,3.267259e-06
9322.00,3.199770e-06
9323.00,3.104266e-06
9324.00,3.153947e-06
9325.00,3.403356e-06
9326.00,3.773134e-06
9327.00,3.931951e-06
9328.00,4.127477e-06
9329.00,4.163147e-06
9330.00,3.851736e-06
9331.00,3.520400e-06
9332.00,3.187860e-06
9333.00,2.941028e-06
9334.00,2.754125e-06
9335.00,2.732228e-06
9336.00,2.824608e-06
9337.00,2.962848e-06
9338.00,3.104270e-06
9339.00,3.336117e-06
9340.00,3.555193e-06
9341.00,3.599831e-06
9342.00,3.510489e-06
9343.00,3.300027e-06
9344.00,3.015470e-06
9345.00,2.793713e-06
9346.00,2.623255e-06
9347.00,2.517517e-06
9348.00,2.547283e-06
9349.00,2.745127e-06
9350.00,2.969595e-06
9351.00,3.115678e-06
9352.00,3.100254e-06
9353.00,3.029960e-06
9354.00,2.889968e-06
9355.00,2.804892e-06
9356.00,2.712379e-06
9357.00,2.774057e-06
9358.00,2.810218e-06
9359.00,2.629074e-06
9360.00,2.485819e-06
9361.00,2.311652e-06
9362.00,2.200419e-06
9363.00,2.095206e-06
9364.00,2.039107e-06
9365.00,2.010011e-06
9366.00,1.974819e-06
9367.00,1.956195e-06
9368.00,1.986511e-06
9369.00,2.055029e-06
9370.00,2.140082e-06
9371.00,2.215780e-06
9372.00,2.306882e-06
9373.00,2.373033e-06
9374.00,2.426344e-06
9375.00,2.520707e-06
9376.00,2.461484e-06
9377.00,2.416322e-06
9378.00,2.432228e-06
9379.00,2.313957e-06
9380.00,2.196583e-06
9381.00,2.185277e-06
9382.00,2.196419e-06
9383.00,2.255554e-06
9384.00,2.394827e-06
9385.00,2.585180e-06
9386.00,2.773927e-06
9387.00,2.868898e-06
9388.00,3.261566e-06
9389.00,3.631569e-06
9390.00,4.185029e-06
9391.00,5.155645e-06
9392.00,6.397420e-06
9393.00,8.009148e-06
9394.00,9.682446e-06
9395.00,1.182538e-05
9396.00,1.292940e-05
9397.00,1.350338e-05
9398.00,1.235666e-05
9399.00,1.044947e-05
9400.00,8.336441e-06
9401.00,5.837030e-06
9402.00,4.474978e-06
9403.00,3.323262e-06
9404.00,2.711793e-06
9405.00,2.295653e-06
9406.00,2.041234e-06
9407.00,1.960428e-06
9408.00,1.779475e-06
9409.00,1.730903e-06
9410.00,1.649394e-06
9411.00,1.689067e-06
9412.00,1.690785e-06
9413.00,1.706162e-06
9414.00,1.879051e-06
9415.00,1.916542e-06
9416.00,1.925635e-06
9417.00,1.920817e-06
9418.00,1.855319e-06
9419.00,1.779395e-06
9420.00,1.691126e-06
9421.00,1.723797e-06
9422.00,1.795472e-06
9423.00,1.947540e-06
9424.00,2.048782e-06
9425.00,2.200875e-06
9426.00,2.279893e-06
9427.00,2.204112e-06
9428.00,2.181277e-06
9429.00,2.043723e-06
9430.00,1.912302e-06
9431.00,1.812333e-06
9432.00,1.747854e-06
9433.00,1.700499e-06
9434.00,1.691082e-06
9435.00,1.737298e-06
9436.00,1.762159e-06
9437.00,1.776608e-06
9438.00,1.815242e-06
9439.00,1.810902e-06
9440.00,1.860829e-06
9441.00,1.927354e-06
9442.00,2.076370e-06
9443.00,2.193945e-06
9444.00,2.259997e-06
9445.00,2.347032e-06
9446.00,2.254473e-06
9447.00,2.161062e-06
9448.00,1.972847e-06
9449.00,1.862922e-06
9450.00,1.699544e-06
9451.00,1.631833e-06
9452.00,1.611817e-06
9453.00,1.630562e-06
9454.00,1.762274e-06
9455.00,1.806994e-06
9456.00,1.993672e-06
9457.00,2.027733e-06
9458.00,2.112225e-06
9459.00,2.198430e-06
9460.00,2.066065e-06
9461.00,1.987456e-06
9462.00,1.900548e-06
9463.00,1.992452e-06
9464.00,2.019669e-06
9465.00,2.050393e-06
9466.00,2.166459e-06
9467.00,2.102596e-06
9468.00,2.045284e-06
9469.00,1.970487e-06
9470.00,1.980123e-06
9471.00,1.932097e-06
9472.00,1.910870e-06
9473.00,1.992355e-06
9474.00,2.001703e-06
9475.00,2.092374e-06
9476.00,2.170424e-06
9477.00,2.288889e-06
9478.00,2.283800e-06
9479.00,2.252458e-06
9480.00,2.089493e-06
9481.00,1.905479e-06
9482.00,1.822898e-06
9483.00,1.720287e-06
9484.00,1.740888e-06
9485.00,1.649516e-06
9486.00,1.709239e-06
9487.00,1.698109e-06
9488.00,1.712644e-06
9489.00,1.794615e-06
9490.00,1.849531e-06
9491.00,1.962485e-06
9492.00,1.982507e-06
9493.00,1.970856e-06
9494.00,2.002181e-06
9495.00,2.050728e-06
9496.00,2.047831e-06
9497.00,2.113138e-06
9498.00,2.383253e-06
9499.00,2.449947e-06
9500.00,2.685536e-06
9501.00,2.965197e-06
9502.00,3.277847e-06
9503.00,3.641179e-06
9504.00,4.622192e-06
9505.00,6.404324e-06
9506.00,8.874134e-06
9507.00,1.272698e-05
9508.00,1.588619e-05
9509.00,1.732900e-05
9510.00,1.654355e-05
9511.00,1.336122e-05
9512.00,9.764268e-06
9513.00,6.321405e-06
9514.00,4.119275e-06
9515.00,2.769334e-06
9516.00,1.946655e-06
9517.00,1.516412e-06
9518.00,1.360800e-06
9519.00,1.305542e-06
9520.00,1.281379e-06
9521.00,1.330804e-06
9522.00,1.395950e-06
9523.00,1.412763e-06
9524.00,1.493332e-06
9525.00,1.570334e-06
9526.00,1.781768e-06
9527.00,1.968612e-06
9528.00,2.242299e-06
9529.00,2.770805e-06
9530.00,3.041609e-06
9531.00,3.579790e-06
9532.00,3.939262e-06
9533.00,4.255057e-06
9534.00,4.086531e-06
9535.00,3.857903e-06
9536.00,3.573519e-06
9537.00,3.101212e-06
9538.00,2.725364e-06
9539.00,2.377523e-06
9540.00,2.058575e-06
9541.00,1.789166e-06
9542.00,1.569126e-06
9543.00,1.458915e-06
9544.00,1.303591e-06
9545.00,1.266164e-06
9546.00,1.216876e-06
9547.00,1.208209e-06
9548.00,1.274458e-06
9549.00,1.340465e-06
9550.00,1.448015e-06
9551.00,1.588932e-06
9552.00,1.746879e-06
9553.00,1.865771e-06
9554.00,1.910326e-06
9555.00,2.016378e-06
9556.00,1.970548e-06
9557.00,1.879501e-06
9558.00,1.700598e-06
9559.00,1.642887e-06
9560.00,1.545774e-06
9561.00,1.437419e-06
9562.00,1.352393e-06
9563.00,1.274442e-06
9564.00,1.266763e-06
9565.00,1.235492e-06
9566.00,1.299702e-06
9567.00,1.310978e-06
9568.00,1.386442e-06
9569.00,1.424731e-06
9570.00,1.425072e-06
9571.00,1.551557e-06
9572.00,1.472570e-06
9573.00,1.405285e-06
9574.00,1.307002e-06
9575.00,1.174708e-06
9576.00,1.121176e-06
9577.00,1.041332e-06
9578.00,1.009987e-06
9579.00,1.031878e-06
9580.00,1.059763e-06
9581.00,1.010279e-06
9582.00,1.028642e-06
9583.00,1.037689e-06
9584.00,1.074517e-06
9585.00,1.158739e-06
9586.00,1.170516e-06
9587.00,1.288738e-06
9588.00,1.262414e-06
9589.00,1.284596e-06
9590.00,1.320466e-06
9591.00,1.238971e-06
9592.00,1.273210e-06
9593.00,1.284029e-06
9594.00,1.475421e-06
9595.00,1.660213e-06
9596.00,1.946959e-06
9597.00,2.287028e-06
9598.00,2.210759e-06
9599.00,2.354431e-06
9600.00,2.077554e-06
9601.00,1.821314e-06
9602.00,1.539143e-06
9603.00,1.343275e-06
9604.00,1.174565e-06
9605.00,9.545412e-07
9606.00,9.440836e-07
9607.00,8.504198e-07
9608.00,8.546422e-07
9609.00,8.967165e-07
9610.00,1.025655e-06
9611.00,1.220947e-06
9612.00,1.198824e-06
9613.00,1.287982e-06
9614.00,1.238584e-06
9615.00,1.180800e-06
9616.00,1.047307e-06
9617.00,9.048060e-07
9618.00,7.953985e-07
9619.00,6.446708e-07
9620.00,5.908327e-07
9621.00,5.489572e-07
9622.00,5.517778e-07
9623.00,5.545828e-07
9624.00,6.065567e-07
9625.00,6.982209e-07
9626.00,7.781609e-07
9627.00,8.172781e-07
9628.00,8.396617e-07
9629.00,8.756484e-07
9630.00,8.908286e-07
9631.00,9.174607e-07
9632.00,9.609262e-07
9633.00,9.745952e-07
9634.00,9.925791e-07
9635.00,9.931427e-07
9636.00,9.757409e-07
9637.00,9.098491e-07
9638.00,8.219520e-07
9639.00,7.359656e-07
9640.00,7.100123e-07
9641.00,7.123133e-07
9642.00,7.105018e-07
9643.00,7.411186e-07
9644.00,7.551535e-07
9645.00,8.234749e-07
9646.00,8.234460e-07
9647.00,8.333662e-07
9648.00,8.123484e-07
9649.00,7.879235e-07
9650.00,7.879170e-07
9651.00,7.545676e-07
9652.00,7.810650e-07
9653.00,7.862342e-07
9654.00,8.049298e-07
9655.00,8.442235e-07
9656.00,8.354017e-07
9657.00,8.896568e-07
9658.00,9.353386e-07
9659.00,9.363403e-07
9660.00,9.414568e-07
9661.00,8.677618e-07
9662.00,8.065452e-07
9663.00,7.995116e-07
9664.00,7.702398e-07
9665.00,7.299839e-07
9666.00,7.558835e-07
9667.00,7.542339e-07
9668.00,7.451856e-07
9669.00,7.437158e-07
9670.00,7.391593e-07
9671.00,7.302922e-07
9672.00,7.176019e-07
9673.00,7.222612e-07
9674.00,7.116079e-07
9675.00,7.751588e-07
9676.00,8.756306e-07
9677.00,1.025260e-06
9678.00,1.191279e-06
9679.00,1.350170e-06
9680.00,1.569379e-06
9681.00,1.687570e-06
9682.00,1.759446e-06
9683.00,1.658846e-06
9684.00,1.498560e-06
9685.00,1.298741e-06
9686.00,1.084574e-06
9687.00,9.043354e-07
9688.00,7.274871e-07
9689.00,6.755328e-07
9690.00,5.955356e-07
9691.00,5.711242e-07
9692.00,5.948180e-07
9693.00,5.904901e-07
9694.00,6.154951e-07
9695.00,5.943808e-07
9696.00,5.737032e-07
9697.00,5.295142e-07
9698.00,5.433341e-07
9699.00,5.662937e-07
9700.00,6.143822e-07
9701.00,6.712892e-07
9702.00,6.829250e-07
9703.00,7.424500e-07
9704.00,7.719358e-07
9705.00,7.614020e-07
9706.00,7.627976e-07
9707.00,7.506156e-07
9708.00,6.828532e-07
9709.00,6.016940e-07
9710.00,5.872089e-07
9711.00,5.888313e-07
9712.00,6.129951e-07
9713.00,6.825210e-07
9714.00,8.592532e-07
9715.00,1.077713e-06
9716.00,1.286546e-06
9717.00,1.409091e-06
9718.00,1.484822e-06
9719.00,1.385612e-06
9720.00,1.142031e-06
9721.00,9.419539e-07
9722.00,7.427658e-07
9723.00,6.236328e-07
9724.00,5.261073e-07
9725.00,4.908682e-07
9726.00,4.879004e-07
9727.00,4.945760e-07
9728.00,5.405383e-07
9729.00,5.609098e-07
9730.00,5.730216e-07
9731.00,5.957046e-07
9732.00,5.568318e-07
9733.00,4.987969e-07
9734.00,4.391316e-07
9735.00,3.868807e-07
9736.00,3.407906e-07
9737.00,3.086531e-07
9738.00,3.193442e-07
9739.00,3.347395e-07
9740.00,3.770020e-07
9741.00,4.060435e-07
9742.00,4.957390e-07
9743.00,5.548707e-07
9744.00,5.707762e-07
9745.00,6.204738e-07
9746.00,6.285759e-07
9747.00,6.432470e-07
9748.00,5.936299e-07
9749.00,5.597227e-07
9750.00,4.936566e-07
9751.00,4.387344e-07
9752.00,4.191151e-07
9753.00,3.783754e-07
9754.00,3.782609e-07
9755.00,3.699940e-07
9756.00,3.726422e-07
9757.00,3.607531e-07
9758.00,3.573766e-07
9759.00,3.508880e-07
9760.00,3.555287e-07
9761.00,3.742284e-07
9762.00,3.529066e-07
9763.00,3.734122e-07
9764.00,3.737303e-07
9765.00,3.639386e-07
9766.00,3.536302e-07
9767.00,3.244677e-07
9768.00,3.125239e-07
9769.00,2.988135e-07
9770.00,3.030729e-07
9771.00,3.003681e-07
9772.00,3.066952e-07
9773.00,3.162132e-07
9774.00,3.230566e-07
9775.00,3.521054e-07
9776.00,3.627228e-07
9777.00,3.752006e-07
9778.00,3.593610e-07
9779.00,3.532126e-07
9780.00,3.263451e-07
9781.00,2.934275e-07
9782.00,2.667731e-07
9783.00,2.477704e-07
9784.00,2.501122e-07
9785.00,2.514051e-07
9786.00,2.721732e-07
9787.00,2.772667e-07
9788.00,2.987083e-07
9789.00,3.340327e-07
9790.00,3.530119e-07
9791.00,3.941324e-07
9792.00,4.229058e-07
9793.00,4.735780e-07
9794.00,5.406207e-07
9795.00,6.400439e-07
9796.00,7.282566e-07
9797.00,8.482601e-07
9798.00,9.790946e-07
9799.00,1.064787e-06
9800.00,1.177416e-06
9801.00,1.306471e-06
9802.00,1.605948e-06
9803.00,2.031671e-06
9804.00,2.962649e-06
9805.00,4.706582e-06
9806.00,6.633877e-06
9807.00,9.261407e-06
9808.00,9.888360e-06
9809.00,8.816274e-06
9810.00,6.427845e-06
9811.00,4.157715e-06
9812.00,2.556937e-06
9813.00,1.481288e-06
9814.00,9.546294e-07
9815.00,6.542672e-07
9816.00,4.905647e-07
9817.00,4.085945e-07
9818.00,3.601489e-07
9819.00,3.478031e-07
9820.00,3.223508e-07
9821.00,2.956755e-07
9822.00,3.073817e-07
9823.00,3.123091e-07
9824.00,3.324450e-07
9825.00,3.457602e-07
9826.00,3.303651e-07
9827.00,3.016401e-07
9828.00,2.637491e-07
9829.00,2.428571e-07
9830.00,2.207258e-07
9831.00,2.064127e-07
9832.00,2.014418e-07
9833.00,2.035995e-07
9834.00,2.073553e-07
9835.00,2.323037e-07
9836.00,2.770702e-07
9837.00,3.264281e-07
9838.00,3.812619e-07
9839.00,4.416486e-07
9840.00,4.842732e-07
9841.00,4.874012e-07
9842.00,4.699118e-07
9843.00,4.443606e-07
9844.00,3.870183e-07
9845.00,3.347858e-07
9846.00,2.977366e-07
9847.00,2.775505e-07
9848.00,2.553794e-07
9849.00,2.447747e-07
9850.00,2.508108e-07
9851.00,2.590216e-07
9852.00,2.691590e-07
9853.00,2.666219e-07
9854.00,2.609663e-07
9855.00,2.575221e-07
9856.00,2.449144e-07
9857.00,2.447749e-07
9858.00,2.410752e-07
9859.00,2.388370e-07
9860.00,2.324789e-07
9861.00,2.244657e-07
9862.00,2.158773e-07
9863.00,1.967953e-07
9864.00,1.951477e-07
9865.00,1.935611e-07
9866.00,2.041094e-07
9867.00,2.277164e-07
9868.00,2.547468e-07
9869.00,2.902828e-07
9870.00,3.066647e-07
9871.00,3.190959e-07
9872.00,3.072607e-07
9873.00,3.043651e-07
9874.00,2.842002e-07
9875.00,2.552252e-07
9876.00,2.436340e-07
9877.00,2.374156e-07
9878.00,2.490200e-07
9879.00,2.555844e-07
9880.00,2.521709e-07
9881.00,2.573226e-07
9882.00,2.540635e-07
9883.00,2.425162e-07
9884.00,2.339274e-07
9885.00,2.374706e-07
9886.00,2.495352e-07
9887.00,2.673163e-07
9888.00,2.894028e-07
9889.00,2.975915e-07
9890.00,3.215110e-07
9891.00,3.154829e-07
9892.00,3.314455e-07
9893.00,3.190423e-07
9894.00,3.190909e-07
9895.00,3.131505e-07
9896.00,2.852124e-07
9897.00,2.832590e-07
9898.00,2.536195e-07
9899.00,2.374664e-07
9900.00,2.255016e-07
9901.00,2.319006e-07
9902.00,2.410339e-07
9903.00,2.650268e-07
9904.00,2.947537e-07
9905.00,3.375285e-07
9906.00,4.012772e-07
9907.00,4.312278e-07
9908.00,4.526422e-07
9909.00,4.368447e-07
9910.00,3.966262e-07
9911.00,3.563355e-07
9912.00,2.892625e-07
9913.00,2.753796e-07
9914.00,2.616254e-07
9915.00,2.589796e-07
9916.00,2.741774e-07
9917.00,2.434553e-07
9918.00,2.177485e-07
9919.00,1.866001e-07
9920.00,1.630651e-07
9921.00,1.496107e-07
9922.00,1.507698e-07
9923.00,1.585332e-07
9924.00,1.689955e-07
9925.00,1.801117e-07
9926.00,1.870567e-07
9927.00,1.899399e-07
9928.00,1.929916e-07
9929.00,1.919702e-07
9930.00,1.945942e-07
9931.00,1.978060e-07
9932.00,1.947830e-07
9933.00,2.033894e-07
9934.00,2.034511e-07
9935.00,2.048078e-07
9936.00,2.024083e-07
9937.00,1.932396e-07
9938.00,1.892235e-07
9939.00,1.727323e-07
9940.00,1.559236e-07
9941.00,1.421843e-07
9942.00,1.276208e-07
9943.00,1.198792e-07
9944.00,1.187103e-07
9945.00,1.215326e-07
9946.00,1.312514e-07
9947.00,1.423479e-07
9948.00,1.550720e-07
9949.00,1.629404e-07
9950.00,1.775127e-07
9951.00,1.904244e-07
9952.00,2.007846e-07
9953.00,2.207715e-07
9954.00,2.456042e-07
9955.00,2.759064e-07
9956.00,2.970651e-07
9957.00,3.252735e-07
9958.00,3.264837e-07
9959.00,3.022613e-07
9960.00,2.811610e-07
9961.00,2.543692e-07
9962.00,2.362471e-07
9963.00,2.321541e-07
9964.00,2.459697e-07
9965.00,2.571476e-07
9966.00,2.792764e-07
9967.00,2.998956e-07
9968.00,3.060004e-07
9969.00,3.069161e-07
9970.00,2.989242e-07
9971.00,2.893270e-07
9972.00,2.662316e-07
9973.00,2.376250e-07
9974.00,2.203949e-07
9975.00,2.034362e-07
9976.00,1.878457e-07
9977.00,1.737776e-07
9978.00,1.709158e-07
9979.00,1.773036e-07
9980.00,1.841425e-07
9981.00,1.893035e-07
9982.00,1.949703e-07
9983.00,1.948316e-07
9984.00,1.796444e-07
9985.00,1.678139e-07
9986.00,1.591764e-07
9987.00,1.601215e-07
9988.00,1.669265e-07
9989.00,1.775884e-07
9990.00,1.965499e-07
9991.00,1.986386e-07
9992.00,1.926756e-07
9993.00,1.761322e-07
9994.00,1.518535e-07
9995.00,1.285457e-07
9996.00,1.136961e-07
9997.00,1.111535e-07
9998.00,1.120097e-07
9999.00,1.139732e-07
10000.00,1.225798e-07
10001.00,1.219160e-07
10002.00,1.270542e-07
10003.00,1.226481e-07
10004.00,1.204577e-07
10005.00,1.190841e-07
10006.00,1.202016e-07
10007.00,1.210842e-07
10008.00,1.183185e-07
10009.00,1.216275e-07
10010.00,1.232056e-07
10011.00,1.317638e-07
10012.00,1.399327e-07
10013.00,1.484743e-07
10014.00,1.624166e-07
10015.00,1.704275e-07
10016.00,1.815066e-07
10017.00,1.899092e-07
10018.00,1.914146e-07
10019.00,1.855234e-07
10020.00,1.691350e-07
10021.00,1.511775e-07
10022.00,1.283149e-07
10023.00,1.143479e-07
10024.00,1.050511e-07
10025.00,9.994038e-08
10026.00,9.874455e-08
10027.00,1.020550e-07
10028.00,1.078990e-07
10029.00,1.172087e-07
10030.00,1.301154e-07
10031.00,1.457412e-07
10032.00,1.655727e-07
10033.00,1.908006e-07
10034.00,2.230687e-07
10035.00,2.660809e-07
10036.00,3.255764e-07
10037.00,4.184354e-07
10038.00,5.406475e-07
10039.00,7.202231e-07
10040.00,9.500534e-07
10041.00,1.183692e-06
10042.00,1.407925e-06
10043.00,1.433959e-06
10044.00,1.341009e-06
10045.00,1.151194e-06
10046.00,9.478708e-07
10047.00,7.676958e-07
10048.00,6.079535e-07
10049.00,4.768014e-07
10050.00,3.740586e-07
10051.00,2.905981e-07
10052.00,2.254109e-07
10053.00,1.830078e-07
10054.00,1.627638e-07
10055.00,1.446568e-07
10056.00,1.326817e-07
10057.00,1.233462e-07
10058.00,1.139406e-07
10059.00,1.014405e-07
10060.00,9.343178e-08
10061.00,8.601202e-08
10062.00,8.067106e-08
10063.00,7.369114e-08
10064.00,7.090656e-08
10065.00,7.410352e-08
10066.00,7.949917e-08
10067.00,9.304404e-08
10068.00,1.115928e-07
10069.00,1.413521e-07
10070.00,1.730177e-07
10071.00,1.916776e-07
10072.00,1.951064e-07
10073.00,1.755456e-07
10074.00,1.528398e-07
10075.00,1.324565e-07
10076.00,1.225741e-07
10077.00,1.224968e-07
10078.00,1.326340e-07
10079.00,1.514469e-07
10080.00,1.708303e-07
10081.00,1.887815e-07
10082.00,1.925793e-07
10083.00,1.830902e-07
10084.00,1.785920e-07
10085.00,1.691679e-07
10086.00,1.616924e-07
10087.00,1.518490e-07
10088.00,1.543415e-07
10089.00,1.511461e-07
10090.00,1.447309e-07
10091.00,1.430064e-07
10092.00,1.440407e-07
10093.00,1.403651e-07
10094.00,1.502736e-07
10095.00,1.724350e-07
10096.00,1.877066e-07
10097.00,2.113797e-07
10098.00,2.473321e-07
10099.00,2.607711e-07
10100.00,2.657936e-07
10101.00,2.505783e-07
10102.00,2.431290e-07
10103.00,2.358953e-07
10104.00,2.486876e-07
10105.00,2.846420e-07
10106.00,3.378248e-07
10107.00,3.586933e-07
10108.00,3.769003e-07
10109.00,3.641893e-07
10110.00,3.053678e-07
10111.00,2.547116e-07
10112.00,2.148368e-07
10113.00,1.760682e-07
10114.00,1.493166e-07
10115.00,1.305422e-07
10116.00,1.229220e-07
10117.00,1.128029e-07
10118.00,1.155359e-07
10119.00,1.155168e-07
10120.00,1.207370e-07
10121.00,1.360535e-07
10122.00,1.435951e-07
10123.00,1.535029e-07
10124.00,1.506452e-07
10125.00,1.514965e-07
10126.00,1.471392e-07
10127.00,1.348028e-07
10128.00,1.320818e-07
10129.00,1.213680e-07
10130.00,1.052964e-07
10131.00,8.743392e-08
10132.00,7.228478e-08
10133.00,6.443423e-08
10134.00,5.804540e-08
10135.00,5.885996e-08
10136.00,5.945001e-08
10137.00,6.177349e-08
10138.00,6.553665e-08
10139.00,6.789742e-08
10140.00,7.463959e-08
10141.00,8.091759e-08
10142.00,9.237235e-08
10143.00,1.065035e-07
10144.00,1.245089e-07
10145.00,1.369447e-07
10146.00,1.504450e-07
10147.00,1.585403e-07
10148.00,1.689196e-07
10149.00,1.798069e-07
10150.00,1.822612e-07
10151.00,1.869671e-07
10152.00,1.833796e-07
10153.00,1.802494e-07
10154.00,1.758706e-07
10155.00,1.662922e-07
10156.00,1.637988e-07
10157.00,1.544610e-07
10158.00,1.458586e-07
10159.00,1.379651e-07
10160.00,1.316093e-07
10161.00,1.288036e-07
10162.00,1.282314e-07
10163.00,1.398271e-07
10164.00,1.462023e-07
10165.00,1.620273e-07
10166.00,1.702940e-07
10167.00,1.773482e-07
10168.00,1.815077e-07
10169.00,1.902922e-07
10170.00,2.047107e-07
10171.00,2.013788e-07
10172.00,2.017685e-07
10173.00,1.880009e-07
10174.00,1.803724e-07
10175.00,1.786691e-07
10176.00,1.675394e-07
10177.00,1.709390e-07
10178.00,1.758226e-07
10179.00,1.873029e-07
10180.00,2.101918e-07
10181.00,2.241101e-07
10182.00,2.540831e-07
10183.00,2.547405e-07
10184.00,2.740740e-07
10185.00,2.741622e-07
10186.00,3.063480e-07
10187.00,3.655862e-07
10188.00,4.475725e-07
10189.00,6.060222e-07
10190.00,8.331490e-07
10191.00,1.121713e-06
10192.00,1.275625e-06
10193.00,1.374640e-06
10194.00,1.262181e-06
10195.00,1.004486e-06
10196.00,7.455790e-07
10197.00,4.844807e-07
10198.00,3.602845e-07
10199.00,2.385879e-07
10200.00,1.655076e-07
10201.00,1.195092e-07
10202.00,9.224207e-08
10203.00,7.637366e-08
10204.00,6.566687e-08
10205.00,6.144140e-08
10206.00,5.879105e-08
10207.00,5.981396e-08
10208.00,6.517162e-08
10209.00,7.429895e-08
10210.00,8.816543e-08
10211.00,1.047785e-07
10212.00,1.256511e-07
10213.00,1.337280e-07
10214.00,1.401768e-07
10215.00,1.327933e-07
10216.00,1.256399e-07
10217.00,1.198477e-07
10218.00,1.132669e-07
10219.00,1.139668e-07
10220.00,1.093832e-07
10221.00,1.174882e-07
10222.00,1.256239e-07
10223.00,1.418936e-07
10224.00,1.804737e-07
10225.00,2.146742e-07
10226.00,2.851344e-07
10227.00,3.257763e-07
10228.00,3.630975e-07
10229.00,3.616193e-07
10230.00,3.163942e-07
10231.00,2.723642e-07
10232.00,2.215827e-07
10233.00,1.724338e-07
10234.00,1.403489e-07
10235.00,1.179289e-07
10236.00,1.009245e-07
10237.00,9.265059e-08
10238.00,9.038906e-08
10239.00,9.395492e-08
10240.00,1.008070e-07
10241.00,1.136976e-07
10242.00,1.259303e-07
10243.00,1.263785e-07
10244.00,1.154862e-07
10245.00,9.840002e-08
10246.00,7.934614e-08
10247.00,6.645085e-08
10248.00,5.622712e-08
10249.00,5.345062e-08
10250.00,5.484209e-08
10251.00,6.010970e-08
10252.00,7.064966e-08
10253.00,8.117452e-08
10254.00,9.523000e-08
10255.00,1.076470e-07
10256.00,1.212471e-07
10257.00,1.421115e-07
10258.00,1.649541e-07
10259.00,1.908846e-07
10260.00,2.155047e-07
10261.00,2.228377e-07
10262.00,2.184095e-07
10263.00,2.031137e-07
10264.00,1.697292e-07
10265.00,1.377121e-07
10266.00,1.216155e-07
10267.00,1.075560e-07
10268.00,9.625566e-08
10269.00,9.297836e-08
10270.00,9.299666e-08
10271.00,9.487346e-08
10272.00,9.453955e-08
10273.00,9.273394e-08
10274.00,8.585147e-08
10275.00,8.180685e-08
10276.00,7.783381e-08
10277.00,7.331420e-08
10278.00,7.212149e-08
10279.00,7.435514e-08
10280.00,7.705835e-08
10281.00,7.601896e-08
10282.00,7.633261e-08
10283.00,7.617248e-08
10284.00,7.328859e-08
10285.00,7.622985e-08
10286.00,7.349602e-08
10287.00,7.546937e-08
10288.00,7.319004e-08
10289.00,6.876438e-08
10290.00,6.421897e-08
10291.00,5.609304e-08
10292.00,5.389513e-08
10293.00,5.249184e-08
10294.00,5.099089e-08
10295.00,5.580187e-08
10296.00,6.268809e-08
10297.00,6.950911e-08
10298.00,6.980722e-08
10299.00,7.006697e-08
10300.00,6.944811e-08
10301.00,6.487895e-08
10302.00,6.373829e-08
10303.00,6.768739e-08
10304.00,7.279272e-08
10305.00,7.876721e-08
10306.00,8.831044e-08
10307.00,9.332613e-08
10308.00,1.008982e-07
10309.00,1.061622e-07
10310.00,1.194196e-07
10311.00,1.333937e-07
10312.00,1.499347e-07
10313.00,1.811518e-07
10314.00,2.091066e-07
10315.00,2.616610e-07
10316.00,3.091828e-07
10317.00,3.440081e-07
10318.00,3.470525e-07
10319.00,3.228088e-07
10320.00,2.838192e-07
10321.00,2.376938e-07
10322.00,1.941086e-07
10323.00,1.647252e-07
10324.00,1.437318e-07
10325.00,1.287488e-07
10326.00,1.163378e-07
10327.00,1.069242e-07
10328.00,9.871436e-08
10329.00,9.690368e-08
10330.00,8.777968e-08
10331.00,8.886998e-08
10332.00,9.376107e-08
10333.00,1.026034e-07
10334.00,1.210527e-07
10335.00,1.320022e-07
10336.00,1.460621e-07
10337.00,1.378534e-07
10338.00,1.270367e-07
10339.00,1.053310e-07
10340.00,8.694214e-08
10341.00,8.493492e-08
10342.00,7.830833e-08
10343.00,7.816955e-08
10344.00,8.223577e-08
10345.00,8.905555e-08
10346.00,9.808321e-08
10347.00,1.098918e-07
10348.00,1.265341e-07
10349.00,1.440855e-07
10350.00,1.709292e-07
10351.00,1.910527e-07
10352.00,2.145271e-07
10353.00,2.343514e-07
10354.00,2.261874e-07
10355.00,2.118032e-07
10356.00,1.826596e-07
10357.00,1.633226e-07
10358.00,1.347835e-07
10359.00,1.218335e-07
10360.00,1.114975e-07
10361.00,1.050759e-07
10362.00,1.084750e-07
10363.00,9.738019e-08
10364.00,9.701905e-08
10365.00,8.968767e-08
10366.00,8.769648e-08
10367.00,8.666985e-08
10368.00,8.323772e-08
10369.00,8.490276e-08
10370.00,7.784159e-08
10371.00,7.262363e-08
10372.00,6.234000e-08
10373.00,5.763717e-08
10374.00,5.203514e-08
10375.00,4.831947e-08
10376.00,5.091988e-08
10377.00,5.322334e-08
10378.00,6.446933e-08
10379.00,6.920354e-08
10380.00,8.751098e-08
10381.00,9.785883e-08
10382.00,1.129887e-07
10383.00,1.350989e-07
10384.00,1.435700e-07
10385.00,1.513959e-07
10386.00,1.414216e-07
10387.00,1.400170e-07
10388.00,1.296324e-07
10389.00,1.274112e-07
10390.00,1.396350e-07
10391.00,1.370285e-07
10392.00,1.582945e-07
10393.00,1.678173e-07
10394.00,1.878903e-07
10395.00,1.989870e-07
10396.00,2.101278e-07
10397.00,2.188038e-07
10398.00,2.000599e-07
10399.00,1.975000e-07
10400.00,1.881499e-07
10401.00,1.693008e-07
10402.00,1.663518e-07
10403.00,1.626683e-07
10404.00,1.765316e-07
10405.00,1.804765e-07
10406.00,1.762393e-07
10407.00,1.589049e-07
10408.00,1.516030e-07
10409.00,1.303942e-07
10410.00,1.183187e-07
10411.00,1.166039e-07
10412.00,1.077068e-07
10413.00,1.129655e-07
10414.00,1.019821e-07
10415.00,1.099977e-07
10416.00,1.094071e-07
10417.00,1.161117e-07
10418.00,1.263367e-07
10419.00,1.287071e-07
10420.00,1.429722e-07
10421.00,1.381691e-07
10422.00,1.494691e-07
10423.00,1.673742e-07
10424.00,1.804213e-07
10425.00,2.097408e-07
10426.00,2.188204e-07
10427.00,2.327792e-07
10428.00,2.242154e-07
10429.00,2.003703e-07
10430.00,1.777715e-07
10431.00,1.588164e-07
10432.00,1.450179e-07
10433.00,1.361892e-07
10434.00,1.431361e-07
10435.00,1.498453e-07
10436.00,1.601915e-07
10437.00,1.632091e-07
10438.00,1.561164e-07
10439.00,1.614952e-07
10440.00,1.608951e-07
10441.00,1.609441e-07
10442.00,1.581520e-07
10443.00,1.542889e-07
10444.00,1.455577e-07
10445.00,1.406602e-07
10446.00,1.304223e-07
10447.00,1.273533e-07
10448.00,1.258777e-07
10449.00,1.208422e-07
10450.00,1.166629e-07
10451.00,1.039343e-07
10452.00,9.547138e-08
10453.00,8.829869e-08
10454.00,8.075457e-08
10455.00,8.062784e-08
10456.00,8.304919e-08
10457.00,8.627970e-08
10458.00,8.921179e-08
10459.00,9.255943e-08
10460.00,9.934863e-08
10461.00,1.062288e-07
10462.00,1.142863e-07
10463.00,1.234777e-07
10464.00,1.316662e-07
10465.00,1.373700e-07
10466.00,1.488615e-07
10467.00,1.571501e-07
10468.00,1.599280e-07
10469.00,1.629929e-07
10470.00,1.508241e-07
10471.00,1.404330e-07
10472.00,1.305387e-07
10473.00,1.290139e-07
10474.00,1.351172e-07
10475.00,1.439025e-07
10476.00,1.582091e-07
10477.00,1.655640e-07
10478.00,1.644535e-07
10479.00,1.505307e-07
10480.00,1.377329e-07
10481.00,1.300586e-07
10482.00,1.229475e-07
10483.00,1.119322e-07
10484.00,1.036132e-07
10485.00,9.231537e-08
10486.00,8.017516e-08
10487.00,7.351350e-08
10488.00,7.020275e-08
10489.00,7.341243e-08
10490.00,8.353423e-08
10491.00,9.861601e-08
10492.00,1.158427e-07
10493.00,1.219510e-07
10494.00,1.171927e-07
10495.00,1.018691e-07
10496.00,8.504793e-08
10497.00,7.257503e-08
10498.00,6.269026e-08
10499.00,6.178542e-08
10500.00,6.682770e-08
10501.00,7.261050e-08
10502.00,7.808990e-08
10503.00,8.041741e-08
10504.00,7.850533e-08
10505.00,7.178196e-08
10506.00,6.775365e-08
10507.00,6.670765e-08
10508.00,7.189932e-08
10509.00,8.087973e-08
10510.00,8.987462e-08
10511.00,9.572500e-08
10512.00,9.122354e-08
10513.00,8.382105e-08
10514.00,7.362964e-08
10515.00,6.550599e-08
10516.00,5.796801e-08
10517.00,5.358822e-08
10518.00,5.059912e-08
10519.00,4.562934e-08
10520.00,4.152904e-08
10521.00,3.941343e-08
10522.00,4.010415e-08
10523.00,4.133519e-08
10524.00,4.413876e-08
10525.00,4.718478e-08
10526.00,4.932350e-08
10527.00,5.044044e-08
10528.00,4.766504e-08
10529.00,4.476187e-08
10530.00,4.091915e-08
10531.00,3.670216e-08
10532.00,3.398431e-08
10533.00,3.264307e-08
10534.00,3.388208e-08
10535.00,3.876821e-08
10536.00,4.742407e-08
10537.00,6.217635e-08
10538.00,8.335297e-08
10539.00,1.122614e-07
10540.00,1.449421e-07
10541.00,1.788431e-07
10542.00,1.999249e-07
10543.00,2.134227e-07
10544.00,2.097083e-07
10545.00,2.047883e-07
10546.00,2.057786e-07
10547.00,2.130840e-07
10548.00,2.342211e-07
10549.00,2.712206e-07
10550.00,3.270215e-07
10551.00,4.060458e-07
10552.00,4.931262e-07
10553.00,5.610064e-07
10554.00,6.066421e-07
10555.00,6.110269e-07
10556.00,5.754499e-07
10557.00,5.374249e-07
10558.00,4.725925e-07
10559.00,4.026441e-07
10560.00,3.224019e-07
10561.00,2.630012e-07
10562.00,2.118282e-07
10563.00,1.750578e-07
10564.00,1.527585e-07
10565.00,1.391284e-07
10566.00,1.393735e-07
10567.00,1.366356e-07
10568.00,1.320900e-07
10569.00,1.236747e-07
10570.00,1.108204e-07
10571.00,9.726907e-08
10572.00,8.178448e-08
10573.00,7.164117e-08
10574.00,6.419598e-08
10575.00,6.223537e-08
10576.00,6.304147e-08
10577.00,6.799431e-08
10578.00,7.858847e-08
10579.00,9.011917e-08
10580.00,1.063014e-07
10581.00,1.156785e-07
10582.00,1.204869e-07
10583.00,1.191980e-07
10584.00,1.083091e-07
10585.00,9.666579e-08
10586.00,8.812505e-08
10587.00,8.846112e-08
10588.00,9.549243e-08
10589.00,1.114952e-07
10590.00,1.431704e-07
10591.00,1.758246e-07
10592.00,2.021526e-07
10593.00,2.169608e-07
10594.00,2.231660e-07
10595.00,2.170276e-07
10596.00,2.189895e-07
10597.00,2.199714e-07
10598.00,2.246528e-07
10599.00,2.248383e-07
10600.00,1.999475e-07
10601.00,1.787017e-07
10602.00,1.497913e-07
10603.00,1.315023e-07
10604.00,1.232465e-07
10605.00,1.245760e-07
10606.00,1.400710e-07
10607.00,1.626197e-07
10608.00,1.907776e-07
10609.00,2.345183e-07
10610.00,2.655785e-07
10611.00,2.821941e-07
10612.00,2.746498e-07
10613.00,2.415049e-07
10614.00,2.163189e-07
10615.00,1.953871e-07
10616.00,1.842707e-07
10617.00,1.885690e-07
10618.00,1.873309e-07
10619.00,1.862352e-07
10620.00,1.750819e-07
10621.00,1.696435e-07
10622.00,1.571318e-07
10623.00,1.454096e-07
10624.00,1.430998e-07
10625.00,1.383022e-07
10626.00,1.376830e-07
10627.00,1.272662e-07
10628.00,1.148385e-07
10629.00,1.024210e-07
10630.00,9.045242e-08
10631.00,8.508758e-08
10632.00,8.275352e-08
10633.00,8.630550e-08
10634.00,9.426085e-08
10635.00,1.034441e-07
10636.00,1.219645e-07
10637.00,1.334035e-07
10638.00,1.437789e-07
10639.00,1.517907e-07
10640.00,1.442597e-07
10641.00,1.320808e-07
10642.00,1.114510e-07
10643.00,9.300014e-08
10644.00,8.044910e-08
10645.00,7.061237e-08
10646.00,6.637572e-08
10647.00,6.392258e-08
10648.00,6.317499e-08
10649.00,6.256769e-08
10650.00,6.146065e-08
10651.00,6.186443e-08
10652.00,6.383848e-08
10653.00,6.591862e-08
10654.00,6.946522e-08
10655.00,7.757212e-08
10656.00,8.616748e-08
10657.00,9.375826e-08
10658.00,1.033868e-07
10659.00,1.171600e-07
10660.00,1.265729e-07
10661.00,1.301746e-07
10662.00,1.322126e-07
10663.00,1.341038e-07
10664.00,1.368885e-07
10665.00,1.395935e-07
10666.00,1.423697e-07
10667.00,1.459213e-07
10668.00,1.459816e-07
10669.00,1.394187e-07
10670.00,1.237210e-07
10671.00,1.109958e-07
10672.00,1.081027e-07
10673.00,1.105950e-07
10674.00,1.201352e-07
10675.00,1.349515e-07
10676.00,1.534936e-07
10677.00,1.684916e-07
10678.00,1.761558e-07
10679.00,1.777454e-07
10680.00,1.757303e-07
10681.00,1.763995e-07
10682.00,1.753651e-07
10683.00,1.707451e-07
10684.00,1.593291e-07
10685.00,1.486196e-07
10686.00,1.425625e-07
10687.00,1.443769e-07
10688.00,1.563544e-07
10689.00,1.782803e-07
10690.00,2.182858e-07
10691.00,2.661558e-07
10692.00,3.067968e-07
10693.00,3.330506e-07
10694.00,3.463945e-07
10695.00,3.400483e-07
10696.00,3.245983e-07
10697.00,3.261579e-07
10698.00,3.377684e-07
10699.00,3.763824e-07
10700.00,4.244176e-07
10701.00,5.089364e-07
10702.00,5.868908e-07
10703.00,6.489977e-07
10704.00,6.857590e-07
10705.00,6.398507e-07
10706.00,5.381320e-07
10707.00,4.186092e-07
10708.00,3.106023e-07
10709.00,2.279105e-07
10710.00,1.632268e-07
10711.00,1.240986e-07
10712.00,9.470208e-08
10713.00,7.645592e-08
10714.00,6.541068e-08
10715.00,5.717244e-08
10716.00,5.134341e-08
10717.00,4.570254e-08
10718.00,4.379564e-08
10719.00,4.341334e-08
10720.00,4.584103e-08
10721.00,5.124584e-08
10722.00,5.523971e-08
10723.00,5.971545e-08
10724.00,6.161714e-08
10725.00,5.999888e-08
10726.00,5.637176e-08
10727.00,5.356172e-08
10728.00,5.266174e-08
10729.00,5.363236e-08
10730.00,5.827041e-08
10731.00,6.785769e-08
10732.00,7.894338e-08
10733.00,9.511015e-08
10734.00,1.146765e-07
10735.00,1.340277e-07
10736.00,1.570472e-07
10737.00,1.765079e-07
10738.00,1.880768e-07
10739.00,1.852115e-07
10740.00,1.711353e-07
10741.00,1.523210e-07
10742.00,1.330365e-07
10743.00,1.120327e-07
10744.00,9.985287e-08
10745.00,9.378439e-08
10746.00,9.580344e-08
10747.00,9.735683e-08
10748.00,1.006782e-07
10749.00,1.026584e-07
10750.00,1.045295e-07
10751.00,1.031684e-07
10752.00,9.802270e-08
10753.00,9.437846e-08
10754.00,8.883966e-08
10755.00,8.331653e-08
10756.00,7.599895e-08
10757.00,6.870047e-08
10758.00,6.426902e-08
10759.00,6.048140e-08
10760.00,6.168339e-08
10761.00,6.554949e-08
10762.00,7.134557e-08
10763.00,7.572398e-08
10764.00,7.791810e-08
10765.00,7.855530e-08
10766.00,7.751899e-08
10767.00,7.595285e-08
10768.00,7.830567e-08
10769.00,8.683146e-08
10770.00,9.681782e-08
10771.00,1.138671e-07
10772.00,1.246951e-07
10773.00,1.305076e-07
10774.00,1.191522e-07
10775.00,9.819419e-08
10776.00,7.915195e-08
10777.00,6.259844e-08
10778.00,5.392782e-08
10779.00,5.467362e-08
10780.00,5.853489e-08
10781.00,6.655500e-08
10782.00,7.649604e-08
10783.00,8.255792e-08
10784.00,8.338726e-08
10785.00,7.654137e-08
10786.00,7.070314e-08
10787.00,6.427719e-08
10788.00,6.064190e-08
10789.00,6.004942e-08
10790.00,6.199362e-08
10791.00,6.369224e-08
10792.00,6.484538e-08
10793.00,6.418969e-08
10794.00,6.252450e-08
10795.00,6.097864e-08
10796.00,5.727670e-08
10797.00,5.423443e-08
10798.00,5.047875e-08
10799.00,4.466012e-08
10800.00,4.030766e-08
10801.00,3.462902e-08
10802.00,3.111423e-08
10803.00,3.050645e-08
10804.00,3.346806e-08
10805.00,3.881362e-08
10806.00,4.772098e-08
10807.00,6.026863e-08
10808.00,6.921383e-08
10809.00,7.262322e-08
10810.00,6.800816e-08
10811.00,5.957737e-08
10812.00,5.102480e-08
10813.00,4.342551e-08
10814.00,3.986746e-08
10815.00,3.890642e-08
10816.00,4.165923e-08
10817.00,4.531819e-08
10818.00,4.953585e-08
10819.00,5.373865e-08
10820.00,5.759329e-08
10821.00,6.155081e-08
10822.00,6.890759e-08
10823.00,7.727102e-08
10824.00,8.792111e-08
10825.00,1.020528e-07
10826.00,1.186678e-07
10827.00,1.374915e-07
10828.00,1.566071e-07
10829.00,1.691330e-07
10830.00,1.796471e-07
10831.00,1.846808e-07
10832.00,1.762820e-07
10833.00,1.572801e-07
10834.00,1.428036e-07
10835.00,1.283983e-07
10836.00,1.184912e-07
10837.00,1.168360e-07
10838.00,1.217948e-07
10839.00,1.323093e-07
10840.00,1.423864e-07
10841.00,1.486903e-07
10842.00,1.529107e-07
10843.00,1.501679e-07
10844.00,1.510142e-07
10845.00,1.509040e-07
10846.00,1.571962e-07
10847.00,1.635113e-07
10848.00,1.621570e-07
10849.00,1.547234e-07
10850.00,1.413437e-07
10851.00,1.343272e-07
10852.00,1.265635e-07
10853.00,1.223872e-07
10854.00,1.211108e-07
10855.00,1.199797e-07
10856.00,1.178040e-07
10857.00,1.146511e-07
10858.00,1.142008e-07
10859.00,1.193880e-07
10860.00,1.243538e-07
10861.00,1.338856e-07
10862.00,1.482077e-07
10863.00,1.621167e-07
10864.00,1.721835e-07
10865.00,1.747078e-07
10866.00,1.708507e-07
10867.00,1.586756e-07
10868.00,1.423237e-07
10869.00,1.261860e-07
10870.00,1.154222e-07
10871.00,1.044176e-07
10872.00,9.961469e-08
10873.00,9.685507e-08
10874.00,9.201239e-08
10875.00,8.829350e-08
10876.00,8.256664e-08
10877.00,7.924041e-08
10878.00,7.179361e-08
10879.00,6.324382e-08
10880.00,5.801136e-08
10881.00,5.246529e-08
10882.00,4.661839e-08
10883.00,4.108970e-08
10884.00,3.749365e-08
10885.00,3.512947e-08
10886.00,3.500877e-08
10887.00,3.651889e-08
10888.00,3.892728e-08
10889.00,4.365212e-08
10890.00,4.933788e-08
10891.00,5.792037e-08
10892.00,7.028859e-08
10893.00,9.058605e-08
10894.00,1.138409e-07
10895.00,1.431229e-07
10896.00,1.691486e-07
10897.00,1.743552e-07
10898.00,1.631150e-07
10899.00,1.417750e-07
10900.00,1.200897e-07
10901.00,1.090593e-07
10902.00,1.038299e-07
10903.00,1.128410e-07
10904.00,1.265098e-07
10905.00,1.439980e-07
10906.00,1.643084e-07
10907.00,1.752215e-07
10908.00,1.737317e-07
10909.00,1.586824e-07
10910.00,1.417428e-07
10911.00,1.243764e-07
10912.00,1.108436e-07
10913.00,1.025019e-07
10914.00,9.845925e-08
10915.00,1.000645e-07
10916.00,9.997601e-08
10917.00,9.921133e-08
10918.00,9.149596e-08
10919.00,8.493686e-08
10920.00,7.597157e-08
10921.00,7.307182e-08
10922.00,7.518086e-08
10923.00,8.051744e-08
10924.00,8.850115e-08
10925.00,9.504358e-08
10926.00,9.874326e-08
10927.00,9.704248e-08
10928.00,9.484571e-08
10929.00,9.180029e-08
10930.00,9.084575e-08
10931.00,9.378804e-08
10932.00,1.008817e-07
10933.00,1.122000e-07
10934.00,1.295711e-07
10935.00,1.485090e-07
10936.00,1.682890e-07
10937.00,1.757919e-07
10938.00,1.807998e-07
10939.00,1.678086e-07
10940.00,1.520639e-07
10941.00,1.325939e-07
10942.00,1.214697e-07
10943.00,1.216861e-07
10944.00,1.327441e-07
10945.00,1.590033e-07
10946.00,1.981574e-07
10947.00,2.425481e-07
10948.00,2.678663e-07
10949.00,2.592429e-07
10950.00,2.364952e-07
10951.00,2.016988e-07
10952.00,1.764120e-07
10953.00,1.553740e-07
10954.00,1.439996e-07
10955.00,1.429017e-07
10956.00,1.419325e-07
10957.00,1.395089e-07
10958.00,1.400221e-07
10959.00,1.361342e-07
10960.00,1.257768e-07
10961.00,1.132758e-07
10962.00,9.937578e-08
10963.00,8.969722e-08
10964.00,8.440981e-08
10965.00,8.624193e-08
10966.00,9.664899e-08
10967.00,1.062877e-07
10968.00,1.203003e-07
10969.00,1.281041e-07
10970.00,1.289896e-07
10971.00,1.264150e-07
10972.00,1.216016e-07
10973.00,1.165219e-07
10974.00,1.119315e-07
10975.00,1.021107e-07
10976.00,9.279130e-08
10977.00,8.348036e-08
10978.00,7.469199e-08
10979.00,6.647091e-08
10980.00,6.057216e-08
10981.00,5.909687e-08
10982.00,5.914702e-08
10983.00,6.491808e-08
10984.00,7.186845e-08
10985.00,8.481354e-08
10986.00,9.814430e-08
10987.00,1.061945e-07
10988.00,1.073804e-07
10989.00,1.009807e-07
10990.00,9.189748e-08
10991.00,8.267870e-08
10992.00,7.475852e-08
10993.00,7.078292e-08
10994.00,6.763464e-08
10995.00,6.809596e-08
10996.00,6.532610e-08
10997.00,6.370818e-08
10998.00,6.101702e-08
10999.00,6.191514e-08
11000.00,6.796296e-08
11001.00,7.777301e-08
11002.00,8.871906e-08
11003.00,9.739019e-08
11004.00,1.010295e-07
11005.00,9.585051e-08
11006.00,8.113233e-08
11007.00,6.749292e-08
11008.00,5.709369e-08
11009.00,5.256323e-08
11010.00,5.017599e-08
11011.00,5.228313e-08
11012.00,5.671541e-08
11013.00,6.426981e-08
11014.00,7.088254e-08
11015.00,7.467593e-08
11016.00,7.862067e-08
11017.00,8.241010e-08
11018.00,8.912000e-08
11019.00,9.557299e-08
11020.00,1.052547e-07
11021.00,1.093314e-07
11022.00,1.053149e-07
11023.00,8.947667e-08
11024.00,7.615678e-08
11025.00,6.455299e-08
11026.00,5.557420e-08
11027.00,5.283004e-08
11028.00,5.244036e-08
11029.00,5.151744e-08
11030.00,4.998887e-08
11031.00,4.750567e-08
11032.00,4.423385e-08
11033.00,3.983036e-08
11034.00,3.609004e-08
11035.00,3.349359e-08
11036.00,3.237584e-08
11037.00,3.193357e-08
11038.00,3.224544e-08
11039.00,3.228357e-08
11040.00,3.224167e-08
11041.00,3.184638e-08
11042.00,3.037351e-08
11043.00,2.928974e-08
11044.00,2.824798e-08
11045.00,2.857263e-08
11046.00,3.202935e-08
11047.00,3.850628e-08
11048.00,5.200376e-08
11049.00,6.880992e-08
11050.00,9.321678e-08
11051.00,1.146082e-07
11052.00,1.280479e-07
11053.00,1.297282e-07
11054.00,1.151642e-07
11055.00,9.638425e-08
11056.00,7.688894e-08
11057.00,6.416193e-08
11058.00,5.499475e-08
11059.00,5.216457e-08
11060.00,5.293229e-08
11061.00,5.759785e-08
11062.00,6.489891e-08
11063.00,7.708864e-08
11064.00,9.076695e-08
11065.00,1.055536e-07
11066.00,1.212104e-07
11067.00,1.370328e-07
11068.00,1.470519e-07
11069.00,1.546913e-07
11070.00,1.493833e-07
11071.00,1.344099e-07
11072.00,1.180845e-07
11073.00,1.031879e-07
11074.00,9.437991e-08
11075.00,9.230806e-08
11076.00,9.291426e-08
11077.00,1.066569e-07
11078.00,1.216736e-07
11079.00,1.380396e-07
11080.00,1.432980e-07
11081.00,1.348857e-07
11082.00,1.225081e-07
11083.00,9.882628e-08
11084.00,7.794085e-08
11085.00,6.638983e-08
11086.00,5.969645e-08
11087.00,5.644680e-08
11088.00,5.727323e-08
11089.00,6.264256e-08
11090.00,6.990963e-08
11091.00,7.684942e-08
11092.00,7.950860e-08
11093.00,8.097127e-08
11094.00,8.318752e-08
11095.00,8.157661e-08
11096.00,7.798010e-08
11097.00,7.772871e-08
11098.00,8.033378e-08
11099.00,8.986418e-08
11100.00,9.840455e-08
11101.00,1.174821e-07
11102.00,1.336167e-07
11103.00,1.405729e-07
11104.00,1.387137e-07
11105.00,1.344960e-07
11106.00,1.258346e-07
11107.00,1.179605e-07
11108.00,1.200064e-07
11109.00,1.240222e-07
11110.00,1.290470e-07
11111.00,1.303797e-07
11112.00,1.286164e-07
11113.00,1.258669e-07
11114.00,1.192430e-07
11115.00,1.134179e-07
11116.00,1.157720e-07
11117.00,1.214118e-07
11118.00,1.337444e-07
11119.00,1.473242e-07
11120.00,1.636912e-07
11121.00,1.704267e-07
11122.00,1.633580e-07
11123.00,1.491685e-07
11124.00,1.225403e-07
11125.00,1.053146e-07
11126.00,8.706530e-08
11127.00,7.624440e-08
11128.00,7.122156e-08
11129.00,6.848337e-08
11130.00,6.980859e-08
11131.00,7.562387e-08
11132.00,8.971737e-08
11133.00,1.104393e-07
11134.00,1.327904e-07
11135.00,1.579174e-07
11136.00,1.714155e-07
11137.00,1.640472e-07
11138.00,1.382682e-07
11139.00,1.064355e-07
11140.00,7.982805e-08
11141.00,6.129849e-08
11142.00,4.948656e-08
11143.00,4.314396e-08
11144.00,4.198827e-08
11145.00,4.685128e-08
11146.00,5.681014e-08
11147.00,7.231444e-08
11148.00,9.380447e-08
11149.00,1.108050e-07
11150.00,1.233105e-07
11151.00,1.216598e-07
11152.00,1.143728e-07
11153.00,1.019137e-07
11154.00,9.227261e-08
11155.00,8.407741e-08
11156.00,8.090828e-08
11157.00,8.178046e-08
11158.00,8.438757e-08
11159.00,8.926405e-08
11160.00,9.146205e-08
11161.00,9.149870e-08
11162.00,8.915285e-08
11163.00,8.316712e-08
11164.00,7.797139e-08
11165.00,7.075979e-08
11166.00,6.817437e-08
11167.00,6.557642e-08
11168.00,6.488946e-08
11169.00,6.211044e-08
11170.00,6.200623e-08
11171.00,6.264546e-08
11172.00,5.937538e-08
11173.00,5.861833e-08
11174.00,6.249038e-08
11175.00,7.006223e-08
11176.00,8.081376e-08
11177.00,9.070858e-08
11178.00,1.024243e-07
11179.00,1.106038e-07
11180.00,1.148425e-07
11181.00,1.173205e-07
11182.00,1.187719e-07
11183.00,1.327945e-07
11184.00,1.475422e-07
11185.00,1.730290e-07
11186.00,1.925029e-07
11187.00,2.071685e-07
11188.00,2.037435e-07
11189.00,1.864288e-07
11190.00,1.600080e-07
11191.00,1.328505e-07
11192.00,1.082357e-07
11193.00,8.522670e-08
11194.00,6.957837e-08
11195.00,5.786142e-08
11196.00,4.848412e-08
11197.00,4.655875e-08
11198.00,4.727862e-08
11199.00,5.358945e-08
11200.00,6.473383e-08
11201.00,8.062199e-08
11202.00,9.711204e-08
11203.00,1.074036e-07
11204.00,1.111171e-07
11205.00,1.053160e-07
11206.00,9.373080e-08
11207.00,8.398673e-08
11208.00,7.746365e-08
11209.00,7.460893e-08
11210.00,7.579639e-08
11211.00,7.989662e-08
11212.00,8.948998e-08
11213.00,1.032845e-07
11214.00,1.176079e-07
11215.00,1.347043e-07
11216.00,1.455469e-07
11217.00,1.515112e-07
11218.00,1.342742e-07
11219.00,1.143960e-07
11220.00,9.598408e-08
11221.00,8.505097e-08
11222.00,7.719241e-08
11223.00,7.542783e-08
11224.00,7.539768e-08
11225.00,7.586672e-08
11226.00,7.186508e-08
11227.00,6.523317e-08
11228.00,5.401336e-08
11229.00,4.672599e-08
11230.00,4.443697e-08
11231.00,4.691373e-08
11232.00,5.553682e-08
11233.00,6.390838e-08
11234.00,7.439901e-08
11235.00,7.865045e-08
11236.00,7.784111e-08
11237.00,7.294507e-08
11238.00,6.586655e-08
11239.00,6.665985e-08
11240.00,6.950168e-08
11241.00,7.596459e-08
11242.00,8.476579e-08
11243.00,9.395783e-08
11244.00,1.004762e-07
11245.00,9.679347e-08
11246.00,9.520218e-08
11247.00,9.104485e-08
11248.00,8.864580e-08
11249.00,8.541830e-08
11250.00,8.504871e-08
11251.00,8.939531e-08
11252.00,9.139897e-08
11253.00,9.694899e-08
11254.00,1.050989e-07
11255.00,1.112777e-07
11256.00,1.223354e-07
11257.00,1.400803e-07
11258.00,1.568650e-07
11259.00,1.704458e-07
11260.00,1.701627e-07
11261.00,1.549622e-07
11262.00,1.344659e-07
11263.00,1.009907e-07
11264.00,7.960115e-08
11265.00,6.398918e-08
11266.00,5.742948e-08
11267.00,5.520966e-08
11268.00,5.248243e-08
11269.00,5.303896e-08
11270.00,5.399238e-08
11271.00,5.924264e-08
11272.00,6.430728e-08
11273.00,7.224315e-08
11274.00,8.169742e-08
11275.00,8.690861e-08
11276.00,9.007930e-08
11277.00,8.561314e-08
11278.00,7.867181e-08
11279.00,7.616418e-08
11280.00,7.370389e-08
11281.00,7.462727e-08
11282.00,7.834991e-08
11283.00,8.446331e-08
11284.00,8.654330e-08
11285.00,8.270266e-08
11286.00,6.879009e-08
11287.00,5.635085e-08
11288.00,4.693469e-08
11289.00,4.091764e-08
11290.00,3.925795e-08
11291.00,4.037141e-08
11292.00,4.617887e-08
11293.00,5.587609e-08
11294.00,6.705893e-08
11295.00,7.495613e-08
11296.00,7.873917e-08
11297.00,8.205451e-08
11298.00,8.096575e-08
11299.00,8.081992e-08
11300.00,8.271040e-08
11301.00,8.968052e-08
11302.00,9.419168e-08
11303.00,1.014850e-07
11304.00,1.059296e-07
11305.00,1.141698e-07
11306.00,1.202959e-07
11307.00,1.244124e-07
11308.00,1.250290e-07
11309.00,1.201936e-07
11310.00,1.075333e-07
11311.00,9.457658e-08
11312.00,7.995411e-08
11313.00,7.140075e-08
11314.00,6.880091e-08
11315.00,7.636768e-08
11316.00,9.094636e-08
11317.00,1.131103e-07
11318.00,1.465939e-07
11319.00,1.693153e-07
11320.00,1.781609e-07
11321.00,1.650675e-07
11322.00,1.459002e-07
11323.00,1.284354e-07
11324.00,1.049948e-07
11325.00,9.868697e-08
11326.00,9.802213e-08
11327.00,1.033397e-07
11328.00,1.130073e-07
11329.00,1.249351e-07
11330.00,1.467464e-07
11331.00,1.598434e-07
11332.00,1.746654e-07
11333.00,1.866461e-07
11334.00,1.973402e-07
11335.00,2.040771e-07
11336.00,1.978608e-07
11337.00,1.960315e-07
11338.00,1.943587e-07
11339.00,1.861741e-07
11340.00,1.779111e-07
11341.00,1.651688e-07
11342.00,1.508716e-07
11343.00,1.264459e-07
11344.00,1.004075e-07
11345.00,8.125303e-08
11346.00,6.901494e-08
11347.00,6.246682e-08
11348.00,6.176492e-08
11349.00,7.099636e-08
11350.00,9.359999e-08
11351.00,1.234657e-07
11352.00,1.600055e-07
11353.00,2.063093e-07
11354.00,2.451798e-07
11355.00,2.721746e-07
11356.00,2.602652e-07
11357.00,2.603546e-07
11358.00,2.596108e-07
11359.00,2.448139e-07
11360.00,2.347700e-07
11361.00,2.234811e-07
11362.00,2.280196e-07
11363.00,2.306842e-07
11364.00,2.245687e-07
11365.00,2.187176e-07
11366.00,2.159881e-07
11367.00,1.920089e-07
11368.00,1.609831e-07
11369.00,1.319614e-07
11370.00,1.132523e-07
11371.00,1.027715e-07
11372.00,9.752687e-08
11373.00,1.096730e-07
11374.00,1.278909e-07
11375.00,1.564448e-07
11376.00,1.795940e-07
11377.00,2.081403e-07
11378.00,2.311414e-07
11379.00,2.319478e-07
11380.00,2.365840e-07
11381.00,2.231112e-07
11382.00,2.189309e-07
11383.00,2.098651e-07
11384.00,2.035312e-07
11385.00,1.940404e-07
11386.00,1.847176e-07
11387.00,1.766874e-07
11388.00,1.697389e-07
11389.00,1.422968e-07
11390.00,1.231204e-07
11391.00,1.099414e-07
11392.00,9.468344e-08
11393.00,9.142595e-08
11394.00,8.473317e-08
11395.00,8.538995e-08
11396.00,8.535441e-08
11397.00,9.127944e-08
11398.00,9.294605e-08
11399.00,9.562525e-08
11400.00,9.792183e-08
11401.00,1.040164e-07
11402.00,1.241132e-07
11403.00,1.600403e-07
11404.00,2.296994e-07
11405.00,3.231207e-07
11406.00,4.702580e-07
11407.00,6.069257e-07
11408.00,6.450212e-07
11409.00,5.883050e-07
11410.00,4.701092e-07
11411.00,3.476251e-07
11412.00,2.701234e-07
11413.00,2.382337e-07
11414.00,2.536634e-07
11415.00,2.785702e-07
11416.00,3.250316e-07
11417.00,3.812802e-07
11418.00,3.971723e-07
11419.00,3.935047e-07
11420.00,3.268211e-07
11421.00,2.649762e-07
11422.00,2.073087e-07
11423.00,1.662194e-07
11424.00,1.395148e-07
11425.00,1.164488e-07
11426.00,1.018737e-07
11427.00,8.964174e-08
11428.00,7.968133e-08
11429.00,7.374747e-08
11430.00,6.623247e-08
11431.00,6.229836e-08
11432.00,6.228273e-08
11433.00,6.516647e-08
11434.00,7.495859e-08
11435.00,9.049914e-08
11436.00,1.045662e-07
11437.00,1.203934e-07
11438.00,1.278472e-07
11439.00,1.349575e-07
11440.00,1.359865e-07
11441.00,1.363678e-07
11442.00,1.515722e-07
11443.00,1.746871e-07
11444.00,2.101613e-07
11445.00,2.533958e-07
11446.00,3.172993e-07
11447.00,3.746494e-07
11448.00,4.007544e-07
11449.00,4.185314e-07
11450.00,4.031234e-07
11451.00,3.815201e-07
11452.00,3.340674e-07
11453.00,3.112849e-07
11454.00,3.033928e-07
11455.00,3.126976e-07
11456.00,3.221505e-07
11457.00,3.376122e-07
11458.00,3.388118e-07
11459.00,3.047190e-07
11460.00,2.447728e-07
11461.00,1.847229e-07
11462.00,1.366441e-07
11463.00,1.065338e-07
11464.00,9.072799e-08
11465.00,8.324179e-08
11466.00,8.421195e-08
11467.00,8.819876e-08
11468.00,9.265840e-08
11469.00,9.572386e-08
11470.00,9.141681e-08
11471.00,8.452486e-08
11472.00,7.433952e-08
11473.00,6.589536e-08
11474.00,6.192180e-08
11475.00,5.964935e-08
11476.00,6.469180e-08
11477.00,7.297444e-08
11478.00,8.723561e-08
11479.00,9.980901e-08
11480.00,1.090027e-07
11481.00,1.126038e-07
11482.00,1.080359e-07
11483.00,1.012499e-07
11484.00,9.038660e-08
11485.00,8.399434e-08
11486.00,7.195056e-08
11487.00,6.378657e-08
11488.00,5.601726e-08
11489.00,4.715520e-08
11490.00,4.020290e-08
11491.00,3.626950e-08
11492.00,3.613829e-08
11493.00,3.777115e-08
11494.00,4.292211e-08
11495.00,4.960810e-08
11496.00,5.812242e-08
11497.00,6.854217e-08
11498.00,7.185217e-08
11499.00,7.302377e-08
11500.00,7.011992e-08
11501.00,6.928794e-08
11502.00,6.600008e-08
11503.00,6.258838e-08
11504.00,6.112290e-08
11505.00,6.090984e-08
11506.00,6.435031e-08
11507.00,6.440791e-08
11508.00,6.714370e-08
11509.00,6.719255e-08
11510.00,7.074399e-08
11511.00,7.527565e-08
11512.00,7.821255e-08
11513.00,8.324151e-08
11514.00,8.438764e-08
11515.00,8.471391e-08
11516.00,8.121879e-08
11517.00,7.548070e-08
11518.00,7.043933e-08
11519.00,6.586760e-08
11520.00,6.673783e-08
11521.00,6.528157e-08
11522.00,6.782250e-08
11523.00,7.071201e-08
11524.00,7.530107e-08
11525.00,8.325520e-08
11526.00,8.799243e-08
11527.00,9.482346e-08
11528.00,1.007529e-07
11529.00,1.070908e-07
11530.00,1.116579e-07
11531.00,1.097618e-07
11532.00,1.086121e-07
11533.00,1.003318e-07
11534.00,8.844786e-08
11535.00,7.789394e-08
11536.00,7.141241e-08
11537.00,6.927065e-08
11538.00,6.811948e-08
11539.00,7.191002e-08
11540.00,7.604129e-08
11541.00,8.026498e-08
11542.00,7.966158e-08
11543.00,7.396394e-08
11544.00,6.578007e-08
11545.00,5.752922e-08
11546.00,5.079990e-08
11547.00,4.422784e-08
11548.00,4.232481e-08
11549.00,4.127098e-08
11550.00,4.227957e-08
11551.00,4.357556e-08
11552.00,4.493722e-08
11553.00,4.621535e-08
11554.00,4.578235e-08
11555.00,4.482050e-08
11556.00,4.516216e-08
11557.00,4.841354e-08
11558.00,5.319130e-08
11559.00,6.295925e-08
11560.00,7.528069e-08
11561.00,8.781139e-08
11562.00,9.629414e-08
11563.00,9.803238e-08
11564.00,9.338407e-08
11565.00,8.080818e-08
11566.00,6.757860e-08
11567.00,5.519938e-08
11568.00,4.663553e-08
11569.00,4.097977e-08
11570.00,3.863023e-08
11571.00,3.765551e-08
11572.00,3.980922e-08
11573.00,4.304428e-08
11574.00,5.000269e-08
11575.00,5.933126e-08
11576.00,6.870766e-08
11577.00,8.151446e-08
11578.00,9.838375e-08
11579.00,1.103895e-07
11580.00,1.195001e-07
11581.00,1.271281e-07
11582.00,1.234586e-07
11583.00,1.175176e-07
11584.00,1.089844e-07
11585.00,1.046174e-07
11586.00,1.077151e-07
11587.00,1.099129e-07
11588.00,1.275887e-07
11589.00,1.475393e-07
11590.00,1.721505e-07
11591.00,1.847356e-07
11592.00,1.863876e-07
11593.00,1.758942e-07
11594.00,1.536114e-07
11595.00,1.308772e-07
11596.00,1.147012e-07
11597.00,1.035042e-07
11598.00,1.000702e-07
11599.00,9.639671e-08
11600.00,9.894729e-08
11601.00,1.077775e-07
11602.00,1.137112e-07
11603.00,1.159166e-07
11604.00,1.179203e-07
11605.00,1.245711e-07
11606.00,1.251115e-07
11607.00,1.232144e-07
11608.00,1.301896e-07
11609.00,1.358009e-07
11610.00,1.411319e-07
11611.00,1.451157e-07
11612.00,1.494878e-07
11613.00,1.537335e-07
11614.00,1.419757e-07
11615.00,1.310846e-07
11616.00,1.211574e-07
11617.00,1.073295e-07
11618.00,9.726537e-08
11619.00,9.323394e-08
11620.00,9.466068e-08
11621.00,1.054216e-07
11622.00,1.145167e-07
11623.00,1.294891e-07
11624.00,1.400855e-07
11625.00,1.473080e-07
11626.00,1.505140e-07
11627.00,1.564047e-07
11628.00,1.539766e-07
11629.00,1.601763e-07
11630.00,1.583556e-07
11631.00,1.560156e-07
11632.00,1.534549e-07
11633.00,1.436218e-07
11634.00,1.325471e-07
11635.00,1.126304e-07
11636.00,1.043935e-07
11637.00,9.403602e-08
11638.00,8.795302e-08
11639.00,8.616804e-08
11640.00,8.291445e-08
11641.00,8.821881e-08
11642.00,9.740789e-08
11643.00,1.212426e-07
11644.00,1.520971e-07
11645.00,1.834534e-07
11646.00,2.122674e-07
11647.00,2.224711e-07
11648.00,2.047260e-07
11649.00,1.690228e-07
11650.00,1.301419e-07
11651.00,1.000010e-07
11652.00,7.984332e-08
11653.00,6.719436e-08
11654.00,6.117344e-08
11655.00,5.879307e-08
11656.00,6.185568e-08
11657.00,7.218579e-08
11658.00,8.548140e-08
11659.00,1.047801e-07
11660.00,1.188059e-07
11661.00,1.273309e-07
11662.00,1.271417e-07
11663.00,1.188741e-07
11664.00,1.102870e-07
11665.00,1.062970e-07
11666.00,1.043292e-07
11667.00,1.107971e-07
11668.00,1.175186e-07
11669.00,1.282795e-07
11670.00,1.436437e-07
11671.00,1.505038e-07
11672.00,1.562946e-07
11673.00,1.556083e-07
11674.00,1.443015e-07
11675.00,1.311704e-07
11676.00,1.158658e-07
11677.00,1.057747e-07
11678.00,9.491696e-08
11679.00,8.499994e-08
11680.00,7.688401e-08
11681.00,6.912355e-08
11682.00,6.716490e-08
11683.00,6.339140e-08
11684.00,6.301607e-08
11685.00,6.657534e-08
11686.00,7.624615e-08
11687.00,9.243934e-08
11688.00,1.035528e-07
11689.00,1.153968e-07
11690.00,1.292700e-07
11691.00,1.370246e-07
11692.00,1.459001e-07
11693.00,1.633955e-07
11694.00,1.928847e-07
11695.00,2.152989e-07
11696.00,2.441560e-07
11697.00,2.584835e-07
11698.00,2.525362e-07
11699.00,2.392406e-07
11700.00,2.098091e-07
11701.00,1.777898e-07
11702.00,1.383484e-07
11703.00,1.110203e-07
11704.00,8.169513e-08
11705.00,6.333964e-08
11706.00,5.129800e-08
11707.00,4.458357e-08
11708.00,4.228317e-08
11709.00,4.260675e-08
11710.00,4.652019e-08
11711.00,5.257495e-08
11712.00,5.886837e-08
11713.00,6.180019e-08
11714.00,6.286196e-08
11715.00,6.091982e-08
11716.00,5.506503e-08
11717.00,4.874587e-08
11718.00,4.393921e-08
11719.00,4.255510e-08
11720.00,4.199970e-08
11721.00,4.311753e-08
11722.00,4.667076e-08
11723.00,5.320985e-08
11724.00,6.165624e-08
11725.00,7.137310e-08
11726.00,8.290903e-08
11727.00,9.289241e-08
11728.00,1.011009e-07
11729.00,1.009240e-07
11730.00,9.304043e-08
11731.00,8.459774e-08
11732.00,8.453745e-08
11733.00,8.572605e-08
11734.00,9.562075e-08
11735.00,1.044182e-07
11736.00,1.152323e-07
11737.00,1.178730e-07
11738.00,1.076575e-07
11739.00,9.461666e-08
11740.00,8.277742e-08
11741.00,8.118675e-08
11742.00,8.440662e-08
11743.00,1.006890e-07
11744.00,1.204114e-07
11745.00,1.387177e-07
11746.00,1.519432e-07
11747.00,1.510272e-07
11748.00,1.469692e-07
11749.00,1.291354e-07
11750.00,1.277153e-07
11751.00,1.274022e-07
11752.00,1.317742e-07
11753.00,1.347186e-07
11754.00,1.286582e-07
11755.00,1.235683e-07
11756.00,1.042064e-07
11757.00,9.339858e-08
11758.00,8.332297e-08
11759.00,7.813154e-08
11760.00,7.676601e-08
11761.00,7.884553e-08
11762.00,8.840280e-08
11763.00,9.647713e-08
11764.00,1.124802e-07
11765.00,1.262160e-07
11766.00,1.414429e-07
11767.00,1.540532e-07
11768.00,1.686613e-07
11769.00,1.827115e-07
11770.00,1.847864e-07
11771.00,1.815441e-07
11772.00,1.626134e-07
11773.00,1.376949e-07
11774.00,1.059024e-07
11775.00,8.158976e-08
11776.00,6.654071e-08
11777.00,5.795174e-08
11778.00,5.497848e-08
11779.00,5.109159e-08
11780.00,4.913614e-08
11781.00,4.991892e-08
11782.00,4.978871e-08
11783.00,5.356972e-08
11784.00,5.817003e-08
11785.00,6.680593e-08
11786.00,7.635120e-08
11787.00,8.394352e-08
11788.00,8.560954e-08
11789.00,8.173649e-08
11790.00,8.052475e-08
11791.00,7.573819e-08
11792.00,7.312326e-08
11793.00,6.817424e-08
11794.00,6.851533e-08
11795.00,6.806402e-08
11796.00,6.663297e-08
11797.00,6.000479e-08
11798.00,5.511864e-08
11799.00,4.972718e-08
11800.00,4.503697e-08
11801.00,4.138586e-08
11802.00,4.040897e-08
11803.00,4.250576e-08
11804.00,4.867391e-08
11805.00,5.588673e-08
11806.00,6.486893e-08
11807.00,7.133261e-08
11808.00,7.790275e-08
11809.00,8.015013e-08
11810.00,8.425399e-08
11811.00,8.847402e-08
11812.00,9.274977e-08
11813.00,9.930541e-08
11814.00,1.053661e-07
11815.00,1.144166e-07
11816.00,1.259057e-07
11817.00,1.326828e-07
11818.00,1.442940e-07
11819.00,1.500729e-07
11820.00,1.525580e-07
11821.00,1.464156e-07
11822.00,1.291416e-07
11823.00,1.144252e-07
11824.00,1.022056e-07
11825.00,9.834107e-08
11826.00,1.001333e-07
11827.00,1.061563e-07
11828.00,1.225009e-07
11829.00,1.406991e-07
11830.00,1.511192e-07
11831.00,1.561200e-07
11832.00,1.521795e-07
11833.00,1.429804e-07
11834.00,1.335984e-07
11835.00,1.178448e-07
11836.00,1.162551e-07
11837.00,1.138933e-07
11838.00,1.191024e-07
11839.00,1.212648e-07
11840.00,1.253264e-07
11841.00,1.390958e-07
11842.00,1.399853e-07
11843.00,1.485904e-07
11844.00,1.469638e-07
11845.00,1.450214e-07
11846.00,1.387976e-07
11847.00,1.199715e-07
11848.00,1.033865e-07
11849.00,8.751640e-08
11850.00,7.341310e-08
11851.00,6.044031e-08
11852.00,5.097174e-08
11853.00,4.156076e-08
11854.00,3.524951e-08
11855.00,2.936149e-08
11856.00,2.503512e-08
11857.00,2.254937e-08
11858.00,2.158035e-08
11859.00,2.320119e-08
11860.00,2.740566e-08
11861.00,3.672302e-08
11862.00,4.998116e-08
11863.00,6.931885e-08
11864.00,9.600492e-08
11865.00,1.206471e-07
11866.00,1.490988e-07
11867.00,1.474168e-07
11868.00,1.518151e-07
11869.00,1.533079e-07
11870.00,1.393416e-07
11871.00,1.318241e-07
11872.00,1.213168e-07
11873.00,1.181616e-07
11874.00,1.174774e-07
11875.00,1.174903e-07
11876.00,1.173630e-07
11877.00,1.138536e-07
11878.00,1.008731e-07
11879.00,8.405925e-08
11880.00,6.893652e-08
11881.00,5.605114e-08
11882.00,4.932037e-08
11883.00,4.811369e-08
11884.00,5.156701e-08
11885.00,6.187417e-08
11886.00,7.546926e-08
11887.00,9.429498e-08
11888.00,1.124919e-07
11889.00,1.278655e-07
11890.00,1.338713e-07
11891.00,1.374679e-07
11892.00,1.345340e-07
11893.00,1.292274e-07
11894.00,1.271585e-07
11895.00,1.178522e-07
11896.00,1.116004e-07
11897.00,1.129086e-07
11898.00,1.072815e-07
11899.00,1.066895e-07
11900.00,9.721140e-08
11901.00,8.771070e-08
11902.00,8.404243e-08
11903.00,7.339082e-08
11904.00,7.289308e-08
11905.00,6.907576e-08
11906.00,7.030014e-08
11907.00,7.290418e-08
11908.00,7.613385e-08
11909.00,7.651246e-08
11910.00,7.731560e-08
11911.00,7.387306e-08
11912.00,7.525207e-08
11913.00,8.710318e-08
11914.00,1.067077e-07
11915.00,1.414444e-07
11916.00,1.907123e-07
11917.00,2.520162e-07
11918.00,3.094605e-07
11919.00,3.145945e-07
11920.00,2.831616e-07
11921.00,2.320103e-07
11922.00,1.799031e-07
11923.00,1.481678e-07
11924.00,1.301148e-07
11925.00,1.367223e-07
11926.00,1.455904e-07
11927.00,1.598137e-07
11928.00,1.692637e-07
11929.00,1.686892e-07
11930.00,1.656113e-07
11931.00,1.421647e-07
11932.00,1.129040e-07
11933.00,9.406967e-08
11934.00,7.600882e-08
11935.00,6.285610e-08
11936.00,5.047631e-08
11937.00,4.214764e-08
11938.00,3.656620e-08
11939.00,3.117053e-08
11940.00,2.805508e-08
11941.00,2.685414e-08
11942.00,2.553956e-08
11943.00,2.579927e-08
11944.00,2.599465e-08
11945.00,2.892117e-08
11946.00,3.307301e-08
11947.00,3.743316e-08
11948.00,4.344869e-08
11949.00,4.979522e-08
11950.00,5.622623e-08
11951.00,6.060898e-08
11952.00,6.316332e-08
11953.00,7.030917e-08
11954.00,7.604359e-08
11955.00,8.591461e-08
11956.00,9.662481e-08
11957.00,1.121774e-07
11958.00,1.274044e-07
11959.00,1.371699e-07
11960.00,1.470531e-07
11961.00,1.471251e-07
11962.00,1.440361e-07
11963.00,1.310713e-07
11964.00,1.208984e-07
11965.00,1.125699e-07
11966.00,1.014296e-07
11967.00,8.888773e-08
11968.00,7.607870e-08
11969.00,6.380503e-08
11970.00,4.944924e-08
11971.00,3.790013e-08
11972.00,2.877054e-08
11973.00,2.275276e-08
11974.00,1.907232e-08
11975.00,1.706077e-08
11976.00,1.615881e-08
11977.00,1.576708e-08
11978.00,1.649968e-08
11979.00,1.695095e-08
11980.00,1.703364e-08
11981.00,1.665356e-08
11982.00,1.601165e-08
11983.00,1.516753e-08
11984.00,1.431986e-08
11985.00,1.354083e-08
11986.00,1.377559e-08
11987.00,1.447487e-08
11988.00,1.507334e-08
11989.00,1.695031e-08
11990.00,1.789447e-08
11991.00,1.937192e-08
11992.00,1.940275e-08
11993.00,1.951151e-08
11994.00,1.861901e-08
11995.00,1.774606e-08
11996.00,1.699623e-08
11997.00,1.572042e-08
11998.00,1.458790e-08
11999.00,1.370905e-08
12000.00,1.312866e-08


==> anc/unfolded_spectrum_front_05_EAST_FACE_18.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,1.321217e-01
41.00,3.386248e-03
42.00,1.361653e-03
43.00,8.944690e-04
44.00,7.027311e-04
45.00,6.008687e-04
46.00,5.383519e-04
47.00,4.962949e-04
48.00,4.661552e-04
49.00,4.435346e-04
50.00,4.259513e-04
51.00,4.119021e-04
52.00,4.004242e-04
53.00,3.908742e-04
54.00,3.828067e-04
55.00,3.759028e-04
56.00,3.699280e-04
57.00,3.647074e-04
58.00,3.601073e-04
59.00,3.560235e-04
60.00,3.523726e-04
61.00,2.870662e-04
62.00,2.378492e-04
63.00,2.000141e-04
64.00,1.704125e-04
65.00,1.468874e-04
66.00,1.279279e-04
67.00,1.124544e-04
68.00,9.968145e-05
69.00,8.902848e-05
70.00,8.005987e-05
71.00,7.244430e-05
72.00,6.592657e-05
73.00,6.030802e-05
74.00,5.543227e-05
75.00,5.117495e-05
76.00,4.743636e-05
77.00,4.413588e-05
78.00,4.120778e-05
79.00,3.859808e-05
80.00,3.626212e-05
81.00,3.770570e-05
82.00,3.916197e-05
83.00,4.063001e-05
84.00,4.210890e-05
85.00,4.359785e-05
86.00,4.509597e-05
87.00,4.660250e-05
88.00,4.811665e-05
89.00,4.963767e-05
90.00,5.116489e-05
91.00,5.269759e-05
92.00,5.423507e-05
93.00,5.577678e-05
94.00,5.732202e-05
95.00,5.887033e-05
96.00,6.042100e-05
97.00,6.197359e-05
98.00,6.352759e-05
99.00,6.508248e-05
100.00,6.663775e-05
101.00,5.980826e-05
102.00,5.365020e-05
103.00,4.810050e-05
104.00,4.310162e-05
105.00,3.860121e-05
106.00,3.455171e-05
107.00,3.090991e-05
108.00,2.763649e-05
109.00,2.469578e-05
110.00,2.205540e-05
111.00,1.968599e-05
112.00,1.756092e-05
113.00,1.565608e-05
114.00,1.394959e-05
115.00,1.242167e-05
116.00,1.105445e-05
117.00,9.831715e-06
118.00,8.738853e-06
119.00,7.762646e-06
120.00,6.891167e-06
121.00,8.529743e-06
122.00,1.053205e-05
123.00,1.297349e-05
124.00,1.594413e-05
125.00,1.955128e-05
126.00,2.392263e-05
127.00,2.920988e-05
128.00,3.559296e-05
129.00,4.328494e-05
130.00,5.253779e-05
131.00,6.364905e-05
132.00,7.696953e-05
133.00,9.291226e-05
134.00,1.119630e-04
135.00,1.346922e-04
136.00,1.617689e-04
137.00,1.939765e-04
138.00,2.322319e-04
139.00,2.776064e-04
140.00,3.313482e-04
141.00,2.556109e-04
142.00,1.967494e-04
143.00,1.510999e-04
144.00,1.157723e-04
145.00,8.849280e-05
146.00,6.747527e-05
147.00,5.131969e-05
148.00,3.893087e-05
149.00,2.945376e-05
150.00,2.222226e-05
151.00,1.671855e-05
152.00,1.254099e-05
153.00,9.378746e-06
154.00,6.991855e-06
155.00,5.195492e-06
156.00,3.847652e-06
157.00,2.839525e-06
158.00,2.087937e-06
159.00,1.529496e-06
160.00,1.116018e-06
161.00,1.252700e-06
162.00,1.405631e-06
163.00,1.576681e-06
164.00,1.767935e-06
165.00,1.981707e-06
166.00,2.220566e-06
167.00,2.487371e-06
168.00,2.785290e-06
169.00,3.117842e-06
170.00,3.488933e-06
171.00,3.902894e-06
172.00,4.364527e-06
173.00,4.879157e-06
174.00,5.452684e-06
175.00,6.091646e-06
176.00,6.803287e-06
177.00,7.595615e-06
178.00,8.477510e-06
179.00,9.458789e-06
180.00,1.055032e-05
181.00,1.269779e-05
182.00,1.526003e-05
183.00,1.831306e-05
184.00,2.194615e-05
185.00,2.626400e-05
186.00,3.138925e-05
187.00,3.746544e-05
188.00,4.466034e-05
189.00,5.316998e-05
190.00,6.322289e-05
191.00,7.508563e-05
192.00,8.906842e-05
193.00,1.055323e-04
194.00,1.248967e-04
195.00,1.476488e-04
196.00,1.743538e-04
197.00,2.056669e-04
198.00,2.423466e-04
199.00,2.852707e-04
200.00,3.354524e-04
201.00,2.817497e-04
202.00,2.364845e-04
203.00,1.983555e-04
204.00,1.662587e-04
205.00,1.392567e-04
206.00,1.165561e-04
207.00,9.748444e-05
208.00,8.147241e-05
209.00,6.803853e-05
210.00,5.677566e-05
211.00,4.733973e-05
212.00,3.944022e-05
213.00,3.283189e-05
214.00,2.730792e-05
215.00,2.269394e-05
216.00,1.884311e-05
217.00,1.563179e-05
218.00,1.295599e-05
219.00,1.072828e-05
220.00,8.875201e-06
221.00,9.855365e-06
222.00,1.094092e-05
223.00,1.214289e-05
224.00,1.347343e-05
225.00,1.494592e-05
226.00,1.657509e-05
227.00,1.837716e-05
228.00,2.036999e-05
229.00,2.257323e-05
230.00,2.500850e-05
231.00,2.769957e-05
232.00,3.067259e-05
233.00,3.395629e-05
234.00,3.758227e-05
235.00,4.158524e-05
236.00,4.600338e-05
237.00,5.087852e-05
238.00,5.625670e-05
239.00,6.218844e-05
240.00,6.872912e-05
241.00,6.402288e-05
242.00,5.965435e-05
243.00,5.559828e-05
244.00,5.183130e-05
245.00,4.833188e-05
246.00,4.508016e-05
247.00,4.205783e-05
248.00,3.924796e-05
249.00,3.663496e-05
250.00,3.420440e-05
251.00,3.194297e-05
252.00,2.983838e-05
253.00,2.787923e-05
254.00,2.605504e-05
255.00,2.435606e-05
256.00,2.277334e-05
257.00,2.129853e-05
258.00,1.992395e-05
259.00,1.864247e-05
260.00,1.744751e-05
261.00,1.841211e-05
262.00,1.942664e-05
263.00,2.049351e-05
264.00,2.161521e-05
265.00,2.279439e-05
266.00,2.403377e-05
267.00,2.533622e-05
268.00,2.670471e-05
269.00,2.814236e-05
270.00,2.965242e-05
271.00,3.123829e-05
272.00,3.290349e-05
273.00,3.465171e-05
274.00,3.648680e-05
275.00,3.841279e-05
276.00,4.043383e-05
277.00,4.255428e-05
278.00,4.477870e-05
279.00,4.711183e-05
280.00,4.955858e-05
281.00,4.720742e-05
282.00,4.497101e-05
283.00,4.284357e-05
284.00,4.081966e-05
285.00,3.889413e-05
286.00,3.706203e-05
287.00,3.531871e-05
288.00,3.365974e-05
289.00,3.208095e-05
290.00,3.057834e-05
291.00,2.914814e-05
292.00,2.778676e-05
293.00,2.649079e-05
294.00,2.525702e-05
295.00,2.408236e-05
296.00,2.296391e-05
297.00,2.189890e-05
298.00,2.088471e-05
299.00,1.991885e-05
300.00,1.899895e-05
301.00,1.982282e-05
302.00,2.067767e-05
303.00,2.156447e-05
304.00,2.248425e-05
305.00,2.343799e-05
306.00,2.442677e-05
307.00,2.545166e-05
308.00,2.651376e-05
309.00,2.761420e-05
310.00,2.875413e-05
311.00,2.993473e-05
312.00,3.115722e-05
313.00,3.242283e-05
314.00,3.373284e-05
315.00,3.508853e-05
316.00,3.649123e-05
317.00,3.794229e-05
318.00,3.944312e-05
319.00,4.099508e-05
320.00,4.259970e-05
321.00,4.437761e-05
322.00,4.622408e-05
323.00,4.814150e-05
324.00,5.013241e-05
325.00,5.219935e-05
326.00,5.434499e-05
327.00,5.657206e-05
328.00,5.888341e-05
329.00,6.128193e-05
330.00,6.377067e-05
331.00,6.635266e-05
332.00,6.903116e-05
333.00,7.180947e-05
334.00,7.469093e-05
335.00,7.767908e-05
336.00,8.077754e-05
337.00,8.399004e-05
338.00,8.732036e-05
339.00,9.077249e-05
340.00,9.435051e-05
341.00,9.138766e-05
342.00,8.852666e-05
343.00,8.576377e-05
344.00,8.309534e-05
345.00,8.051783e-05
346.00,7.802794e-05
347.00,7.562243e-05
348.00,7.329816e-05
349.00,7.105221e-05
350.00,6.888169e-05
351.00,6.678388e-05
352.00,6.475612e-05
353.00,6.279588e-05
354.00,6.090072e-05
355.00,5.906830e-05
356.00,5.729638e-05
357.00,5.558278e-05
358.00,5.392543e-05
359.00,5.232232e-05
360.00,5.077152e-05
361.00,5.028303e-05
362.00,4.980199e-05
363.00,4.932826e-05
364.00,4.886169e-05
365.00,4.840213e-05
366.00,4.794947e-05
367.00,4.750355e-05
368.00,4.706426e-05
369.00,4.663145e-05
370.00,4.620501e-05
371.00,4.578482e-05
372.00,4.537075e-05
373.00,4.496268e-05
374.00,4.456052e-05
375.00,4.416414e-05
376.00,4.377344e-05
377.00,4.338830e-05
378.00,4.300864e-05
379.00,4.263434e-05
380.00,4.226531e-05
381.00,4.160497e-05
382.00,4.095726e-05
383.00,4.032189e-05
384.00,3.969858e-05
385.00,3.908707e-05
386.00,3.848711e-05
387.00,3.789843e-05
388.00,3.732079e-05
389.00,3.675394e-05
390.00,3.619766e-05
391.00,3.565170e-05
392.00,3.511585e-05
393.00,3.458989e-05
394.00,3.407361e-05
395.00,3.356680e-05
396.00,3.306925e-05
397.00,3.258076e-05
398.00,3.210116e-05
399.00,3.163023e-05
400.00,3.116782e-05
401.00,3.101184e-05
402.00,3.085717e-05
403.00,3.070376e-05
404.00,3.055161e-05
405.00,3.040071e-05
406.00,3.025104e-05
407.00,3.010259e-05
408.00,2.995534e-05
409.00,2.980930e-05
410.00,2.966443e-05
411.00,2.952072e-05
412.00,2.937817e-05
413.00,2.923677e-05
414.00,2.909650e-05
415.00,2.895734e-05
416.00,2.881929e-05
417.00,2.868234e-05
418.00,2.854648e-05
419.00,2.841168e-05
420.00,2.827795e-05
421.00,2.890183e-05
422.00,2.953689e-05
423.00,3.018329e-05
424.00,3.084118e-05
425.00,3.151070e-05
426.00,3.219202e-05
427.00,3.288527e-05
428.00,3.359064e-05
429.00,3.430825e-05
430.00,3.503829e-05
431.00,3.578090e-05
432.00,3.653624e-05
433.00,3.730448e-05
434.00,3.808577e-05
435.00,3.888029e-05
436.00,3.968820e-05
437.00,4.050965e-05
438.00,4.134484e-05
439.00,4.219390e-05
440.00,4.305704e-05
441.00,4.254774e-05
442.00,4.204779e-05
443.00,4.155695e-05
444.00,4.107500e-05
445.00,4.060174e-05
446.00,4.013695e-05
447.00,3.968045e-05
448.00,3.923205e-05
449.00,3.879156e-05
450.00,3.835881e-05
451.00,3.793361e-05
452.00,3.751579e-05
453.00,3.710520e-05
454.00,3.670165e-05
455.00,3.630502e-05
456.00,3.591513e-05
457.00,3.553184e-05
458.00,3.515501e-05
459.00,3.478450e-05
460.00,3.442015e-05
461.00,3.402791e-05
462.00,3.364081e-05
463.00,3.325876e-05
464.00,3.288169e-05
465.00,3.250953e-05
466.00,3.214221e-05
467.00,3.177966e-05
468.00,3.142181e-05
469.00,3.106858e-05
470.00,3.071992e-05
471.00,3.037576e-05
472.00,3.003602e-05
473.00,2.970065e-05
474.00,2.936959e-05
475.00,2.904277e-05
476.00,2.872014e-05
477.00,2.840161e-05
478.00,2.808716e-05
479.00,2.777671e-05
480.00,2.747022e-05
481.00,2.658008e-05
482.00,2.571758e-05
483.00,2.488193e-05
484.00,2.407235e-05
485.00,2.328811e-05
486.00,2.252847e-05
487.00,2.179272e-05
488.00,2.108016e-05
489.00,2.039011e-05
490.00,1.972191e-05
491.00,1.907491e-05
492.00,1.844848e-05
493.00,1.784201e-05
494.00,1.725491e-05
495.00,1.668658e-05
496.00,1.613647e-05
497.00,1.560402e-05
498.00,1.508870e-05
499.00,1.458998e-05
500.00,1.410737e-05
501.00,1.471811e-05
502.00,1.534952e-05
503.00,1.600205e-05
504.00,1.667617e-05
505.00,1.737239e-05
506.00,1.809117e-05
507.00,1.883301e-05
508.00,1.959840e-05
509.00,2.038783e-05
510.00,2.120180e-05
511.00,2.204080e-05
512.00,2.614705e-05
513.00,3.115944e-04
514.00,6.481962e-03
515.00,1.582713e-04
516.00,7.676436e-04
517.00,1.777085e-04
518.00,2.112933e-04
519.00,4.316933e-05
520.00,3.080254e-05
521.00,5.896384e-05
522.00,1.029152e-04
523.00,1.635358e-04
524.00,9.832467e-05
525.00,8.577692e-05
526.00,2.150306e-05
527.00,1.762283e-05
528.00,6.460818e-05
529.00,3.465380e-05
530.00,8.525429e-05
531.00,6.841408e-05
532.00,1.445211e-04
533.00,3.072063e-05
534.00,1.703912e-05
535.00,5.568649e-05
536.00,9.377685e-05
537.00,1.867136e-04
538.00,1.629882e-04
539.00,1.335548e-04
540.00,3.507615e-05
541.00,3.194563e-05
542.00,9.993082e-05
543.00,1.018991e-04
544.00,1.891670e-04
545.00,1.396390e-04
546.00,9.250339e-05
547.00,1.834224e-05
548.00,2.108443e-05
549.00,1.434336e-04
550.00,1.817073e-04
551.00,1.674898e-04
552.00,8.110286e-05
553.00,4.750995e-05
554.00,1.565609e-05
555.00,1.786657e-05
556.00,6.470055e-05
557.00,1.544759e-04
558.00,2.045423e-04
559.00,1.873876e-04
560.00,1.110263e-04
561.00,3.846111e-05
562.00,4.979665e-05
563.00,2.015492e-04
564.00,3.451808e-04
565.00,2.225532e-04
566.00,1.689411e-04
567.00,1.240125e-04
568.00,4.706157e-05
569.00,5.550508e-05
570.00,1.162772e-04
571.00,2.025615e-04
572.00,1.686643e-04
573.00,1.975272e-04
574.00,1.168464e-04
575.00,3.931835e-05
576.00,2.566001e-05
577.00,4.785281e-05
578.00,1.192679e-04
579.00,1.629873e-04
580.00,2.415733e-04
581.00,1.053826e-04
582.00,2.509135e-05
583.00,1.533346e-05
584.00,6.797635e-05
585.00,1.357835e-04
586.00,1.494888e-04
587.00,1.360307e-04
588.00,5.415242e-05
589.00,2.239575e-05
590.00,2.576596e-05
591.00,1.042332e-04
592.00,6.403466e-05
593.00,5.758256e-05
594.00,2.135407e-04
595.00,1.153732e-03
596.00,8.023757e-04
597.00,3.133896e-04
598.00,3.155068e-04
599.00,2.262521e-04
600.00,2.181170e-04
601.00,1.788264e-04
602.00,1.593521e-04
603.00,4.908837e-05
604.00,5.929393e-05
605.00,1.514761e-04
606.00,2.010118e-04
607.00,2.186445e-04
608.00,2.910731e-04
609.00,3.596536e-04
610.00,6.864808e-05
611.00,4.491509e-05
612.00,8.635151e-05
613.00,1.691028e-04
614.00,1.702713e-04
615.00,1.473955e-04
616.00,1.162555e-04
617.00,4.055159e-05
618.00,4.570544e-05
619.00,1.038205e-04
620.00,1.273086e-04
621.00,1.731021e-04
622.00,2.026068e-04
623.00,1.807734e-04
624.00,6.330646e-05
625.00,3.789532e-05
626.00,8.918065e-05
627.00,8.689253e-05
628.00,9.055439e-05
629.00,8.108478e-05
630.00,3.523098e-05
631.00,1.264351e-05
632.00,1.991361e-05
633.00,8.378514e-05
634.00,1.014898e-04
635.00,1.160327e-04
636.00,1.627192e-04
637.00,1.168350e-04
638.00,3.129794e-05
639.00,2.492755e-05
640.00,6.153937e-05
641.00,1.070967e-04
642.00,9.068961e-05
643.00,8.370059e-05
644.00,3.784694e-05
645.00,1.362243e-05
646.00,3.360262e-05
647.00,1.142265e-04
648.00,1.791337e-04
649.00,1.399999e-04
650.00,2.078542e-04
651.00,1.401208e-04
652.00,3.272757e-05
653.00,4.244363e-05
654.00,1.089924e-04
655.00,2.086537e-04
656.00,1.662041e-04
657.00,1.541709e-04
658.00,7.919429e-05
659.00,2.485605e-05
660.00,6.238777e-05
661.00,5.151803e-04
662.00,1.013627e-03
663.00,4.188424e-04
664.00,1.017914e-04
665.00,3.417591e-05
666.00,1.513594e-05
667.00,2.465425e-05
668.00,1.253883e-04
669.00,1.546498e-04
670.00,1.481886e-04
671.00,1.062275e-04
672.00,6.289191e-05
673.00,2.452252e-05
674.00,2.306692e-05
675.00,9.272806e-05
676.00,1.000114e-04
677.00,9.217147e-05
678.00,6.203258e-05
679.00,4.570245e-05
680.00,2.107171e-05
681.00,2.044905e-05
682.00,6.105953e-05
683.00,9.042565e-05
684.00,1.486211e-04
685.00,1.713825e-04
686.00,1.334857e-04
687.00,3.253225e-05
688.00,1.794280e-05
689.00,5.319527e-05
690.00,7.869599e-05
691.00,1.173394e-04
692.00,1.919148e-04
693.00,2.506357e-04
694.00,7.743489e-05
695.00,6.109793e-05
696.00,1.387528e-04
697.00,1.387942e-04
698.00,1.101277e-04
699.00,8.056203e-05
700.00,5.349045e-05
701.00,1.924001e-05
702.00,3.025287e-05
703.00,8.635136e-05
704.00,1.286985e-04
705.00,1.669499e-04
706.00,1.774478e-04
707.00,1.898990e-04
708.00,8.084001e-05
709.00,9.334218e-05
710.00,1.260489e-04
711.00,9.766148e-05
712.00,8.601110e-05
713.00,8.350190e-05
714.00,1.028528e-04
715.00,4.981350e-05
716.00,5.829809e-05
717.00,9.904589e-05
718.00,1.248521e-04
719.00,1.311257e-04
720.00,9.071211e-05
721.00,5.875931e-05
722.00,1.480502e-05
723.00,2.244050e-05
724.00,9.617225e-05
725.00,1.396045e-04
726.00,9.249047e-05
727.00,8.964326e-05
728.00,8.426244e-05
729.00,2.663731e-05
730.00,2.655674e-05
731.00,5.883886e-05
732.00,1.147102e-04
733.00,1.728026e-04
734.00,1.902813e-04
735.00,7.404997e-05
736.00,1.895572e-05
737.00,3.566328e-05
738.00,1.386554e-04
739.00,1.980938e-04
740.00,1.253085e-04
741.00,1.169828e-04
742.00,7.403728e-05
743.00,3.226092e-05
744.00,2.811620e-05
745.00,5.068474e-05
746.00,7.808588e-05
747.00,1.016756e-04
748.00,1.686037e-04
749.00,1.169293e-04
750.00,2.920678e-05
751.00,1.365695e-05
752.00,2.351484e-05
753.00,7.773114e-05
754.00,1.627052e-04
755.00,1.546999e-04
756.00,7.119312e-05
757.00,1.975924e-05
758.00,2.054054e-05
759.00,5.807610e-05
760.00,1.117902e-04
761.00,1.476963e-04
762.00,1.207334e-04
763.00,6.163784e-05
764.00,2.168049e-05
765.00,2.497171e-05
766.00,4.832615e-05
767.00,9.201956e-05
768.00,1.271755e-04
769.00,1.418826e-04
770.00,6.103790e-05
771.00,1.422141e-05
772.00,2.153718e-05
773.00,7.912414e-05
774.00,1.208877e-04
775.00,6.579692e-05
776.00,6.154138e-05
777.00,3.956299e-05
778.00,1.360902e-05
779.00,1.097589e-05
780.00,2.353384e-05
781.00,5.985943e-05
782.00,8.747436e-05
783.00,1.010375e-04
784.00,5.639696e-05
785.00,2.965832e-05
786.00,3.156090e-05
787.00,4.567264e-05
788.00,8.072062e-05
789.00,9.153565e-05
790.00,8.379867e-05
791.00,4.324678e-05
792.00,1.882640e-05
793.00,2.744901e-05
794.00,6.062489e-05
795.00,8.067069e-05
796.00,7.559922e-05
797.00,8.140138e-05
798.00,5.066157e-05
799.00,1.552953e-05
800.00,1.451045e-05
801.00,3.347177e-05
802.00,7.239205e-05
803.00,8.824340e-05
804.00,5.431830e-05
805.00,2.555316e-05
806.00,1.226297e-05
807.00,1.823106e-05
808.00,4.951953e-05
809.00,7.935128e-05
810.00,9.631123e-05
811.00,1.117370e-04
812.00,8.604414e-05
813.00,2.534240e-05
814.00,1.783209e-05
815.00,3.996949e-05
816.00,8.065284e-05
817.00,1.087294e-04
818.00,9.225642e-05
819.00,6.939324e-05
820.00,3.911662e-05
821.00,5.244545e-05
822.00,8.572160e-05
823.00,7.535298e-05
824.00,4.096260e-05
825.00,2.049782e-05
826.00,1.054778e-05
827.00,5.330105e-06
828.00,1.173833e-05
829.00,5.207718e-05
830.00,1.459707e-04
831.00,1.572240e-04
832.00,1.046219e-04
833.00,5.639524e-05
834.00,2.019421e-05
835.00,2.397696e-05
836.00,6.200890e-05
837.00,9.581896e-05
838.00,8.378598e-05
839.00,1.085994e-04
840.00,1.057436e-04
841.00,3.461625e-05
842.00,2.393886e-05
843.00,3.634975e-05
844.00,5.728071e-05
845.00,6.682423e-05
846.00,8.443762e-05
847.00,6.519445e-05
848.00,6.918551e-05
849.00,4.430191e-05
850.00,1.768350e-05
851.00,2.272133e-05
852.00,4.252018e-05
853.00,6.800167e-05
854.00,4.214488e-05
855.00,3.470706e-05
856.00,2.214275e-05
857.00,1.106043e-05
858.00,1.548489e-05
859.00,3.221175e-05
860.00,6.466491e-05
861.00,5.428288e-05
862.00,6.164799e-05
863.00,3.760091e-05
864.00,1.642298e-05
865.00,2.130949e-05
866.00,7.950868e-05
867.00,2.989936e-04
868.00,3.147981e-04
869.00,1.915876e-04
870.00,5.347749e-05
871.00,1.488103e-05
872.00,1.306962e-05
873.00,2.998269e-05
874.00,5.853976e-05
875.00,5.743509e-05
876.00,8.442338e-05
877.00,6.432820e-05
878.00,2.296097e-05
879.00,1.964284e-05
880.00,3.757817e-05
881.00,6.895056e-05
882.00,6.168816e-05
883.00,4.808874e-05
884.00,2.494696e-05
885.00,1.084114e-05
886.00,1.417670e-05
887.00,3.655408e-05
888.00,6.603853e-05
889.00,9.105783e-05
890.00,8.522142e-05
891.00,5.013401e-05
892.00,1.658503e-05
893.00,1.497610e-05
894.00,3.237632e-05
895.00,6.071844e-05
896.00,1.024235e-04
897.00,1.030115e-04
898.00,6.387651e-05
899.00,1.732808e-05
900.00,2.006697e-05
901.00,4.400948e-05
902.00,5.626068e-05
903.00,5.800964e-05
904.00,4.432061e-05
905.00,3.049741e-05
906.00,1.058606e-05
907.00,1.631484e-05
908.00,4.187791e-05
909.00,7.771954e-05
910.00,1.285246e-04
911.00,1.250442e-04
912.00,6.810755e-05
913.00,1.636148e-05
914.00,1.373857e-05
915.00,2.104762e-05
916.00,3.221971e-05
917.00,4.056199e-05
918.00,4.326554e-05
919.00,4.088752e-05
920.00,1.909839e-05
921.00,3.125530e-05
922.00,5.845216e-05
923.00,6.032279e-05
924.00,6.016847e-05
925.00,5.312076e-05
926.00,4.100474e-05
927.00,1.654241e-05
928.00,1.650629e-05
929.00,3.113082e-05
930.00,5.088899e-05
931.00,5.948453e-05
932.00,4.074177e-05
933.00,2.127426e-05
934.00,8.839304e-06
935.00,9.620898e-06
936.00,2.034063e-05
937.00,4.017333e-05
938.00,6.113508e-05
939.00,5.295852e-05
940.00,3.769463e-05
941.00,1.482589e-05
942.00,2.102225e-05
943.00,5.973135e-05
944.00,7.403886e-05
945.00,7.203989e-05
946.00,5.223849e-05
947.00,3.119241e-05
948.00,1.204568e-05
949.00,1.275241e-05
950.00,3.207156e-05
951.00,4.796472e-05
952.00,3.977551e-05
953.00,2.780351e-05
954.00,2.534482e-05
955.00,1.649022e-05
956.00,2.421027e-05
957.00,5.777839e-05
958.00,7.044609e-05
959.00,6.186434e-05
960.00,6.138060e-05
961.00,5.593538e-05
962.00,2.177786e-05
963.00,1.435972e-05
964.00,1.929730e-05
965.00,2.743094e-05
966.00,3.365164e-05
967.00,2.849348e-05
968.00,2.361007e-05
969.00,1.014461e-05
970.00,8.091642e-06
971.00,1.428575e-05
972.00,2.751694e-05
973.00,5.784105e-05
974.00,9.104895e-05
975.00,1.050072e-04
976.00,3.371875e-05
977.00,2.623182e-05
978.00,5.541948e-05
979.00,8.039707e-05
980.00,9.995410e-05
981.00,6.097916e-05
982.00,5.328556e-05
983.00,2.010147e-05
984.00,1.995021e-05
985.00,3.989022e-05
986.00,5.407177e-05
987.00,8.028054e-05
988.00,7.874671e-05
989.00,6.729723e-05
990.00,2.065775e-05
991.00,2.158076e-05
992.00,4.152922e-05
993.00,3.785342e-05
994.00,4.466733e-05
995.00,4.852193e-05
996.00,3.951015e-05
997.00,1.464644e-05
998.00,2.137261e-05
999.00,4.701667e-05
1000.00,7.348099e-05
1001.00,9.850527e-05
1002.00,8.005412e-05
1003.00,5.264369e-05
1004.00,1.363079e-05
1005.00,1.340329e-05
1006.00,2.382045e-05
1007.00,5.029280e-05
1008.00,8.701273e-05
1009.00,1.198382e-04
1010.00,7.654390e-05
1011.00,1.840377e-05
1012.00,1.377738e-05
1013.00,2.064765e-05
1014.00,4.938577e-05
1015.00,7.083967e-05
1016.00,7.118935e-05
1017.00,4.421742e-05
1018.00,1.529804e-05
1019.00,1.707600e-05
1020.00,3.248739e-05
1021.00,6.631008e-05
1022.00,5.425313e-05
1023.00,4.809275e-05
1024.00,2.961421e-05
1025.00,1.406623e-05
1026.00,1.372476e-05
1027.00,2.221235e-05
1028.00,2.863025e-05
1029.00,3.227373e-05
1030.00,4.398033e-05
1031.00,3.408939e-05
1032.00,1.471252e-05
1033.00,1.455014e-05
1034.00,2.356642e-05
1035.00,2.828830e-05
1036.00,2.325107e-05
1037.00,2.359547e-05
1038.00,2.438807e-05
1039.00,2.585557e-05
1040.00,5.266939e-05
1041.00,7.705097e-05
1042.00,8.067866e-05
1043.00,7.787644e-05
1044.00,6.374073e-05
1045.00,3.177159e-05
1046.00,1.211654e-05
1047.00,1.493555e-05
1048.00,3.331243e-05
1049.00,5.234047e-05
1050.00,5.680800e-05
1051.00,4.169588e-05
1052.00,2.346445e-05
1053.00,1.311110e-05
1054.00,1.735340e-05
1055.00,3.505381e-05
1056.00,3.368941e-05
1057.00,3.130326e-05
1058.00,3.594835e-05
1059.00,3.094363e-05
1060.00,1.516076e-05
1061.00,1.545364e-05
1062.00,3.177890e-05
1063.00,4.011425e-05
1064.00,4.337733e-05
1065.00,2.823000e-05
1066.00,1.830164e-05
1067.00,1.278588e-05
1068.00,1.755140e-05
1069.00,4.074467e-05
1070.00,4.463588e-05
1071.00,4.769108e-05
1072.00,4.162169e-05
1073.00,2.576686e-05
1074.00,1.134321e-05
1075.00,8.639538e-06
1076.00,1.831617e-05
1077.00,3.541419e-05
1078.00,4.957084e-05
1079.00,3.581106e-05
1080.00,2.210086e-05
1081.00,1.912046e-05
1082.00,2.408421e-05
1083.00,4.018133e-05
1084.00,4.002002e-05
1085.00,4.177899e-05
1086.00,4.473156e-05
1087.00,3.784992e-05
1088.00,2.503621e-05
1089.00,2.037478e-05
1090.00,3.156921e-05
1091.00,3.902138e-05
1092.00,3.831525e-05
1093.00,3.560409e-05
1094.00,3.015105e-05
1095.00,2.326725e-05
1096.00,3.847092e-05
1097.00,8.332320e-05
1098.00,8.358161e-05
1099.00,5.863551e-05
1100.00,5.823262e-05
1101.00,4.616102e-05
1102.00,2.525044e-05
1103.00,2.508617e-05
1104.00,4.505370e-05
1105.00,5.324645e-05
1106.00,4.737676e-05
1107.00,5.570951e-05
1108.00,4.843455e-05
1109.00,2.348463e-05
1110.00,2.454279e-05
1111.00,5.129048e-05
1112.00,6.350528e-05
1113.00,3.659823e-05
1114.00,2.162949e-05
1115.00,1.430657e-05
1116.00,9.264319e-06
1117.00,1.281586e-05
1118.00,2.967739e-05
1119.00,5.684100e-05
1120.00,6.452938e-05
1121.00,6.145806e-05
1122.00,3.893392e-05
1123.00,1.697756e-05
1124.00,1.370841e-05
1125.00,2.335732e-05
1126.00,3.330297e-05
1127.00,3.335585e-05
1128.00,3.593661e-05
1129.00,2.592011e-05
1130.00,1.598330e-05
1131.00,1.988610e-05
1132.00,3.457693e-05
1133.00,3.691177e-05
1134.00,2.660638e-05
1135.00,2.650730e-05
1136.00,2.832776e-05
1137.00,2.504291e-05
1138.00,2.849494e-05
1139.00,4.112051e-05
1140.00,4.433408e-05
1141.00,3.418506e-05
1142.00,3.197702e-05
1143.00,2.064691e-05
1144.00,1.190155e-05
1145.00,1.472021e-05
1146.00,2.646455e-05
1147.00,2.872937e-05
1148.00,2.536763e-05
1149.00,3.287732e-05
1150.00,3.201778e-05
1151.00,2.006105e-05
1152.00,1.766211e-05
1153.00,2.814029e-05
1154.00,4.306992e-05
1155.00,3.797768e-05
1156.00,2.868257e-05
1157.00,1.574870e-05
1158.00,8.279071e-06
1159.00,1.063822e-05
1160.00,2.632303e-05
1161.00,4.664000e-05
1162.00,4.225101e-05
1163.00,4.547693e-05
1164.00,4.617389e-05
1165.00,2.293819e-05
1166.00,1.474399e-05
1167.00,1.867728e-05
1168.00,3.312436e-05
1169.00,4.740874e-05
1170.00,7.323394e-05
1171.00,7.792371e-05
1172.00,7.442920e-05
1173.00,1.175775e-04
1174.00,1.795592e-04
1175.00,1.404862e-04
1176.00,6.743991e-05
1177.00,4.723205e-05
1178.00,3.210654e-05
1179.00,1.758970e-05
1180.00,1.733451e-05
1181.00,2.991889e-05
1182.00,4.111913e-05
1183.00,3.967132e-05
1184.00,4.071819e-05
1185.00,3.109419e-05
1186.00,1.248249e-05
1187.00,7.415169e-06
1188.00,1.178322e-05
1189.00,2.832290e-05
1190.00,3.515361e-05
1191.00,3.069213e-05
1192.00,2.103103e-05
1193.00,1.266985e-05
1194.00,1.427138e-05
1195.00,2.458027e-05
1196.00,3.154214e-05
1197.00,3.242798e-05
1198.00,3.579914e-05
1199.00,2.979475e-05
1200.00,2.081921e-05
1201.00,2.370131e-05
1202.00,3.538472e-05
1203.00,3.782351e-05
1204.00,3.912559e-05
1205.00,4.798701e-05
1206.00,3.629781e-05
1207.00,1.624902e-05
1208.00,1.198163e-05
1209.00,1.809223e-05
1210.00,2.970535e-05
1211.00,3.453695e-05
1212.00,3.780723e-05
1213.00,3.189943e-05
1214.00,1.986801e-05
1215.00,2.012772e-05
1216.00,3.313725e-05
1217.00,3.966049e-05
1218.00,3.542155e-05
1219.00,3.491613e-05
1220.00,3.200986e-05
1221.00,2.015205e-05
1222.00,2.226743e-05
1223.00,4.137572e-05
1224.00,5.006761e-05
1225.00,4.914734e-05
1226.00,5.012372e-05
1227.00,3.276566e-05
1228.00,1.248451e-05
1229.00,1.052234e-05
1230.00,2.318568e-05
1231.00,4.345668e-05
1232.00,4.697689e-05
1233.00,3.937708e-05
1234.00,2.398784e-05
1235.00,1.034278e-05
1236.00,1.001334e-05
1237.00,2.245221e-05
1238.00,3.453469e-05
1239.00,3.464593e-05
1240.00,2.817235e-05
1241.00,1.628368e-05
1242.00,7.976816e-06
1243.00,1.066639e-05
1244.00,3.405940e-05
1245.00,6.023578e-05
1246.00,5.151640e-05
1247.00,4.100971e-05
1248.00,3.374054e-05
1249.00,1.866399e-05
1250.00,1.953630e-05
1251.00,3.741853e-05
1252.00,5.453302e-05
1253.00,5.232690e-05
1254.00,4.762891e-05
1255.00,4.005238e-05
1256.00,2.246011e-05
1257.00,2.043952e-05
1258.00,3.279940e-05
1259.00,3.711529e-05
1260.00,2.856242e-05
1261.00,2.599868e-05
1262.00,2.591160e-05
1263.00,1.761963e-05
1264.00,1.659815e-05
1265.00,2.059489e-05
1266.00,2.414527e-05
1267.00,2.757405e-05
1268.00,3.162576e-05
1269.00,3.640025e-05
1270.00,2.833102e-05
1271.00,3.284018e-05
1272.00,3.790643e-05
1273.00,3.233714e-05
1274.00,2.601526e-05
1275.00,2.367395e-05
1276.00,2.533778e-05
1277.00,2.422121e-05
1278.00,2.208811e-05
1279.00,1.058857e-05
1280.00,9.633612e-06
1281.00,1.395682e-05
1282.00,1.518108e-05
1283.00,1.523417e-05
1284.00,1.592308e-05
1285.00,1.730524e-05
1286.00,1.115724e-05
1287.00,1.166797e-05
1288.00,1.479504e-05
1289.00,1.266343e-05
1290.00,2.033123e-05
1291.00,1.196775e-04
1292.00,1.441573e-03
1293.00,4.041646e-03
1294.00,3.384707e-03
1295.00,8.581544e-04
1296.00,7.738269e-05
1297.00,1.787887e-05
1298.00,2.119110e-05
1299.00,4.231496e-05
1300.00,2.631575e-05
1301.00,1.947661e-05
1302.00,2.269674e-05
1303.00,2.844262e-05
1304.00,4.255773e-05
1305.00,3.657967e-05
1306.00,2.945319e-05
1307.00,1.932940e-05
1308.00,2.360219e-05
1309.00,3.471814e-05
1310.00,2.883295e-05
1311.00,2.721459e-05
1312.00,2.530962e-05
1313.00,2.171468e-05
1314.00,1.026803e-05
1315.00,8.295105e-06
1316.00,1.314452e-05
1317.00,2.337165e-05
1318.00,3.352195e-05
1319.00,2.553425e-05
1320.00,1.953270e-05
1321.00,1.296233e-05
1322.00,1.204175e-05
1323.00,1.146605e-05
1324.00,9.565271e-06
1325.00,1.178067e-05
1326.00,1.278530e-05
1327.00,1.351238e-05
1328.00,8.015543e-06
1329.00,1.076729e-05
1330.00,3.621940e-05
1331.00,1.157287e-04
1332.00,3.183950e-04
1333.00,2.621860e-04
1334.00,8.651760e-05
1335.00,1.589750e-05
1336.00,1.090398e-05
1337.00,2.064954e-05
1338.00,2.487458e-05
1339.00,2.769605e-05
1340.00,2.139396e-05
1341.00,1.705613e-05
1342.00,9.226695e-06
1343.00,9.357043e-06
1344.00,2.025276e-05
1345.00,3.425156e-05
1346.00,5.029107e-05
1347.00,3.538329e-05
1348.00,2.374607e-05
1349.00,1.344110e-05
1350.00,1.290229e-05
1351.00,1.886195e-05
1352.00,2.165688e-05
1353.00,2.777361e-05
1354.00,2.442368e-05
1355.00,1.718498e-05
1356.00,6.358409e-06
1357.00,5.117736e-06
1358.00,1.037879e-05
1359.00,1.443145e-05
1360.00,1.937016e-05
1361.00,2.193221e-05
1362.00,2.796711e-05
1363.00,2.086660e-05
1364.00,1.739280e-05
1365.00,2.062462e-05
1366.00,2.020182e-05
1367.00,2.301936e-05
1368.00,2.040065e-05
1369.00,1.847881e-05
1370.00,1.192995e-05
1371.00,1.302692e-05
1372.00,2.174867e-05
1373.00,2.177927e-05
1374.00,2.257757e-05
1375.00,1.992428e-05
1376.00,2.249621e-05
1377.00,1.547346e-05
1378.00,1.499275e-05
1379.00,2.476045e-05
1380.00,3.072165e-05
1381.00,3.673597e-05
1382.00,2.594275e-05
1383.00,1.999728e-05
1384.00,1.186169e-05
1385.00,1.131600e-05
1386.00,1.702478e-05
1387.00,1.938033e-05
1388.00,2.698283e-05
1389.00,2.797942e-05
1390.00,2.866093e-05
1391.00,1.529233e-05
1392.00,1.268486e-05
1393.00,1.892397e-05
1394.00,1.946822e-05
1395.00,2.228329e-05
1396.00,1.586693e-05
1397.00,1.250724e-05
1398.00,7.522966e-06
1399.00,9.024310e-06
1400.00,2.155563e-05
1401.00,2.690569e-05
1402.00,2.449908e-05
1403.00,1.440737e-05
1404.00,1.214709e-05
1405.00,8.837551e-06
1406.00,1.174036e-05
1407.00,2.326394e-05
1408.00,2.707820e-05
1409.00,2.872151e-05
1410.00,1.992870e-05
1411.00,1.791247e-05
1412.00,1.376912e-05
1413.00,1.507837e-05
1414.00,2.283888e-05
1415.00,2.483986e-05
1416.00,3.319307e-05
1417.00,2.914552e-05
1418.00,2.110011e-05
1419.00,8.932307e-06
1420.00,6.628458e-06
1421.00,1.305351e-05
1422.00,2.345922e-05
1423.00,3.737154e-05
1424.00,3.025496e-05
1425.00,2.075290e-05
1426.00,1.079191e-05
1427.00,8.833023e-06
1428.00,1.432871e-05
1429.00,2.195113e-05
1430.00,2.976727e-05
1431.00,2.113484e-05
1432.00,1.604986e-05
1433.00,1.169331e-05
1434.00,1.267383e-05
1435.00,2.199819e-05
1436.00,2.584217e-05
1437.00,2.544236e-05
1438.00,1.647178e-05
1439.00,1.040417e-05
1440.00,7.216614e-06
1441.00,1.073760e-05
1442.00,2.852152e-05
1443.00,3.950331e-05
1444.00,4.325024e-05
1445.00,2.919499e-05
1446.00,1.784201e-05
1447.00,8.869919e-06
1448.00,8.187615e-06
1449.00,1.651794e-05
1450.00,2.848275e-05
1451.00,3.524577e-05
1452.00,2.530075e-05
1453.00,1.850521e-05
1454.00,1.333868e-05
1455.00,1.194915e-05
1456.00,1.508869e-05
1457.00,1.709800e-05
1458.00,3.514428e-05
1459.00,1.433959e-04
1460.00,5.543588e-04
1461.00,5.446450e-04
1462.00,2.926106e-04
1463.00,2.032719e-04
1464.00,1.024096e-04
1465.00,5.432561e-05
1466.00,3.110584e-05
1467.00,2.079429e-05
1468.00,1.215985e-05
1469.00,1.276046e-05
1470.00,2.452871e-05
1471.00,3.097323e-05
1472.00,3.413423e-05
1473.00,2.780324e-05
1474.00,1.805091e-05
1475.00,8.955346e-06
1476.00,6.944803e-06
1477.00,1.117627e-05
1478.00,1.994300e-05
1479.00,2.821232e-05
1480.00,1.703546e-05
1481.00,9.622885e-06
1482.00,7.580495e-06
1483.00,7.177731e-06
1484.00,9.372875e-06
1485.00,1.278768e-05
1486.00,2.368729e-05
1487.00,3.019805e-05
1488.00,2.537522e-05
1489.00,1.651163e-05
1490.00,1.507889e-05
1491.00,2.240821e-05
1492.00,2.296869e-05
1493.00,2.111859e-05
1494.00,1.820587e-05
1495.00,1.360173e-05
1496.00,1.156915e-05
1497.00,1.440095e-05
1498.00,2.721012e-05
1499.00,2.847574e-05
1500.00,1.941236e-05
1501.00,1.450906e-05
1502.00,1.343271e-05
1503.00,1.083886e-05
1504.00,8.544162e-06
1505.00,9.559451e-06
1506.00,1.351357e-05
1507.00,2.148061e-05
1508.00,2.250205e-05
1509.00,1.712484e-05
1510.00,1.111977e-05
1511.00,9.355305e-06
1512.00,1.069797e-05
1513.00,1.235444e-05
1514.00,1.718274e-05
1515.00,2.038533e-05
1516.00,1.620516e-05
1517.00,1.014680e-05
1518.00,9.557780e-06
1519.00,1.693276e-05
1520.00,2.987700e-05
1521.00,3.927662e-05
1522.00,3.329660e-05
1523.00,2.461046e-05
1524.00,1.470460e-05
1525.00,1.249278e-05
1526.00,1.604870e-05
1527.00,1.501729e-05
1528.00,1.461192e-05
1529.00,1.522246e-05
1530.00,1.442738e-05
1531.00,1.084746e-05
1532.00,1.079904e-05
1533.00,1.413471e-05
1534.00,1.639933e-05
1535.00,1.863082e-05
1536.00,1.620240e-05
1537.00,1.032823e-05
1538.00,6.207390e-06
1539.00,7.023999e-06
1540.00,1.435663e-05
1541.00,2.223963e-05
1542.00,2.201667e-05
1543.00,1.364089e-05
1544.00,8.529219e-06
1545.00,6.191782e-06
1546.00,7.559068e-06
1547.00,1.393988e-05
1548.00,2.023737e-05
1549.00,2.816152e-05
1550.00,2.930831e-05
1551.00,2.110371e-05
1552.00,1.171574e-05
1553.00,1.046346e-05
1554.00,1.686835e-05
1555.00,1.708776e-05
1556.00,1.520263e-05
1557.00,1.196266e-05
1558.00,9.517520e-06
1559.00,7.317887e-06
1560.00,9.179524e-06
1561.00,1.754467e-05
1562.00,1.949704e-05
1563.00,1.823767e-05
1564.00,1.681103e-05
1565.00,1.397003e-05
1566.00,8.919162e-06
1567.00,9.063764e-06
1568.00,1.737586e-05
1569.00,2.288157e-05
1570.00,2.254615e-05
1571.00,1.502287e-05
1572.00,9.934975e-06
1573.00,7.852583e-06
1574.00,8.647386e-06
1575.00,1.255665e-05
1576.00,1.522296e-05
1577.00,2.015050e-05
1578.00,2.213278e-05
1579.00,1.814005e-05
1580.00,1.249002e-05
1581.00,1.134367e-05
1582.00,1.431904e-05
1583.00,1.423463e-05
1584.00,1.447129e-05
1585.00,1.206853e-05
1586.00,1.063590e-05
1587.00,9.772074e-06
1588.00,1.279681e-05
1589.00,2.092585e-05
1590.00,2.389611e-05
1591.00,2.305948e-05
1592.00,1.943707e-05
1593.00,1.797367e-05
1594.00,1.303067e-05
1595.00,9.889197e-06
1596.00,1.049320e-05
1597.00,1.401674e-05
1598.00,2.398600e-05
1599.00,2.730534e-05
1600.00,2.184212e-05
1601.00,1.194128e-05
1602.00,9.144889e-06
1603.00,1.263412e-05
1604.00,1.705757e-05
1605.00,2.327244e-05
1606.00,2.727505e-05
1607.00,2.515929e-05
1608.00,1.403631e-05
1609.00,1.050653e-05
1610.00,1.080759e-05
1611.00,9.428456e-06
1612.00,1.084790e-05
1613.00,1.430112e-05
1614.00,1.434550e-05
1615.00,8.763570e-06
1616.00,7.108131e-06
1617.00,1.152812e-05
1618.00,2.191573e-05
1619.00,3.196944e-05
1620.00,2.757281e-05
1621.00,1.703643e-05
1622.00,1.039875e-05
1623.00,1.203818e-05
1624.00,2.271191e-05
1625.00,3.243330e-05
1626.00,3.304596e-05
1627.00,2.893095e-05
1628.00,2.529127e-05
1629.00,2.049170e-05
1630.00,1.878432e-05
1631.00,1.811699e-05
1632.00,1.401571e-05
1633.00,1.101863e-05
1634.00,9.588099e-06
1635.00,8.177132e-06
1636.00,6.868467e-06
1637.00,9.040311e-06
1638.00,1.421031e-05
1639.00,1.367642e-05
1640.00,9.199332e-06
1641.00,6.507176e-06
1642.00,5.366009e-06
1643.00,4.368311e-06
1644.00,5.427508e-06
1645.00,9.735633e-06
1646.00,1.294180e-05
1647.00,1.440175e-05
1648.00,1.941606e-05
1649.00,2.039146e-05
1650.00,1.241690e-05
1651.00,8.189703e-06
1652.00,8.392512e-06
1653.00,9.268645e-06
1654.00,1.006523e-05
1655.00,1.140646e-05
1656.00,1.097910e-05
1657.00,1.079382e-05
1658.00,1.478793e-05
1659.00,2.509329e-05
1660.00,3.302217e-05
1661.00,3.245202e-05
1662.00,2.757240e-05
1663.00,2.086884e-05
1664.00,1.610409e-05
1665.00,1.314018e-05
1666.00,1.231406e-05
1667.00,1.478306e-05
1668.00,2.054678e-05
1669.00,2.826166e-05
1670.00,2.362219e-05
1671.00,1.386347e-05
1672.00,1.082894e-05
1673.00,1.391823e-05
1674.00,1.894063e-05
1675.00,1.817310e-05
1676.00,1.410302e-05
1677.00,8.793765e-06
1678.00,6.080740e-06
1679.00,7.106190e-06
1680.00,9.895349e-06
1681.00,9.917103e-06
1682.00,9.189628e-06
1683.00,1.134021e-05
1684.00,1.168919e-05
1685.00,9.719931e-06
1686.00,9.374914e-06
1687.00,1.142260e-05
1688.00,1.382778e-05
1689.00,1.259470e-05
1690.00,1.121645e-05
1691.00,1.017719e-05
1692.00,1.177116e-05
1693.00,1.609459e-05
1694.00,1.944251e-05
1695.00,2.149039e-05
1696.00,2.809414e-05
1697.00,4.137952e-05
1698.00,3.017363e-05
1699.00,1.422060e-05
1700.00,1.077819e-05
1701.00,1.545293e-05
1702.00,1.948950e-05
1703.00,1.915283e-05
1704.00,2.291534e-05
1705.00,2.065295e-05
1706.00,1.483984e-05
1707.00,8.253029e-06
1708.00,5.547487e-06
1709.00,7.440839e-06
1710.00,1.361890e-05
1711.00,2.431221e-05
1712.00,2.631957e-05
1713.00,2.306282e-05
1714.00,1.511208e-05
1715.00,9.379009e-06
1716.00,1.050178e-05
1717.00,1.705567e-05
1718.00,2.299832e-05
1719.00,1.653334e-05
1720.00,9.930359e-06
1721.00,6.240908e-06
1722.00,4.984643e-06
1723.00,7.853496e-06
1724.00,1.516708e-05
1725.00,2.320044e-05
1726.00,2.426990e-05
1727.00,2.751657e-05
1728.00,2.222722e-05
1729.00,1.526102e-05
1730.00,1.605569e-05
1731.00,2.106362e-05
1732.00,1.855302e-05
1733.00,1.039016e-05
1734.00,9.426037e-06
1735.00,1.027148e-05
1736.00,8.612011e-06
1737.00,7.687363e-06
1738.00,9.154561e-06
1739.00,1.460526e-05
1740.00,1.966764e-05
1741.00,2.120197e-05
1742.00,1.498705e-05
1743.00,9.276867e-06
1744.00,8.144740e-06
1745.00,8.697492e-06
1746.00,8.734445e-06
1747.00,8.588448e-06
1748.00,1.129324e-05
1749.00,1.104341e-05
1750.00,8.210965e-06
1751.00,7.277339e-06
1752.00,9.280421e-06
1753.00,1.473569e-05
1754.00,2.037038e-05
1755.00,2.538464e-05
1756.00,1.871982e-05
1757.00,1.118540e-05
1758.00,8.751871e-06
1759.00,9.070659e-06
1760.00,1.025645e-05
1761.00,1.151697e-05
1762.00,1.569548e-05
1763.00,1.697640e-05
1764.00,1.607020e-05
1765.00,1.823010e-05
1766.00,2.206111e-05
1767.00,2.465184e-05
1768.00,2.207609e-05
1769.00,1.978961e-05
1770.00,1.174160e-05
1771.00,6.657563e-06
1772.00,6.501828e-06
1773.00,9.879834e-06
1774.00,1.522940e-05
1775.00,1.867775e-05
1776.00,2.240815e-05
1777.00,2.355568e-05
1778.00,2.899015e-05
1779.00,4.129451e-05
1780.00,4.795319e-05
1781.00,4.051948e-05
1782.00,2.595702e-05
1783.00,1.791073e-05
1784.00,1.239755e-05
1785.00,1.142184e-05
1786.00,1.471458e-05
1787.00,1.979185e-05
1788.00,1.931399e-05
1789.00,1.342654e-05
1790.00,1.030480e-05
1791.00,7.501111e-06
1792.00,7.210330e-06
1793.00,9.493391e-06
1794.00,1.405719e-05
1795.00,1.617054e-05
1796.00,1.370559e-05
1797.00,1.375851e-05
1798.00,1.107227e-05
1799.00,7.509009e-06
1800.00,5.490810e-06
1801.00,6.666293e-06
1802.00,1.158026e-05
1803.00,1.890755e-05
1804.00,2.439911e-05
1805.00,1.826012e-05
1806.00,1.388391e-05
1807.00,1.315818e-05
1808.00,1.602422e-05
1809.00,1.936104e-05
1810.00,1.635617e-05
1811.00,1.568476e-05
1812.00,1.283369e-05
1813.00,9.751906e-06
1814.00,8.120209e-06
1815.00,8.356298e-06
1816.00,8.678416e-06
1817.00,7.302877e-06
1818.00,8.432870e-06
1819.00,7.895138e-06
1820.00,5.768240e-06
1821.00,4.870205e-06
1822.00,7.127133e-06
1823.00,1.375927e-05
1824.00,1.923926e-05
1825.00,2.694105e-05
1826.00,2.242668e-05
1827.00,1.208667e-05
1828.00,6.998445e-06
1829.00,8.302057e-06
1830.00,1.605679e-05
1831.00,2.186453e-05
1832.00,2.243854e-05
1833.00,1.378847e-05
1834.00,8.640824e-06
1835.00,7.327238e-06
1836.00,7.786624e-06
1837.00,9.040946e-06
1838.00,8.690772e-06
1839.00,9.930418e-06
1840.00,8.780453e-06
1841.00,7.296657e-06
1842.00,9.175161e-06
1843.00,1.570533e-05
1844.00,2.316656e-05
1845.00,1.994904e-05
1846.00,1.410802e-05
1847.00,6.860198e-06
1848.00,4.200147e-06
1849.00,5.671889e-06
1850.00,1.188088e-05
1851.00,2.024474e-05
1852.00,1.793404e-05
1853.00,1.350015e-05
1854.00,7.857360e-06
1855.00,5.692418e-06
1856.00,6.462725e-06
1857.00,8.671966e-06
1858.00,1.079222e-05
1859.00,9.349639e-06
1860.00,8.988720e-06
1861.00,7.970651e-06
1862.00,8.028778e-06
1863.00,9.972110e-06
1864.00,1.208221e-05
1865.00,1.372387e-05
1866.00,1.185248e-05
1867.00,1.140382e-05
1868.00,9.069000e-06
1869.00,7.573122e-06
1870.00,7.713452e-06
1871.00,9.066941e-06
1872.00,1.297027e-05
1873.00,1.674343e-05
1874.00,2.240875e-05
1875.00,1.719975e-05
1876.00,9.684033e-06
1877.00,6.835281e-06
1878.00,7.253513e-06
1879.00,1.055036e-05
1880.00,1.277666e-05
1881.00,1.483474e-05
1882.00,1.033953e-05
1883.00,6.289948e-06
1884.00,6.133270e-06
1885.00,8.714669e-06
1886.00,1.305732e-05
1887.00,1.110449e-05
1888.00,7.637001e-06
1889.00,4.160943e-06
1890.00,3.255248e-06
1891.00,4.684688e-06
1892.00,8.214172e-06
1893.00,1.199676e-05
1894.00,1.168247e-05
1895.00,1.281018e-05
1896.00,9.991843e-06
1897.00,7.513725e-06
1898.00,9.030354e-06
1899.00,1.307496e-05
1900.00,1.670937e-05
1901.00,1.319025e-05
1902.00,1.249474e-05
1903.00,8.899223e-06
1904.00,6.104256e-06
1905.00,5.330660e-06
1906.00,5.457055e-06
1907.00,7.691863e-06
1908.00,1.048793e-05
1909.00,1.289415e-05
1910.00,1.024253e-05
1911.00,7.993855e-06
1912.00,7.290439e-06
1913.00,6.322239e-06
1914.00,5.858922e-06
1915.00,6.488823e-06
1916.00,9.952583e-06
1917.00,9.866623e-06
1918.00,7.205850e-06
1919.00,5.902129e-06
1920.00,5.846709e-06
1921.00,6.348943e-06
1922.00,6.569500e-06
1923.00,9.166140e-06
1924.00,1.113347e-05
1925.00,1.193598e-05
1926.00,1.224778e-05
1927.00,1.176820e-05
1928.00,1.332151e-05
1929.00,1.502917e-05
1930.00,1.703400e-05
1931.00,1.300272e-05
1932.00,9.125825e-06
1933.00,8.806308e-06
1934.00,1.152905e-05
1935.00,1.355093e-05
1936.00,9.867423e-06
1937.00,7.773857e-06
1938.00,6.694744e-06
1939.00,7.184917e-06
1940.00,9.407136e-06
1941.00,1.550165e-05
1942.00,3.004644e-05
1943.00,4.895356e-05
1944.00,5.740843e-05
1945.00,3.462679e-05
1946.00,1.695089e-05
1947.00,1.065717e-05
1948.00,8.465093e-06
1949.00,7.329097e-06
1950.00,6.298178e-06
1951.00,7.090996e-06
1952.00,8.176912e-06
1953.00,9.579014e-06
1954.00,1.177635e-05
1955.00,1.461917e-05
1956.00,1.383312e-05
1957.00,9.741953e-06
1958.00,7.236404e-06
1959.00,5.345838e-06
1960.00,4.435561e-06
1961.00,4.312388e-06
1962.00,5.705831e-06
1963.00,8.818834e-06
1964.00,1.355796e-05
1965.00,1.934464e-05
1966.00,1.785680e-05
1967.00,1.441962e-05
1968.00,1.372632e-05
1969.00,1.438056e-05
1970.00,1.295969e-05
1971.00,1.178838e-05
1972.00,1.359148e-05
1973.00,1.410064e-05
1974.00,1.366890e-05
1975.00,1.382470e-05
1976.00,1.532459e-05
1977.00,1.479173e-05
1978.00,1.110088e-05
1979.00,8.618751e-06
1980.00,7.131629e-06
1981.00,8.166157e-06
1982.00,1.124300e-05
1983.00,1.476182e-05
1984.00,1.614719e-05
1985.00,1.528232e-05
1986.00,1.309376e-05
1987.00,8.932708e-06
1988.00,6.844912e-06
1989.00,6.937758e-06
1990.00,9.689904e-06
1991.00,1.593155e-05
1992.00,2.225345e-05
1993.00,2.554175e-05
1994.00,1.777812e-05
1995.00,1.043548e-05
1996.00,7.780136e-06
1997.00,8.391680e-06
1998.00,1.113352e-05
1999.00,1.669342e-05
2000.00,2.230830e-05
2001.00,1.774369e-05
2002.00,9.699136e-06
2003.00,5.611524e-06
2004.00,5.483400e-06
2005.00,8.057100e-06
2006.00,1.430792e-05
2007.00,2.097717e-05
2008.00,1.911840e-05
2009.00,1.493449e-05
2010.00,1.272413e-05
2011.00,1.450191e-05
2012.00,1.705070e-05
2013.00,1.979577e-05
2014.00,2.409537e-05
2015.00,2.323978e-05
2016.00,1.895234e-05
2017.00,1.443694e-05
2018.00,1.110639e-05
2019.00,7.765926e-06
2020.00,6.588258e-06
2021.00,9.233781e-06
2022.00,1.178663e-05
2023.00,1.079442e-05
2024.00,9.912478e-06
2025.00,1.237243e-05
2026.00,1.439931e-05
2027.00,1.112657e-05
2028.00,7.555213e-06
2029.00,5.631933e-06
2030.00,5.757534e-06
2031.00,6.935942e-06
2032.00,8.444099e-06
2033.00,1.007508e-05
2034.00,1.213771e-05
2035.00,1.184331e-05
2036.00,8.402279e-06
2037.00,6.115851e-06
2038.00,5.978123e-06
2039.00,8.714238e-06
2040.00,1.431797e-05
2041.00,2.048682e-05
2042.00,2.182842e-05
2043.00,1.342444e-05
2044.00,7.283262e-06
2045.00,5.540336e-06
2046.00,6.538069e-06
2047.00,8.093368e-06
2048.00,8.861020e-06
2049.00,9.957384e-06
2050.00,9.803691e-06
2051.00,9.344457e-06
2052.00,9.836266e-06
2053.00,1.091581e-05
2054.00,1.054855e-05
2055.00,8.898987e-06
2056.00,7.157915e-06
2057.00,5.036583e-06
2058.00,4.106621e-06
2059.00,4.165359e-06
2060.00,5.466619e-06
2061.00,8.166519e-06
2062.00,1.172090e-05
2063.00,1.488833e-05
2064.00,1.394006e-05
2065.00,1.227545e-05
2066.00,1.176162e-05
2067.00,1.194812e-05
2068.00,1.253380e-05
2069.00,1.220825e-05
2070.00,1.174931e-05
2071.00,9.305792e-06
2072.00,8.612912e-06
2073.00,1.195965e-05
2074.00,1.748984e-05
2075.00,1.820815e-05
2076.00,1.166516e-05
2077.00,7.479444e-06
2078.00,5.218693e-06
2079.00,3.800532e-06
2080.00,3.656260e-06
2081.00,5.219285e-06
2082.00,9.344812e-06
2083.00,1.378392e-05
2084.00,1.559479e-05
2085.00,1.179943e-05
2086.00,7.772872e-06
2087.00,6.402147e-06
2088.00,7.109747e-06
2089.00,9.279733e-06
2090.00,1.206567e-05
2091.00,1.472140e-05
2092.00,1.250842e-05
2093.00,8.345215e-06
2094.00,7.123266e-06
2095.00,9.240407e-06
2096.00,1.441645e-05
2097.00,2.048477e-05
2098.00,2.409472e-05
2099.00,1.666351e-05
2100.00,9.150346e-06
2101.00,6.638533e-06
2102.00,7.398841e-06
2103.00,9.441111e-06
2104.00,1.107360e-05
2105.00,1.379373e-05
2106.00,1.338087e-05
2107.00,1.141369e-05
2108.00,1.062038e-05
2109.00,1.175549e-05
2110.00,1.469282e-05
2111.00,1.843465e-05
2112.00,2.395356e-05
2113.00,2.208969e-05
2114.00,1.581812e-05
2115.00,1.239862e-05
2116.00,1.178046e-05
2117.00,1.106466e-05
2118.00,9.811506e-06
2119.00,9.987018e-06
2120.00,1.027822e-05
2121.00,1.144100e-05
2122.00,1.553202e-05
2123.00,2.368570e-05
2124.00,2.916982e-05
2125.00,2.280416e-05
2126.00,1.452023e-05
2127.00,9.036861e-06
2128.00,7.639288e-06
2129.00,8.655661e-06
2130.00,9.296736e-06
2131.00,9.062614e-06
2132.00,9.954110e-06
2133.00,1.403729e-05
2134.00,1.617012e-05
2135.00,1.368902e-05
2136.00,1.343142e-05
2137.00,1.711255e-05
2138.00,2.130001e-05
2139.00,2.039164e-05
2140.00,1.737798e-05
2141.00,1.580156e-05
2142.00,1.625111e-05
2143.00,1.455188e-05
2144.00,1.013128e-05
2145.00,7.360621e-06
2146.00,6.181373e-06
2147.00,5.325498e-06
2148.00,4.673263e-06
2149.00,4.786604e-06
2150.00,5.090222e-06
2151.00,5.771472e-06
2152.00,8.810161e-06
2153.00,1.403869e-05
2154.00,1.550868e-05
2155.00,1.364314e-05
2156.00,1.289589e-05
2157.00,1.084534e-05
2158.00,8.391281e-06
2159.00,8.955485e-06
2160.00,1.305929e-05
2161.00,1.531551e-05
2162.00,1.285233e-05
2163.00,1.021432e-05
2164.00,8.948427e-06
2165.00,8.445245e-06
2166.00,8.784174e-06
2167.00,9.426042e-06
2168.00,8.920119e-06
2169.00,8.274362e-06
2170.00,9.243018e-06
2171.00,1.107468e-05
2172.00,9.891741e-06
2173.00,8.180266e-06
2174.00,8.701742e-06
2175.00,9.543833e-06
2176.00,9.535321e-06
2177.00,8.097330e-06
2178.00,6.421038e-06
2179.00,5.871394e-06
2180.00,8.908554e-06
2181.00,1.766014e-05
2182.00,2.369125e-05
2183.00,2.019393e-05
2184.00,1.447995e-05
2185.00,1.002773e-05
2186.00,6.615381e-06
2187.00,6.249528e-06
2188.00,9.195071e-06
2189.00,1.241349e-05
2190.00,1.363465e-05
2191.00,1.440421e-05
2192.00,1.383719e-05
2193.00,1.056291e-05
2194.00,8.517843e-06
2195.00,9.580242e-06
2196.00,1.187370e-05
2197.00,1.529305e-05
2198.00,1.705152e-05
2199.00,1.472448e-05
2200.00,1.054484e-05
2201.00,1.052577e-05
2202.00,1.494410e-05
2203.00,1.742331e-05
2204.00,1.789264e-05
2205.00,1.582471e-05
2206.00,1.057712e-05
2207.00,5.268107e-06
2208.00,3.729317e-06
2209.00,5.263393e-06
2210.00,8.755727e-06
2211.00,1.328271e-05
2212.00,1.577311e-05
2213.00,1.390136e-05
2214.00,1.057938e-05
2215.00,9.784697e-06
2216.00,1.179612e-05
2217.00,1.348596e-05
2218.00,1.384205e-05
2219.00,1.463530e-05
2220.00,1.425507e-05
2221.00,1.207135e-05
2222.00,1.313443e-05
2223.00,1.839725e-05
2224.00,1.870278e-05
2225.00,1.266638e-05
2226.00,7.036796e-06
2227.00,4.416114e-06
2228.00,4.014478e-06
2229.00,5.582064e-06
2230.00,1.053154e-05
2231.00,1.580667e-05
2232.00,1.863534e-05
2233.00,1.677278e-05
2234.00,1.210412e-05
2235.00,8.469015e-06
2236.00,8.043011e-06
2237.00,1.029200e-05
2238.00,1.106751e-05
2239.00,1.004623e-05
2240.00,8.914692e-06
2241.00,8.116931e-06
2242.00,7.631287e-06
2243.00,7.562345e-06
2244.00,9.552981e-06
2245.00,1.175157e-05
2246.00,1.307285e-05
2247.00,1.176480e-05
2248.00,8.571551e-06
2249.00,6.988070e-06
2250.00,7.691445e-06
2251.00,1.118623e-05
2252.00,1.409394e-05
2253.00,1.446698e-05
2254.00,1.192875e-05
2255.00,8.451526e-06
2256.00,8.112361e-06
2257.00,1.046112e-05
2258.00,1.452610e-05
2259.00,1.426842e-05
2260.00,1.302563e-05
2261.00,1.095285e-05
2262.00,7.282714e-06
2263.00,5.099803e-06
2264.00,5.195630e-06
2265.00,9.460884e-06
2266.00,1.502474e-05
2267.00,1.620589e-05
2268.00,1.453681e-05
2269.00,1.202589e-05
2270.00,1.044699e-05
2271.00,1.016450e-05
2272.00,1.343010e-05
2273.00,1.471473e-05
2274.00,1.370085e-05
2275.00,1.320062e-05
2276.00,1.201654e-05
2277.00,9.898110e-06
2278.00,8.622611e-06
2279.00,1.234782e-05
2280.00,1.938154e-05
2281.00,2.496235e-05
2282.00,2.322867e-05
2283.00,1.641774e-05
2284.00,1.180009e-05
2285.00,1.086050e-05
2286.00,1.499642e-05
2287.00,1.740823e-05
2288.00,1.682941e-05
2289.00,1.315347e-05
2290.00,8.694268e-06
2291.00,7.000428e-06
2292.00,7.171075e-06
2293.00,9.661615e-06
2294.00,1.027534e-05
2295.00,1.013394e-05
2296.00,1.032758e-05
2297.00,1.092256e-05
2298.00,1.050913e-05
2299.00,9.393688e-06
2300.00,1.048500e-05
2301.00,1.146498e-05
2302.00,1.266704e-05
2303.00,1.405974e-05
2304.00,1.432797e-05
2305.00,1.292095e-05
2306.00,1.141857e-05
2307.00,1.231893e-05
2308.00,1.099317e-05
2309.00,9.503359e-06
2310.00,7.794649e-06
2311.00,6.406564e-06
2312.00,5.898736e-06
2313.00,6.524119e-06
2314.00,9.937691e-06
2315.00,1.307130e-05
2316.00,1.466568e-05
2317.00,1.336323e-05
2318.00,1.132093e-05
2319.00,1.019098e-05
2320.00,1.157705e-05
2321.00,1.753304e-05
2322.00,2.080758e-05
2323.00,2.094479e-05
2324.00,1.583349e-05
2325.00,9.406815e-06
2326.00,6.016404e-06
2327.00,5.516143e-06
2328.00,7.337334e-06
2329.00,8.026671e-06
2330.00,7.589870e-06
2331.00,6.341560e-06
2332.00,5.521773e-06
2333.00,5.687477e-06
2334.00,7.054475e-06
2335.00,9.596102e-06
2336.00,1.039171e-05
2337.00,1.075070e-05
2338.00,1.092439e-05
2339.00,1.067151e-05
2340.00,9.453164e-06
2341.00,1.003459e-05
2342.00,1.481290e-05
2343.00,1.724469e-05
2344.00,1.530969e-05
2345.00,1.188938e-05
2346.00,9.949475e-06
2347.00,8.222415e-06
2348.00,6.808505e-06
2349.00,7.446021e-06
2350.00,9.311735e-06
2351.00,1.223369e-05
2352.00,1.409264e-05
2353.00,1.480958e-05
2354.00,1.490866e-05
2355.00,1.429924e-05
2356.00,1.255973e-05
2357.00,9.220425e-06
2358.00,7.598087e-06
2359.00,7.471688e-06
2360.00,8.260768e-06
2361.00,9.357459e-06
2362.00,1.229653e-05
2363.00,1.601993e-05
2364.00,1.522240e-05
2365.00,1.168162e-05
2366.00,8.219350e-06
2367.00,6.766785e-06
2368.00,6.373104e-06
2369.00,7.398665e-06
2370.00,9.091521e-06
2371.00,8.476864e-06
2372.00,6.466521e-06
2373.00,4.671231e-06
2374.00,4.061195e-06
2375.00,4.275289e-06
2376.00,6.094333e-06
2377.00,9.434508e-06
2378.00,1.202952e-05
2379.00,1.261285e-05
2380.00,1.049851e-05
2381.00,7.883906e-06
2382.00,6.103254e-06
2383.00,7.175263e-06
2384.00,1.005002e-05
2385.00,1.136382e-05
2386.00,9.976015e-06
2387.00,7.890731e-06
2388.00,7.773941e-06
2389.00,9.186962e-06
2390.00,1.526403e-05
2391.00,2.593814e-05
2392.00,2.932735e-05
2393.00,2.266552e-05
2394.00,1.349939e-05
2395.00,7.687524e-06
2396.00,3.920257e-06
2397.00,3.041948e-06
2398.00,4.111411e-06
2399.00,6.184980e-06
2400.00,7.206318e-06
2401.00,7.079299e-06
2402.00,7.436570e-06
2403.00,7.725535e-06
2404.00,1.025838e-05
2405.00,1.614370e-05
2406.00,2.680087e-05
2407.00,3.461766e-05
2408.00,2.728923e-05
2409.00,1.721141e-05
2410.00,1.099675e-05
2411.00,1.124828e-05
2412.00,1.378890e-05
2413.00,1.434935e-05
2414.00,1.171922e-05
2415.00,8.356497e-06
2416.00,7.234996e-06
2417.00,6.568602e-06
2418.00,8.067619e-06
2419.00,1.261785e-05
2420.00,1.903972e-05
2421.00,2.193748e-05
2422.00,1.774070e-05
2423.00,1.219498e-05
2424.00,8.282713e-06
2425.00,8.369895e-06
2426.00,1.078350e-05
2427.00,1.260699e-05
2428.00,1.144582e-05
2429.00,8.441862e-06
2430.00,6.709080e-06
2431.00,6.207189e-06
2432.00,8.768136e-06
2433.00,1.294875e-05
2434.00,1.455721e-05
2435.00,1.274453e-05
2436.00,8.648198e-06
2437.00,5.919102e-06
2438.00,4.714992e-06
2439.00,6.701682e-06
2440.00,1.194681e-05
2441.00,1.469633e-05
2442.00,1.183282e-05
2443.00,7.782213e-06
2444.00,6.345907e-06
2445.00,6.577213e-06
2446.00,9.000916e-06
2447.00,1.221554e-05
2448.00,1.282936e-05
2449.00,1.224641e-05
2450.00,1.222620e-05
2451.00,1.240851e-05
2452.00,1.002857e-05
2453.00,8.657466e-06
2454.00,9.356928e-06
2455.00,1.274786e-05
2456.00,1.886030e-05
2457.00,1.907876e-05
2458.00,1.251123e-05
2459.00,6.723788e-06
2460.00,5.844940e-06
2461.00,8.138574e-06
2462.00,1.147892e-05
2463.00,1.347946e-05
2464.00,1.440301e-05
2465.00,1.597319e-05
2466.00,1.511231e-05
2467.00,1.447295e-05
2468.00,1.326825e-05
2469.00,1.155049e-05
2470.00,1.165270e-05
2471.00,1.384431e-05
2472.00,1.581661e-05
2473.00,1.258459e-05
2474.00,1.005649e-05
2475.00,9.130182e-06
2476.00,8.445088e-06
2477.00,7.846665e-06
2478.00,6.701433e-06
2479.00,5.871162e-06
2480.00,5.997653e-06
2481.00,9.109515e-06
2482.00,1.374172e-05
2483.00,1.411930e-05
2484.00,1.182401e-05
2485.00,1.015362e-05
2486.00,1.069201e-05
2487.00,1.117052e-05
2488.00,1.360198e-05
2489.00,1.660826e-05
2490.00,1.712931e-05
2491.00,1.641883e-05
2492.00,1.287250e-05
2493.00,9.749595e-06
2494.00,7.432421e-06
2495.00,8.117508e-06
2496.00,1.156341e-05
2497.00,1.414688e-05
2498.00,1.396392e-05
2499.00,1.269860e-05
2500.00,1.165730e-05
2501.00,9.942342e-06
2502.00,9.985610e-06
2503.00,1.142971e-05
2504.00,1.179122e-05
2505.00,1.055019e-05
2506.00,9.295470e-06
2507.00,8.866850e-06
2508.00,7.642350e-06
2509.00,7.299509e-06
2510.00,8.139414e-06
2511.00,9.928222e-06
2512.00,1.147488e-05
2513.00,1.105919e-05
2514.00,8.583058e-06
2515.00,5.572713e-06
2516.00,4.920746e-06
2517.00,5.951620e-06
2518.00,7.196282e-06
2519.00,8.235654e-06
2520.00,1.037508e-05
2521.00,1.156589e-05
2522.00,9.552583e-06
2523.00,8.209664e-06
2524.00,8.820053e-06
2525.00,1.102081e-05
2526.00,1.352568e-05
2527.00,1.495920e-05
2528.00,1.339057e-05
2529.00,1.011710e-05
2530.00,8.913224e-06
2531.00,9.746803e-06
2532.00,1.104478e-05
2533.00,9.812637e-06
2534.00,7.941680e-06
2535.00,7.113167e-06
2536.00,8.433324e-06
2537.00,1.175493e-05
2538.00,1.345055e-05
2539.00,1.188748e-05
2540.00,9.696832e-06
2541.00,8.222420e-06
2542.00,6.679521e-06
2543.00,5.738831e-06
2544.00,7.198515e-06
2545.00,1.285902e-05
2546.00,2.338864e-05
2547.00,2.940348e-05
2548.00,2.250518e-05
2549.00,1.184438e-05
2550.00,7.906847e-06
2551.00,9.362840e-06
2552.00,1.349072e-05
2553.00,1.398131e-05
2554.00,1.025992e-05
2555.00,7.934872e-06
2556.00,6.521629e-06
2557.00,6.197286e-06
2558.00,6.893759e-06
2559.00,7.370899e-06
2560.00,7.123036e-06
2561.00,7.773234e-06
2562.00,1.095610e-05
2563.00,1.304573e-05
2564.00,1.214883e-05
2565.00,1.081150e-05
2566.00,1.248279e-05
2567.00,1.811944e-05
2568.00,2.485059e-05
2569.00,2.613314e-05
2570.00,1.801412e-05
2571.00,1.062510e-05
2572.00,6.667721e-06
2573.00,6.181192e-06
2574.00,8.727512e-06
2575.00,1.295409e-05
2576.00,1.499114e-05
2577.00,1.265990e-05
2578.00,1.071712e-05
2579.00,8.515256e-06
2580.00,7.048666e-06
2581.00,7.223317e-06
2582.00,7.974901e-06
2583.00,7.684213e-06
2584.00,6.043439e-06
2585.00,6.193726e-06
2586.00,7.755943e-06
2587.00,8.729329e-06
2588.00,8.416360e-06
2589.00,8.247685e-06
2590.00,9.647641e-06
2591.00,1.163596e-05
2592.00,1.371013e-05
2593.00,1.257291e-05
2594.00,1.010653e-05
2595.00,8.054427e-06
2596.00,7.063437e-06
2597.00,7.088383e-06
2598.00,6.991614e-06
2599.00,7.275020e-06
2600.00,6.728333e-06
2601.00,6.170857e-06
2602.00,6.055721e-06
2603.00,6.021596e-06
2604.00,6.092488e-06
2605.00,5.694248e-06
2606.00,5.258481e-06
2607.00,4.431749e-06
2608.00,3.967030e-06
2609.00,4.372891e-06
2610.00,5.497613e-06
2611.00,7.993690e-06
2612.00,1.408206e-05
2613.00,3.168134e-05
2614.00,5.465422e-05
2615.00,6.124257e-05
2616.00,4.704548e-05
2617.00,2.970704e-05
2618.00,1.925619e-05
2619.00,1.398939e-05
2620.00,1.333568e-05
2621.00,1.163024e-05
2622.00,1.016133e-05
2623.00,1.017750e-05
2624.00,1.069510e-05
2625.00,1.096903e-05
2626.00,1.102995e-05
2627.00,1.151013e-05
2628.00,1.000618e-05
2629.00,8.560223e-06
2630.00,8.783860e-06
2631.00,1.034284e-05
2632.00,1.066704e-05
2633.00,8.053393e-06
2634.00,6.014225e-06
2635.00,4.540631e-06
2636.00,4.146671e-06
2637.00,4.586676e-06
2638.00,5.884992e-06
2639.00,7.695909e-06
2640.00,7.881494e-06
2641.00,6.634154e-06
2642.00,4.737360e-06
2643.00,3.699363e-06
2644.00,3.379009e-06
2645.00,3.898420e-06
2646.00,5.292877e-06
2647.00,6.888995e-06
2648.00,7.999145e-06
2649.00,8.379136e-06
2650.00,8.947370e-06
2651.00,9.227550e-06
2652.00,8.844691e-06
2653.00,8.443797e-06
2654.00,9.019601e-06
2655.00,1.159203e-05
2656.00,1.196426e-05
2657.00,1.080417e-05
2658.00,1.004797e-05
2659.00,1.057484e-05
2660.00,1.087003e-05
2661.00,9.239880e-06
2662.00,7.231614e-06
2663.00,5.284246e-06
2664.00,5.035437e-06
2665.00,6.322352e-06
2666.00,8.630124e-06
2667.00,9.616052e-06
2668.00,8.348539e-06
2669.00,6.939236e-06
2670.00,6.035268e-06
2671.00,6.541921e-06
2672.00,8.536770e-06
2673.00,1.160695e-05
2674.00,1.382047e-05
2675.00,1.383194e-05
2676.00,1.332043e-05
2677.00,1.087862e-05
2678.00,8.378028e-06
2679.00,6.227193e-06
2680.00,5.338721e-06
2681.00,5.415140e-06
2682.00,5.588333e-06
2683.00,5.686558e-06
2684.00,5.663255e-06
2685.00,7.232773e-06
2686.00,1.080572e-05
2687.00,1.569294e-05
2688.00,1.607763e-05
2689.00,1.197908e-05
2690.00,7.933108e-06
2691.00,5.367711e-06
2692.00,4.729663e-06
2693.00,5.011426e-06
2694.00,6.566822e-06
2695.00,8.453982e-06
2696.00,8.339629e-06
2697.00,5.724096e-06
2698.00,3.618163e-06
2699.00,3.526455e-06
2700.00,5.272437e-06
2701.00,9.126871e-06
2702.00,1.108231e-05
2703.00,9.725120e-06
2704.00,8.225183e-06
2705.00,7.081404e-06
2706.00,7.103669e-06
2707.00,7.923761e-06
2708.00,1.042608e-05
2709.00,1.218026e-05
2710.00,1.112322e-05
2711.00,8.922559e-06
2712.00,7.142125e-06
2713.00,6.816908e-06
2714.00,6.963078e-06
2715.00,7.498068e-06
2716.00,7.822276e-06
2717.00,7.023174e-06
2718.00,5.107152e-06
2719.00,3.177382e-06
2720.00,2.345983e-06
2721.00,2.349764e-06
2722.00,3.271239e-06
2723.00,4.690228e-06
2724.00,5.998950e-06
2725.00,7.026575e-06
2726.00,7.567887e-06
2727.00,8.699069e-06
2728.00,9.938948e-06
2729.00,1.056164e-05
2730.00,9.827671e-06
2731.00,8.659125e-06
2732.00,7.507738e-06
2733.00,5.768116e-06
2734.00,4.843023e-06
2735.00,5.650817e-06
2736.00,8.488116e-06
2737.00,1.188914e-05
2738.00,1.273977e-05
2739.00,1.088612e-05
2740.00,8.577888e-06
2741.00,8.552925e-06
2742.00,1.074821e-05
2743.00,1.364626e-05
2744.00,1.384429e-05
2745.00,1.133045e-05
2746.00,8.700348e-06
2747.00,7.032112e-06
2748.00,6.807196e-06
2749.00,7.820564e-06
2750.00,9.057224e-06
2751.00,8.557845e-06
2752.00,7.588896e-06
2753.00,7.377726e-06
2754.00,8.009921e-06
2755.00,9.524862e-06
2756.00,1.175930e-05
2757.00,1.497574e-05
2758.00,1.677089e-05
2759.00,1.680481e-05
2760.00,1.613153e-05
2761.00,1.462952e-05
2762.00,1.379474e-05
2763.00,1.253974e-05
2764.00,1.029353e-05
2765.00,7.364327e-06
2766.00,5.559404e-06
2767.00,5.415516e-06
2768.00,6.170910e-06
2769.00,7.009772e-06
2770.00,8.575727e-06
2771.00,1.097139e-05
2772.00,1.190009e-05
2773.00,1.081144e-05
2774.00,9.843049e-06
2775.00,9.642159e-06
2776.00,1.008857e-05
2777.00,1.085080e-05
2778.00,1.211615e-05
2779.00,1.333664e-05
2780.00,1.286749e-05
2781.00,1.107810e-05
2782.00,7.987466e-06
2783.00,6.029120e-06
2784.00,5.349974e-06
2785.00,5.231895e-06
2786.00,5.181979e-06
2787.00,5.093190e-06
2788.00,5.441239e-06
2789.00,5.690684e-06
2790.00,5.285785e-06
2791.00,4.730604e-06
2792.00,4.449633e-06
2793.00,5.107906e-06
2794.00,6.131806e-06
2795.00,5.916840e-06
2796.00,4.565193e-06
2797.00,4.088423e-06
2798.00,5.930177e-06
2799.00,9.405235e-06
2800.00,1.251772e-05
2801.00,1.277419e-05
2802.00,1.046862e-05
2803.00,8.062964e-06
2804.00,6.800653e-06
2805.00,8.424810e-06
2806.00,1.278887e-05
2807.00,1.826232e-05
2808.00,1.849029e-05
2809.00,1.368901e-05
2810.00,8.489200e-06
2811.00,5.582882e-06
2812.00,6.381592e-06
2813.00,1.024845e-05
2814.00,1.488709e-05
2815.00,1.584336e-05
2816.00,1.346619e-05
2817.00,1.037887e-05
2818.00,7.896457e-06
2819.00,7.166005e-06
2820.00,7.078979e-06
2821.00,6.496509e-06
2822.00,5.583688e-06
2823.00,4.702043e-06
2824.00,4.306334e-06
2825.00,4.395384e-06
2826.00,5.007271e-06
2827.00,5.256192e-06
2828.00,4.932586e-06
2829.00,4.850712e-06
2830.00,5.591437e-06
2831.00,6.771174e-06
2832.00,7.758836e-06
2833.00,8.370985e-06
2834.00,8.296583e-06
2835.00,8.766869e-06
2836.00,9.554643e-06
2837.00,9.879066e-06
2838.00,9.185119e-06
2839.00,8.621495e-06
2840.00,1.030100e-05
2841.00,1.325374e-05
2842.00,1.426062e-05
2843.00,1.239322e-05
2844.00,9.785737e-06
2845.00,7.478825e-06
2846.00,5.726625e-06
2847.00,5.385098e-06
2848.00,6.307469e-06
2849.00,8.573917e-06
2850.00,1.155699e-05
2851.00,1.231348e-05
2852.00,1.043239e-05
2853.00,9.450456e-06
2854.00,1.256361e-05
2855.00,1.658595e-05
2856.00,1.434082e-05
2857.00,8.395863e-06
2858.00,4.704648e-06
2859.00,3.435837e-06
2860.00,3.375290e-06
2861.00,4.259280e-06
2862.00,5.172276e-06
2863.00,5.670535e-06
2864.00,6.623561e-06
2865.00,8.585290e-06
2866.00,9.718921e-06
2867.00,8.377352e-06
2868.00,7.111555e-06
2869.00,7.219441e-06
2870.00,9.212390e-06
2871.00,1.318544e-05
2872.00,1.646142e-05
2873.00,1.546189e-05
2874.00,1.158599e-05
2875.00,9.860079e-06
2876.00,9.926644e-06
2877.00,9.949737e-06
2878.00,8.333731e-06
2879.00,6.744268e-06
2880.00,6.379913e-06
2881.00,7.137171e-06
2882.00,9.051630e-06
2883.00,1.127139e-05
2884.00,1.172131e-05
2885.00,9.377591e-06
2886.00,6.461752e-06
2887.00,5.631993e-06
2888.00,6.658907e-06
2889.00,1.014137e-05
2890.00,1.433108e-05
2891.00,1.550597e-05
2892.00,1.298763e-05
2893.00,9.940954e-06
2894.00,8.098763e-06
2895.00,7.350116e-06
2896.00,8.539396e-06
2897.00,1.016516e-05
2898.00,9.036126e-06
2899.00,6.628507e-06
2900.00,5.804241e-06
2901.00,7.046110e-06
2902.00,9.865254e-06
2903.00,1.246517e-05
2904.00,1.279351e-05
2905.00,1.059724e-05
2906.00,8.167017e-06
2907.00,6.729171e-06
2908.00,6.228724e-06
2909.00,5.790268e-06
2910.00,5.717468e-06
2911.00,5.932119e-06
2912.00,6.345387e-06
2913.00,6.617121e-06
2914.00,6.580362e-06
2915.00,6.460190e-06
2916.00,5.859662e-06
2917.00,6.031139e-06
2918.00,7.603907e-06
2919.00,1.065183e-05
2920.00,1.504732e-05
2921.00,1.695998e-05
2922.00,1.446095e-05
2923.00,1.003163e-05
2924.00,6.741643e-06
2925.00,5.243029e-06
2926.00,4.624825e-06
2927.00,4.635827e-06
2928.00,4.736738e-06
2929.00,4.595837e-06
2930.00,4.344290e-06
2931.00,4.748939e-06
2932.00,5.875783e-06
2933.00,7.721183e-06
2934.00,9.556300e-06
2935.00,9.749212e-06
2936.00,7.953814e-06
2937.00,4.959393e-06
2938.00,3.528316e-06
2939.00,3.407339e-06
2940.00,4.672476e-06
2941.00,8.232723e-06
2942.00,1.383425e-05
2943.00,1.563744e-05
2944.00,1.054646e-05
2945.00,6.729223e-06
2946.00,5.737661e-06
2947.00,6.247173e-06
2948.00,6.414139e-06
2949.00,5.408889e-06
2950.00,4.797127e-06
2951.00,5.697837e-06
2952.00,8.439052e-06
2953.00,1.027062e-05
2954.00,8.735965e-06
2955.00,6.930062e-06
2956.00,6.548543e-06
2957.00,7.195146e-06
2958.00,8.036571e-06
2959.00,1.024983e-05
2960.00,1.165452e-05
2961.00,9.805183e-06
2962.00,7.076138e-06
2963.00,5.198148e-06
2964.00,4.833938e-06
2965.00,5.271489e-06
2966.00,7.060904e-06
2967.00,9.062900e-06
2968.00,9.929539e-06
2969.00,1.026539e-05
2970.00,9.404350e-06
2971.00,7.688480e-06
2972.00,5.709819e-06
2973.00,6.180386e-06
2974.00,9.443629e-06
2975.00,1.365444e-05
2976.00,1.364339e-05
2977.00,9.237579e-06
2978.00,6.657178e-06
2979.00,5.745434e-06
2980.00,6.671037e-06
2981.00,8.103653e-06
2982.00,9.141399e-06
2983.00,9.779509e-06
2984.00,9.613302e-06
2985.00,8.458336e-06
2986.00,5.980064e-06
2987.00,5.533531e-06
2988.00,6.869625e-06
2989.00,9.131772e-06
2990.00,1.071169e-05
2991.00,1.041091e-05
2992.00,9.140826e-06
2993.00,7.655191e-06
2994.00,7.749310e-06
2995.00,7.431912e-06
2996.00,6.471568e-06
2997.00,5.301133e-06
2998.00,4.958028e-06
2999.00,5.810274e-06
3000.00,6.571119e-06
3001.00,6.845357e-06
3002.00,6.155902e-06
3003.00,6.384233e-06
3004.00,7.584882e-06
3005.00,8.826023e-06
3006.00,1.016199e-05
3007.00,1.020980e-05
3008.00,8.551479e-06
3009.00,6.150794e-06
3010.00,5.523043e-06
3011.00,6.526582e-06
3012.00,8.373427e-06
3013.00,1.067003e-05
3014.00,1.129729e-05
3015.00,9.456614e-06
3016.00,6.205245e-06
3017.00,5.134793e-06
3018.00,5.663731e-06
3019.00,6.621077e-06
3020.00,7.121401e-06
3021.00,6.129576e-06
3022.00,4.611910e-06
3023.00,3.301927e-06
3024.00,3.057586e-06
3025.00,3.588777e-06
3026.00,4.800511e-06
3027.00,7.512902e-06
3028.00,1.028570e-05
3029.00,1.159568e-05
3030.00,9.197764e-06
3031.00,7.877717e-06
3032.00,9.194606e-06
3033.00,1.283794e-05
3034.00,1.675772e-05
3035.00,1.396997e-05
3036.00,8.661390e-06
3037.00,4.908377e-06
3038.00,4.117987e-06
3039.00,5.246383e-06
3040.00,7.576145e-06
3041.00,9.530687e-06
3042.00,8.914562e-06
3043.00,7.748514e-06
3044.00,6.519228e-06
3045.00,7.090431e-06
3046.00,8.690751e-06
3047.00,8.963269e-06
3048.00,7.998499e-06
3049.00,6.595094e-06
3050.00,5.950191e-06
3051.00,5.282354e-06
3052.00,5.246525e-06
3053.00,5.316197e-06
3054.00,4.907999e-06
3055.00,4.714613e-06
3056.00,5.131140e-06
3057.00,5.976402e-06
3058.00,5.562587e-06
3059.00,5.341648e-06
3060.00,6.017565e-06
3061.00,8.066634e-06
3062.00,1.043701e-05
3063.00,1.047208e-05
3064.00,9.585519e-06
3065.00,8.917494e-06
3066.00,9.882638e-06
3067.00,1.083640e-05
3068.00,1.067799e-05
3069.00,9.413093e-06
3070.00,7.943006e-06
3071.00,6.694524e-06
3072.00,5.226038e-06
3073.00,4.882727e-06
3074.00,4.927441e-06
3075.00,4.913233e-06
3076.00,5.457579e-06
3077.00,6.632496e-06
3078.00,7.802735e-06
3079.00,7.674746e-06
3080.00,8.037519e-06
3081.00,8.840384e-06
3082.00,8.983377e-06
3083.00,7.403102e-06
3084.00,5.245987e-06
3085.00,4.043860e-06
3086.00,3.503883e-06
3087.00,3.904437e-06
3088.00,4.726505e-06
3089.00,6.004228e-06
3090.00,7.617213e-06
3091.00,9.213906e-06
3092.00,9.999779e-06
3093.00,9.213450e-06
3094.00,8.544413e-06
3095.00,7.801355e-06
3096.00,7.557413e-06
3097.00,7.373197e-06
3098.00,6.299148e-06
3099.00,4.942858e-06
3100.00,4.301234e-06
3101.00,5.360341e-06
3102.00,8.540846e-06
3103.00,1.175963e-05
3104.00,1.113829e-05
3105.00,8.171883e-06
3106.00,6.341058e-06
3107.00,5.566595e-06
3108.00,5.569891e-06
3109.00,6.471633e-06
3110.00,8.128530e-06
3111.00,9.207150e-06
3112.00,8.573568e-06
3113.00,7.523269e-06
3114.00,7.808411e-06
3115.00,9.745979e-06
3116.00,1.189853e-05
3117.00,1.263481e-05
3118.00,1.243111e-05
3119.00,1.202757e-05
3120.00,1.069385e-05
3121.00,8.576418e-06
3122.00,8.249450e-06
3123.00,9.924251e-06
3124.00,1.244652e-05
3125.00,1.336034e-05
3126.00,1.262405e-05
3127.00,1.087646e-05
3128.00,9.105698e-06
3129.00,8.876543e-06
3130.00,9.620522e-06
3131.00,9.634506e-06
3132.00,7.482077e-06
3133.00,5.182117e-06
3134.00,3.985162e-06
3135.00,3.967083e-06
3136.00,5.215167e-06
3137.00,7.487113e-06
3138.00,9.343205e-06
3139.00,8.271223e-06
3140.00,6.181525e-06
3141.00,4.895925e-06
3142.00,4.534223e-06
3143.00,4.992329e-06
3144.00,6.052273e-06
3145.00,7.454815e-06
3146.00,7.813801e-06
3147.00,6.689487e-06
3148.00,5.319572e-06
3149.00,4.780723e-06
3150.00,5.372090e-06
3151.00,7.137668e-06
3152.00,8.742920e-06
3153.00,7.939558e-06
3154.00,5.684685e-06
3155.00,3.921190e-06
3156.00,3.163595e-06
3157.00,3.191368e-06
3158.00,3.899657e-06
3159.00,4.888469e-06
3160.00,5.650951e-06
3161.00,5.464391e-06
3162.00,4.513021e-06
3163.00,3.956761e-06
3164.00,4.337647e-06
3165.00,6.216250e-06
3166.00,9.672570e-06
3167.00,1.331026e-05
3168.00,1.477232e-05
3169.00,1.339188e-05
3170.00,1.058968e-05
3171.00,8.374590e-06
3172.00,7.384496e-06
3173.00,6.869413e-06
3174.00,6.946011e-06
3175.00,7.556889e-06
3176.00,8.001485e-06
3177.00,7.238731e-06
3178.00,6.655771e-06
3179.00,7.430732e-06
3180.00,9.112478e-06
3181.00,1.158079e-05
3182.00,1.332196e-05
3183.00,1.236931e-05
3184.00,9.222610e-06
3185.00,7.199176e-06
3186.00,7.290691e-06
3187.00,7.958442e-06
3188.00,8.488710e-06
3189.00,8.243264e-06
3190.00,6.616704e-06
3191.00,4.572348e-06
3192.00,3.359414e-06
3193.00,3.337295e-06
3194.00,4.097632e-06
3195.00,5.626712e-06
3196.00,7.649624e-06
3197.00,9.507319e-06
3198.00,9.041063e-06
3199.00,6.830837e-06
3200.00,4.882199e-06
3201.00,3.899817e-06
3202.00,3.909543e-06
3203.00,4.494124e-06
3204.00,5.296248e-06
3205.00,6.040250e-06
3206.00,7.653782e-06
3207.00,9.102331e-06
3208.00,8.314682e-06
3209.00,6.773805e-06
3210.00,6.186648e-06
3211.00,6.846357e-06
3212.00,8.770165e-06
3213.00,1.116433e-05
3214.00,1.164713e-05
3215.00,9.017195e-06
3216.00,6.311768e-06
3217.00,5.315646e-06
3218.00,5.684018e-06
3219.00,6.879621e-06
3220.00,9.727106e-06
3221.00,1.446399e-05
3222.00,1.627781e-05
3223.00,1.396272e-05
3224.00,1.172169e-05
3225.00,1.021691e-05
3226.00,8.899473e-06
3227.00,8.047968e-06
3228.00,8.177350e-06
3229.00,8.011489e-06
3230.00,7.081296e-06
3231.00,5.882483e-06
3232.00,5.424541e-06
3233.00,5.639329e-06
3234.00,6.661133e-06
3235.00,7.928911e-06
3236.00,8.080679e-06
3237.00,7.686214e-06
3238.00,7.131964e-06
3239.00,6.979826e-06
3240.00,7.003355e-06
3241.00,7.799362e-06
3242.00,9.243880e-06
3243.00,9.548568e-06
3244.00,8.751466e-06
3245.00,7.746055e-06
3246.00,7.593841e-06
3247.00,7.813682e-06
3248.00,8.400470e-06
3249.00,8.774375e-06
3250.00,8.183280e-06
3251.00,6.599000e-06
3252.00,5.001896e-06
3253.00,4.346094e-06
3254.00,4.412783e-06
3255.00,5.366854e-06
3256.00,6.208452e-06
3257.00,6.302605e-06
3258.00,6.479499e-06
3259.00,7.094943e-06
3260.00,8.418630e-06
3261.00,9.067444e-06
3262.00,9.677864e-06
3263.00,9.511665e-06
3264.00,8.408370e-06
3265.00,6.899889e-06
3266.00,5.825084e-06
3267.00,5.459267e-06
3268.00,5.019033e-06
3269.00,5.153790e-06
3270.00,5.514196e-06
3271.00,6.099011e-06
3272.00,6.493453e-06
3273.00,6.719283e-06
3274.00,7.113764e-06
3275.00,6.765283e-06
3276.00,6.451254e-06
3277.00,6.470410e-06
3278.00,7.482469e-06
3279.00,9.368134e-06
3280.00,1.098415e-05
3281.00,1.151205e-05
3282.00,1.048472e-05
3283.00,9.672064e-06
3284.00,9.401931e-06
3285.00,9.771776e-06
3286.00,9.838452e-06
3287.00,8.860296e-06
3288.00,7.436760e-06
3289.00,5.797652e-06
3290.00,5.367576e-06
3291.00,5.495863e-06
3292.00,6.093138e-06
3293.00,6.589158e-06
3294.00,6.530746e-06
3295.00,6.374565e-06
3296.00,5.723246e-06
3297.00,5.814359e-06
3298.00,6.069315e-06
3299.00,6.354787e-06
3300.00,6.338861e-06
3301.00,6.100044e-06
3302.00,6.413080e-06
3303.00,6.885598e-06
3304.00,8.227337e-06
3305.00,8.960099e-06
3306.00,8.665852e-06
3307.00,7.732939e-06
3308.00,6.767273e-06
3309.00,6.032889e-06
3310.00,4.909650e-06
3311.00,4.740879e-06
3312.00,4.956389e-06
3313.00,5.475033e-06
3314.00,6.357789e-06
3315.00,7.745519e-06
3316.00,9.053780e-06
3317.00,7.782414e-06
3318.00,5.816802e-06
3319.00,4.769776e-06
3320.00,4.876447e-06
3321.00,6.124466e-06
3322.00,7.617551e-06
3323.00,8.573593e-06
3324.00,8.676848e-06
3325.00,8.700440e-06
3326.00,8.121072e-06
3327.00,6.904570e-06
3328.00,5.684377e-06
3329.00,4.815960e-06
3330.00,4.658928e-06
3331.00,4.820108e-06
3332.00,5.954971e-06
3333.00,7.407035e-06
3334.00,8.221951e-06
3335.00,8.013601e-06
3336.00,6.771241e-06
3337.00,5.672645e-06
3338.00,4.857571e-06
3339.00,5.247543e-06
3340.00,6.763907e-06
3341.00,8.667070e-06
3342.00,9.799843e-06
3343.00,9.926698e-06
3344.00,1.002689e-05
3345.00,9.717921e-06
3346.00,9.688392e-06
3347.00,9.588789e-06
3348.00,8.619518e-06
3349.00,7.350933e-06
3350.00,6.139988e-06
3351.00,5.469914e-06
3352.00,5.069206e-06
3353.00,5.454683e-06
3354.00,6.535256e-06
3355.00,7.592824e-06
3356.00,7.768637e-06
3357.00,6.603399e-06
3358.00,5.473907e-06
3359.00,5.445093e-06
3360.00,7.472223e-06
3361.00,1.135197e-05
3362.00,1.468575e-05
3363.00,1.465229e-05
3364.00,1.212927e-05
3365.00,1.013459e-05
3366.00,8.948950e-06
3367.00,8.196095e-06
3368.00,7.282972e-06
3369.00,6.731768e-06
3370.00,6.877997e-06
3371.00,7.028213e-06
3372.00,6.413333e-06
3373.00,5.346842e-06
3374.00,4.643613e-06
3375.00,4.550784e-06
3376.00,5.136447e-06
3377.00,6.348284e-06
3378.00,7.019848e-06
3379.00,6.903797e-06
3380.00,6.628346e-06
3381.00,6.654407e-06
3382.00,7.011853e-06
3383.00,7.095429e-06
3384.00,7.250508e-06
3385.00,7.088163e-06
3386.00,6.445833e-06
3387.00,5.338363e-06
3388.00,4.133517e-06
3389.00,3.484980e-06
3390.00,3.233474e-06
3391.00,3.178125e-06
3392.00,2.858632e-06
3393.00,2.385515e-06
3394.00,2.273642e-06
3395.00,2.654266e-06
3396.00,3.754555e-06
3397.00,5.502238e-06
3398.00,7.716422e-06
3399.00,8.937845e-06
3400.00,8.265917e-06
3401.00,7.703356e-06
3402.00,7.408074e-06
3403.00,7.289294e-06
3404.00,6.493558e-06
3405.00,6.356911e-06
3406.00,7.613319e-06
3407.00,8.941716e-06
3408.00,9.045765e-06
3409.00,7.947258e-06
3410.00,7.777394e-06
3411.00,9.103166e-06
3412.00,1.119006e-05
3413.00,1.131958e-05
3414.00,9.410447e-06
3415.00,7.686401e-06
3416.00,7.196804e-06
3417.00,8.116662e-06
3418.00,1.005596e-05
3419.00,1.268761e-05
3420.00,1.282670e-05
3421.00,9.559256e-06
3422.00,6.418894e-06
3423.00,5.307873e-06
3424.00,5.839796e-06
3425.00,7.051489e-06
3426.00,7.762696e-06
3427.00,7.297393e-06
3428.00,6.893973e-06
3429.00,7.038925e-06
3430.00,6.846223e-06
3431.00,6.723512e-06
3432.00,7.141850e-06
3433.00,8.357218e-06
3434.00,8.400384e-06
3435.00,7.045448e-06
3436.00,5.718060e-06
3437.00,4.821927e-06
3438.00,4.167214e-06
3439.00,4.112735e-06
3440.00,5.354538e-06
3441.00,7.610279e-06
3442.00,9.678398e-06
3443.00,1.030887e-05
3444.00,9.403442e-06
3445.00,7.900385e-06
3446.00,6.502290e-06
3447.00,5.543217e-06
3448.00,4.460721e-06
3449.00,3.812221e-06
3450.00,4.021237e-06
3451.00,5.315087e-06
3452.00,7.988471e-06
3453.00,1.111450e-05
3454.00,1.177569e-05
3455.00,8.361153e-06
3456.00,5.196418e-06
3457.00,3.944895e-06
3458.00,3.772212e-06
3459.00,4.172279e-06
3460.00,5.388050e-06
3461.00,8.882227e-06
3462.00,1.472385e-05
3463.00,1.782235e-05
3464.00,1.309942e-05
3465.00,7.349764e-06
3466.00,5.017181e-06
3467.00,5.239764e-06
3468.00,7.595516e-06
3469.00,1.036534e-05
3470.00,1.077716e-05
3471.00,8.737743e-06
3472.00,6.459213e-06
3473.00,5.470721e-06
3474.00,5.436710e-06
3475.00,5.516126e-06
3476.00,5.382362e-06
3477.00,5.232710e-06
3478.00,4.942174e-06
3479.00,4.442551e-06
3480.00,4.353193e-06
3481.00,5.155030e-06
3482.00,6.946466e-06
3483.00,8.464890e-06
3484.00,8.913402e-06
3485.00,8.228965e-06
3486.00,6.451004e-06
3487.00,4.711705e-06
3488.00,3.707983e-06
3489.00,3.469796e-06
3490.00,3.667200e-06
3491.00,3.828870e-06
3492.00,4.066646e-06
3493.00,4.363760e-06
3494.00,4.487009e-06
3495.00,4.350124e-06
3496.00,4.347206e-06
3497.00,4.571364e-06
3498.00,4.782382e-06
3499.00,4.567925e-06
3500.00,3.939491e-06
3501.00,3.638798e-06
3502.00,3.858834e-06
3503.00,4.411268e-06
3504.00,4.720364e-06
3505.00,4.605038e-06
3506.00,4.183909e-06
3507.00,4.077838e-06
3508.00,5.311811e-06
3509.00,8.792076e-06
3510.00,1.263721e-05
3511.00,1.217980e-05
3512.00,8.190316e-06
3513.00,5.722577e-06
3514.00,5.115424e-06
3515.00,5.654867e-06
3516.00,6.985720e-06
3517.00,8.077928e-06
3518.00,8.136985e-06
3519.00,7.687686e-06
3520.00,7.482002e-06
3521.00,7.543253e-06
3522.00,7.191385e-06
3523.00,6.825733e-06
3524.00,7.074230e-06
3525.00,7.894114e-06
3526.00,8.510663e-06
3527.00,7.877179e-06
3528.00,7.035525e-06
3529.00,6.748757e-06
3530.00,7.374225e-06
3531.00,8.292922e-06
3532.00,7.819080e-06
3533.00,6.488507e-06
3534.00,5.333814e-06
3535.00,5.077515e-06
3536.00,5.665404e-06
3537.00,7.783620e-06
3538.00,1.242336e-05
3539.00,1.748550e-05
3540.00,1.803683e-05
3541.00,1.378252e-05
3542.00,9.982402e-06
3543.00,8.002689e-06
3544.00,7.319862e-06
3545.00,6.941872e-06
3546.00,6.497739e-06
3547.00,6.730130e-06
3548.00,7.584727e-06
3549.00,8.969242e-06
3550.00,8.894180e-06
3551.00,7.750629e-06
3552.00,7.552658e-06
3553.00,7.993995e-06
3554.00,7.797789e-06
3555.00,6.574891e-06
3556.00,5.632480e-06
3557.00,5.253447e-06
3558.00,5.844529e-06
3559.00,7.424672e-06
3560.00,9.055476e-06
3561.00,8.407502e-06
3562.00,5.896850e-06
3563.00,3.957476e-06
3564.00,3.100432e-06
3565.00,3.264410e-06
3566.00,4.402552e-06
3567.00,6.477553e-06
3568.00,8.730291e-06
3569.00,8.655210e-06
3570.00,6.683504e-06
3571.00,5.270359e-06
3572.00,5.383114e-06
3573.00,6.847473e-06
3574.00,8.005221e-06
3575.00,8.199932e-06
3576.00,7.770414e-06
3577.00,7.887255e-06
3578.00,8.528138e-06
3579.00,9.116426e-06
3580.00,9.387216e-06
3581.00,9.353674e-06
3582.00,9.678337e-06
3583.00,9.293934e-06
3584.00,7.852219e-06
3585.00,5.866632e-06
3586.00,4.756095e-06
3587.00,4.858061e-06
3588.00,5.903741e-06
3589.00,7.801774e-06
3590.00,9.457679e-06
3591.00,9.732506e-06
3592.00,8.528608e-06
3593.00,7.554829e-06
3594.00,7.806094e-06
3595.00,9.530547e-06
3596.00,1.183557e-05
3597.00,1.226593e-05
3598.00,1.022651e-05
3599.00,7.308535e-06
3600.00,5.094709e-06
3601.00,4.078212e-06
3602.00,4.253306e-06
3603.00,5.430798e-06
3604.00,6.329036e-06
3605.00,5.654604e-06
3606.00,3.996971e-06
3607.00,3.049165e-06
3608.00,3.211514e-06
3609.00,4.341290e-06
3610.00,5.878697e-06
3611.00,6.589801e-06
3612.00,6.468134e-06
3613.00,5.803436e-06
3614.00,5.348158e-06
3615.00,5.298946e-06
3616.00,5.731947e-06
3617.00,6.489267e-06
3618.00,6.958645e-06
3619.00,7.166507e-06
3620.00,7.056946e-06
3621.00,7.873084e-06
3622.00,9.345491e-06
3623.00,1.036473e-05
3624.00,1.027776e-05
3625.00,9.838694e-06
3626.00,1.035899e-05
3627.00,1.126228e-05
3628.00,1.226597e-05
3629.00,1.250505e-05
3630.00,1.177807e-05
3631.00,9.505206e-06
3632.00,6.874388e-06
3633.00,5.102755e-06
3634.00,4.252213e-06
3635.00,4.099258e-06
3636.00,4.094773e-06
3637.00,4.177826e-06
3638.00,4.421054e-06
3639.00,5.133520e-06
3640.00,6.453696e-06
3641.00,8.042352e-06
3642.00,9.236076e-06
3643.00,9.064453e-06
3644.00,7.639504e-06
3645.00,6.015005e-06
3646.00,5.283908e-06
3647.00,5.505499e-06
3648.00,6.267989e-06
3649.00,7.453265e-06
3650.00,7.798276e-06
3651.00,6.418788e-06
3652.00,4.644653e-06
3653.00,3.681318e-06
3654.00,3.232843e-06
3655.00,3.184758e-06
3656.00,3.581659e-06
3657.00,4.409495e-06
3658.00,5.338190e-06
3659.00,5.460500e-06
3660.00,5.035436e-06
3661.00,4.556893e-06
3662.00,4.601326e-06
3663.00,5.500671e-06
3664.00,6.819515e-06
3665.00,7.638051e-06
3666.00,6.769887e-06
3667.00,5.497179e-06
3668.00,4.720218e-06
3669.00,4.852333e-06
3670.00,5.828872e-06
3671.00,7.286553e-06
3672.00,8.814201e-06
3673.00,9.334368e-06
3674.00,8.603413e-06
3675.00,7.268170e-06
3676.00,6.868276e-06
3677.00,8.354187e-06
3678.00,1.219470e-05
3679.00,1.574034e-05
3680.00,1.468299e-05
3681.00,1.172614e-05
3682.00,9.456740e-06
3683.00,8.669406e-06
3684.00,8.678313e-06
3685.00,8.507284e-06
3686.00,7.866690e-06
3687.00,6.360758e-06
3688.00,5.232625e-06
3689.00,4.598235e-06
3690.00,4.568923e-06
3691.00,4.705986e-06
3692.00,4.743348e-06
3693.00,5.122385e-06
3694.00,5.674621e-06
3695.00,6.046959e-06
3696.00,5.579240e-06
3697.00,4.879889e-06
3698.00,4.315351e-06
3699.00,3.801956e-06
3700.00,3.389370e-06
3701.00,3.021133e-06
3702.00,3.003832e-06
3703.00,2.932027e-06
3704.00,2.937506e-06
3705.00,3.336269e-06
3706.00,4.232254e-06
3707.00,5.684896e-06
3708.00,7.097260e-06
3709.00,8.448570e-06
3710.00,8.976124e-06
3711.00,8.064344e-06
3712.00,6.458252e-06
3713.00,5.296868e-06
3714.00,5.313034e-06
3715.00,6.345469e-06
3716.00,8.501071e-06
3717.00,1.021966e-05
3718.00,9.790453e-06
3719.00,7.628463e-06
3720.00,5.979285e-06
3721.00,5.424053e-06
3722.00,5.192747e-06
3723.00,5.003563e-06
3724.00,5.036759e-06
3725.00,5.618709e-06
3726.00,6.717951e-06
3727.00,7.159291e-06
3728.00,6.337084e-06
3729.00,5.226254e-06
3730.00,5.104043e-06
3731.00,5.687464e-06
3732.00,6.770400e-06
3733.00,6.852540e-06
3734.00,5.909444e-06
3735.00,5.260389e-06
3736.00,5.344696e-06
3737.00,6.091509e-06
3738.00,6.432484e-06
3739.00,6.267670e-06
3740.00,5.714275e-06
3741.00,5.679984e-06
3742.00,6.430203e-06
3743.00,7.710369e-06
3744.00,9.334189e-06
3745.00,9.577860e-06
3746.00,9.114282e-06
3747.00,8.149313e-06
3748.00,7.499027e-06
3749.00,7.301684e-06
3750.00,7.050045e-06
3751.00,6.926414e-06
3752.00,6.864227e-06
3753.00,7.132282e-06
3754.00,6.578516e-06
3755.00,6.024251e-06
3756.00,6.394124e-06
3757.00,7.971853e-06
3758.00,9.844844e-06
3759.00,9.424301e-06
3760.00,7.631749e-06
3761.00,6.223576e-06
3762.00,5.939630e-06
3763.00,6.012549e-06
3764.00,5.792768e-06
3765.00,5.744363e-06
3766.00,5.802932e-06
3767.00,6.458889e-06
3768.00,7.318302e-06
3769.00,8.213659e-06
3770.00,8.353424e-06
3771.00,7.620313e-06
3772.00,7.204055e-06
3773.00,7.421867e-06
3774.00,9.131427e-06
3775.00,1.104648e-05
3776.00,1.159611e-05
3777.00,9.495500e-06
3778.00,7.055350e-06
3779.00,5.693872e-06
3780.00,5.020398e-06
3781.00,5.334173e-06
3782.00,5.788049e-06
3783.00,6.189841e-06
3784.00,5.853690e-06
3785.00,5.265865e-06
3786.00,4.646605e-06
3787.00,3.847515e-06
3788.00,3.815526e-06
3789.00,4.557603e-06
3790.00,5.632443e-06
3791.00,5.963281e-06
3792.00,5.554359e-06
3793.00,5.130325e-06
3794.00,4.778067e-06
3795.00,5.029642e-06
3796.00,5.817859e-06
3797.00,7.225716e-06
3798.00,8.114147e-06
3799.00,7.317762e-06
3800.00,5.924328e-06
3801.00,4.844371e-06
3802.00,4.768902e-06
3803.00,4.978911e-06
3804.00,5.226105e-06
3805.00,5.022532e-06
3806.00,4.697851e-06
3807.00,4.828813e-06
3808.00,5.386427e-06
3809.00,6.552540e-06
3810.00,7.757930e-06
3811.00,8.944310e-06
3812.00,8.468258e-06
3813.00,7.060721e-06
3814.00,5.463679e-06
3815.00,4.458369e-06
3816.00,4.462419e-06
3817.00,4.937418e-06
3818.00,6.070172e-06
3819.00,7.240917e-06
3820.00,7.965163e-06
3821.00,8.066605e-06
3822.00,7.762726e-06
3823.00,8.153431e-06
3824.00,8.699788e-06
3825.00,9.234630e-06
3826.00,9.409268e-06
3827.00,9.929107e-06
3828.00,1.084744e-05
3829.00,1.051801e-05
3830.00,8.843078e-06
3831.00,6.881420e-06
3832.00,6.696690e-06
3833.00,7.897575e-06
3834.00,9.740566e-06
3835.00,9.787798e-06
3836.00,7.846276e-06
3837.00,6.662377e-06
3838.00,6.608272e-06
3839.00,7.156629e-06
3840.00,6.615951e-06
3841.00,5.528353e-06
3842.00,5.200577e-06
3843.00,5.722808e-06
3844.00,6.745179e-06
3845.00,7.048225e-06
3846.00,6.944575e-06
3847.00,6.294114e-06
3848.00,5.744646e-06
3849.00,5.453402e-06
3850.00,5.197862e-06
3851.00,5.471740e-06
3852.00,6.466227e-06
3853.00,9.380855e-06
3854.00,1.327717e-05
3855.00,1.600946e-05
3856.00,1.539501e-05
3857.00,1.239463e-05
3858.00,9.327985e-06
3859.00,6.780743e-06
3860.00,5.633241e-06
3861.00,5.168971e-06
3862.00,5.662548e-06
3863.00,6.654900e-06
3864.00,7.564395e-06
3865.00,8.018475e-06
3866.00,7.823438e-06
3867.00,7.775442e-06
3868.00,7.612264e-06
3869.00,7.826880e-06
3870.00,8.069325e-06
3871.00,8.317064e-06
3872.00,8.825498e-06
3873.00,9.322175e-06
3874.00,1.030036e-05
3875.00,1.156807e-05
3876.00,1.297601e-05
3877.00,1.308060e-05
3878.00,1.171403e-05
3879.00,9.518131e-06
3880.00,7.522865e-06
3881.00,6.722470e-06
3882.00,6.785443e-06
3883.00,7.647614e-06
3884.00,7.899765e-06
3885.00,7.259817e-06
3886.00,6.320635e-06
3887.00,5.603546e-06
3888.00,5.560059e-06
3889.00,5.848136e-06
3890.00,6.611909e-06
3891.00,7.504275e-06
3892.00,8.341651e-06
3893.00,8.012444e-06
3894.00,6.536588e-06
3895.00,4.863806e-06
3896.00,3.563124e-06
3897.00,3.120777e-06
3898.00,3.113329e-06
3899.00,3.378659e-06
3900.00,3.748055e-06
3901.00,3.752522e-06
3902.00,3.350946e-06
3903.00,2.925128e-06
3904.00,3.259629e-06
3905.00,4.719823e-06
3906.00,7.806865e-06
3907.00,1.188594e-05
3908.00,1.480875e-05
3909.00,1.500874e-05
3910.00,1.224017e-05
3911.00,9.700044e-06
3912.00,7.718224e-06
3913.00,6.239510e-06
3914.00,5.119170e-06
3915.00,4.224256e-06
3916.00,4.009657e-06
3917.00,4.463945e-06
3918.00,5.637291e-06
3919.00,6.624076e-06
3920.00,7.323111e-06
3921.00,8.136300e-06
3922.00,8.171194e-06
3923.00,7.731593e-06
3924.00,6.974507e-06
3925.00,7.236284e-06
3926.00,8.025549e-06
3927.00,9.094765e-06
3928.00,9.676868e-06
3929.00,8.445773e-06
3930.00,6.254744e-06
3931.00,4.176145e-06
3932.00,3.393138e-06
3933.00,3.776473e-06
3934.00,5.663351e-06
3935.00,8.692768e-06
3936.00,1.036927e-05
3937.00,9.718873e-06
3938.00,8.137527e-06
3939.00,8.164662e-06
3940.00,8.348907e-06
3941.00,7.827790e-06
3942.00,6.903902e-06
3943.00,6.301837e-06
3944.00,6.786688e-06
3945.00,7.008148e-06
3946.00,6.651587e-06
3947.00,5.257552e-06
3948.00,3.878767e-06
3949.00,3.009173e-06
3950.00,2.588615e-06
3951.00,2.678957e-06
3952.00,2.938021e-06
3953.00,3.589772e-06
3954.00,4.348428e-06
3955.00,5.176948e-06
3956.00,5.525827e-06
3957.00,4.943549e-06
3958.00,4.257927e-06
3959.00,3.586773e-06
3960.00,3.540366e-06
3961.00,3.810300e-06
3962.00,4.453125e-06
3963.00,5.441879e-06
3964.00,6.590160e-06
3965.00,7.638046e-06
3966.00,7.100733e-06
3967.00,6.269284e-06
3968.00,5.533541e-06
3969.00,5.234485e-06
3970.00,5.189702e-06
3971.00,5.018208e-06
3972.00,5.596157e-06
3973.00,6.646140e-06
3974.00,8.283691e-06
3975.00,8.580318e-06
3976.00,7.707650e-06
3977.00,6.804255e-06
3978.00,5.779376e-06
3979.00,5.125504e-06
3980.00,4.489602e-06
3981.00,5.011640e-06
3982.00,6.357858e-06
3983.00,8.248283e-06
3984.00,8.784240e-06
3985.00,7.310106e-06
3986.00,6.363328e-06
3987.00,6.050078e-06
3988.00,7.713507e-06
3989.00,1.031727e-05
3990.00,1.215050e-05
3991.00,1.175929e-05
3992.00,9.304625e-06
3993.00,7.356590e-06
3994.00,6.221781e-06
3995.00,7.197568e-06
3996.00,9.398628e-06
3997.00,1.053705e-05
3998.00,8.397537e-06
3999.00,5.419192e-06
4000.00,4.178343e-06
4001.00,3.886438e-06
4002.00,5.109021e-06
4003.00,7.198753e-06
4004.00,9.711370e-06
4005.00,1.110174e-05
4006.00,1.027336e-05
4007.00,9.552581e-06
4008.00,8.495004e-06
4009.00,8.328480e-06
4010.00,7.705123e-06
4011.00,6.291464e-06
4012.00,4.885721e-06
4013.00,3.700409e-06
4014.00,3.396382e-06
4015.00,3.546967e-06
4016.00,4.099560e-06
4017.00,4.320714e-06
4018.00,3.972866e-06
4019.00,3.776445e-06
4020.00,4.215267e-06
4021.00,5.710748e-06
4022.00,7.792514e-06
4023.00,9.128451e-06
4024.00,8.645668e-06
4025.00,7.160148e-06
4026.00,5.859702e-06
4027.00,4.991446e-06
4028.00,5.238205e-06
4029.00,6.387543e-06
4030.00,8.503165e-06
4031.00,9.572078e-06
4032.00,8.480571e-06
4033.00,6.406188e-06
4034.00,4.790385e-06
4035.00,4.633557e-06
4036.00,5.506969e-06
4037.00,7.392979e-06
4038.00,9.345226e-06
4039.00,1.105763e-05
4040.00,1.277341e-05
4041.00,1.343304e-05
4042.00,1.318243e-05
4043.00,1.102640e-05
4044.00,8.184751e-06
4045.00,5.570015e-06
4046.00,4.265164e-06
4047.00,3.989897e-06
4048.00,4.439941e-06
4049.00,5.233717e-06
4050.00,5.993058e-06
4051.00,6.432694e-06
4052.00,6.185508e-06
4053.00,5.780580e-06
4054.00,5.723266e-06
4055.00,5.743079e-06
4056.00,5.641241e-06
4057.00,5.556258e-06
4058.00,6.051913e-06
4059.00,6.851803e-06
4060.00,7.632203e-06
4061.00,8.008943e-06
4062.00,8.122365e-06
4063.00,8.429529e-06
4064.00,8.985384e-06
4065.00,9.338200e-06
4066.00,9.114893e-06
4067.00,9.090532e-06
4068.00,9.140994e-06
4069.00,8.625034e-06
4070.00,7.814700e-06
4071.00,7.154818e-06
4072.00,6.227146e-06
4073.00,4.792068e-06
4074.00,3.580282e-06
4075.00,3.035455e-06
4076.00,2.877772e-06
4077.00,2.984202e-06
4078.00,3.545105e-06
4079.00,4.411811e-06
4080.00,5.046020e-06
4081.00,4.999799e-06
4082.00,4.456168e-06
4083.00,3.883667e-06
4084.00,3.544752e-06
4085.00,3.603099e-06
4086.00,4.045768e-06
4087.00,4.661125e-06
4088.00,4.758335e-06
4089.00,4.283058e-06
4090.00,3.683178e-06
4091.00,3.288056e-06
4092.00,3.407031e-06
4093.00,3.588401e-06
4094.00,3.611129e-06
4095.00,3.226211e-06
4096.00,2.674030e-06
4097.00,2.394245e-06
4098.00,2.411458e-06
4099.00,2.984199e-06
4100.00,3.890004e-06
4101.00,5.312133e-06
4102.00,6.578336e-06
4103.00,7.098513e-06
4104.00,6.695713e-06
4105.00,6.011001e-06
4106.00,6.189979e-06
4107.00,6.788814e-06
4108.00,7.427072e-06
4109.00,7.650950e-06
4110.00,7.257594e-06
4111.00,6.355520e-06
4112.00,5.260546e-06
4113.00,4.955425e-06
4114.00,5.352914e-06
4115.00,6.056040e-06
4116.00,6.555062e-06
4117.00,6.874918e-06
4118.00,7.548809e-06
4119.00,8.586727e-06
4120.00,1.099151e-05
4121.00,1.298284e-05
4122.00,1.379472e-05
4123.00,1.223684e-05
4124.00,8.967169e-06
4125.00,6.260983e-06
4126.00,4.874260e-06
4127.00,5.025333e-06
4128.00,5.818445e-06
4129.00,6.254850e-06
4130.00,5.629671e-06
4131.00,4.957673e-06
4132.00,5.031935e-06
4133.00,5.803868e-06
4134.00,7.372731e-06
4135.00,8.946451e-06
4136.00,1.032183e-05
4137.00,1.053984e-05
4138.00,9.466986e-06
4139.00,8.303362e-06
4140.00,7.630941e-06
4141.00,8.083776e-06
4142.00,8.059063e-06
4143.00,7.193110e-06
4144.00,6.147783e-06
4145.00,5.366808e-06
4146.00,5.045837e-06
4147.00,4.688486e-06
4148.00,4.836193e-06
4149.00,5.251656e-06
4150.00,6.184393e-06
4151.00,7.797072e-06
4152.00,9.737031e-06
4153.00,1.042198e-05
4154.00,8.508813e-06
4155.00,6.213965e-06
4156.00,4.616030e-06
4157.00,4.134777e-06
4158.00,4.391514e-06
4159.00,5.309883e-06
4160.00,6.388417e-06
4161.00,6.392429e-06
4162.00,5.451799e-06
4163.00,3.847441e-06
4164.00,2.706023e-06
4165.00,2.211841e-06
4166.00,2.294816e-06
4167.00,3.086392e-06
4168.00,4.497604e-06
4169.00,6.129309e-06
4170.00,6.304556e-06
4171.00,5.185307e-06
4172.00,4.280547e-06
4173.00,4.284292e-06
4174.00,4.935409e-06
4175.00,5.352727e-06
4176.00,5.446160e-06
4177.00,5.369289e-06
4178.00,5.609390e-06
4179.00,5.793373e-06
4180.00,5.981298e-06
4181.00,6.294764e-06
4182.00,6.626641e-06
4183.00,7.162697e-06
4184.00,7.196832e-06
4185.00,6.980575e-06
4186.00,6.332281e-06
4187.00,5.691364e-06
4188.00,5.596270e-06
4189.00,6.435509e-06
4190.00,8.011463e-06
4191.00,9.226390e-06
4192.00,9.712563e-06
4193.00,9.080684e-06
4194.00,8.072495e-06
4195.00,7.057870e-06
4196.00,6.172364e-06
4197.00,5.881308e-06
4198.00,6.128433e-06
4199.00,6.841986e-06
4200.00,7.468070e-06
4201.00,7.825185e-06
4202.00,7.224792e-06
4203.00,6.397110e-06
4204.00,6.393245e-06
4205.00,6.729388e-06
4206.00,6.849253e-06
4207.00,6.297591e-06
4208.00,5.733879e-06
4209.00,5.441874e-06
4210.00,5.464437e-06
4211.00,6.072698e-06
4212.00,6.583733e-06
4213.00,6.984664e-06
4214.00,6.919000e-06
4215.00,7.048918e-06
4216.00,7.266091e-06
4217.00,7.642158e-06
4218.00,9.218108e-06
4219.00,1.226017e-05
4220.00,1.598923e-05
4221.00,1.665865e-05
4222.00,1.424534e-05
4223.00,1.096189e-05
4224.00,8.550056e-06
4225.00,7.571838e-06
4226.00,7.141462e-06
4227.00,7.186562e-06
4228.00,7.220250e-06
4229.00,6.688790e-06
4230.00,5.116312e-06
4231.00,3.547389e-06
4232.00,2.762252e-06
4233.00,2.728044e-06
4234.00,3.268114e-06
4235.00,3.763514e-06
4236.00,4.011926e-06
4237.00,3.899946e-06
4238.00,3.857667e-06
4239.00,4.229143e-06
4240.00,4.595276e-06
4241.00,4.846202e-06
4242.00,4.973049e-06
4243.00,4.914075e-06
4244.00,4.359112e-06
4245.00,3.710022e-06
4246.00,4.009348e-06
4247.00,5.664609e-06
4248.00,8.878563e-06
4249.00,1.136166e-05
4250.00,1.080049e-05
4251.00,8.407486e-06
4252.00,6.490673e-06
4253.00,5.771145e-06
4254.00,5.606813e-06
4255.00,5.504364e-06
4256.00,5.159475e-06
4257.00,4.649190e-06
4258.00,4.188657e-06
4259.00,3.934583e-06
4260.00,4.359818e-06
4261.00,5.656377e-06
4262.00,7.511922e-06
4263.00,8.317883e-06
4264.00,7.425136e-06
4265.00,5.802626e-06
4266.00,4.652285e-06
4267.00,4.268363e-06
4268.00,4.395133e-06
4269.00,4.576987e-06
4270.00,4.495337e-06
4271.00,4.510757e-06
4272.00,4.724468e-06
4273.00,5.110538e-06
4274.00,5.311940e-06
4275.00,5.327499e-06
4276.00,5.182147e-06
4277.00,4.719889e-06
4278.00,4.320479e-06
4279.00,4.076641e-06
4280.00,4.446238e-06
4281.00,5.375462e-06
4282.00,6.469823e-06
4283.00,6.935670e-06
4284.00,6.362810e-06
4285.00,5.251011e-06
4286.00,4.118708e-06
4287.00,3.377059e-06
4288.00,3.184964e-06
4289.00,3.887594e-06
4290.00,5.446796e-06
4291.00,7.710094e-06
4292.00,9.120180e-06
4293.00,8.414506e-06
4294.00,6.626716e-06
4295.00,4.966427e-06
4296.00,4.438873e-06
4297.00,4.868533e-06
4298.00,5.994093e-06
4299.00,7.121734e-06
4300.00,7.376066e-06
4301.00,7.156651e-06
4302.00,6.438313e-06
4303.00,6.290349e-06
4304.00,6.413125e-06
4305.00,6.418938e-06
4306.00,6.094859e-06
4307.00,5.364085e-06
4308.00,4.821415e-06
4309.00,4.521297e-06
4310.00,4.337989e-06
4311.00,4.117066e-06
4312.00,4.098885e-06
4313.00,4.475318e-06
4314.00,5.204073e-06
4315.00,5.830795e-06
4316.00,5.936174e-06
4317.00,5.766707e-06
4318.00,5.787582e-06
4319.00,6.872392e-06
4320.00,8.574246e-06
4321.00,9.458626e-06
4322.00,8.684059e-06
4323.00,7.030772e-06
4324.00,6.198934e-06
4325.00,6.164054e-06
4326.00,7.089569e-06
4327.00,8.143121e-06
4328.00,8.728696e-06
4329.00,9.092646e-06
4330.00,8.706330e-06
4331.00,7.808810e-06
4332.00,6.712098e-06
4333.00,6.120256e-06
4334.00,5.774131e-06
4335.00,5.279605e-06
4336.00,4.791124e-06
4337.00,4.346275e-06
4338.00,4.246138e-06
4339.00,4.329705e-06
4340.00,4.423601e-06
4341.00,4.271831e-06
4342.00,3.933854e-06
4343.00,3.790204e-06
4344.00,4.076527e-06
4345.00,5.059313e-06
4346.00,6.092259e-06
4347.00,6.578870e-06
4348.00,6.185780e-06
4349.00,5.607651e-06
4350.00,5.027498e-06
4351.00,4.124681e-06
4352.00,3.609867e-06
4353.00,3.700327e-06
4354.00,4.859485e-06
4355.00,7.173385e-06
4356.00,9.442855e-06
4357.00,9.493368e-06
4358.00,7.129154e-06
4359.00,5.099291e-06
4360.00,4.235681e-06
4361.00,4.627720e-06
4362.00,5.857197e-06
4363.00,7.148883e-06
4364.00,7.488119e-06
4365.00,6.809761e-06
4366.00,6.283035e-06
4367.00,6.007174e-06
4368.00,6.248139e-06
4369.00,6.692068e-06
4370.00,7.273005e-06
4371.00,8.124095e-06
4372.00,8.599082e-06
4373.00,8.588231e-06
4374.00,7.693885e-06
4375.00,6.319338e-06
4376.00,5.196105e-06
4377.00,4.720247e-06
4378.00,4.738244e-06
4379.00,4.765992e-06
4380.00,4.774659e-06
4381.00,4.941776e-06
4382.00,5.678455e-06
4383.00,6.461473e-06
4384.00,6.643956e-06
4385.00,5.784781e-06
4386.00,4.537284e-06
4387.00,4.131710e-06
4388.00,4.605242e-06
4389.00,6.241331e-06
4390.00,8.124641e-06
4391.00,8.628715e-06
4392.00,7.742955e-06
4393.00,6.342976e-06
4394.00,5.640683e-06
4395.00,5.901971e-06
4396.00,7.399552e-06
4397.00,9.312321e-06
4398.00,9.935555e-06
4399.00,8.675316e-06
4400.00,6.924156e-06
4401.00,5.929917e-06
4402.00,5.541344e-06
4403.00,5.929806e-06
4404.00,6.659570e-06
4405.00,7.489833e-06
4406.00,7.704838e-06
4407.00,6.966793e-06
4408.00,6.246780e-06
4409.00,5.703868e-06
4410.00,5.870053e-06
4411.00,6.447691e-06
4412.00,6.810279e-06
4413.00,6.353368e-06
4414.00,5.262290e-06
4415.00,4.557358e-06
4416.00,4.593693e-06
4417.00,5.631921e-06
4418.00,7.443331e-06
4419.00,8.827769e-06
4420.00,8.740191e-06
4421.00,7.888678e-06
4422.00,7.592230e-06
4423.00,7.904944e-06
4424.00,8.071347e-06
4425.00,6.999732e-06
4426.00,5.642329e-06
4427.00,4.896383e-06
4428.00,4.828374e-06
4429.00,5.343301e-06
4430.00,6.006305e-06
4431.00,6.999988e-06
4432.00,7.578123e-06
4433.00,7.462851e-06
4434.00,6.638884e-06
4435.00,5.826378e-06
4436.00,5.843209e-06
4437.00,6.355054e-06
4438.00,7.167491e-06
4439.00,7.536462e-06
4440.00,7.309551e-06
4441.00,6.533633e-06
4442.00,5.541324e-06
4443.00,5.161133e-06
4444.00,5.394452e-06
4445.00,6.170646e-06
4446.00,6.401104e-06
4447.00,6.108115e-06
4448.00,5.566860e-06
4449.00,5.196480e-06
4450.00,5.400408e-06
4451.00,5.626487e-06
4452.00,5.899362e-06
4453.00,5.798426e-06
4454.00,5.733998e-06
4455.00,5.763411e-06
4456.00,5.507089e-06
4457.00,5.310050e-06
4458.00,4.953660e-06
4459.00,4.888959e-06
4460.00,4.605241e-06
4461.00,4.245797e-06
4462.00,3.880215e-06
4463.00,3.721280e-06
4464.00,4.011262e-06
4465.00,4.567558e-06
4466.00,5.301973e-06
4467.00,5.175888e-06
4468.00,4.553593e-06
4469.00,3.744238e-06
4470.00,3.369634e-06
4471.00,3.881350e-06
4472.00,4.839211e-06
4473.00,5.858669e-06
4474.00,5.821043e-06
4475.00,5.330151e-06
4476.00,4.852041e-06
4477.00,4.464397e-06
4478.00,4.403363e-06
4479.00,4.158344e-06
4480.00,4.059418e-06
4481.00,3.820930e-06
4482.00,3.967183e-06
4483.00,4.577114e-06
4484.00,5.498351e-06
4485.00,6.093416e-06
4486.00,5.843550e-06
4487.00,5.506534e-06
4488.00,4.770492e-06
4489.00,4.269988e-06
4490.00,3.954812e-06
4491.00,3.788603e-06
4492.00,4.076430e-06
4493.00,5.066910e-06
4494.00,7.338119e-06
4495.00,9.826780e-06
4496.00,1.061983e-05
4497.00,8.760629e-06
4498.00,6.355975e-06
4499.00,4.945029e-06
4500.00,4.227442e-06
4501.00,4.204077e-06
4502.00,4.606819e-06
4503.00,5.847543e-06
4504.00,7.228808e-06
4505.00,7.672767e-06
4506.00,7.083579e-06
4507.00,5.850621e-06
4508.00,5.096670e-06
4509.00,4.581352e-06
4510.00,4.533051e-06
4511.00,4.586491e-06
4512.00,4.803080e-06
4513.00,5.524094e-06
4514.00,7.058840e-06
4515.00,9.807466e-06
4516.00,1.215247e-05
4517.00,1.324746e-05
4518.00,1.240624e-05
4519.00,9.795406e-06
4520.00,6.970824e-06
4521.00,4.958672e-06
4522.00,4.078342e-06
4523.00,3.735960e-06
4524.00,3.651673e-06
4525.00,3.488845e-06
4526.00,3.553516e-06
4527.00,3.971524e-06
4528.00,4.146265e-06
4529.00,4.188989e-06
4530.00,3.959741e-06
4531.00,3.900650e-06
4532.00,3.917608e-06
4533.00,3.944068e-06
4534.00,4.144105e-06
4535.00,4.513975e-06
4536.00,5.423365e-06
4537.00,5.886049e-06
4538.00,5.991291e-06
4539.00,5.458946e-06
4540.00,4.749156e-06
4541.00,4.442084e-06
4542.00,4.305456e-06
4543.00,4.495063e-06
4544.00,4.463569e-06
4545.00,4.536946e-06
4546.00,4.492931e-06
4547.00,4.506326e-06
4548.00,4.768346e-06
4549.00,5.126728e-06
4550.00,5.672527e-06
4551.00,5.998841e-06
4552.00,6.342059e-06
4553.00,6.413369e-06
4554.00,6.240677e-06
4555.00,6.172318e-06
4556.00,6.326316e-06
4557.00,7.363557e-06
4558.00,8.819083e-06
4559.00,9.830927e-06
4560.00,9.206776e-06
4561.00,7.811078e-06
4562.00,7.057163e-06
4563.00,7.072627e-06
4564.00,8.502880e-06
4565.00,1.029697e-05
4566.00,1.146993e-05
4567.00,1.047449e-05
4568.00,8.469147e-06
4569.00,7.080605e-06
4570.00,6.355856e-06
4571.00,6.444117e-06
4572.00,6.240025e-06
4573.00,5.793834e-06
4574.00,5.320703e-06
4575.00,5.374270e-06
4576.00,6.257659e-06
4577.00,7.825449e-06
4578.00,1.001133e-05
4579.00,1.084399e-05
4580.00,1.007286e-05
4581.00,8.268791e-06
4582.00,6.651348e-06
4583.00,5.462802e-06
4584.00,4.426935e-06
4585.00,3.792246e-06
4586.00,3.497106e-06
4587.00,3.662175e-06
4588.00,4.151762e-06
4589.00,5.023172e-06
4590.00,6.400408e-06
4591.00,7.486548e-06
4592.00,7.561583e-06
4593.00,6.558407e-06
4594.00,5.535551e-06
4595.00,4.743168e-06
4596.00,4.290462e-06
4597.00,4.325329e-06
4598.00,4.744573e-06
4599.00,5.757056e-06
4600.00,7.027421e-06
4601.00,8.038696e-06
4602.00,8.060353e-06
4603.00,6.698641e-06
4604.00,4.886332e-06
4605.00,3.615664e-06
4606.00,3.112705e-06
4607.00,3.207630e-06
4608.00,3.948387e-06
4609.00,5.132727e-06
4610.00,6.275101e-06
4611.00,6.938017e-06
4612.00,7.456006e-06
4613.00,8.014455e-06
4614.00,8.123126e-06
4615.00,7.743186e-06
4616.00,6.884210e-06
4617.00,6.142969e-06
4618.00,5.672018e-06
4619.00,5.247754e-06
4620.00,5.198613e-06
4621.00,5.069136e-06
4622.00,4.717986e-06
4623.00,4.115762e-06
4624.00,3.629290e-06
4625.00,3.533287e-06
4626.00,3.691825e-06
4627.00,4.244424e-06
4628.00,5.047099e-06
4629.00,6.072903e-06
4630.00,6.755840e-06
4631.00,6.904429e-06
4632.00,6.655844e-06
4633.00,6.498655e-06
4634.00,6.572059e-06
4635.00,5.945406e-06
4636.00,4.840416e-06
4637.00,3.656136e-06
4638.00,3.064311e-06
4639.00,2.895023e-06
4640.00,2.917097e-06
4641.00,3.334785e-06
4642.00,3.958376e-06
4643.00,5.155518e-06
4644.00,6.733287e-06
4645.00,8.453776e-06
4646.00,1.026413e-05
4647.00,1.104881e-05
4648.00,1.073865e-05
4649.00,8.729790e-06
4650.00,7.085113e-06
4651.00,6.201788e-06
4652.00,6.187224e-06
4653.00,6.883061e-06
4654.00,7.493205e-06
4655.00,7.860166e-06
4656.00,6.884657e-06
4657.00,5.199772e-06
4658.00,3.622023e-06
4659.00,2.807993e-06
4660.00,2.739374e-06
4661.00,3.311842e-06
4662.00,4.580364e-06
4663.00,5.938138e-06
4664.00,6.964789e-06
4665.00,6.721610e-06
4666.00,5.678650e-06
4667.00,4.737284e-06
4668.00,4.175049e-06
4669.00,4.300255e-06
4670.00,4.519753e-06
4671.00,4.839389e-06
4672.00,4.852134e-06
4673.00,4.497997e-06
4674.00,4.131624e-06
4675.00,3.771228e-06
4676.00,3.681187e-06
4677.00,3.622851e-06
4678.00,3.912872e-06
4679.00,4.552940e-06
4680.00,5.004746e-06
4681.00,4.892466e-06
4682.00,4.187950e-06
4683.00,3.691772e-06
4684.00,3.602919e-06
4685.00,3.952250e-06
4686.00,4.176009e-06
4687.00,4.133633e-06
4688.00,4.105105e-06
4689.00,4.110375e-06
4690.00,4.326252e-06
4691.00,4.503734e-06
4692.00,5.060754e-06
4693.00,5.712492e-06
4694.00,5.978245e-06
4695.00,5.735221e-06
4696.00,5.008108e-06
4697.00,4.460896e-06
4698.00,3.857122e-06
4699.00,3.819956e-06
4700.00,4.230427e-06
4701.00,4.912212e-06
4702.00,6.030300e-06
4703.00,7.460239e-06
4704.00,9.167182e-06
4705.00,9.421512e-06
4706.00,8.283981e-06
4707.00,5.935698e-06
4708.00,3.915763e-06
4709.00,2.985031e-06
4710.00,2.857957e-06
4711.00,3.556593e-06
4712.00,4.541453e-06
4713.00,5.348353e-06
4714.00,5.395336e-06
4715.00,5.354288e-06
4716.00,5.849901e-06
4717.00,6.456009e-06
4718.00,6.653223e-06
4719.00,5.651068e-06
4720.00,4.509832e-06
4721.00,3.678172e-06
4722.00,3.471769e-06
4723.00,3.732986e-06
4724.00,4.025167e-06
4725.00,4.328718e-06
4726.00,4.326509e-06
4727.00,4.495312e-06
4728.00,4.768421e-06
4729.00,5.379351e-06
4730.00,6.500014e-06
4731.00,7.669361e-06
4732.00,8.624517e-06
4733.00,8.943085e-06
4734.00,9.009118e-06
4735.00,8.859157e-06
4736.00,8.513476e-06
4737.00,8.018001e-06
4738.00,7.462535e-06
4739.00,7.021769e-06
4740.00,6.450667e-06
4741.00,5.634634e-06
4742.00,4.636541e-06
4743.00,4.195470e-06
4744.00,4.385402e-06
4745.00,4.860683e-06
4746.00,5.128698e-06
4747.00,4.894708e-06
4748.00,4.368447e-06
4749.00,3.782396e-06
4750.00,3.547374e-06
4751.00,3.508043e-06
4752.00,3.688816e-06
4753.00,3.828592e-06
4754.00,3.824719e-06
4755.00,3.706507e-06
4756.00,3.418964e-06
4757.00,3.415067e-06
4758.00,3.791834e-06
4759.00,4.551156e-06
4760.00,5.323839e-06
4761.00,5.844995e-06
4762.00,6.331615e-06
4763.00,6.719423e-06
4764.00,7.081480e-06
4765.00,6.968728e-06
4766.00,6.149065e-06
4767.00,5.082877e-06
4768.00,4.431437e-06
4769.00,4.430955e-06
4770.00,4.625807e-06
4771.00,4.676400e-06
4772.00,4.535148e-06
4773.00,4.359341e-06
4774.00,4.366810e-06
4775.00,4.429850e-06
4776.00,4.589776e-06
4777.00,4.796022e-06
4778.00,5.097757e-06
4779.00,5.350244e-06
4780.00,5.289136e-06
4781.00,5.048757e-06
4782.00,4.982471e-06
4783.00,5.648413e-06
4784.00,6.731265e-06
4785.00,7.220533e-06
4786.00,6.858758e-06
4787.00,6.099310e-06
4788.00,5.379061e-06
4789.00,5.153656e-06
4790.00,5.408649e-06
4791.00,5.904591e-06
4792.00,6.148722e-06
4793.00,5.599925e-06
4794.00,4.940326e-06
4795.00,4.604537e-06
4796.00,4.886335e-06
4797.00,5.668938e-06
4798.00,6.639648e-06
4799.00,7.630331e-06
4800.00,8.358796e-06
4801.00,8.908506e-06
4802.00,9.131314e-06
4803.00,8.696066e-06
4804.00,7.671986e-06
4805.00,6.442363e-06
4806.00,5.440664e-06
4807.00,4.779450e-06
4808.00,4.535254e-06
4809.00,4.443829e-06
4810.00,4.948835e-06
4811.00,5.973153e-06
4812.00,6.861404e-06
4813.00,6.987696e-06
4814.00,6.158915e-06
4815.00,5.508772e-06
4816.00,5.250870e-06
4817.00,5.324730e-06
4818.00,5.680070e-06
4819.00,5.867797e-06
4820.00,5.823621e-06
4821.00,5.371331e-06
4822.00,4.759672e-06
4823.00,4.292846e-06
4824.00,3.988412e-06
4825.00,4.244818e-06
4826.00,4.563668e-06
4827.00,4.863121e-06
4828.00,4.978309e-06
4829.00,4.867155e-06
4830.00,4.735084e-06
4831.00,4.664294e-06
4832.00,4.680493e-06
4833.00,4.761837e-06
4834.00,5.016997e-06
4835.00,5.339843e-06
4836.00,5.811444e-06
4837.00,6.194148e-06
4838.00,6.572176e-06
4839.00,7.053593e-06
4840.00,6.977722e-06
4841.00,6.173324e-06
4842.00,4.813377e-06
4843.00,3.861592e-06
4844.00,3.620857e-06
4845.00,3.880898e-06
4846.00,4.415557e-06
4847.00,4.940812e-06
4848.00,5.179202e-06
4849.00,5.291189e-06
4850.00,5.446733e-06
4851.00,5.606072e-06
4852.00,5.537403e-06
4853.00,5.318539e-06
4854.00,5.110448e-06
4855.00,5.406784e-06
4856.00,5.904250e-06
4857.00,6.140804e-06
4858.00,5.616074e-06
4859.00,4.749885e-06
4860.00,4.294401e-06
4861.00,4.141608e-06
4862.00,4.199591e-06
4863.00,4.027269e-06
4864.00,3.863836e-06
4865.00,3.887991e-06
4866.00,4.288522e-06
4867.00,5.158874e-06
4868.00,5.665238e-06
4869.00,5.231056e-06
4870.00,4.128736e-06
4871.00,3.416317e-06
4872.00,3.494987e-06
4873.00,4.538466e-06
4874.00,6.328511e-06
4875.00,7.702347e-06
4876.00,7.727328e-06
4877.00,6.401546e-06
4878.00,5.018097e-06
4879.00,4.043440e-06
4880.00,3.630415e-06
4881.00,3.780698e-06
4882.00,4.321159e-06
4883.00,5.389454e-06
4884.00,6.247956e-06
4885.00,6.497401e-06
4886.00,6.140351e-06
4887.00,5.547372e-06
4888.00,5.327682e-06
4889.00,5.239945e-06
4890.00,5.310259e-06
4891.00,5.144929e-06
4892.00,5.127446e-06
4893.00,5.234675e-06
4894.00,5.317644e-06
4895.00,4.956394e-06
4896.00,4.463526e-06
4897.00,4.306038e-06
4898.00,4.554613e-06
4899.00,5.312589e-06
4900.00,6.405749e-06
4901.00,6.811901e-06
4902.00,6.303120e-06
4903.00,4.930922e-06
4904.00,3.859394e-06
4905.00,3.433205e-06
4906.00,3.610691e-06
4907.00,4.149468e-06
4908.00,4.694860e-06
4909.00,4.931370e-06
4910.00,4.808785e-06
4911.00,4.928086e-06
4912.00,5.276594e-06
4913.00,5.795644e-06
4914.00,6.152920e-06
4915.00,6.624629e-06
4916.00,7.308574e-06
4917.00,7.497461e-06
4918.00,7.043687e-06
4919.00,5.788197e-06
4920.00,5.038059e-06
4921.00,5.082258e-06
4922.00,6.081345e-06
4923.00,7.702778e-06
4924.00,8.744896e-06
4925.00,8.602996e-06
4926.00,7.732989e-06
4927.00,7.108904e-06
4928.00,7.089860e-06
4929.00,7.497777e-06
4930.00,7.793885e-06
4931.00,7.070685e-06
4932.00,5.779544e-06
4933.00,4.542788e-06
4934.00,3.836586e-06
4935.00,3.711298e-06
4936.00,3.992091e-06
4937.00,4.488211e-06
4938.00,5.082872e-06
4939.00,5.575847e-06
4940.00,5.844128e-06
4941.00,5.797590e-06
4942.00,5.673883e-06
4943.00,5.553323e-06
4944.00,5.447585e-06
4945.00,5.299430e-06
4946.00,5.250233e-06
4947.00,5.436418e-06
4948.00,5.586001e-06
4949.00,5.653463e-06
4950.00,5.571091e-06
4951.00,5.306396e-06
4952.00,4.795751e-06
4953.00,4.270121e-06
4954.00,4.092863e-06
4955.00,4.418763e-06
4956.00,5.312020e-06
4957.00,6.122245e-06
4958.00,6.279156e-06
4959.00,5.739536e-06
4960.00,4.763455e-06
4961.00,3.966275e-06
4962.00,3.281668e-06
4963.00,2.884700e-06
4964.00,2.781211e-06
4965.00,2.965067e-06
4966.00,3.489268e-06
4967.00,4.095808e-06
4968.00,4.595681e-06
4969.00,4.803478e-06
4970.00,4.894637e-06
4971.00,4.745763e-06
4972.00,4.265259e-06
4973.00,3.641967e-06
4974.00,3.135706e-06
4975.00,2.958521e-06
4976.00,3.001034e-06
4977.00,2.968294e-06
4978.00,2.831792e-06
4979.00,2.674552e-06
4980.00,2.732625e-06
4981.00,3.015045e-06
4982.00,3.559971e-06
4983.00,4.159352e-06
4984.00,4.499693e-06
4985.00,4.624531e-06
4986.00,4.716199e-06
4987.00,4.926366e-06
4988.00,5.132927e-06
4989.00,5.201017e-06
4990.00,4.894174e-06
4991.00,4.220260e-06
4992.00,3.612600e-06
4993.00,3.437131e-06
4994.00,3.953628e-06
4995.00,4.596792e-06
4996.00,5.196832e-06
4997.00,5.489451e-06
4998.00,5.895211e-06
4999.00,6.325762e-06
5000.00,5.928409e-06
5001.00,4.893850e-06
5002.00,3.812576e-06
5003.00,3.583225e-06
5004.00,3.897319e-06
5005.00,4.559006e-06
5006.00,5.175579e-06
5007.00,4.994627e-06
5008.00,4.657737e-06
5009.00,4.472064e-06
5010.00,4.911765e-06
5011.00,5.539766e-06
5012.00,5.951920e-06
5013.00,6.001202e-06
5014.00,5.513841e-06
5015.00,4.933113e-06
5016.00,4.246528e-06
5017.00,3.904846e-06
5018.00,3.957919e-06
5019.00,4.274782e-06
5020.00,4.598221e-06
5021.00,4.574199e-06
5022.00,4.350236e-06
5023.00,4.184393e-06
5024.00,4.363522e-06
5025.00,5.093008e-06
5026.00,6.322866e-06
5027.00,8.332324e-06
5028.00,9.736543e-06
5029.00,9.866809e-06
5030.00,7.961887e-06
5031.00,5.569632e-06
5032.00,3.818803e-06
5033.00,2.954446e-06
5034.00,2.773909e-06
5035.00,2.978204e-06
5036.00,3.430130e-06
5037.00,3.951810e-06
5038.00,4.351700e-06
5039.00,4.584997e-06
5040.00,4.786578e-06
5041.00,5.205104e-06
5042.00,5.871187e-06
5043.00,6.495391e-06
5044.00,6.661739e-06
5045.00,6.285667e-06
5046.00,5.672786e-06
5047.00,5.271150e-06
5048.00,4.993584e-06
5049.00,4.772186e-06
5050.00,4.524500e-06
5051.00,4.353296e-06
5052.00,4.308497e-06
5053.00,4.227820e-06
5054.00,4.047854e-06
5055.00,3.839919e-06
5056.00,3.702405e-06
5057.00,3.718828e-06
5058.00,3.794550e-06
5059.00,3.707398e-06
5060.00,3.551274e-06
5061.00,3.385999e-06
5062.00,3.166312e-06
5063.00,3.041172e-06
5064.00,3.038063e-06
5065.00,3.251851e-06
5066.00,3.681328e-06
5067.00,4.422505e-06
5068.00,5.535675e-06
5069.00,6.803704e-06
5070.00,7.245928e-06
5071.00,6.186923e-06
5072.00,4.755057e-06
5073.00,3.886838e-06
5074.00,3.828838e-06
5075.00,4.464137e-06
5076.00,5.505128e-06
5077.00,6.513703e-06
5078.00,7.113810e-06
5079.00,7.392109e-06
5080.00,7.142913e-06
5081.00,6.388346e-06
5082.00,5.464263e-06
5083.00,4.730698e-06
5084.00,4.272808e-06
5085.00,4.047680e-06
5086.00,4.273817e-06
5087.00,4.610643e-06
5088.00,5.214986e-06
5089.00,5.964494e-06
5090.00,6.563099e-06
5091.00,7.290730e-06
5092.00,7.358571e-06
5093.00,6.784960e-06
5094.00,5.529613e-06
5095.00,4.610266e-06
5096.00,4.243972e-06
5097.00,4.360867e-06
5098.00,4.974802e-06
5099.00,5.351852e-06
5100.00,5.183061e-06
5101.00,4.614332e-06
5102.00,4.175815e-06
5103.00,4.129591e-06
5104.00,4.141870e-06
5105.00,4.271130e-06
5106.00,4.222400e-06
5107.00,4.200124e-06
5108.00,4.196637e-06
5109.00,4.248009e-06
5110.00,4.288530e-06
5111.00,4.503341e-06
5112.00,4.990239e-06
5113.00,5.443153e-06
5114.00,5.421363e-06
5115.00,4.511036e-06
5116.00,3.654940e-06
5117.00,3.312161e-06
5118.00,3.678093e-06
5119.00,4.754117e-06
5120.00,5.829836e-06
5121.00,6.278675e-06
5122.00,5.555879e-06
5123.00,4.802618e-06
5124.00,4.470745e-06
5125.00,4.562396e-06
5126.00,4.725803e-06
5127.00,4.726343e-06
5128.00,4.704243e-06
5129.00,4.639397e-06
5130.00,4.891273e-06
5131.00,5.105953e-06
5132.00,5.690533e-06
5133.00,6.483007e-06
5134.00,7.122439e-06
5135.00,7.839617e-06
5136.00,7.556197e-06
5137.00,6.610747e-06
5138.00,5.328296e-06
5139.00,4.562761e-06
5140.00,4.508571e-06
5141.00,4.820115e-06
5142.00,5.457860e-06
5143.00,5.946853e-06
5144.00,6.506040e-06
5145.00,6.939963e-06
5146.00,7.310425e-06
5147.00,7.412556e-06
5148.00,7.054131e-06
5149.00,6.634422e-06
5150.00,5.967312e-06
5151.00,5.426931e-06
5152.00,4.735054e-06
5153.00,4.246162e-06
5154.00,3.991175e-06
5155.00,4.029601e-06
5156.00,4.691438e-06
5157.00,5.602708e-06
5158.00,6.826381e-06
5159.00,7.064427e-06
5160.00,6.221610e-06
5161.00,5.194953e-06
5162.00,4.675898e-06
5163.00,4.831124e-06
5164.00,5.268011e-06
5165.00,6.172863e-06
5166.00,7.026475e-06
5167.00,7.847463e-06
5168.00,8.373035e-06
5169.00,8.083835e-06
5170.00,7.579041e-06
5171.00,7.001124e-06
5172.00,7.352859e-06
5173.00,7.947059e-06
5174.00,8.760037e-06
5175.00,8.962274e-06
5176.00,7.994257e-06
5177.00,6.685110e-06
5178.00,5.295525e-06
5179.00,4.436010e-06
5180.00,3.801519e-06
5181.00,3.587887e-06
5182.00,3.374253e-06
5183.00,3.259339e-06
5184.00,3.400838e-06
5185.00,3.482654e-06
5186.00,3.816255e-06
5187.00,3.995483e-06
5188.00,4.401276e-06
5189.00,4.545682e-06
5190.00,4.539902e-06
5191.00,4.430675e-06
5192.00,4.096118e-06
5193.00,4.040133e-06
5194.00,4.160088e-06
5195.00,4.923145e-06
5196.00,5.883314e-06
5197.00,5.956900e-06
5198.00,5.732657e-06
5199.00,5.343962e-06
5200.00,5.291947e-06
5201.00,5.357429e-06
5202.00,5.516195e-06
5203.00,5.551481e-06
5204.00,5.461761e-06
5205.00,5.137220e-06
5206.00,4.346015e-06
5207.00,3.802950e-06
5208.00,3.485796e-06
5209.00,3.352773e-06
5210.00,3.505419e-06
5211.00,3.705660e-06
5212.00,4.273714e-06
5213.00,4.804760e-06
5214.00,5.386101e-06
5215.00,5.345420e-06
5216.00,4.796549e-06
5217.00,3.890486e-06
5218.00,3.207842e-06
5219.00,3.130787e-06
5220.00,3.557771e-06
5221.00,4.412600e-06
5222.00,5.223008e-06
5223.00,5.620544e-06
5224.00,5.529968e-06
5225.00,5.281172e-06
5226.00,5.168298e-06
5227.00,5.287336e-06
5228.00,5.310880e-06
5229.00,5.172380e-06
5230.00,5.010394e-06
5231.00,4.948030e-06
5232.00,5.304907e-06
5233.00,6.104893e-06
5234.00,6.500577e-06
5235.00,5.996800e-06
5236.00,4.780974e-06
5237.00,4.156105e-06
5238.00,4.097871e-06
5239.00,4.583580e-06
5240.00,5.647895e-06
5241.00,6.913011e-06
5242.00,8.121077e-06
5243.00,8.281138e-06
5244.00,7.843129e-06
5245.00,6.936293e-06
5246.00,6.308321e-06
5247.00,6.129908e-06
5248.00,5.937145e-06
5249.00,5.614975e-06
5250.00,5.167277e-06
5251.00,4.831236e-06
5252.00,4.522625e-06
5253.00,4.307765e-06
5254.00,4.261907e-06
5255.00,4.456083e-06
5256.00,4.890956e-06
5257.00,4.968112e-06
5258.00,4.837051e-06
5259.00,4.354070e-06
5260.00,3.883882e-06
5261.00,4.024099e-06
5262.00,4.334040e-06
5263.00,4.608894e-06
5264.00,4.132939e-06
5265.00,3.450479e-06
5266.00,3.000344e-06
5267.00,3.072481e-06
5268.00,3.840595e-06
5269.00,5.344398e-06
5270.00,6.730761e-06
5271.00,7.483446e-06
5272.00,7.242173e-06
5273.00,6.567365e-06
5274.00,5.887512e-06
5275.00,5.444651e-06
5276.00,4.852365e-06
5277.00,3.898661e-06
5278.00,3.312131e-06
5279.00,3.169767e-06
5280.00,3.579765e-06
5281.00,4.290850e-06
5282.00,4.897327e-06
5283.00,5.115185e-06
5284.00,4.851701e-06
5285.00,4.483437e-06
5286.00,4.024732e-06
5287.00,4.342157e-06
5288.00,5.099934e-06
5289.00,5.876128e-06
5290.00,6.318148e-06
5291.00,6.057753e-06
5292.00,5.607923e-06
5293.00,5.053728e-06
5294.00,4.737267e-06
5295.00,5.079565e-06
5296.00,5.516328e-06
5297.00,5.561507e-06
5298.00,5.169700e-06
5299.00,4.923503e-06
5300.00,4.445182e-06
5301.00,4.514763e-06
5302.00,4.401142e-06
5303.00,4.394405e-06
5304.00,4.363101e-06
5305.00,4.322923e-06
5306.00,4.552528e-06
5307.00,4.641521e-06
5308.00,4.739455e-06
5309.00,4.987333e-06
5310.00,5.603969e-06
5311.00,5.946451e-06
5312.00,6.321180e-06
5313.00,6.464471e-06
5314.00,5.405679e-06
5315.00,4.432300e-06
5316.00,3.415690e-06
5317.00,2.790869e-06
5318.00,2.651756e-06
5319.00,2.576404e-06
5320.00,2.674446e-06
5321.00,2.876568e-06
5322.00,3.474984e-06
5323.00,4.333073e-06
5324.00,5.495931e-06
5325.00,5.963700e-06
5326.00,5.742858e-06
5327.00,4.941444e-06
5328.00,3.934045e-06
5329.00,3.617932e-06
5330.00,3.538543e-06
5331.00,3.829024e-06
5332.00,4.088841e-06
5333.00,4.138387e-06
5334.00,4.081814e-06
5335.00,3.997528e-06
5336.00,4.188556e-06
5337.00,4.522791e-06
5338.00,4.887499e-06
5339.00,4.992225e-06
5340.00,4.730509e-06
5341.00,4.498977e-06
5342.00,3.960635e-06
5343.00,3.855967e-06
5344.00,3.769829e-06
5345.00,3.736338e-06
5346.00,3.990458e-06
5347.00,4.620095e-06
5348.00,5.390393e-06
5349.00,6.001207e-06
5350.00,6.548078e-06
5351.00,5.790065e-06
5352.00,4.490317e-06
5353.00,3.075923e-06
5354.00,2.359240e-06
5355.00,2.152761e-06
5356.00,2.239380e-06
5357.00,2.641637e-06
5358.00,3.045017e-06
5359.00,3.508964e-06
5360.00,3.853127e-06
5361.00,4.089195e-06
5362.00,4.476219e-06
5363.00,4.650020e-06
5364.00,5.020836e-06
5365.00,4.895581e-06
5366.00,4.702761e-06
5367.00,4.824876e-06
5368.00,4.856189e-06
5369.00,4.746596e-06
5370.00,4.400927e-06
5371.00,4.396884e-06
5372.00,4.606330e-06
5373.00,5.338518e-06
5374.00,6.285592e-06
5375.00,6.416783e-06
5376.00,6.280949e-06
5377.00,5.682173e-06
5378.00,5.692255e-06
5379.00,5.314801e-06
5380.00,4.918445e-06
5381.00,4.173542e-06
5382.00,3.456192e-06
5383.00,3.476013e-06
5384.00,3.968627e-06
5385.00,4.863655e-06
5386.00,5.124919e-06
5387.00,4.300885e-06
5388.00,3.280967e-06
5389.00,2.485431e-06
5390.00,2.216121e-06
5391.00,2.307582e-06
5392.00,3.086404e-06
5393.00,4.299320e-06
5394.00,5.951701e-06
5395.00,7.250953e-06
5396.00,7.016815e-06
5397.00,6.089253e-06
5398.00,5.159236e-06
5399.00,5.139741e-06
5400.00,5.590601e-06
5401.00,6.078379e-06
5402.00,6.603077e-06
5403.00,6.613543e-06
5404.00,6.464827e-06
5405.00,5.637533e-06
5406.00,5.084712e-06
5407.00,4.954045e-06
5408.00,5.721386e-06
5409.00,8.041051e-06
5410.00,1.161200e-05
5411.00,1.428513e-05
5412.00,1.359271e-05
5413.00,1.096960e-05
5414.00,8.231745e-06
5415.00,6.820417e-06
5416.00,6.038771e-06
5417.00,5.758887e-06
5418.00,5.582265e-06
5419.00,5.016575e-06
5420.00,4.240105e-06
5421.00,3.772815e-06
5422.00,3.964277e-06
5423.00,4.836237e-06
5424.00,5.576515e-06
5425.00,5.915230e-06
5426.00,5.830499e-06
5427.00,6.285593e-06
5428.00,6.808521e-06
5429.00,7.278396e-06
5430.00,7.408152e-06
5431.00,7.068110e-06
5432.00,7.262189e-06
5433.00,7.726048e-06
5434.00,8.121701e-06
5435.00,7.918336e-06
5436.00,7.143122e-06
5437.00,6.763424e-06
5438.00,6.830252e-06
5439.00,7.330063e-06
5440.00,8.045468e-06
5441.00,8.190570e-06
5442.00,7.598357e-06
5443.00,6.276321e-06
5444.00,5.260586e-06
5445.00,4.104612e-06
5446.00,3.429950e-06
5447.00,3.173709e-06
5448.00,3.042131e-06
5449.00,3.246775e-06
5450.00,3.724038e-06
5451.00,4.692212e-06
5452.00,5.691086e-06
5453.00,6.314815e-06
5454.00,6.341540e-06
5455.00,5.851278e-06
5456.00,5.312892e-06
5457.00,4.686709e-06
5458.00,4.610007e-06
5459.00,4.316226e-06
5460.00,3.880330e-06
5461.00,3.579503e-06
5462.00,3.326444e-06
5463.00,3.481167e-06
5464.00,3.809971e-06
5465.00,4.669487e-06
5466.00,6.082098e-06
5467.00,7.863827e-06
5468.00,8.605372e-06
5469.00,7.882812e-06
5470.00,6.731104e-06
5471.00,5.679981e-06
5472.00,5.278993e-06
5473.00,4.964417e-06
5474.00,4.509945e-06
5475.00,3.943313e-06
5476.00,3.223959e-06
5477.00,3.061801e-06
5478.00,2.957618e-06
5479.00,3.257677e-06
5480.00,3.616755e-06
5481.00,3.953355e-06
5482.00,4.355221e-06
5483.00,4.540404e-06
5484.00,4.571358e-06
5485.00,4.353743e-06
5486.00,4.182838e-06
5487.00,3.680589e-06
5488.00,3.351399e-06
5489.00,3.437797e-06
5490.00,3.599997e-06
5491.00,4.377120e-06
5492.00,5.177597e-06
5493.00,6.298779e-06
5494.00,6.998729e-06
5495.00,6.776596e-06
5496.00,6.523522e-06
5497.00,5.527391e-06
5498.00,5.366391e-06
5499.00,5.262967e-06
5500.00,5.939486e-06
5501.00,6.473684e-06
5502.00,6.309425e-06
5503.00,6.171167e-06
5504.00,5.598159e-06
5505.00,6.398704e-06
5506.00,7.485357e-06
5507.00,9.326763e-06
5508.00,1.046478e-05
5509.00,1.162361e-05
5510.00,1.309263e-05
5511.00,1.175969e-05
5512.00,9.779190e-06
5513.00,7.672348e-06
5514.00,6.828568e-06
5515.00,6.479941e-06
5516.00,6.647439e-06
5517.00,6.327116e-06
5518.00,5.384120e-06
5519.00,4.934062e-06
5520.00,4.247404e-06
5521.00,4.633614e-06
5522.00,5.103780e-06
5523.00,5.165079e-06
5524.00,5.262673e-06
5525.00,5.189952e-06
5526.00,5.728242e-06
5527.00,5.800457e-06
5528.00,5.839245e-06
5529.00,5.228733e-06
5530.00,4.753178e-06
5531.00,4.488975e-06
5532.00,3.927781e-06
5533.00,3.775714e-06
5534.00,3.677314e-06
5535.00,4.107851e-06
5536.00,4.689418e-06
5537.00,5.336648e-06
5538.00,6.228553e-06
5539.00,6.636953e-06
5540.00,7.392011e-06
5541.00,7.020360e-06
5542.00,5.976751e-06
5543.00,4.837019e-06
5544.00,4.040049e-06
5545.00,4.027911e-06
5546.00,4.130688e-06
5547.00,4.723625e-06
5548.00,4.985093e-06
5549.00,5.426769e-06
5550.00,5.363322e-06
5551.00,5.389270e-06
5552.00,5.762306e-06
5553.00,5.944233e-06
5554.00,6.613669e-06
5555.00,6.049253e-06
5556.00,5.610343e-06
5557.00,5.452132e-06
5558.00,5.308284e-06
5559.00,5.964836e-06
5560.00,6.512738e-06
5561.00,7.273774e-06
5562.00,7.426078e-06
5563.00,7.386984e-06
5564.00,7.077055e-06
5565.00,6.232669e-06
5566.00,5.123056e-06
5567.00,4.147052e-06
5568.00,3.779808e-06
5569.00,3.744300e-06
5570.00,4.118236e-06
5571.00,4.316142e-06
5572.00,4.166809e-06
5573.00,3.543184e-06
5574.00,2.686107e-06
5575.00,2.312360e-06
5576.00,2.246771e-06
5577.00,2.606205e-06
5578.00,3.475015e-06
5579.00,5.123537e-06
5580.00,6.912778e-06
5581.00,7.801439e-06
5582.00,7.060867e-06
5583.00,5.432980e-06
5584.00,4.507208e-06
5585.00,4.057052e-06
5586.00,4.340884e-06
5587.00,5.544344e-06
5588.00,6.963044e-06
5589.00,8.162780e-06
5590.00,8.112414e-06
5591.00,7.520308e-06
5592.00,6.518324e-06
5593.00,5.616531e-06
5594.00,5.221980e-06
5595.00,4.922139e-06
5596.00,4.889968e-06
5597.00,4.798257e-06
5598.00,4.927237e-06
5599.00,5.149877e-06
5600.00,5.628031e-06
5601.00,6.523620e-06
5602.00,7.302003e-06
5603.00,8.041799e-06
5604.00,8.110767e-06
5605.00,7.700420e-06
5606.00,6.690389e-06
5607.00,6.118824e-06
5608.00,5.740615e-06
5609.00,5.092111e-06
5610.00,4.414362e-06
5611.00,3.753806e-06
5612.00,3.309020e-06
5613.00,3.287068e-06
5614.00,3.503119e-06
5615.00,3.971674e-06
5616.00,4.406264e-06
5617.00,4.469214e-06
5618.00,4.366455e-06
5619.00,4.470813e-06
5620.00,4.811780e-06
5621.00,5.569267e-06
5622.00,6.394373e-06
5623.00,7.081910e-06
5624.00,7.148839e-06
5625.00,6.088385e-06
5626.00,5.223089e-06
5627.00,4.549870e-06
5628.00,4.624734e-06
5629.00,5.499909e-06
5630.00,6.897252e-06
5631.00,7.679650e-06
5632.00,6.745649e-06
5633.00,5.292660e-06
5634.00,4.052920e-06
5635.00,3.623347e-06
5636.00,3.598788e-06
5637.00,3.815293e-06
5638.00,4.135151e-06
5639.00,4.256805e-06
5640.00,4.400430e-06
5641.00,4.418317e-06
5642.00,4.471215e-06
5643.00,4.431878e-06
5644.00,4.604693e-06
5645.00,4.882802e-06
5646.00,5.165007e-06
5647.00,5.324777e-06
5648.00,4.832857e-06
5649.00,3.985511e-06
5650.00,3.148160e-06
5651.00,2.665327e-06
5652.00,2.486854e-06
5653.00,2.568861e-06
5654.00,2.974802e-06
5655.00,3.467543e-06
5656.00,4.035758e-06
5657.00,4.531038e-06
5658.00,4.717891e-06
5659.00,4.770143e-06
5660.00,4.453512e-06
5661.00,4.415470e-06
5662.00,4.284168e-06
5663.00,4.135201e-06
5664.00,3.822253e-06
5665.00,3.375279e-06
5666.00,3.113705e-06
5667.00,3.174137e-06
5668.00,3.821408e-06
5669.00,4.817114e-06
5670.00,5.515589e-06
5671.00,5.751384e-06
5672.00,5.511383e-06
5673.00,5.361849e-06
5674.00,5.258705e-06
5675.00,5.662109e-06
5676.00,6.309555e-06
5677.00,7.035657e-06
5678.00,7.388957e-06
5679.00,7.735276e-06
5680.00,7.747073e-06
5681.00,7.207748e-06
5682.00,7.195308e-06
5683.00,7.045265e-06
5684.00,6.457605e-06
5685.00,5.561596e-06
5686.00,4.790079e-06
5687.00,4.437166e-06
5688.00,4.419240e-06
5689.00,4.539074e-06
5690.00,4.652682e-06
5691.00,4.533064e-06
5692.00,4.101200e-06
5693.00,3.720803e-06
5694.00,3.641697e-06
5695.00,3.931353e-06
5696.00,4.829079e-06
5697.00,6.117656e-06
5698.00,7.292076e-06
5699.00,7.792944e-06
5700.00,7.795581e-06
5701.00,7.352639e-06
5702.00,6.632096e-06
5703.00,6.044540e-06
5704.00,5.408277e-06
5705.00,5.410247e-06
5706.00,5.602947e-06
5707.00,6.001129e-06
5708.00,6.190298e-06
5709.00,5.769954e-06
5710.00,5.290839e-06
5711.00,4.770252e-06
5712.00,4.369045e-06
5713.00,4.160243e-06
5714.00,4.345822e-06
5715.00,4.616500e-06
5716.00,4.688090e-06
5717.00,4.539389e-06
5718.00,4.425691e-06
5719.00,4.631905e-06
5720.00,4.773725e-06
5721.00,5.202986e-06
5722.00,5.523762e-06
5723.00,6.181120e-06
5724.00,6.915337e-06
5725.00,7.359595e-06
5726.00,7.048979e-06
5727.00,5.911742e-06
5728.00,4.942236e-06
5729.00,4.326283e-06
5730.00,4.210827e-06
5731.00,4.850837e-06
5732.00,5.813772e-06
5733.00,6.703965e-06
5734.00,6.596658e-06
5735.00,6.151481e-06
5736.00,5.262702e-06
5737.00,4.626503e-06
5738.00,4.266276e-06
5739.00,4.439206e-06
5740.00,4.818847e-06
5741.00,5.212786e-06
5742.00,5.568123e-06
5743.00,5.980774e-06
5744.00,6.471174e-06
5745.00,7.095336e-06
5746.00,7.659412e-06
5747.00,7.834486e-06
5748.00,8.003467e-06
5749.00,8.242332e-06
5750.00,8.440380e-06
5751.00,8.287856e-06
5752.00,7.778067e-06
5753.00,7.259876e-06
5754.00,7.169704e-06
5755.00,6.743926e-06
5756.00,6.300903e-06
5757.00,5.837217e-06
5758.00,5.652150e-06
5759.00,5.834004e-06
5760.00,6.358880e-06
5761.00,7.157501e-06
5762.00,7.965877e-06
5763.00,8.468012e-06
5764.00,8.033737e-06
5765.00,7.226928e-06
5766.00,6.609225e-06
5767.00,6.387728e-06
5768.00,6.196066e-06
5769.00,6.074423e-06
5770.00,5.749288e-06
5771.00,5.101658e-06
5772.00,4.543717e-06
5773.00,4.116365e-06
5774.00,3.967140e-06
5775.00,3.857871e-06
5776.00,4.098152e-06
5777.00,4.481604e-06
5778.00,4.957772e-06
5779.00,5.448711e-06
5780.00,5.835819e-06
5781.00,6.179127e-06
5782.00,6.259738e-06
5783.00,6.539155e-06
5784.00,6.982329e-06
5785.00,6.938927e-06
5786.00,6.677427e-06
5787.00,6.462461e-06
5788.00,6.382110e-06
5789.00,6.199872e-06
5790.00,6.114808e-06
5791.00,6.287680e-06
5792.00,6.219835e-06
5793.00,5.668051e-06
5794.00,4.947196e-06
5795.00,4.747269e-06
5796.00,4.652297e-06
5797.00,5.200844e-06
5798.00,5.996991e-06
5799.00,6.540054e-06
5800.00,6.688647e-06
5801.00,6.229560e-06
5802.00,6.254720e-06
5803.00,6.485994e-06
5804.00,6.934684e-06
5805.00,7.377042e-06
5806.00,7.698294e-06
5807.00,7.581179e-06
5808.00,7.121803e-06
5809.00,6.796188e-06
5810.00,6.008090e-06
5811.00,5.088473e-06
5812.00,4.564005e-06
5813.00,4.375722e-06
5814.00,4.665829e-06
5815.00,4.980554e-06
5816.00,5.532264e-06
5817.00,6.177311e-06
5818.00,6.370047e-06
5819.00,5.975431e-06
5820.00,5.399213e-06
5821.00,4.982051e-06
5822.00,5.041379e-06
5823.00,5.736344e-06
5824.00,6.736434e-06
5825.00,7.810470e-06
5826.00,8.083508e-06
5827.00,7.286261e-06
5828.00,6.195322e-06
5829.00,5.067657e-06
5830.00,4.157634e-06
5831.00,3.487155e-06
5832.00,3.175820e-06
5833.00,3.146572e-06
5834.00,3.352145e-06
5835.00,3.759076e-06
5836.00,4.248592e-06
5837.00,4.824271e-06
5838.00,5.075153e-06
5839.00,4.917746e-06
5840.00,4.606170e-06
5841.00,3.990351e-06
5842.00,3.579627e-06
5843.00,3.446519e-06
5844.00,3.620925e-06
5845.00,3.718403e-06
5846.00,3.717280e-06
5847.00,3.662200e-06
5848.00,3.647848e-06
5849.00,4.105638e-06
5850.00,5.078058e-06
5851.00,6.310996e-06
5852.00,6.902704e-06
5853.00,6.324210e-06
5854.00,5.518014e-06
5855.00,4.755805e-06
5856.00,4.366071e-06
5857.00,4.382454e-06
5858.00,4.484118e-06
5859.00,4.452955e-06
5860.00,4.290222e-06
5861.00,4.100536e-06
5862.00,3.654849e-06
5863.00,3.114267e-06
5864.00,2.688836e-06
5865.00,2.455310e-06
5866.00,2.512766e-06
5867.00,2.703021e-06
5868.00,3.153408e-06
5869.00,3.791985e-06
5870.00,4.651226e-06
5871.00,5.657942e-06
5872.00,6.750784e-06
5873.00,7.046339e-06
5874.00,6.474174e-06
5875.00,5.359844e-06
5876.00,4.225590e-06
5877.00,3.495311e-06
5878.00,3.235317e-06
5879.00,3.354314e-06
5880.00,3.466848e-06
5881.00,3.624129e-06
5882.00,3.814099e-06
5883.00,4.076340e-06
5884.00,4.735424e-06
5885.00,5.551919e-06
5886.00,6.432521e-06
5887.00,6.717111e-06
5888.00,6.647077e-06
5889.00,6.402354e-06
5890.00,6.042592e-06
5891.00,5.520479e-06
5892.00,4.632318e-06
5893.00,3.860825e-06
5894.00,3.700389e-06
5895.00,4.165726e-06
5896.00,4.944901e-06
5897.00,5.312123e-06
5898.00,5.268783e-06
5899.00,4.578697e-06
5900.00,4.084732e-06
5901.00,3.958568e-06
5902.00,4.212342e-06
5903.00,4.728509e-06
5904.00,5.174210e-06
5905.00,5.703004e-06
5906.00,6.035046e-06
5907.00,6.130758e-06
5908.00,7.041284e-06
5909.00,8.478129e-06
5910.00,1.179297e-05
5911.00,1.485596e-05
5912.00,1.573868e-05
5913.00,1.415388e-05
5914.00,1.138699e-05
5915.00,9.612227e-06
5916.00,8.222543e-06
5917.00,8.099431e-06
5918.00,9.231569e-06
5919.00,1.208857e-05
5920.00,1.749101e-05
5921.00,2.491257e-05
5922.00,2.930976e-05
5923.00,2.508586e-05
5924.00,1.826413e-05
5925.00,1.259670e-05
5926.00,9.320768e-06
5927.00,7.462048e-06
5928.00,6.220570e-06
5929.00,4.792613e-06
5930.00,3.434978e-06
5931.00,2.601336e-06
5932.00,2.437738e-06
5933.00,2.850713e-06
5934.00,3.818231e-06
5935.00,5.048343e-06
5936.00,5.884575e-06
5937.00,5.692631e-06
5938.00,5.220846e-06
5939.00,4.511277e-06
5940.00,4.030193e-06
5941.00,3.632965e-06
5942.00,3.493458e-06
5943.00,3.646151e-06
5944.00,3.968092e-06
5945.00,4.572281e-06
5946.00,5.216006e-06
5947.00,5.846460e-06
5948.00,6.403484e-06
5949.00,6.803898e-06
5950.00,6.879013e-06
5951.00,6.553810e-06
5952.00,6.240387e-06
5953.00,5.722520e-06
5954.00,5.396681e-06
5955.00,5.097841e-06
5956.00,5.189787e-06
5957.00,5.643795e-06
5958.00,6.127220e-06
5959.00,6.540645e-06
5960.00,6.499136e-06
5961.00,6.255077e-06
5962.00,6.040253e-06
5963.00,6.011486e-06
5964.00,5.982923e-06
5965.00,5.728853e-06
5966.00,5.486306e-06
5967.00,4.976056e-06
5968.00,4.527253e-06
5969.00,4.132420e-06
5970.00,3.875959e-06
5971.00,3.579596e-06
5972.00,3.297595e-06
5973.00,3.001707e-06
5974.00,2.923532e-06
5975.00,3.214553e-06
5976.00,4.225360e-06
5977.00,6.095107e-06
5978.00,7.922978e-06
5979.00,8.619600e-06
5980.00,7.677608e-06
5981.00,6.160277e-06
5982.00,5.119455e-06
5983.00,4.597633e-06
5984.00,4.320799e-06
5985.00,3.935510e-06
5986.00,3.488606e-06
5987.00,3.271948e-06
5988.00,3.479856e-06
5989.00,4.186659e-06
5990.00,5.278583e-06
5991.00,6.468317e-06
5992.00,7.025380e-06
5993.00,7.005611e-06
5994.00,6.523849e-06
5995.00,6.114112e-06
5996.00,5.706411e-06
5997.00,5.248575e-06
5998.00,4.844134e-06
5999.00,4.595968e-06
6000.00,4.360454e-06
6001.00,4.474379e-06
6002.00,4.750065e-06
6003.00,5.154018e-06
6004.00,5.624074e-06
6005.00,6.100296e-06
6006.00,6.487516e-06
6007.00,7.041129e-06
6008.00,7.721716e-06
6009.00,8.437829e-06
6010.00,8.784636e-06
6011.00,8.555232e-06
6012.00,7.910688e-06
6013.00,7.322826e-06
6014.00,6.982363e-06
6015.00,7.411742e-06
6016.00,8.653758e-06
6017.00,1.111798e-05
6018.00,1.448127e-05
6019.00,1.905254e-05
6020.00,2.427666e-05
6021.00,2.770602e-05
6022.00,2.693977e-05
6023.00,2.174416e-05
6024.00,1.663516e-05
6025.00,1.304600e-05
6026.00,1.068088e-05
6027.00,8.871369e-06
6028.00,7.313165e-06
6029.00,6.188053e-06
6030.00,5.537446e-06
6031.00,5.380917e-06
6032.00,5.463805e-06
6033.00,5.529946e-06
6034.00,5.459432e-06
6035.00,5.177545e-06
6036.00,5.192843e-06
6037.00,5.256752e-06
6038.00,5.400157e-06
6039.00,5.394548e-06
6040.00,5.313125e-06
6041.00,5.215531e-06
6042.00,5.045404e-06
6043.00,4.935242e-06
6044.00,4.816942e-06
6045.00,4.714929e-06
6046.00,4.645263e-06
6047.00,4.549041e-06
6048.00,4.472595e-06
6049.00,4.098754e-06
6050.00,3.812669e-06
6051.00,3.530003e-06
6052.00,3.307840e-06
6053.00,3.127253e-06
6054.00,3.062660e-06
6055.00,3.257723e-06
6056.00,3.752763e-06
6057.00,4.491286e-06
6058.00,5.270647e-06
6059.00,5.684103e-06
6060.00,5.433160e-06
6061.00,4.934735e-06
6062.00,4.530171e-06
6063.00,4.414726e-06
6064.00,4.809915e-06
6065.00,5.247699e-06
6066.00,5.727210e-06
6067.00,5.758112e-06
6068.00,5.595580e-06
6069.00,5.844089e-06
6070.00,6.428194e-06
6071.00,7.139688e-06
6072.00,7.242706e-06
6073.00,7.041970e-06
6074.00,6.750742e-06
6075.00,6.268788e-06
6076.00,5.653601e-06
6077.00,4.466804e-06
6078.00,3.577367e-06
6079.00,2.985641e-06
6080.00,3.051039e-06
6081.00,3.273849e-06
6082.00,3.697456e-06
6083.00,3.957046e-06
6084.00,3.674597e-06
6085.00,3.305170e-06
6086.00,2.906208e-06
6087.00,2.690141e-06
6088.00,2.748424e-06
6089.00,2.908286e-06
6090.00,3.327846e-06
6091.00,3.891355e-06
6092.00,4.457245e-06
6093.00,4.885368e-06
6094.00,5.132791e-06
6095.00,5.114374e-06
6096.00,4.854231e-06
6097.00,4.636572e-06
6098.00,4.604726e-06
6099.00,4.983779e-06
6100.00,5.563087e-06
6101.00,5.961210e-06
6102.00,5.816208e-06
6103.00,5.138799e-06
6104.00,4.406998e-06
6105.00,3.742547e-06
6106.00,3.430667e-06
6107.00,3.342810e-06
6108.00,3.490308e-06
6109.00,3.758563e-06
6110.00,4.101526e-06
6111.00,4.762943e-06
6112.00,5.380606e-06
6113.00,6.173135e-06
6114.00,6.732663e-06
6115.00,6.875040e-06
6116.00,6.711575e-06
6117.00,7.161060e-06
6118.00,8.071700e-06
6119.00,8.666492e-06
6120.00,9.303573e-06
6121.00,8.476881e-06
6122.00,6.569486e-06
6123.00,4.965746e-06
6124.00,4.091530e-06
6125.00,3.968439e-06
6126.00,4.121394e-06
6127.00,4.473025e-06
6128.00,4.377160e-06
6129.00,4.147639e-06
6130.00,3.846558e-06
6131.00,3.735818e-06
6132.00,4.019769e-06
6133.00,4.250667e-06
6134.00,4.578278e-06
6135.00,4.548449e-06
6136.00,4.427374e-06
6137.00,4.382949e-06
6138.00,4.484236e-06
6139.00,5.067952e-06
6140.00,5.716779e-06
6141.00,6.650538e-06
6142.00,6.634746e-06
6143.00,5.766766e-06
6144.00,4.723124e-06
6145.00,3.691614e-06
6146.00,3.286177e-06
6147.00,3.142874e-06
6148.00,3.279221e-06
6149.00,3.439183e-06
6150.00,3.638884e-06
6151.00,3.863927e-06
6152.00,4.002129e-06
6153.00,4.332107e-06
6154.00,4.435822e-06
6155.00,4.529227e-06
6156.00,4.404064e-06
6157.00,4.351272e-06
6158.00,4.222100e-06
6159.00,4.062119e-06
6160.00,3.848016e-06
6161.00,3.303962e-06
6162.00,3.232429e-06
6163.00,3.293824e-06
6164.00,3.602312e-06
6165.00,4.166905e-06
6166.00,4.440368e-06
6167.00,4.650676e-06
6168.00,4.816170e-06
6169.00,5.131642e-06
6170.00,5.336100e-06
6171.00,5.261269e-06
6172.00,5.158483e-06
6173.00,4.790390e-06
6174.00,4.719426e-06
6175.00,4.222107e-06
6176.00,3.847242e-06
6177.00,3.415450e-06
6178.00,3.196544e-06
6179.00,3.437863e-06
6180.00,3.655409e-06
6181.00,4.314569e-06
6182.00,4.445812e-06
6183.00,4.786159e-06
6184.00,4.727826e-06
6185.00,4.536414e-06
6186.00,4.267178e-06
6187.00,3.737491e-06
6188.00,3.744202e-06
6189.00,4.002906e-06
6190.00,4.753272e-06
6191.00,5.972648e-06
6192.00,7.110449e-06
6193.00,7.960262e-06
6194.00,8.186236e-06
6195.00,8.058931e-06
6196.00,7.012933e-06
6197.00,6.081499e-06
6198.00,5.027453e-06
6199.00,4.495568e-06
6200.00,4.056317e-06
6201.00,3.746598e-06
6202.00,3.998674e-06
6203.00,3.921244e-06
6204.00,4.395557e-06
6205.00,5.097495e-06
6206.00,5.717290e-06
6207.00,6.840317e-06
6208.00,7.590349e-06
6209.00,8.281549e-06
6210.00,8.486687e-06
6211.00,8.170469e-06
6212.00,7.078639e-06
6213.00,5.785729e-06
6214.00,4.780238e-06
6215.00,4.077586e-06
6216.00,4.080176e-06
6217.00,4.535281e-06
6218.00,5.408464e-06
6219.00,6.294348e-06
6220.00,6.436087e-06
6221.00,5.719452e-06
6222.00,4.846097e-06
6223.00,4.466738e-06
6224.00,4.224036e-06
6225.00,4.492663e-06
6226.00,4.525303e-06
6227.00,4.577802e-06
6228.00,4.468007e-06
6229.00,4.171638e-06
6230.00,4.311885e-06
6231.00,4.457559e-06
6232.00,4.926807e-06
6233.00,5.405045e-06
6234.00,6.455235e-06
6235.00,7.671753e-06
6236.00,8.231912e-06
6237.00,8.077717e-06
6238.00,6.643600e-06
6239.00,5.327782e-06
6240.00,4.337457e-06
6241.00,3.807358e-06
6242.00,4.127267e-06
6243.00,4.618215e-06
6244.00,5.576241e-06
6245.00,5.724090e-06
6246.00,5.849120e-06
6247.00,5.227948e-06
6248.00,4.616732e-06
6249.00,4.489677e-06
6250.00,4.430296e-06
6251.00,5.486677e-06
6252.00,6.892772e-06
6253.00,8.496324e-06
6254.00,9.039853e-06
6255.00,8.283670e-06
6256.00,7.778194e-06
6257.00,7.391952e-06
6258.00,8.190159e-06
6259.00,8.939115e-06
6260.00,1.026231e-05
6261.00,1.070084e-05
6262.00,9.618056e-06
6263.00,8.115868e-06
6264.00,6.757525e-06
6265.00,6.523233e-06
6266.00,6.375322e-06
6267.00,6.380108e-06
6268.00,5.637364e-06
6269.00,5.129605e-06
6270.00,5.174070e-06
6271.00,5.583267e-06
6272.00,7.010930e-06
6273.00,8.079144e-06
6274.00,9.458962e-06
6275.00,9.550099e-06
6276.00,8.420792e-06
6277.00,7.086051e-06
6278.00,6.533218e-06
6279.00,6.892174e-06
6280.00,7.272611e-06
6281.00,8.017268e-06
6282.00,7.822482e-06
6283.00,6.629779e-06
6284.00,5.366451e-06
6285.00,4.683040e-06
6286.00,4.663778e-06
6287.00,4.721438e-06
6288.00,5.163987e-06
6289.00,5.508423e-06
6290.00,5.843211e-06
6291.00,5.917466e-06
6292.00,5.915572e-06
6293.00,6.261718e-06
6294.00,6.016640e-06
6295.00,5.421938e-06
6296.00,4.667065e-06
6297.00,4.131643e-06
6298.00,4.154081e-06
6299.00,4.332342e-06
6300.00,5.074311e-06
6301.00,5.396319e-06
6302.00,5.738479e-06
6303.00,5.566545e-06
6304.00,5.141184e-06
6305.00,4.929430e-06
6306.00,4.494512e-06
6307.00,4.746868e-06
6308.00,4.905373e-06
6309.00,5.377508e-06
6310.00,5.500438e-06
6311.00,5.286804e-06
6312.00,4.903908e-06
6313.00,4.454221e-06
6314.00,4.723988e-06
6315.00,4.919776e-06
6316.00,5.616146e-06
6317.00,6.169946e-06
6318.00,6.320244e-06
6319.00,6.532802e-06
6320.00,5.945062e-06
6321.00,5.568608e-06
6322.00,4.618623e-06
6323.00,4.207819e-06
6324.00,4.175713e-06
6325.00,4.580733e-06
6326.00,5.393520e-06
6327.00,6.251921e-06
6328.00,7.074495e-06
6329.00,7.208767e-06
6330.00,7.016616e-06
6331.00,6.321794e-06
6332.00,5.751873e-06
6333.00,5.468844e-06
6334.00,5.560980e-06
6335.00,6.431950e-06
6336.00,6.701432e-06
6337.00,6.759858e-06
6338.00,6.004083e-06
6339.00,5.071041e-06
6340.00,4.272519e-06
6341.00,3.601796e-06
6342.00,3.403257e-06
6343.00,3.347015e-06
6344.00,3.663793e-06
6345.00,3.913187e-06
6346.00,4.295915e-06
6347.00,4.864774e-06
6348.00,5.378242e-06
6349.00,6.049303e-06
6350.00,5.837192e-06
6351.00,5.231804e-06
6352.00,4.539305e-06
6353.00,4.082398e-06
6354.00,3.922616e-06
6355.00,3.936788e-06
6356.00,3.903288e-06
6357.00,3.656862e-06
6358.00,3.183213e-06
6359.00,2.853450e-06
6360.00,2.817500e-06
6361.00,3.104820e-06
6362.00,3.224553e-06
6363.00,3.320676e-06
6364.00,3.017947e-06
6365.00,2.769309e-06
6366.00,2.634796e-06
6367.00,2.684983e-06
6368.00,3.152360e-06
6369.00,3.679989e-06
6370.00,4.410232e-06
6371.00,4.608395e-06
6372.00,4.476783e-06
6373.00,3.995062e-06
6374.00,3.460062e-06
6375.00,3.150314e-06
6376.00,2.841346e-06
6377.00,2.930526e-06
6378.00,3.062106e-06
6379.00,3.453193e-06
6380.00,4.066804e-06
6381.00,4.675840e-06
6382.00,5.350894e-06
6383.00,5.741649e-06
6384.00,6.338080e-06
6385.00,6.636534e-06
6386.00,6.287707e-06
6387.00,5.325407e-06
6388.00,4.321920e-06
6389.00,3.987662e-06
6390.00,4.032288e-06
6391.00,4.790320e-06
6392.00,5.608340e-06
6393.00,6.419921e-06
6394.00,6.352140e-06
6395.00,6.014640e-06
6396.00,5.932239e-06
6397.00,6.328774e-06
6398.00,6.719376e-06
6399.00,6.490693e-06
6400.00,6.102898e-06
6401.00,5.307658e-06
6402.00,4.626088e-06
6403.00,3.950257e-06
6404.00,3.371148e-06
6405.00,3.061605e-06
6406.00,2.836021e-06
6407.00,3.109160e-06
6408.00,3.305187e-06
6409.00,3.527458e-06
6410.00,3.615324e-06
6411.00,3.709529e-06
6412.00,4.066841e-06
6413.00,4.608576e-06
6414.00,5.177746e-06
6415.00,5.658397e-06
6416.00,6.194698e-06
6417.00,6.895172e-06
6418.00,7.577612e-06
6419.00,9.216116e-06
6420.00,1.185238e-05
6421.00,1.426922e-05
6422.00,1.497617e-05
6423.00,1.249700e-05
6424.00,9.400833e-06
6425.00,6.732705e-06
6426.00,5.420814e-06
6427.00,4.699265e-06
6428.00,4.562012e-06
6429.00,5.089199e-06
6430.00,6.318004e-06
6431.00,8.368886e-06
6432.00,1.054257e-05
6433.00,1.228974e-05
6434.00,1.189781e-05
6435.00,9.745830e-06
6436.00,7.700804e-06
6437.00,6.256689e-06
6438.00,5.481851e-06
6439.00,4.529079e-06
6440.00,3.570575e-06
6441.00,2.646118e-06
6442.00,2.131454e-06
6443.00,2.042880e-06
6444.00,2.355476e-06
6445.00,3.137838e-06
6446.00,4.080493e-06
6447.00,4.929539e-06
6448.00,4.899346e-06
6449.00,4.409690e-06
6450.00,3.808482e-06
6451.00,3.217948e-06
6452.00,3.068084e-06
6453.00,2.951995e-06
6454.00,3.016431e-06
6455.00,2.993028e-06
6456.00,3.126962e-06
6457.00,3.369687e-06
6458.00,3.856442e-06
6459.00,4.409813e-06
6460.00,4.834180e-06
6461.00,4.973647e-06
6462.00,4.619145e-06
6463.00,4.204216e-06
6464.00,3.920353e-06
6465.00,3.880563e-06
6466.00,3.967067e-06
6467.00,4.322706e-06
6468.00,5.077565e-06
6469.00,5.770357e-06
6470.00,6.600945e-06
6471.00,6.965773e-06
6472.00,6.515617e-06
6473.00,6.201848e-06
6474.00,5.650345e-06
6475.00,5.109192e-06
6476.00,4.518710e-06
6477.00,3.943809e-06
6478.00,3.539983e-06
6479.00,3.397050e-06
6480.00,3.416461e-06
6481.00,3.383889e-06
6482.00,3.453290e-06
6483.00,3.292197e-06
6484.00,3.126338e-06
6485.00,3.125618e-06
6486.00,3.627299e-06
6487.00,4.489109e-06
6488.00,5.444581e-06
6489.00,5.723088e-06
6490.00,4.777279e-06
6491.00,3.802897e-06
6492.00,2.994226e-06
6493.00,2.555185e-06
6494.00,2.488881e-06
6495.00,2.435434e-06
6496.00,2.570513e-06
6497.00,2.626904e-06
6498.00,2.925297e-06
6499.00,3.453116e-06
6500.00,4.174550e-06
6501.00,4.796370e-06
6502.00,5.274742e-06
6503.00,5.653097e-06
6504.00,5.764361e-06
6505.00,6.160067e-06
6506.00,6.521030e-06
6507.00,6.629486e-06
6508.00,6.188051e-06
6509.00,5.342955e-06
6510.00,4.712739e-06
6511.00,4.261570e-06
6512.00,4.223908e-06
6513.00,4.534825e-06
6514.00,4.778799e-06
6515.00,5.178258e-06
6516.00,5.366720e-06
6517.00,5.258582e-06
6518.00,5.184860e-06
6519.00,5.454702e-06
6520.00,6.175110e-06
6521.00,7.343581e-06
6522.00,7.949448e-06
6523.00,7.672878e-06
6524.00,6.827185e-06
6525.00,6.081718e-06
6526.00,5.625701e-06
6527.00,5.380658e-06
6528.00,5.486961e-06
6529.00,5.469481e-06
6530.00,5.837590e-06
6531.00,6.677229e-06
6532.00,7.792582e-06
6533.00,8.571407e-06
6534.00,8.639722e-06
6535.00,8.078254e-06
6536.00,6.942742e-06
6537.00,5.940145e-06
6538.00,5.120250e-06
6539.00,4.661400e-06
6540.00,4.504184e-06
6541.00,4.589158e-06
6542.00,4.915732e-06
6543.00,5.005387e-06
6544.00,4.789628e-06
6545.00,4.495326e-06
6546.00,4.485165e-06
6547.00,4.745047e-06
6548.00,5.258585e-06
6549.00,5.697416e-06
6550.00,5.490266e-06
6551.00,5.010092e-06
6552.00,4.292104e-06
6553.00,3.875494e-06
6554.00,3.738370e-06
6555.00,3.620390e-06
6556.00,3.580145e-06
6557.00,3.420003e-06
6558.00,3.247957e-06
6559.00,3.043314e-06
6560.00,2.868825e-06
6561.00,2.747718e-06
6562.00,2.614473e-06
6563.00,2.439895e-06
6564.00,2.304620e-06
6565.00,2.342001e-06
6566.00,2.494315e-06
6567.00,2.935382e-06
6568.00,3.441656e-06
6569.00,4.035239e-06
6570.00,4.307205e-06
6571.00,3.949198e-06
6572.00,3.413656e-06
6573.00,2.763925e-06
6574.00,2.355622e-06
6575.00,2.272982e-06
6576.00,2.340366e-06
6577.00,2.567031e-06
6578.00,2.763845e-06
6579.00,3.134541e-06
6580.00,3.529567e-06
6581.00,4.271303e-06
6582.00,5.119451e-06
6583.00,5.638127e-06
6584.00,5.936733e-06
6585.00,5.919421e-06
6586.00,5.851131e-06
6587.00,5.021936e-06
6588.00,4.161344e-06
6589.00,3.180382e-06
6590.00,2.506187e-06
6591.00,2.227917e-06
6592.00,2.126373e-06
6593.00,2.184588e-06
6594.00,2.035325e-06
6595.00,1.905570e-06
6596.00,1.801959e-06
6597.00,1.641486e-06
6598.00,1.684867e-06
6599.00,1.803718e-06
6600.00,2.156507e-06
6601.00,2.537584e-06
6602.00,3.117285e-06
6603.00,3.838667e-06
6604.00,4.413545e-06
6605.00,4.642610e-06
6606.00,4.519306e-06
6607.00,4.310041e-06
6608.00,4.101637e-06
6609.00,4.454882e-06
6610.00,5.357178e-06
6611.00,6.457270e-06
6612.00,7.369968e-06
6613.00,7.199665e-06
6614.00,6.257410e-06
6615.00,4.765941e-06
6616.00,3.614653e-06
6617.00,2.809486e-06
6618.00,2.482534e-06
6619.00,2.538461e-06
6620.00,2.678988e-06
6621.00,3.188676e-06
6622.00,3.728126e-06
6623.00,4.767672e-06
6624.00,6.166470e-06
6625.00,7.748225e-06
6626.00,8.960320e-06
6627.00,9.550454e-06
6628.00,9.340438e-06
6629.00,8.058048e-06
6630.00,7.066365e-06
6631.00,5.836141e-06
6632.00,4.787700e-06
6633.00,3.946630e-06
6634.00,3.365789e-06
6635.00,3.216967e-06
6636.00,3.210998e-06
6637.00,3.515155e-06
6638.00,3.716375e-06
6639.00,3.896652e-06
6640.00,3.989788e-06
6641.00,3.821293e-06
6642.00,3.765160e-06
6643.00,3.623130e-06
6644.00,3.631270e-06
6645.00,3.576326e-06
6646.00,3.682199e-06
6647.00,3.751811e-06
6648.00,3.842031e-06
6649.00,3.985863e-06
6650.00,4.054250e-06
6651.00,4.159095e-06
6652.00,4.331820e-06
6653.00,4.330607e-06
6654.00,4.150636e-06
6655.00,3.814345e-06
6656.00,3.560440e-06
6657.00,3.473494e-06
6658.00,3.699789e-06
6659.00,3.936613e-06
6660.00,4.217080e-06
6661.00,4.345964e-06
6662.00,4.230272e-06
6663.00,3.902399e-06
6664.00,3.432197e-06
6665.00,3.016250e-06
6666.00,2.708151e-06
6667.00,2.573539e-06
6668.00,2.541492e-06
6669.00,2.723883e-06
6670.00,2.871754e-06
6671.00,3.081538e-06
6672.00,3.124563e-06
6673.00,3.272906e-06
6674.00,3.572662e-06
6675.00,3.870579e-06
6676.00,4.223289e-06
6677.00,4.336667e-06
6678.00,4.387739e-06
6679.00,4.209237e-06
6680.00,4.185193e-06
6681.00,4.297402e-06
6682.00,4.249044e-06
6683.00,4.310162e-06
6684.00,4.185010e-06
6685.00,3.916889e-06
6686.00,3.648585e-06
6687.00,3.279816e-06
6688.00,3.110184e-06
6689.00,3.029917e-06
6690.00,3.042313e-06
6691.00,3.042418e-06
6692.00,2.983084e-06
6693.00,2.956124e-06
6694.00,2.986152e-06
6695.00,3.297071e-06
6696.00,3.658400e-06
6697.00,3.930919e-06
6698.00,3.944256e-06
6699.00,3.866904e-06
6700.00,3.749203e-06
6701.00,3.996964e-06
6702.00,4.456023e-06
6703.00,4.728533e-06
6704.00,4.803101e-06
6705.00,4.716032e-06
6706.00,4.528802e-06
6707.00,4.129827e-06
6708.00,3.847426e-06
6709.00,3.728740e-06
6710.00,3.683619e-06
6711.00,3.647053e-06
6712.00,3.388050e-06
6713.00,3.130221e-06
6714.00,3.079468e-06
6715.00,3.263062e-06
6716.00,3.647876e-06
6717.00,4.108622e-06
6718.00,4.809458e-06
6719.00,5.235184e-06
6720.00,5.875783e-06
6721.00,6.242399e-06
6722.00,6.235196e-06
6723.00,5.816853e-06
6724.00,4.757100e-06
6725.00,3.949469e-06
6726.00,3.276047e-06
6727.00,3.091947e-06
6728.00,3.047510e-06
6729.00,3.268626e-06
6730.00,3.510252e-06
6731.00,3.482315e-06
6732.00,3.347660e-06
6733.00,2.990950e-06
6734.00,2.864504e-06
6735.00,2.906866e-06
6736.00,3.245741e-06
6737.00,3.782932e-06
6738.00,4.311785e-06
6739.00,4.730036e-06
6740.00,4.673493e-06
6741.00,4.506533e-06
6742.00,4.210532e-06
6743.00,4.304856e-06
6744.00,4.616225e-06
6745.00,5.051832e-06
6746.00,5.529469e-06
6747.00,5.532353e-06
6748.00,5.177772e-06
6749.00,4.539803e-06
6750.00,3.980655e-06
6751.00,3.606190e-06
6752.00,3.450607e-06
6753.00,3.435815e-06
6754.00,3.525816e-06
6755.00,3.799839e-06
6756.00,3.980662e-06
6757.00,4.129327e-06
6758.00,4.254750e-06
6759.00,4.383086e-06
6760.00,4.601499e-06
6761.00,4.995982e-06
6762.00,5.919381e-06
6763.00,6.829294e-06
6764.00,7.556489e-06
6765.00,7.271192e-06
6766.00,6.444648e-06
6767.00,5.733440e-06
6768.00,5.606362e-06
6769.00,6.200555e-06
6770.00,7.369882e-06
6771.00,8.520325e-06
6772.00,8.847078e-06
6773.00,8.080377e-06
6774.00,6.872679e-06
6775.00,5.826364e-06
6776.00,5.476068e-06
6777.00,5.237862e-06
6778.00,5.154249e-06
6779.00,4.609543e-06
6780.00,4.139614e-06
6781.00,3.747659e-06
6782.00,3.810364e-06
6783.00,4.346604e-06
6784.00,4.858389e-06
6785.00,5.489132e-06
6786.00,5.489133e-06
6787.00,5.101630e-06
6788.00,4.699113e-06
6789.00,4.449225e-06
6790.00,4.832866e-06
6791.00,5.322224e-06
6792.00,6.024791e-06
6793.00,6.103872e-06
6794.00,5.860846e-06
6795.00,5.173640e-06
6796.00,4.609956e-06
6797.00,4.373759e-06
6798.00,4.443105e-06
6799.00,4.584145e-06
6800.00,4.296749e-06
6801.00,4.119362e-06
6802.00,3.671968e-06
6803.00,3.355732e-06
6804.00,3.377148e-06
6805.00,3.583732e-06
6806.00,3.878795e-06
6807.00,3.949125e-06
6808.00,4.054134e-06
6809.00,4.001778e-06
6810.00,4.073143e-06
6811.00,3.954895e-06
6812.00,3.655810e-06
6813.00,3.425288e-06
6814.00,3.025249e-06
6815.00,2.829576e-06
6816.00,2.740914e-06
6817.00,2.727598e-06
6818.00,2.961496e-06
6819.00,3.300614e-06
6820.00,3.687087e-06
6821.00,3.832712e-06
6822.00,3.883445e-06
6823.00,3.582184e-06
6824.00,3.346246e-06
6825.00,3.285474e-06
6826.00,3.383435e-06
6827.00,3.669781e-06
6828.00,3.918126e-06
6829.00,4.334073e-06
6830.00,4.453075e-06
6831.00,4.229575e-06
6832.00,3.823844e-06
6833.00,3.308465e-06
6834.00,3.116033e-06
6835.00,2.946196e-06
6836.00,3.200386e-06
6837.00,3.527319e-06
6838.00,3.781891e-06
6839.00,4.153853e-06
6840.00,4.204850e-06
6841.00,4.386221e-06
6842.00,4.224588e-06
6843.00,4.035659e-06
6844.00,3.651196e-06
6845.00,3.392004e-06
6846.00,3.363181e-06
6847.00,3.472804e-06
6848.00,3.974372e-06
6849.00,4.117500e-06
6850.00,4.091008e-06
6851.00,3.653756e-06
6852.00,3.315309e-06
6853.00,3.261860e-06
6854.00,3.268756e-06
6855.00,3.595172e-06
6856.00,3.840302e-06
6857.00,4.363731e-06
6858.00,4.869429e-06
6859.00,5.464548e-06
6860.00,6.446407e-06
6861.00,6.589329e-06
6862.00,6.331875e-06
6863.00,5.307953e-06
6864.00,4.463638e-06
6865.00,3.841310e-06
6866.00,3.441982e-06
6867.00,3.418092e-06
6868.00,3.239456e-06
6869.00,3.364183e-06
6870.00,3.451584e-06
6871.00,3.878487e-06
6872.00,4.244042e-06
6873.00,4.318058e-06
6874.00,4.189898e-06
6875.00,3.551419e-06
6876.00,3.075937e-06
6877.00,2.661030e-06
6878.00,2.645393e-06
6879.00,2.867294e-06
6880.00,3.124409e-06
6881.00,3.654933e-06
6882.00,3.485992e-06
6883.00,3.499268e-06
6884.00,3.086370e-06
6885.00,3.022397e-06
6886.00,3.005972e-06
6887.00,3.135793e-06
6888.00,3.476892e-06
6889.00,3.619102e-06
6890.00,4.182120e-06
6891.00,4.415707e-06
6892.00,4.733393e-06
6893.00,4.760537e-06
6894.00,4.698724e-06
6895.00,4.681687e-06
6896.00,4.253573e-06
6897.00,4.033307e-06
6898.00,3.469316e-06
6899.00,3.266508e-06
6900.00,3.227394e-06
6901.00,3.744113e-06
6902.00,4.615627e-06
6903.00,5.515346e-06
6904.00,6.554548e-06
6905.00,6.357419e-06
6906.00,5.788444e-06
6907.00,5.087119e-06
6908.00,4.616187e-06
6909.00,4.522620e-06
6910.00,4.169677e-06
6911.00,3.932924e-06
6912.00,3.505221e-06
6913.00,3.476210e-06
6914.00,3.281614e-06
6915.00,3.317453e-06
6916.00,3.491951e-06
6917.00,3.643926e-06
6918.00,4.089867e-06
6919.00,4.378263e-06
6920.00,4.824775e-06
6921.00,5.102039e-06
6922.00,5.564062e-06
6923.00,6.274144e-06
6924.00,6.491995e-06
6925.00,6.959735e-06
6926.00,6.555947e-06
6927.00,6.502937e-06
6928.00,6.610417e-06
6929.00,7.076221e-06
6930.00,8.439139e-06
6931.00,9.600362e-06
6932.00,1.083930e-05
6933.00,1.023934e-05
6934.00,8.941039e-06
6935.00,6.981735e-06
6936.00,5.394105e-06
6937.00,4.440620e-06
6938.00,3.819508e-06
6939.00,3.685239e-06
6940.00,3.808574e-06
6941.00,4.580727e-06
6942.00,5.823004e-06
6943.00,7.024790e-06
6944.00,8.191554e-06
6945.00,8.517673e-06
6946.00,8.433201e-06
6947.00,7.491130e-06
6948.00,6.717193e-06
6949.00,5.756483e-06
6950.00,4.598493e-06
6951.00,3.430880e-06
6952.00,2.511581e-06
6953.00,2.109737e-06
6954.00,2.060714e-06
6955.00,2.495748e-06
6956.00,3.314215e-06
6957.00,4.643833e-06
6958.00,5.995950e-06
6959.00,6.649483e-06
6960.00,6.539258e-06
6961.00,5.648345e-06
6962.00,4.985988e-06
6963.00,4.505750e-06
6964.00,4.419754e-06
6965.00,4.169183e-06
6966.00,3.838192e-06
6967.00,3.619320e-06
6968.00,3.484050e-06
6969.00,3.744670e-06
6970.00,4.072072e-06
6971.00,4.607115e-06
6972.00,4.926128e-06
6973.00,4.933684e-06
6974.00,4.897968e-06
6975.00,4.778919e-06
6976.00,4.940171e-06
6977.00,5.176349e-06
6978.00,5.811175e-06
6979.00,6.657378e-06
6980.00,7.141067e-06
6981.00,7.407391e-06
6982.00,6.669125e-06
6983.00,6.042703e-06
6984.00,5.405636e-06
6985.00,5.117403e-06
6986.00,5.140424e-06
6987.00,4.913262e-06
6988.00,4.796913e-06
6989.00,4.448472e-06
6990.00,4.280887e-06
6991.00,4.053477e-06
6992.00,4.013522e-06
6993.00,4.008399e-06
6994.00,3.756840e-06
6995.00,3.654350e-06
6996.00,3.656666e-06
6997.00,3.900737e-06
6998.00,4.412180e-06
6999.00,4.821650e-06
7000.00,4.913227e-06
7001.00,4.350284e-06
7002.00,3.717221e-06
7003.00,3.111080e-06
7004.00,2.689475e-06
7005.00,2.518030e-06
7006.00,2.387682e-06
7007.00,2.426935e-06
7008.00,2.561701e-06
7009.00,2.959548e-06
7010.00,3.486126e-06
7011.00,4.119325e-06
7012.00,4.573712e-06
7013.00,4.559909e-06
7014.00,4.595207e-06
7015.00,4.646445e-06
7016.00,5.100811e-06
7017.00,5.668835e-06
7018.00,6.216969e-06
7019.00,6.082993e-06
7020.00,5.114732e-06
7021.00,4.079268e-06
7022.00,3.195083e-06
7023.00,2.906061e-06
7024.00,3.013481e-06
7025.00,3.562711e-06
7026.00,4.391873e-06
7027.00,5.012072e-06
7028.00,5.291769e-06
7029.00,5.021234e-06
7030.00,5.012286e-06
7031.00,4.973203e-06
7032.00,5.060147e-06
7033.00,5.095024e-06
7034.00,4.744760e-06
7035.00,4.204726e-06
7036.00,3.690341e-06
7037.00,3.472060e-06
7038.00,3.277782e-06
7039.00,3.146353e-06
7040.00,3.064591e-06
7041.00,2.977710e-06
7042.00,3.125303e-06
7043.00,3.494185e-06
7044.00,4.083737e-06
7045.00,4.513649e-06
7046.00,5.119281e-06
7047.00,5.277208e-06
7048.00,5.038413e-06
7049.00,4.864113e-06
7050.00,4.335275e-06
7051.00,4.357747e-06
7052.00,4.499227e-06
7053.00,4.695265e-06
7054.00,4.901472e-06
7055.00,4.855154e-06
7056.00,4.732526e-06
7057.00,4.371306e-06
7058.00,4.435851e-06
7059.00,4.582314e-06
7060.00,4.907493e-06
7061.00,5.131043e-06
7062.00,4.968736e-06
7063.00,4.821691e-06
7064.00,4.104061e-06
7065.00,3.775012e-06
7066.00,3.411588e-06
7067.00,3.185633e-06
7068.00,3.012361e-06
7069.00,2.754075e-06
7070.00,2.756233e-06
7071.00,2.669867e-06
7072.00,2.609850e-06
7073.00,2.469821e-06
7074.00,2.252426e-06
7075.00,2.062373e-06
7076.00,2.061242e-06
7077.00,2.294366e-06
7078.00,2.602794e-06
7079.00,3.155466e-06
7080.00,3.332032e-06
7081.00,3.467859e-06
7082.00,3.157910e-06
7083.00,2.776354e-06
7084.00,2.367592e-06
7085.00,2.051840e-06
7086.00,2.049221e-06
7087.00,2.048559e-06
7088.00,2.191288e-06
7089.00,2.359529e-06
7090.00,2.417134e-06
7091.00,2.598723e-06
7092.00,2.755521e-06
7093.00,3.118175e-06
7094.00,3.415097e-06
7095.00,3.888295e-06
7096.00,4.135477e-06
7097.00,4.307642e-06
7098.00,4.143658e-06
7099.00,3.859699e-06
7100.00,3.715703e-06
7101.00,3.434669e-06
7102.00,3.237750e-06
7103.00,3.134621e-06
7104.00,3.107656e-06
7105.00,2.939974e-06
7106.00,2.613057e-06
7107.00,2.527045e-06
7108.00,2.341509e-06
7109.00,2.539302e-06
7110.00,2.836249e-06
7111.00,3.086289e-06
7112.00,3.650081e-06
7113.00,3.837179e-06
7114.00,4.645077e-06
7115.00,5.250180e-06
7116.00,6.542542e-06
7117.00,7.960761e-06
7118.00,9.075159e-06
7119.00,1.075885e-05
7120.00,1.214060e-05
7121.00,1.526103e-05
7122.00,1.809269e-05
7123.00,2.288722e-05
7124.00,2.561642e-05
7125.00,2.520506e-05
7126.00,2.034517e-05
7127.00,1.285239e-05
7128.00,8.347547e-06
7129.00,5.478566e-06
7130.00,4.683927e-06
7131.00,4.643864e-06
7132.00,5.496847e-06
7133.00,7.353794e-06
7134.00,1.085540e-05
7135.00,1.809214e-05
7136.00,2.631092e-05
7137.00,3.958431e-05
7138.00,4.550689e-05
7139.00,4.530052e-05
7140.00,3.843187e-05
7141.00,2.754324e-05
7142.00,1.936419e-05
7143.00,1.187989e-05
7144.00,8.384534e-06
7145.00,5.820274e-06
7146.00,4.326047e-06
7147.00,3.590906e-06
7148.00,3.256892e-06
7149.00,3.199116e-06
7150.00,3.071047e-06
7151.00,3.400164e-06
7152.00,3.474004e-06
7153.00,3.338336e-06
7154.00,3.200142e-06
7155.00,2.992028e-06
7156.00,3.093857e-06
7157.00,3.181588e-06
7158.00,3.562360e-06
7159.00,3.816621e-06
7160.00,3.901200e-06
7161.00,3.899347e-06
7162.00,3.693341e-06
7163.00,3.777985e-06
7164.00,3.631784e-06
7165.00,3.945671e-06
7166.00,4.196801e-06
7167.00,4.830474e-06
7168.00,5.247542e-06
7169.00,5.531771e-06
7170.00,5.653747e-06
7171.00,5.043663e-06
7172.00,4.615142e-06
7173.00,4.001436e-06
7174.00,3.758818e-06
7175.00,3.632563e-06
7176.00,3.658027e-06
7177.00,3.843628e-06
7178.00,3.720686e-06
7179.00,4.157770e-06
7180.00,4.203312e-06
7181.00,4.881655e-06
7182.00,5.181518e-06
7183.00,5.404077e-06
7184.00,5.660073e-06
7185.00,5.352594e-06
7186.00,5.575400e-06
7187.00,5.606721e-06
7188.00,5.718136e-06
7189.00,5.597236e-06
7190.00,5.107532e-06
7191.00,5.132732e-06
7192.00,4.686472e-06
7193.00,4.781081e-06
7194.00,4.589798e-06
7195.00,4.757602e-06
7196.00,4.578045e-06
7197.00,4.318953e-06
7198.00,4.402149e-06
7199.00,4.246099e-06
7200.00,4.534209e-06
7201.00,4.153445e-06
7202.00,4.139612e-06
7203.00,3.662984e-06
7204.00,3.387338e-06
7205.00,3.487043e-06
7206.00,3.494045e-06
7207.00,3.859951e-06
7208.00,3.882452e-06
7209.00,4.237105e-06
7210.00,4.314247e-06
7211.00,4.547715e-06
7212.00,5.333962e-06
7213.00,6.124849e-06
7214.00,7.837152e-06
7215.00,9.356587e-06
7216.00,1.105596e-05
7217.00,1.190300e-05
7218.00,1.145231e-05
7219.00,1.055076e-05
7220.00,9.413878e-06
7221.00,8.452241e-06
7222.00,6.987736e-06
7223.00,5.842211e-06
7224.00,5.036146e-06
7225.00,4.334563e-06
7226.00,4.073694e-06
7227.00,3.890982e-06
7228.00,4.192635e-06
7229.00,4.156339e-06
7230.00,4.268911e-06
7231.00,4.205267e-06
7232.00,4.254109e-06
7233.00,4.445632e-06
7234.00,4.319445e-06
7235.00,4.265059e-06
7236.00,4.017851e-06
7237.00,3.993241e-06
7238.00,3.829647e-06
7239.00,3.590227e-06
7240.00,3.432843e-06
7241.00,3.264948e-06
7242.00,3.327494e-06
7243.00,3.226020e-06
7244.00,3.388833e-06
7245.00,3.362664e-06
7246.00,3.492728e-06
7247.00,3.614281e-06
7248.00,3.682357e-06
7249.00,3.900227e-06
7250.00,3.850509e-06
7251.00,3.793714e-06
7252.00,3.563616e-06
7253.00,3.471460e-06
7254.00,3.672144e-06
7255.00,4.145783e-06
7256.00,4.919705e-06
7257.00,5.540625e-06
7258.00,6.250885e-06
7259.00,6.017546e-06
7260.00,5.706255e-06
7261.00,5.092640e-06
7262.00,4.392070e-06
7263.00,4.266112e-06
7264.00,3.988105e-06
7265.00,4.120774e-06
7266.00,4.008197e-06
7267.00,3.950965e-06
7268.00,3.840166e-06
7269.00,3.970509e-06
7270.00,4.233034e-06
7271.00,4.403414e-06
7272.00,5.012361e-06
7273.00,5.766671e-06
7274.00,6.896143e-06
7275.00,7.752894e-06
7276.00,7.743981e-06
7277.00,7.549167e-06
7278.00,7.205647e-06
7279.00,7.814783e-06
7280.00,8.808517e-06
7281.00,1.171812e-05
7282.00,1.481173e-05
7283.00,1.758165e-05
7284.00,1.850514e-05
7285.00,1.574115e-05
7286.00,1.252636e-05
7287.00,8.922554e-06
7288.00,7.083170e-06
7289.00,5.833959e-06
7290.00,5.106149e-06
7291.00,5.312285e-06
7292.00,5.016187e-06
7293.00,5.045084e-06
7294.00,4.880389e-06
7295.00,4.760778e-06
7296.00,4.661194e-06
7297.00,4.550637e-06
7298.00,4.383299e-06
7299.00,4.147889e-06
7300.00,4.155204e-06
7301.00,3.934254e-06
7302.00,4.156814e-06
7303.00,4.228448e-06
7304.00,4.544584e-06
7305.00,4.721006e-06
7306.00,4.980769e-06
7307.00,5.397904e-06
7308.00,5.416043e-06
7309.00,5.863984e-06
7310.00,5.779711e-06
7311.00,5.663831e-06
7312.00,5.390807e-06
7313.00,4.921759e-06
7314.00,4.570557e-06
7315.00,4.372391e-06
7316.00,4.579168e-06
7317.00,4.598992e-06
7318.00,4.644247e-06
7319.00,4.360693e-06
7320.00,4.094656e-06
7321.00,3.701322e-06
7322.00,3.301237e-06
7323.00,3.177677e-06
7324.00,3.025481e-06
7325.00,3.173381e-06
7326.00,3.354517e-06
7327.00,3.371116e-06
7328.00,3.461722e-06
7329.00,3.475902e-06
7330.00,3.690877e-06
7331.00,3.898171e-06
7332.00,4.118714e-06
7333.00,4.228123e-06
7334.00,4.176074e-06
7335.00,4.153061e-06
7336.00,4.040737e-06
7337.00,4.012099e-06
7338.00,3.858735e-06
7339.00,3.875626e-06
7340.00,3.953243e-06
7341.00,3.820697e-06
7342.00,3.639786e-06
7343.00,3.259612e-06
7344.00,3.014152e-06
7345.00,2.824939e-06
7346.00,2.779620e-06
7347.00,2.756160e-06
7348.00,2.814234e-06
7349.00,2.853202e-06
7350.00,2.963319e-06
7351.00,3.224686e-06
7352.00,3.462901e-06
7353.00,3.658517e-06
7354.00,3.871136e-06
7355.00,3.819596e-06
7356.00,3.655118e-06
7357.00,3.560900e-06
7358.00,3.521289e-06
7359.00,3.602098e-06
7360.00,3.723986e-06
7361.00,3.910728e-06
7362.00,4.218115e-06
7363.00,4.802367e-06
7364.00,5.734627e-06
7365.00,6.784730e-06
7366.00,7.677022e-06
7367.00,8.735966e-06
7368.00,9.391681e-06
7369.00,1.054316e-05
7370.00,1.211568e-05
7371.00,1.288231e-05
7372.00,1.208148e-05
7373.00,1.000847e-05
7374.00,7.892027e-06
7375.00,6.117739e-06
7376.00,4.977334e-06
7377.00,4.374895e-06
7378.00,4.343891e-06
7379.00,4.551493e-06
7380.00,4.971892e-06
7381.00,5.631568e-06
7382.00,6.050363e-06
7383.00,6.339297e-06
7384.00,6.481757e-06
7385.00,6.081573e-06
7386.00,5.544096e-06
7387.00,5.096237e-06
7388.00,4.502755e-06
7389.00,4.297168e-06
7390.00,4.463594e-06
7391.00,4.882476e-06
7392.00,5.643257e-06
7393.00,6.017198e-06
7394.00,6.169488e-06
7395.00,5.810206e-06
7396.00,5.361971e-06
7397.00,4.990460e-06
7398.00,4.410700e-06
7399.00,4.351010e-06
7400.00,4.416081e-06
7401.00,4.793268e-06
7402.00,5.284769e-06
7403.00,5.819318e-06
7404.00,6.067070e-06
7405.00,6.209611e-06
7406.00,6.034771e-06
7407.00,6.054078e-06
7408.00,6.382067e-06
7409.00,6.526553e-06
7410.00,7.065613e-06
7411.00,7.451917e-06
7412.00,8.027208e-06
7413.00,8.630458e-06
7414.00,9.211851e-06
7415.00,9.565404e-06
7416.00,9.589362e-06
7417.00,8.955295e-06
7418.00,8.227262e-06
7419.00,8.060387e-06
7420.00,7.645919e-06
7421.00,7.717606e-06
7422.00,7.367647e-06
7423.00,6.862908e-06
7424.00,6.818361e-06
7425.00,6.698149e-06
7426.00,6.942569e-06
7427.00,6.909826e-06
7428.00,6.737319e-06
7429.00,6.688159e-06
7430.00,6.770495e-06
7431.00,7.014334e-06
7432.00,7.202393e-06
7433.00,7.777428e-06
7434.00,8.633275e-06
7435.00,9.291170e-06
7436.00,1.015388e-05
7437.00,9.887012e-06
7438.00,9.527557e-06
7439.00,9.045328e-06
7440.00,8.347200e-06
7441.00,7.679761e-06
7442.00,7.256469e-06
7443.00,6.811004e-06
7444.00,6.283745e-06
7445.00,5.826032e-06
7446.00,5.537295e-06
7447.00,5.256039e-06
7448.00,5.052708e-06
7449.00,4.830092e-06
7450.00,4.847809e-06
7451.00,4.861623e-06
7452.00,5.057562e-06
7453.00,5.686860e-06
7454.00,6.328914e-06
7455.00,6.997542e-06
7456.00,7.549838e-06
7457.00,7.848485e-06
7458.00,7.722211e-06
7459.00,7.256839e-06
7460.00,6.385564e-06
7461.00,5.224658e-06
7462.00,4.348465e-06
7463.00,3.689794e-06
7464.00,3.399276e-06
7465.00,3.509845e-06
7466.00,4.016734e-06
7467.00,4.755595e-06
7468.00,5.733652e-06
7469.00,6.577363e-06
7470.00,6.864878e-06
7471.00,6.985807e-06
7472.00,6.473345e-06
7473.00,6.151544e-06
7474.00,6.043214e-06
7475.00,6.243497e-06
7476.00,6.270762e-06
7477.00,6.366550e-06
7478.00,6.181914e-06
7479.00,5.933242e-06
7480.00,6.019011e-06
7481.00,6.343830e-06
7482.00,6.956145e-06
7483.00,7.680512e-06
7484.00,8.378850e-06
7485.00,8.938433e-06
7486.00,8.676204e-06
7487.00,8.006560e-06
7488.00,7.476745e-06
7489.00,6.746811e-06
7490.00,6.294551e-06
7491.00,5.872323e-06
7492.00,5.262920e-06
7493.00,4.609550e-06
7494.00,4.075026e-06
7495.00,3.920547e-06
7496.00,4.162727e-06
7497.00,4.652224e-06
7498.00,5.290291e-06
7499.00,5.620970e-06
7500.00,5.612273e-06
7501.00,5.458374e-06
7502.00,5.036949e-06
7503.00,4.686123e-06
7504.00,4.278642e-06
7505.00,4.083242e-06
7506.00,3.907032e-06
7507.00,4.009406e-06
7508.00,4.456199e-06
7509.00,5.161143e-06
7510.00,6.027551e-06
7511.00,6.344860e-06
7512.00,6.320327e-06
7513.00,5.838466e-06
7514.00,5.032832e-06
7515.00,4.651551e-06
7516.00,4.380748e-06
7517.00,4.235842e-06
7518.00,4.065736e-06
7519.00,3.859418e-06
7520.00,3.698901e-06
7521.00,3.460240e-06
7522.00,3.230112e-06
7523.00,3.043546e-06
7524.00,2.942747e-06
7525.00,3.002582e-06
7526.00,3.326091e-06
7527.00,3.932758e-06
7528.00,4.499213e-06
7529.00,4.890863e-06
7530.00,4.782086e-06
7531.00,4.375583e-06
7532.00,3.872207e-06
7533.00,3.603927e-06
7534.00,3.562613e-06
7535.00,3.693797e-06
7536.00,4.046209e-06
7537.00,4.571337e-06
7538.00,5.434166e-06
7539.00,6.251902e-06
7540.00,7.008023e-06
7541.00,7.924650e-06
7542.00,7.774619e-06
7543.00,7.334205e-06
7544.00,6.232480e-06
7545.00,4.936330e-06
7546.00,3.908517e-06
7547.00,3.254939e-06
7548.00,3.025771e-06
7549.00,2.813800e-06
7550.00,2.728304e-06
7551.00,2.573397e-06
7552.00,2.383877e-06
7553.00,2.337692e-06
7554.00,2.398015e-06
7555.00,2.628963e-06
7556.00,2.949217e-06
7557.00,3.526955e-06
7558.00,4.058847e-06
7559.00,4.413283e-06
7560.00,4.704785e-06
7561.00,4.649139e-06
7562.00,4.492692e-06
7563.00,4.101802e-06
7564.00,3.952651e-06
7565.00,3.772735e-06
7566.00,3.656425e-06
7567.00,3.490377e-06
7568.00,3.445812e-06
7569.00,3.493915e-06
7570.00,3.521422e-06
7571.00,3.799134e-06
7572.00,4.044904e-06
7573.00,3.964404e-06
7574.00,3.739240e-06
7575.00,3.328855e-06
7576.00,3.073282e-06
7577.00,2.782205e-06
7578.00,2.747570e-06
7579.00,2.681654e-06
7580.00,2.592788e-06
7581.00,2.577995e-06
7582.00,2.685669e-06
7583.00,2.867602e-06
7584.00,2.968578e-06
7585.00,3.088080e-06
7586.00,3.121755e-06
7587.00,3.319169e-06
7588.00,3.531853e-06
7589.00,3.676373e-06
7590.00,3.791604e-06
7591.00,3.575900e-06
7592.00,3.405864e-06
7593.00,3.086926e-06
7594.00,2.843911e-06
7595.00,2.670533e-06
7596.00,2.601820e-06
7597.00,2.773061e-06
7598.00,3.015728e-06
7599.00,3.327415e-06
7600.00,3.261305e-06
7601.00,2.921162e-06
7602.00,2.594213e-06
7603.00,2.333219e-06
7604.00,2.441006e-06
7605.00,2.709390e-06
7606.00,3.258856e-06
7607.00,3.770226e-06
7608.00,4.147822e-06
7609.00,4.161020e-06
7610.00,4.012390e-06
7611.00,3.859775e-06
7612.00,3.637641e-06
7613.00,3.569670e-06
7614.00,3.396493e-06
7615.00,3.501166e-06
7616.00,3.698510e-06
7617.00,3.789505e-06
7618.00,3.898364e-06
7619.00,3.818520e-06
7620.00,3.916389e-06
7621.00,4.019145e-06
7622.00,4.161658e-06
7623.00,4.595825e-06
7624.00,5.333593e-06
7625.00,6.441408e-06
7626.00,7.717626e-06
7627.00,9.892170e-06
7628.00,1.258350e-05
7629.00,1.674010e-05
7630.00,2.390581e-05
7631.00,3.618249e-05
7632.00,5.833554e-05
7633.00,8.848750e-05
7634.00,1.265209e-04
7635.00,1.452508e-04
7636.00,1.288316e-04
7637.00,8.627541e-05
7638.00,4.606889e-05
7639.00,2.367539e-05
7640.00,1.310127e-05
7641.00,9.180700e-06
7642.00,7.937378e-06
7643.00,9.154581e-06
7644.00,1.241878e-05
7645.00,2.076315e-05
7646.00,3.856214e-05
7647.00,6.846274e-05
7648.00,1.095601e-04
7649.00,1.346512e-04
7650.00,1.266102e-04
7651.00,9.112494e-05
7652.00,5.509318e-05
7653.00,2.898311e-05
7654.00,1.518459e-05
7655.00,8.592086e-06
7656.00,5.169448e-06
7657.00,3.478426e-06
7658.00,2.591689e-06
7659.00,2.116952e-06
7660.00,2.009377e-06
7661.00,2.085253e-06
7662.00,2.306903e-06
7663.00,2.510885e-06
7664.00,2.557834e-06
7665.00,2.538462e-06
7666.00,2.464888e-06
7667.00,2.507017e-06
7668.00,2.708207e-06
7669.00,3.000413e-06
7670.00,3.390046e-06
7671.00,3.590376e-06
7672.00,3.704833e-06
7673.00,3.645457e-06
7674.00,3.367041e-06
7675.00,3.125192e-06
7676.00,3.017466e-06
7677.00,2.953720e-06
7678.00,2.981858e-06
7679.00,3.034438e-06
7680.00,2.992275e-06
7681.00,2.684508e-06
7682.00,2.396003e-06
7683.00,2.155771e-06
7684.00,1.990013e-06
7685.00,1.926542e-06
7686.00,2.014461e-06
7687.00,2.215751e-06
7688.00,2.379192e-06
7689.00,2.683350e-06
7690.00,2.961028e-06
7691.00,3.348795e-06
7692.00,3.753752e-06
7693.00,4.253168e-06
7694.00,4.610915e-06
7695.00,4.644738e-06
7696.00,4.637573e-06
7697.00,4.362927e-06
7698.00,4.135413e-06
7699.00,4.013242e-06
7700.00,3.762748e-06
7701.00,3.457682e-06
7702.00,3.067258e-06
7703.00,2.823559e-06
7704.00,2.695891e-06
7705.00,2.771405e-06
7706.00,2.798767e-06
7707.00,2.906119e-06
7708.00,3.118139e-06
7709.00,3.578156e-06
7710.00,4.403509e-06
7711.00,5.310137e-06
7712.00,6.090721e-06
7713.00,6.019193e-06
7714.00,5.694473e-06
7715.00,5.217999e-06
7716.00,4.651401e-06
7717.00,4.389856e-06
7718.00,4.332849e-06
7719.00,4.204267e-06
7720.00,4.081254e-06
7721.00,3.884196e-06
7722.00,3.849391e-06
7723.00,3.927213e-06
7724.00,4.406512e-06
7725.00,5.452048e-06
7726.00,7.047362e-06
7727.00,9.272106e-06
7728.00,1.114020e-05
7729.00,1.287240e-05
7730.00,1.349415e-05
7731.00,1.309533e-05
7732.00,1.170639e-05
7733.00,9.329099e-06
7734.00,7.134527e-06
7735.00,5.278612e-06
7736.00,4.126972e-06
7737.00,3.587543e-06
7738.00,3.379387e-06
7739.00,3.367535e-06
7740.00,3.177583e-06
7741.00,2.952673e-06
7742.00,2.663375e-06
7743.00,2.426705e-06
7744.00,2.293877e-06
7745.00,2.366972e-06
7746.00,2.500223e-06
7747.00,2.714348e-06
7748.00,2.983486e-06
7749.00,3.009046e-06
7750.00,2.957887e-06
7751.00,2.750485e-06
7752.00,2.548529e-06
7753.00,2.411631e-06
7754.00,2.277344e-06
7755.00,2.190695e-06
7756.00,2.085576e-06
7757.00,2.067688e-06
7758.00,2.113406e-06
7759.00,2.200191e-06
7760.00,2.252473e-06
7761.00,2.186803e-06
7762.00,2.040851e-06
7763.00,1.825439e-06
7764.00,1.757576e-06
7765.00,1.806437e-06
7766.00,1.914799e-06
7767.00,2.077888e-06
7768.00,2.187190e-06
7769.00,2.246432e-06
7770.00,2.255505e-06
7771.00,2.249293e-06
7772.00,2.220675e-06
7773.00,2.217856e-06
7774.00,2.270501e-06
7775.00,2.361433e-06
7776.00,2.456301e-06
7777.00,2.412486e-06
7778.00,2.270350e-06
7779.00,2.082785e-06
7780.00,1.943319e-06
7781.00,1.895000e-06
7782.00,1.994771e-06
7783.00,2.292097e-06
7784.00,2.752198e-06
7785.00,3.392541e-06
7786.00,3.959560e-06
7787.00,4.475813e-06
7788.00,4.871753e-06
7789.00,4.965440e-06
7790.00,5.255874e-06
7791.00,5.616694e-06
7792.00,6.377927e-06
7793.00,7.216571e-06
7794.00,7.757519e-06
7795.00,7.843954e-06
7796.00,6.713571e-06
7797.00,5.485062e-06
7798.00,4.184117e-06
7799.00,3.287693e-06
7800.00,2.856444e-06
7801.00,2.849353e-06
7802.00,3.073109e-06
7803.00,3.281982e-06
7804.00,3.746105e-06
7805.00,3.935216e-06
7806.00,4.005291e-06
7807.00,3.658110e-06
7808.00,3.197826e-06
7809.00,2.808798e-06
7810.00,2.374617e-06
7811.00,2.150802e-06
7812.00,1.930390e-06
7813.00,1.872167e-06
7814.00,1.873234e-06
7815.00,1.904631e-06
7816.00,1.986232e-06
7817.00,2.042672e-06
7818.00,2.107485e-06
7819.00,2.209850e-06
7820.00,2.348434e-06
7821.00,2.473341e-06
7822.00,2.652291e-06
7823.00,2.721079e-06
7824.00,2.608342e-06
7825.00,2.577858e-06
7826.00,2.493630e-06
7827.00,2.539102e-06
7828.00,2.558240e-06
7829.00,2.591685e-06
7830.00,2.576161e-06
7831.00,2.395956e-06
7832.00,2.232719e-06
7833.00,1.923329e-06
7834.00,1.755008e-06
7835.00,1.630279e-06
7836.00,1.617931e-06
7837.00,1.694947e-06
7838.00,1.788101e-06
7839.00,1.889543e-06
7840.00,1.988322e-06
7841.00,2.101768e-06
7842.00,2.208563e-06
7843.00,2.216158e-06
7844.00,2.322255e-06
7845.00,2.448405e-06
7846.00,2.673596e-06
7847.00,2.880258e-06
7848.00,3.131564e-06
7849.00,3.207250e-06
7850.00,3.107318e-06
7851.00,2.990075e-06
7852.00,2.750635e-06
7853.00,2.459068e-06
7854.00,2.178729e-06
7855.00,1.956857e-06
7856.00,1.801648e-06
7857.00,1.683501e-06
7858.00,1.661660e-06
7859.00,1.669667e-06
7860.00,1.693072e-06
7861.00,1.823428e-06
7862.00,1.957946e-06
7863.00,2.233399e-06
7864.00,2.689142e-06
7865.00,3.213928e-06
7866.00,3.650093e-06
7867.00,3.671820e-06
7868.00,3.453135e-06
7869.00,2.917601e-06
7870.00,2.463346e-06
7871.00,2.176323e-06
7872.00,2.007283e-06
7873.00,2.052370e-06
7874.00,2.290361e-06
7875.00,2.832808e-06
7876.00,3.294311e-06
7877.00,3.624489e-06
7878.00,4.029072e-06
7879.00,4.156856e-06
7880.00,4.194135e-06
7881.00,4.459707e-06
7882.00,4.545521e-06
7883.00,4.284148e-06
7884.00,3.896031e-06
7885.00,3.461553e-06
7886.00,3.085889e-06
7887.00,2.686097e-06
7888.00,2.499681e-06
7889.00,2.484157e-06
7890.00,2.522899e-06
7891.00,2.590768e-06
7892.00,2.814656e-06
7893.00,3.200347e-06
7894.00,3.498442e-06
7895.00,3.918595e-06
7896.00,4.154586e-06
7897.00,4.062755e-06
7898.00,3.868730e-06
7899.00,3.558461e-06
7900.00,3.341346e-06
7901.00,3.150363e-06
7902.00,3.093484e-06
7903.00,3.084275e-06
7904.00,2.963970e-06
7905.00,3.026948e-06
7906.00,3.122031e-06
7907.00,3.117809e-06
7908.00,3.073137e-06
7909.00,2.868234e-06
7910.00,2.693901e-06
7911.00,2.552064e-06
7912.00,2.552590e-06
7913.00,2.836133e-06
7914.00,3.073121e-06
7915.00,3.349434e-06
7916.00,3.404482e-06
7917.00,3.322609e-06
7918.00,3.321132e-06
7919.00,3.351724e-06
7920.00,3.553512e-06
7921.00,3.805490e-06
7922.00,4.093964e-06
7923.00,4.121854e-06
7924.00,3.892055e-06
7925.00,3.614181e-06
7926.00,3.537506e-06
7927.00,3.527485e-06
7928.00,3.494477e-06
7929.00,3.316190e-06
7930.00,3.161795e-06
7931.00,3.071808e-06
7932.00,2.889891e-06
7933.00,2.735840e-06
7934.00,2.653994e-06
7935.00,2.639465e-06
7936.00,2.774056e-06
7937.00,2.998249e-06
7938.00,3.197853e-06
7939.00,3.504688e-06
7940.00,3.809912e-06
7941.00,4.077549e-06
7942.00,4.043764e-06
7943.00,4.008602e-06
7944.00,3.801882e-06
7945.00,3.777771e-06
7946.00,3.764978e-06
7947.00,3.994884e-06
7948.00,4.211750e-06
7949.00,4.100030e-06
7950.00,3.772535e-06
7951.00,3.311403e-06
7952.00,2.876646e-06
7953.00,2.570581e-06
7954.00,2.273131e-06
7955.00,2.126800e-06
7956.00,2.111570e-06
7957.00,2.175427e-06
7958.00,2.334030e-06
7959.00,2.509780e-06
7960.00,2.738602e-06
7961.00,2.905155e-06
7962.00,2.979064e-06
7963.00,3.040275e-06
7964.00,3.013345e-06
7965.00,2.960769e-06
7966.00,2.965852e-06
7967.00,2.971995e-06
7968.00,2.974661e-06
7969.00,2.905575e-06
7970.00,2.765413e-06
7971.00,2.571910e-06
7972.00,2.431990e-06
7973.00,2.335027e-06
7974.00,2.409330e-06
7975.00,2.550281e-06
7976.00,2.855465e-06
7977.00,3.102624e-06
7978.00,3.176655e-06
7979.00,3.017120e-06
7980.00,2.724672e-06
7981.00,2.369114e-06
7982.00,2.087545e-06
7983.00,1.800483e-06
7984.00,1.660014e-06
7985.00,1.587635e-06
7986.00,1.633398e-06
7987.00,1.765129e-06
7988.00,2.061662e-06
7989.00,2.385828e-06
7990.00,2.627371e-06
7991.00,2.710916e-06
7992.00,2.621589e-06
7993.00,2.427040e-06
7994.00,2.246401e-06
7995.00,2.158475e-06
7996.00,2.097229e-06
7997.00,2.044632e-06
7998.00,1.955416e-06
7999.00,1.796901e-06
8000.00,1.695190e-06
8001.00,1.595746e-06
8002.00,1.575049e-06
8003.00,1.566973e-06
8004.00,1.570888e-06
8005.00,1.618162e-06
8006.00,1.638621e-06
8007.00,1.722873e-06
8008.00,1.861931e-06
8009.00,1.985731e-06
8010.00,2.082984e-06
8011.00,2.119227e-06
8012.00,2.064098e-06
8013.00,1.971892e-06
8014.00,1.947239e-06
8015.00,1.999068e-06
8016.00,2.199791e-06
8017.00,2.512993e-06
8018.00,2.787898e-06
8019.00,3.055848e-06
8020.00,3.247491e-06
8021.00,3.510471e-06
8022.00,3.762627e-06
8023.00,3.953434e-06
8024.00,4.090034e-06
8025.00,3.990532e-06
8026.00,3.767128e-06
8027.00,3.524301e-06
8028.00,3.360619e-06
8029.00,3.135165e-06
8030.00,2.833201e-06
8031.00,2.540213e-06
8032.00,2.246739e-06
8033.00,2.041214e-06
8034.00,1.827518e-06
8035.00,1.715919e-06
8036.00,1.639195e-06
8037.00,1.618808e-06
8038.00,1.602544e-06
8039.00,1.547695e-06
8040.00,1.455812e-06
8041.00,1.363681e-06
8042.00,1.309258e-06
8043.00,1.363103e-06
8044.00,1.494099e-06
8045.00,1.646283e-06
8046.00,1.713863e-06
8047.00,1.667323e-06
8048.00,1.586137e-06
8049.00,1.535441e-06
8050.00,1.523777e-06
8051.00,1.609171e-06
8052.00,1.659595e-06
8053.00,1.645834e-06
8054.00,1.580045e-06
8055.00,1.377986e-06
8056.00,1.232163e-06
8057.00,1.148405e-06
8058.00,1.153811e-06
8059.00,1.256431e-06
8060.00,1.440786e-06
8061.00,1.600194e-06
8062.00,1.686472e-06
8063.00,1.666466e-06
8064.00,1.459206e-06
8065.00,1.324834e-06
8066.00,1.238879e-06
8067.00,1.213638e-06
8068.00,1.292002e-06
8069.00,1.462799e-06
8070.00,1.725217e-06
8071.00,1.940130e-06
8072.00,2.002370e-06
8073.00,1.894243e-06
8074.00,1.684288e-06
8075.00,1.392000e-06
8076.00,1.101084e-06
8077.00,9.835860e-07
8078.00,8.722280e-07
8079.00,8.396773e-07
8080.00,8.942147e-07
8081.00,1.004385e-06
8082.00,1.269582e-06
8083.00,1.569871e-06
8084.00,1.935188e-06
8085.00,2.121677e-06
8086.00,2.079483e-06
8087.00,1.902008e-06
8088.00,1.770912e-06
8089.00,1.690379e-06
8090.00,1.609124e-06
8091.00,1.619185e-06
8092.00,1.585464e-06
8093.00,1.563037e-06
8094.00,1.586876e-06
8095.00,1.564902e-06
8096.00,1.569835e-06
8097.00,1.495444e-06
8098.00,1.488603e-06
8099.00,1.475428e-06
8100.00,1.393243e-06
8101.00,1.312370e-06
8102.00,1.207919e-06
8103.00,1.093916e-06
8104.00,1.031689e-06
8105.00,1.024341e-06
8106.00,9.722614e-07
8107.00,9.770014e-07
8108.00,1.063783e-06
8109.00,1.123761e-06
8110.00,1.216564e-06
8111.00,1.209908e-06
8112.00,1.181906e-06
8113.00,1.062246e-06
8114.00,1.090302e-06
8115.00,1.144030e-06
8116.00,1.278170e-06
8117.00,1.608350e-06
8118.00,1.727345e-06
8119.00,1.830825e-06
8120.00,1.718789e-06
8121.00,1.620514e-06
8122.00,1.570214e-06
8123.00,1.555911e-06
8124.00,1.653761e-06
8125.00,1.802847e-06
8126.00,2.061459e-06
8127.00,2.336224e-06
8128.00,2.629495e-06
8129.00,2.644643e-06
8130.00,2.336503e-06
8131.00,1.989785e-06
8132.00,1.582927e-06
8133.00,1.328210e-06
8134.00,1.171069e-06
8135.00,1.193062e-06
8136.00,1.325928e-06
8137.00,1.627008e-06
8138.00,2.155350e-06
8139.00,2.975281e-06
8140.00,4.043087e-06
8141.00,5.392504e-06
8142.00,7.143538e-06
8143.00,9.287492e-06
8144.00,1.163679e-05
8145.00,1.389091e-05
8146.00,1.440686e-05
8147.00,1.372077e-05
8148.00,1.016472e-05
8149.00,6.979052e-06
8150.00,4.554468e-06
8151.00,2.935575e-06
8152.00,2.215499e-06
8153.00,1.798914e-06
8154.00,1.750522e-06
8155.00,1.880532e-06
8156.00,2.341676e-06
8157.00,3.251835e-06
8158.00,4.343932e-06
8159.00,5.621791e-06
8160.00,6.338435e-06
8161.00,6.215185e-06
8162.00,5.232045e-06
8163.00,4.024698e-06
8164.00,3.104422e-06
8165.00,2.231209e-06
8166.00,1.764264e-06
8167.00,1.438306e-06
8168.00,1.179317e-06
8169.00,9.738194e-07
8170.00,8.476997e-07
8171.00,7.753107e-07
8172.00,7.137868e-07
8173.00,7.061262e-07
8174.00,6.730006e-07
8175.00,6.213611e-07
8176.00,5.534840e-07
8177.00,5.471454e-07
8178.00,5.742994e-07
8179.00,6.344274e-07
8180.00,7.985871e-07
8181.00,9.565820e-07
8182.00,1.199849e-06
8183.00,1.337538e-06
8184.00,1.454480e-06
8185.00,1.535607e-06
8186.00,1.537869e-06
8187.00,1.643199e-06
8188.00,1.650000e-06
8189.00,1.638886e-06
8190.00,1.538679e-06
8191.00,1.278921e-06
8192.00,1.033588e-06
8193.00,7.768707e-07
8194.00,6.428828e-07
8195.00,5.564290e-07
8196.00,5.308613e-07
8197.00,5.527414e-07
8198.00,6.056617e-07
8199.00,6.790590e-07
8200.00,7.036620e-07
8201.00,7.334929e-07
8202.00,7.757553e-07
8203.00,8.474790e-07
8204.00,9.054760e-07
8205.00,1.001589e-06
8206.00,1.067834e-06
8207.00,1.067439e-06
8208.00,1.052781e-06
8209.00,1.007185e-06
8210.00,1.014129e-06
8211.00,9.951121e-07
8212.00,9.456336e-07
8213.00,8.799502e-07
8214.00,8.302217e-07
8215.00,8.389513e-07
8216.00,8.862164e-07
8217.00,9.773503e-07
8218.00,1.040477e-06
8219.00,1.106307e-06
8220.00,1.244870e-06
8221.00,1.452953e-06
8222.00,1.645634e-06
8223.00,1.814827e-06
8224.00,1.792944e-06
8225.00,1.551787e-06
8226.00,1.317346e-06
8227.00,1.110007e-06
8228.00,9.350293e-07
8229.00,8.662512e-07
8230.00,8.039950e-07
8231.00,7.928319e-07
8232.00,7.751548e-07
8233.00,7.579491e-07
8234.00,7.569338e-07
8235.00,7.882826e-07
8236.00,9.191892e-07
8237.00,1.198641e-06
8238.00,1.725837e-06
8239.00,2.359051e-06
8240.00,2.979293e-06
8241.00,3.273603e-06
8242.00,3.051915e-06
8243.00,2.619669e-06
8244.00,1.945951e-06
8245.00,1.487653e-06
8246.00,1.196019e-06
8247.00,1.065904e-06
8248.00,1.084235e-06
8249.00,1.148411e-06
8250.00,1.219781e-06
8251.00,1.185521e-06
8252.00,1.020686e-06
8253.00,8.306175e-07
8254.00,6.641594e-07
8255.00,5.947976e-07
8256.00,5.958591e-07
8257.00,6.446696e-07
8258.00,6.970737e-07
8259.00,7.586597e-07
8260.00,7.603498e-07
8261.00,7.346327e-07
8262.00,6.861279e-07
8263.00,6.444714e-07
8264.00,6.095322e-07
8265.00,5.934809e-07
8266.00,5.804511e-07
8267.00,5.986941e-07
8268.00,6.410292e-07
8269.00,7.356372e-07
8270.00,8.369432e-07
8271.00,9.328626e-07
8272.00,9.867366e-07
8273.00,1.009527e-06
8274.00,9.851630e-07
8275.00,9.624893e-07
8276.00,8.916055e-07
8277.00,8.249589e-07
8278.00,7.745372e-07
8279.00,7.502397e-07
8280.00,7.335620e-07
8281.00,7.043040e-07
8282.00,6.917221e-07
8283.00,6.775031e-07
8284.00,6.684488e-07
8285.00,6.735101e-07
8286.00,6.754274e-07
8287.00,6.952279e-07
8288.00,7.111383e-07
8289.00,7.122345e-07
8290.00,7.324016e-07
8291.00,7.330327e-07
8292.00,7.721113e-07
8293.00,8.278402e-07
8294.00,9.110542e-07
8295.00,1.017697e-06
8296.00,1.097467e-06
8297.00,1.159492e-06
8298.00,1.208573e-06
8299.00,1.258999e-06
8300.00,1.324062e-06
8301.00,1.385853e-06
8302.00,1.503048e-06
8303.00,1.559227e-06
8304.00,1.633689e-06
8305.00,1.639300e-06
8306.00,1.508437e-06
8307.00,1.240384e-06
8308.00,9.982718e-07
8309.00,8.161107e-07
8310.00,7.125969e-07
8311.00,6.858950e-07
8312.00,7.230837e-07
8313.00,8.280927e-07
8314.00,1.028663e-06
8315.00,1.313698e-06
8316.00,1.645396e-06
8317.00,1.917078e-06
8318.00,1.916332e-06
8319.00,1.708240e-06
8320.00,1.452431e-06
8321.00,1.244531e-06
8322.00,1.137457e-06
8323.00,1.016322e-06
8324.00,9.701378e-07
8325.00,9.045888e-07
8326.00,8.418010e-07
8327.00,7.986304e-07
8328.00,7.296395e-07
8329.00,6.820046e-07
8330.00,6.503743e-07
8331.00,6.298601e-07
8332.00,6.025080e-07
8333.00,5.864251e-07
8334.00,5.797267e-07
8335.00,5.905944e-07
8336.00,6.148966e-07
8337.00,6.501289e-07
8338.00,6.636296e-07
8339.00,6.885376e-07
8340.00,7.121942e-07
8341.00,7.311421e-07
8342.00,7.450781e-07
8343.00,7.428306e-07
8344.00,6.926629e-07
8345.00,6.519892e-07
8346.00,6.027086e-07
8347.00,6.412262e-07
8348.00,6.499216e-07
8349.00,6.853215e-07
8350.00,6.916986e-07
8351.00,6.939360e-07
8352.00,6.961050e-07
8353.00,7.278927e-07
8354.00,7.511906e-07
8355.00,7.933771e-07
8356.00,8.496907e-07
8357.00,9.781937e-07
8358.00,1.118272e-06
8359.00,1.275075e-06
8360.00,1.337299e-06
8361.00,1.283012e-06
8362.00,1.124583e-06
8363.00,9.323714e-07
8364.00,7.643752e-07
8365.00,6.408928e-07
8366.00,5.639243e-07
8367.00,5.495235e-07
8368.00,5.752781e-07
8369.00,6.261919e-07
8370.00,6.913561e-07
8371.00,7.557995e-07
8372.00,8.060107e-07
8373.00,8.720692e-07
8374.00,9.738384e-07
8375.00,1.192930e-06
8376.00,1.544992e-06
8377.00,1.940471e-06
8378.00,2.267687e-06
8379.00,2.165061e-06
8380.00,1.846776e-06
8381.00,1.385751e-06
8382.00,1.128118e-06
8383.00,9.989210e-07
8384.00,9.948659e-07
8385.00,1.099265e-06
8386.00,1.170652e-06
8387.00,1.194139e-06
8388.00,1.064186e-06
8389.00,9.446521e-07
8390.00,8.010527e-07
8391.00,7.485104e-07
8392.00,7.296572e-07
8393.00,7.392944e-07
8394.00,7.517569e-07
8395.00,7.697848e-07
8396.00,7.729174e-07
8397.00,8.184323e-07
8398.00,8.842676e-07
8399.00,9.228311e-07
8400.00,9.050772e-07
8401.00,8.242849e-07
8402.00,7.564640e-07
8403.00,7.110617e-07
8404.00,7.300590e-07
8405.00,8.177885e-07
8406.00,1.051503e-06
8407.00,1.359468e-06
8408.00,1.654397e-06
8409.00,1.778013e-06
8410.00,1.730589e-06
8411.00,1.569768e-06
8412.00,1.326463e-06
8413.00,1.110272e-06
8414.00,9.836083e-07
8415.00,9.487589e-07
8416.00,9.713890e-07
8417.00,1.012243e-06
8418.00,1.076428e-06
8419.00,1.081236e-06
8420.00,1.006959e-06
8421.00,9.279985e-07
8422.00,9.309738e-07
8423.00,9.295039e-07
8424.00,9.958686e-07
8425.00,1.062520e-06
8426.00,1.124464e-06
8427.00,1.128978e-06
8428.00,1.120260e-06
8429.00,1.071350e-06
8430.00,1.005755e-06
8431.00,9.946707e-07
8432.00,9.481244e-07
8433.00,9.263857e-07
8434.00,9.153551e-07
8435.00,8.855056e-07
8436.00,9.586835e-07
8437.00,1.000885e-06
8438.00,1.129798e-06
8439.00,1.209746e-06
8440.00,1.232812e-06
8441.00,1.211830e-06
8442.00,1.197421e-06
8443.00,1.146917e-06
8444.00,1.096290e-06
8445.00,1.038571e-06
8446.00,1.002842e-06
8447.00,1.014534e-06
8448.00,1.064048e-06
8449.00,1.222543e-06
8450.00,1.379296e-06
8451.00,1.505438e-06
8452.00,1.436828e-06
8453.00,1.281672e-06
8454.00,1.069969e-06
8455.00,8.854958e-07
8456.00,7.458815e-07
8457.00,6.889593e-07
8458.00,7.036322e-07
8459.00,7.938319e-07
8460.00,8.828186e-07
8461.00,9.441790e-07
8462.00,9.230498e-07
8463.00,8.880776e-07
8464.00,7.942031e-07
8465.00,6.945147e-07
8466.00,6.157822e-07
8467.00,5.559147e-07
8468.00,5.319005e-07
8469.00,5.486104e-07
8470.00,6.000716e-07
8471.00,6.732013e-07
8472.00,7.571522e-07
8473.00,8.229255e-07
8474.00,8.633355e-07
8475.00,8.316457e-07
8476.00,8.221836e-07
8477.00,7.995815e-07
8478.00,7.821188e-07
8479.00,7.879848e-07
8480.00,8.069206e-07
8481.00,8.694699e-07
8482.00,9.528737e-07
8483.00,1.035141e-06
8484.00,1.152699e-06
8485.00,1.239599e-06
8486.00,1.334756e-06
8487.00,1.420931e-06
8488.00,1.514373e-06
8489.00,1.556556e-06
8490.00,1.600838e-06
8491.00,1.627626e-06
8492.00,1.592513e-06
8493.00,1.362088e-06
8494.00,1.095812e-06
8495.00,8.381936e-07
8496.00,6.627898e-07
8497.00,5.771818e-07
8498.00,5.495352e-07
8499.00,5.783232e-07
8500.00,6.210923e-07
8501.00,6.590894e-07
8502.00,7.059836e-07
8503.00,7.245364e-07
8504.00,7.200643e-07
8505.00,6.988864e-07
8506.00,6.799114e-07
8507.00,6.517482e-07
8508.00,6.106268e-07
8509.00,5.641314e-07
8510.00,5.219119e-07
8511.00,4.809930e-07
8512.00,4.294114e-07
8513.00,4.121864e-07
8514.00,4.227284e-07
8515.00,4.564877e-07
8516.00,5.557256e-07
8517.00,6.779469e-07
8518.00,8.267771e-07
8519.00,9.665399e-07
8520.00,1.104054e-06
8521.00,1.235291e-06
8522.00,1.366538e-06
8523.00,1.477413e-06
8524.00,1.547415e-06
8525.00,1.650483e-06
8526.00,1.729460e-06
8527.00,1.868322e-06
8528.00,1.961512e-06
8529.00,1.909055e-06
8530.00,1.838402e-06
8531.00,1.617210e-06
8532.00,1.515709e-06
8533.00,1.481960e-06
8534.00,1.461976e-06
8535.00,1.592334e-06
8536.00,1.676830e-06
8537.00,1.750117e-06
8538.00,1.775058e-06
8539.00,1.803274e-06
8540.00,1.818203e-06
8541.00,1.865729e-06
8542.00,1.903851e-06
8543.00,2.029416e-06
8544.00,2.094834e-06
8545.00,2.047909e-06
8546.00,1.917672e-06
8547.00,1.668813e-06
8548.00,1.426161e-06
8549.00,1.159033e-06
8550.00,9.167231e-07
8551.00,7.412925e-07
8552.00,5.870743e-07
8553.00,5.108532e-07
8554.00,4.858192e-07
8555.00,5.282573e-07
8556.00,5.979919e-07
8557.00,6.534529e-07
8558.00,6.782824e-07
8559.00,6.672042e-07
8560.00,6.539175e-07
8561.00,6.607646e-07
8562.00,6.721920e-07
8563.00,7.098816e-07
8564.00,7.178980e-07
8565.00,6.928050e-07
8566.00,6.318163e-07
8567.00,6.169523e-07
8568.00,6.253712e-07
8569.00,6.620779e-07
8570.00,7.289412e-07
8571.00,7.950304e-07
8572.00,8.803552e-07
8573.00,9.386651e-07
8574.00,9.552043e-07
8575.00,8.689461e-07
8576.00,7.666110e-07
8577.00,6.919836e-07
8578.00,6.354639e-07
8579.00,6.685154e-07
8580.00,7.339866e-07
8581.00,8.619812e-07
8582.00,9.310352e-07
8583.00,9.228997e-07
8584.00,8.714010e-07
8585.00,7.498987e-07
8586.00,6.677070e-07
8587.00,5.924526e-07
8588.00,5.488777e-07
8589.00,5.271182e-07
8590.00,5.100676e-07
8591.00,5.348727e-07
8592.00,5.896389e-07
8593.00,6.973000e-07
8594.00,7.875889e-07
8595.00,9.023363e-07
8596.00,9.302433e-07
8597.00,9.198798e-07
8598.00,8.500117e-07
8599.00,7.622325e-07
8600.00,7.465412e-07
8601.00,7.283837e-07
8602.00,7.543869e-07
8603.00,7.453041e-07
8604.00,7.463854e-07
8605.00,7.448930e-07
8606.00,7.004074e-07
8607.00,6.975969e-07
8608.00,6.624044e-07
8609.00,6.730739e-07
8610.00,6.578149e-07
8611.00,6.545893e-07
8612.00,6.678182e-07
8613.00,6.561681e-07
8614.00,6.432839e-07
8615.00,5.950382e-07
8616.00,5.384822e-07
8617.00,4.949235e-07
8618.00,4.718225e-07
8619.00,4.745333e-07
8620.00,4.847431e-07
8621.00,5.021856e-07
8622.00,5.142617e-07
8623.00,5.292864e-07
8624.00,5.193264e-07
8625.00,5.460420e-07
8626.00,6.131939e-07
8627.00,6.842047e-07
8628.00,7.602892e-07
8629.00,8.147854e-07
8630.00,8.873275e-07
8631.00,9.233387e-07
8632.00,1.022815e-06
8633.00,1.114794e-06
8634.00,1.251577e-06
8635.00,1.359935e-06
8636.00,1.488686e-06
8637.00,1.635606e-06
8638.00,1.630244e-06
8639.00,1.609434e-06
8640.00,1.452018e-06
8641.00,1.142925e-06
8642.00,8.636728e-07
8643.00,6.200350e-07
8644.00,4.902051e-07
8645.00,4.266452e-07
8646.00,4.134840e-07
8647.00,4.450319e-07
8648.00,5.382046e-07
8649.00,7.004206e-07
8650.00,8.568142e-07
8651.00,1.060511e-06
8652.00,1.226062e-06
8653.00,1.310521e-06
8654.00,1.300462e-06
8655.00,1.274023e-06
8656.00,1.174287e-06
8657.00,1.035803e-06
8658.00,8.967975e-07
8659.00,8.045814e-07
8660.00,7.134022e-07
8661.00,6.614001e-07
8662.00,6.493263e-07
8663.00,6.884607e-07
8664.00,7.443048e-07
8665.00,8.312325e-07
8666.00,8.804418e-07
8667.00,9.522155e-07
8668.00,9.406816e-07
8669.00,9.111267e-07
8670.00,9.344727e-07
8671.00,8.513944e-07
8672.00,7.461725e-07
8673.00,6.701632e-07
8674.00,5.960912e-07
8675.00,5.609536e-07
8676.00,5.483871e-07
8677.00,5.393703e-07
8678.00,5.680387e-07
8679.00,5.840005e-07
8680.00,6.076688e-07
8681.00,6.393051e-07
8682.00,6.556082e-07
8683.00,6.481381e-07
8684.00,5.840886e-07
8685.00,5.217196e-07
8686.00,4.372703e-07
8687.00,4.145633e-07
8688.00,3.899742e-07
8689.00,4.549220e-07
8690.00,5.123558e-07
8691.00,6.276152e-07
8692.00,7.620230e-07
8693.00,8.839986e-07
8694.00,1.062135e-06
8695.00,1.175542e-06
8696.00,1.357382e-06
8697.00,1.513209e-06
8698.00,1.653054e-06
8699.00,1.664145e-06
8700.00,1.485173e-06
8701.00,1.221717e-06
8702.00,1.030599e-06
8703.00,8.494046e-07
8704.00,7.452970e-07
8705.00,6.638804e-07
8706.00,6.659084e-07
8707.00,6.950931e-07
8708.00,8.224808e-07
8709.00,9.469986e-07
8710.00,1.112912e-06
8711.00,1.177827e-06
8712.00,1.196493e-06
8713.00,1.121867e-06
8714.00,1.010223e-06
8715.00,1.041284e-06
8716.00,9.978406e-07
8717.00,9.505467e-07
8718.00,8.679352e-07
8719.00,7.741097e-07
8720.00,6.658928e-07
8721.00,5.988771e-07
8722.00,5.355190e-07
8723.00,4.988151e-07
8724.00,4.789035e-07
8725.00,4.806890e-07
8726.00,5.037011e-07
8727.00,5.557521e-07
8728.00,5.904440e-07
8729.00,6.293792e-07
8730.00,6.489603e-07
8731.00,6.817754e-07
8732.00,7.621994e-07
8733.00,8.330248e-07
8734.00,8.795149e-07
8735.00,8.905361e-07
8736.00,8.250123e-07
8737.00,6.867297e-07
8738.00,5.566235e-07
8739.00,4.840825e-07
8740.00,4.282357e-07
8741.00,4.064031e-07
8742.00,3.963351e-07
8743.00,3.961325e-07
8744.00,4.105312e-07
8745.00,4.408300e-07
8746.00,4.785101e-07
8747.00,5.394958e-07
8748.00,6.715443e-07
8749.00,8.135225e-07
8750.00,1.025126e-06
8751.00,1.130300e-06
8752.00,1.134008e-06
8753.00,1.028148e-06
8754.00,8.375918e-07
8755.00,7.075832e-07
8756.00,6.154191e-07
8757.00,5.696344e-07
8758.00,6.135820e-07
8759.00,7.317880e-07
8760.00,8.869583e-07
8761.00,1.030572e-06
8762.00,1.107502e-06
8763.00,9.633178e-07
8764.00,7.830392e-07
8765.00,6.145324e-07
8766.00,5.235395e-07
8767.00,5.387306e-07
8768.00,5.836909e-07
8769.00,6.929608e-07
8770.00,8.106369e-07
8771.00,9.060590e-07
8772.00,9.189843e-07
8773.00,9.099476e-07
8774.00,8.262037e-07
8775.00,7.660622e-07
8776.00,7.546269e-07
8777.00,7.493892e-07
8778.00,8.248849e-07
8779.00,9.802876e-07
8780.00,1.156146e-06
8781.00,1.378653e-06
8782.00,1.480389e-06
8783.00,1.535564e-06
8784.00,1.593296e-06
8785.00,1.591770e-06
8786.00,1.669352e-06
8787.00,1.839236e-06
8788.00,2.023231e-06
8789.00,2.387458e-06
8790.00,2.929765e-06
8791.00,3.316549e-06
8792.00,3.567366e-06
8793.00,3.535967e-06
8794.00,3.138825e-06
8795.00,2.740651e-06
8796.00,2.257966e-06
8797.00,1.788739e-06
8798.00,1.359592e-06
8799.00,1.132137e-06
8800.00,9.479620e-07
8801.00,7.814920e-07
8802.00,7.034631e-07
8803.00,6.449177e-07
8804.00,5.824641e-07
8805.00,5.646338e-07
8806.00,5.603159e-07
8807.00,5.499003e-07
8808.00,5.099383e-07
8809.00,5.082649e-07
8810.00,5.171273e-07
8811.00,5.435877e-07
8812.00,5.860950e-07
8813.00,6.582622e-07
8814.00,6.660993e-07
8815.00,6.948931e-07
8816.00,6.659479e-07
8817.00,6.278231e-07
8818.00,5.785355e-07
8819.00,5.300532e-07
8820.00,5.405698e-07
8821.00,5.945627e-07
8822.00,6.663948e-07
8823.00,7.997929e-07
8824.00,9.785699e-07
8825.00,1.307556e-06
8826.00,1.661337e-06
8827.00,2.137092e-06
8828.00,2.416721e-06
8829.00,2.274508e-06
8830.00,2.014117e-06
8831.00,1.690768e-06
8832.00,1.376812e-06
8833.00,1.150737e-06
8834.00,1.010583e-06
8835.00,8.728750e-07
8836.00,7.834178e-07
8837.00,6.580375e-07
8838.00,5.783558e-07
8839.00,5.154943e-07
8840.00,4.749839e-07
8841.00,4.681596e-07
8842.00,4.795352e-07
8843.00,5.045108e-07
8844.00,5.313047e-07
8845.00,5.433134e-07
8846.00,5.694238e-07
8847.00,5.848033e-07
8848.00,6.194020e-07
8849.00,6.326999e-07
8850.00,6.466256e-07
8851.00,6.796532e-07
8852.00,6.933190e-07
8853.00,6.628109e-07
8854.00,6.536745e-07
8855.00,5.916232e-07
8856.00,5.386931e-07
8857.00,5.392479e-07
8858.00,5.330029e-07
8859.00,5.616982e-07
8860.00,5.692415e-07
8861.00,5.622618e-07
8862.00,5.806602e-07
8863.00,5.830406e-07
8864.00,6.141108e-07
8865.00,6.551106e-07
8866.00,6.930913e-07
8867.00,7.380779e-07
8868.00,8.012626e-07
8869.00,8.191193e-07
8870.00,8.750768e-07
8871.00,8.803373e-07
8872.00,8.854020e-07
8873.00,8.118724e-07
8874.00,7.553215e-07
8875.00,6.741841e-07
8876.00,6.022868e-07
8877.00,5.675302e-07
8878.00,5.705614e-07
8879.00,5.930082e-07
8880.00,6.815160e-07
8881.00,7.599743e-07
8882.00,8.295160e-07
8883.00,8.445372e-07
8884.00,8.479160e-07
8885.00,9.830244e-07
8886.00,1.256711e-06
8887.00,1.680086e-06
8888.00,2.424217e-06
8889.00,3.081278e-06
8890.00,3.287649e-06
8891.00,2.887153e-06
8892.00,2.298576e-06
8893.00,1.647706e-06
8894.00,1.394431e-06
8895.00,1.193547e-06
8896.00,1.209797e-06
8897.00,1.160617e-06
8898.00,1.072369e-06
8899.00,9.560655e-07
8900.00,7.807807e-07
8901.00,6.788912e-07
8902.00,5.924327e-07
8903.00,5.808893e-07
8904.00,6.742590e-07
8905.00,8.347246e-07
8906.00,1.068547e-06
8907.00,1.401012e-06
8908.00,1.616627e-06
8909.00,1.716929e-06
8910.00,1.601627e-06
8911.00,1.341269e-06
8912.00,1.088148e-06
8913.00,8.457908e-07
8914.00,6.670042e-07
8915.00,5.998062e-07
8916.00,6.334470e-07
8917.00,7.473103e-07
8918.00,1.009355e-06
8919.00,1.364732e-06
8920.00,1.692732e-06
8921.00,1.784820e-06
8922.00,1.723181e-06
8923.00,1.407256e-06
8924.00,1.157168e-06
8925.00,1.002648e-06
8926.00,9.450272e-07
8927.00,9.977716e-07
8928.00,1.132687e-06
8929.00,1.275269e-06
8930.00,1.371084e-06
8931.00,1.401510e-06
8932.00,1.473836e-06
8933.00,1.386286e-06
8934.00,1.333557e-06
8935.00,1.256959e-06
8936.00,1.120024e-06
8937.00,9.879511e-07
8938.00,9.125654e-07
8939.00,8.426903e-07
8940.00,7.833755e-07
8941.00,7.362677e-07
8942.00,6.871911e-07
8943.00,6.343214e-07
8944.00,5.976673e-07
8945.00,5.664726e-07
8946.00,5.533638e-07
8947.00,5.823385e-07
8948.00,6.196179e-07
8949.00,6.523973e-07
8950.00,6.788248e-07
8951.00,6.823657e-07
8952.00,6.703519e-07
8953.00,6.969099e-07
8954.00,6.840340e-07
8955.00,7.089099e-07
8956.00,6.946633e-07
8957.00,7.176706e-07
8958.00,7.239587e-07
8959.00,7.747875e-07
8960.00,8.323071e-07
8961.00,9.111385e-07
8962.00,9.524288e-07
8963.00,9.213962e-07
8964.00,8.682188e-07
8965.00,7.817428e-07
8966.00,6.957932e-07
8967.00,6.179313e-07
8968.00,5.699979e-07
8969.00,5.618672e-07
8970.00,5.825758e-07
8971.00,6.469374e-07
8972.00,7.358682e-07
8973.00,8.108930e-07
8974.00,8.832312e-07
8975.00,9.014408e-07
8976.00,9.360376e-07
8977.00,9.686514e-07
8978.00,1.014103e-06
8979.00,1.065092e-06
8980.00,1.161385e-06
8981.00,1.253358e-06
8982.00,1.334448e-06
8983.00,1.342423e-06
8984.00,1.255598e-06
8985.00,1.157828e-06
8986.00,1.088794e-06
8987.00,9.972310e-07
8988.00,1.009181e-06
8989.00,1.064945e-06
8990.00,1.254173e-06
8991.00,1.499645e-06
8992.00,1.730181e-06
8993.00,1.944777e-06
8994.00,1.846095e-06
8995.00,1.598477e-06
8996.00,1.354848e-06
8997.00,1.142327e-06
8998.00,1.081140e-06
8999.00,1.171776e-06
9000.00,1.530276e-06
9001.00,2.220383e-06
9002.00,3.171815e-06
9003.00,4.017795e-06
9004.00,4.120647e-06
9005.00,3.282098e-06
9006.00,2.184920e-06
9007.00,1.366593e-06
9008.00,8.870319e-07
9009.00,6.552268e-07
9010.00,5.455522e-07
9011.00,5.008679e-07
9012.00,4.896219e-07
9013.00,5.218105e-07
9014.00,5.797216e-07
9015.00,6.431596e-07
9016.00,7.169791e-07
9017.00,7.519164e-07
9018.00,7.655174e-07
9019.00,7.633324e-07
9020.00,7.464693e-07
9021.00,7.390371e-07
9022.00,7.113969e-07
9023.00,6.636437e-07
9024.00,6.260153e-07
9025.00,6.425452e-07
9026.00,7.163584e-07
9027.00,8.488203e-07
9028.00,1.059169e-06
9029.00,1.298808e-06
9030.00,1.474898e-06
9031.00,1.551460e-06
9032.00,1.539006e-06
9033.00,1.484249e-06
9034.00,1.438251e-06
9035.00,1.479185e-06
9036.00,1.572469e-06
9037.00,1.823592e-06
9038.00,2.113516e-06
9039.00,2.414486e-06
9040.00,2.563749e-06
9041.00,2.492889e-06
9042.00,2.272452e-06
9043.00,1.965358e-06
9044.00,1.726612e-06
9045.00,1.517992e-06
9046.00,1.343234e-06
9047.00,1.202883e-06
9048.00,1.105421e-06
9049.00,1.032408e-06
9050.00,1.002453e-06
9051.00,1.054332e-06
9052.00,1.196253e-06
9053.00,1.337372e-06
9054.00,1.555402e-06
9055.00,1.784767e-06
9056.00,1.941577e-06
9057.00,1.959670e-06
9058.00,1.863528e-06
9059.00,1.780995e-06
9060.00,1.645694e-06
9061.00,1.527386e-06
9062.00,1.306040e-06
9063.00,1.113165e-06
9064.00,8.776478e-07
9065.00,7.529335e-07
9066.00,6.438424e-07
9067.00,6.599200e-07
9068.00,6.845737e-07
9069.00,7.473653e-07
9070.00,7.597977e-07
9071.00,7.653609e-07
9072.00,7.933590e-07
9073.00,7.813225e-07
9074.00,7.953242e-07
9075.00,8.169976e-07
9076.00,8.298074e-07
9077.00,8.245672e-07
9078.00,8.159226e-07
9079.00,8.718179e-07
9080.00,8.984729e-07
9081.00,9.366421e-07
9082.00,9.639758e-07
9083.00,1.003555e-06
9084.00,1.077555e-06
9085.00,1.107275e-06
9086.00,1.170087e-06
9087.00,1.151150e-06
9088.00,1.148706e-06
9089.00,1.104804e-06
9090.00,1.080967e-06
9091.00,1.146655e-06
9092.00,1.180904e-06
9093.00,1.198762e-06
9094.00,1.200677e-06
9095.00,1.234524e-06
9096.00,1.275793e-06
9097.00,1.449872e-06
9098.00,1.599254e-06
9099.00,1.730335e-06
9100.00,1.824783e-06
9101.00,1.754288e-06
9102.00,1.547279e-06
9103.00,1.363833e-06
9104.00,1.214974e-06
9105.00,1.022054e-06
9106.00,8.897970e-07
9107.00,7.599605e-07
9108.00,6.577612e-07
9109.00,6.211081e-07
9110.00,5.713733e-07
9111.00,5.776905e-07
9112.00,6.087965e-07
9113.00,6.489052e-07
9114.00,6.801524e-07
9115.00,7.060487e-07
9116.00,6.894912e-07
9117.00,6.490613e-07
9118.00,5.931652e-07
9119.00,5.719417e-07
9120.00,5.676745e-07
9121.00,5.716817e-07
9122.00,5.887249e-07
9123.00,6.206895e-07
9124.00,6.148670e-07
9125.00,6.140511e-07
9126.00,5.604843e-07
9127.00,5.357248e-07
9128.00,5.074783e-07
9129.00,4.868316e-07
9130.00,5.296971e-07
9131.00,5.421445e-07
9132.00,5.503953e-07
9133.00,5.373607e-07
9134.00,5.249016e-07
9135.00,5.521863e-07
9136.00,5.905275e-07
9137.00,6.730148e-07
9138.00,7.547382e-07
9139.00,8.888950e-07
9140.00,1.078711e-06
9141.00,1.264337e-06
9142.00,1.523302e-06
9143.00,1.839536e-06
9144.00,1.934421e-06
9145.00,1.906399e-06
9146.00,1.820319e-06
9147.00,1.649750e-06
9148.00,1.484886e-06
9149.00,1.370177e-06
9150.00,1.236790e-06
9151.00,1.052550e-06
9152.00,8.415666e-07
9153.00,6.751276e-07
9154.00,5.209926e-07
9155.00,4.380411e-07
9156.00,3.795039e-07
9157.00,3.772265e-07
9158.00,4.271039e-07
9159.00,5.074637e-07
9160.00,6.039963e-07
9161.00,7.482420e-07
9162.00,7.894966e-07
9163.00,8.079699e-07
9164.00,7.869809e-07
9165.00,7.973737e-07
9166.00,8.195689e-07
9167.00,8.407471e-07
9168.00,8.049969e-07
9169.00,7.432853e-07
9170.00,6.727891e-07
9171.00,5.763461e-07
9172.00,5.345192e-07
9173.00,5.357825e-07
9174.00,5.690426e-07
9175.00,6.176173e-07
9176.00,6.771120e-07
9177.00,7.138938e-07
9178.00,7.722992e-07
9179.00,7.471355e-07
9180.00,7.189191e-07
9181.00,6.522306e-07
9182.00,5.702793e-07
9183.00,4.915672e-07
9184.00,4.051609e-07
9185.00,3.728256e-07
9186.00,3.833803e-07
9187.00,4.111390e-07
9188.00,4.991173e-07
9189.00,5.819609e-07
9190.00,6.766862e-07
9191.00,8.087299e-07
9192.00,9.253631e-07
9193.00,9.719307e-07
9194.00,9.773667e-07
9195.00,8.784192e-07
9196.00,7.335106e-07
9197.00,6.263378e-07
9198.00,5.126579e-07
9199.00,5.119100e-07
9200.00,4.808123e-07
9201.00,5.484517e-07
9202.00,6.163351e-07
9203.00,7.013369e-07
9204.00,7.497085e-07
9205.00,8.027682e-07
9206.00,8.981027e-07
9207.00,9.968521e-07
9208.00,1.141824e-06
9209.00,1.407131e-06
9210.00,1.573847e-06
9211.00,1.694164e-06
9212.00,1.642939e-06
9213.00,1.415764e-06
9214.00,1.243703e-06
9215.00,1.069790e-06
9216.00,9.613740e-07
9217.00,9.582287e-07
9218.00,1.027957e-06
9219.00,1.230970e-06
9220.00,1.440157e-06
9221.00,1.594219e-06
9222.00,1.805324e-06
9223.00,1.747021e-06
9224.00,1.550290e-06
9225.00,1.320077e-06
9226.00,1.200331e-06
9227.00,1.101732e-06
9228.00,1.068552e-06
9229.00,1.040926e-06
9230.00,1.026211e-06
9231.00,9.716259e-07
9232.00,9.138639e-07
9233.00,8.534333e-07
9234.00,7.320909e-07
9235.00,6.518459e-07
9236.00,5.880078e-07
9237.00,5.634783e-07
9238.00,5.613823e-07
9239.00,5.767308e-07
9240.00,6.047644e-07
9241.00,6.413490e-07
9242.00,6.738218e-07
9243.00,7.194469e-07
9244.00,8.249981e-07
9245.00,9.135626e-07
9246.00,8.772250e-07
9247.00,8.073726e-07
9248.00,6.739731e-07
9249.00,5.332470e-07
9250.00,4.477575e-07
9251.00,4.021832e-07
9252.00,4.122095e-07
9253.00,4.314170e-07
9254.00,4.922284e-07
9255.00,5.646567e-07
9256.00,6.522969e-07
9257.00,7.088741e-07
9258.00,7.718447e-07
9259.00,8.323289e-07
9260.00,8.818280e-07
9261.00,9.123826e-07
9262.00,9.041450e-07
9263.00,8.460595e-07
9264.00,8.006912e-07
9265.00,7.690832e-07
9266.00,7.630825e-07
9267.00,7.844819e-07
9268.00,8.337091e-07
9269.00,8.934022e-07
9270.00,9.342826e-07
9271.00,9.534724e-07
9272.00,9.661701e-07
9273.00,8.694644e-07
9274.00,7.611180e-07
9275.00,6.618142e-07
9276.00,6.019037e-07
9277.00,5.860962e-07
9278.00,6.354376e-07
9279.00,7.461094e-07
9280.00,8.710248e-07
9281.00,9.521971e-07
9282.00,9.567542e-07
9283.00,8.670040e-07
9284.00,8.012035e-07
9285.00,7.527389e-07
9286.00,7.300419e-07
9287.00,7.636314e-07
9288.00,7.859052e-07
9289.00,8.999301e-07
9290.00,1.010043e-06
9291.00,1.092086e-06
9292.00,1.247326e-06
9293.00,1.323109e-06
9294.00,1.440187e-06
9295.00,1.518164e-06
9296.00,1.744838e-06
9297.00,2.055198e-06
9298.00,2.714295e-06
9299.00,3.673019e-06
9300.00,5.441105e-06
9301.00,8.124198e-06
9302.00,1.146679e-05
9303.00,1.417891e-05
9304.00,1.502204e-05
9305.00,1.199930e-05
9306.00,8.643316e-06
9307.00,5.247520e-06
9308.00,3.043650e-06
9309.00,1.790715e-06
9310.00,1.207517e-06
9311.00,8.615846e-07
9312.00,6.956276e-07
9313.00,6.227440e-07
9314.00,5.963087e-07
9315.00,6.191049e-07
9316.00,6.352516e-07
9317.00,6.720185e-07
9318.00,6.327484e-07
9319.00,6.165740e-07
9320.00,5.211902e-07
9321.00,4.453607e-07
9322.00,3.957807e-07
9323.00,3.711775e-07
9324.00,3.703295e-07
9325.00,3.865337e-07
9326.00,4.168975e-07
9327.00,4.493835e-07
9328.00,4.649562e-07
9329.00,4.760759e-07
9330.00,4.942629e-07
9331.00,5.125830e-07
9332.00,5.412198e-07
9333.00,6.081786e-07
9334.00,7.331055e-07
9335.00,9.378924e-07
9336.00,1.242694e-06
9337.00,1.561129e-06
9338.00,1.857206e-06
9339.00,1.947419e-06
9340.00,1.776187e-06
9341.00,1.470147e-06
9342.00,1.176544e-06
9343.00,9.514596e-07
9344.00,8.068334e-07
9345.00,6.481632e-07
9346.00,5.404514e-07
9347.00,4.556511e-07
9348.00,4.194001e-07
9349.00,3.849645e-07
9350.00,3.981511e-07
9351.00,4.111709e-07
9352.00,4.430623e-07
9353.00,5.000697e-07
9354.00,5.755547e-07
9355.00,6.531740e-07
9356.00,7.396231e-07
9357.00,7.580122e-07
9358.00,7.089149e-07
9359.00,6.455294e-07
9360.00,5.609502e-07
9361.00,4.776927e-07
9362.00,4.521035e-07
9363.00,4.049543e-07
9364.00,3.724174e-07
9365.00,3.523686e-07
9366.00,3.410575e-07
9367.00,3.526813e-07
9368.00,3.700884e-07
9369.00,4.296102e-07
9370.00,5.013915e-07
9371.00,5.546045e-07
9372.00,6.034352e-07
9373.00,6.246852e-07
9374.00,6.298092e-07
9375.00,6.420902e-07
9376.00,6.646285e-07
9377.00,6.329909e-07
9378.00,5.935730e-07
9379.00,5.212490e-07
9380.00,4.492869e-07
9381.00,4.038215e-07
9382.00,3.659536e-07
9383.00,3.650144e-07
9384.00,3.624526e-07
9385.00,3.650905e-07
9386.00,3.705965e-07
9387.00,3.889907e-07
9388.00,4.145924e-07
9389.00,4.556603e-07
9390.00,5.062365e-07
9391.00,5.581457e-07
9392.00,5.934031e-07
9393.00,6.109940e-07
9394.00,6.104593e-07
9395.00,6.223999e-07
9396.00,6.014452e-07
9397.00,6.432147e-07
9398.00,7.606288e-07
9399.00,8.557165e-07
9400.00,1.017859e-06
9401.00,1.070316e-06
9402.00,1.036786e-06
9403.00,8.744900e-07
9404.00,7.741377e-07
9405.00,6.813429e-07
9406.00,6.571069e-07
9407.00,6.958186e-07
9408.00,7.684653e-07
9409.00,8.730602e-07
9410.00,9.035463e-07
9411.00,9.208658e-07
9412.00,8.968660e-07
9413.00,8.501996e-07
9414.00,8.161917e-07
9415.00,8.810943e-07
9416.00,9.202241e-07
9417.00,1.047893e-06
9418.00,1.110909e-06
9419.00,1.119694e-06
9420.00,1.094890e-06
9421.00,9.939657e-07
9422.00,8.752786e-07
9423.00,7.533516e-07
9424.00,5.885575e-07
9425.00,4.969954e-07
9426.00,4.332321e-07
9427.00,4.617918e-07
9428.00,5.673155e-07
9429.00,8.134223e-07
9430.00,1.224202e-06
9431.00,1.600091e-06
9432.00,1.787880e-06
9433.00,1.693045e-06
9434.00,1.389263e-06
9435.00,1.135623e-06
9436.00,9.796123e-07
9437.00,9.442798e-07
9438.00,9.310309e-07
9439.00,9.552066e-07
9440.00,9.851484e-07
9441.00,9.932215e-07
9442.00,1.004378e-06
9443.00,1.011952e-06
9444.00,9.710319e-07
9445.00,8.915116e-07
9446.00,8.044194e-07
9447.00,6.505820e-07
9448.00,5.291969e-07
9449.00,4.406970e-07
9450.00,3.969047e-07
9451.00,3.541041e-07
9452.00,3.375292e-07
9453.00,3.306619e-07
9454.00,3.130411e-07
9455.00,3.291991e-07
9456.00,3.496241e-07
9457.00,3.957318e-07
9458.00,4.508973e-07
9459.00,5.038931e-07
9460.00,5.210175e-07
9461.00,5.155935e-07
9462.00,4.628601e-07
9463.00,4.097586e-07
9464.00,3.682426e-07
9465.00,3.806674e-07
9466.00,3.810991e-07
9467.00,4.130919e-07
9468.00,4.422299e-07
9469.00,4.658683e-07
9470.00,4.972310e-07
9471.00,4.867910e-07
9472.00,5.010219e-07
9473.00,4.791858e-07
9474.00,5.023816e-07
9475.00,4.670229e-07
9476.00,4.841340e-07
9477.00,5.045787e-07
9478.00,4.886476e-07
9479.00,4.761866e-07
9480.00,4.657010e-07
9481.00,4.414482e-07
9482.00,4.494747e-07
9483.00,4.837115e-07
9484.00,5.084826e-07
9485.00,5.449638e-07
9486.00,5.994369e-07
9487.00,6.459065e-07
9488.00,6.731611e-07
9489.00,7.544204e-07
9490.00,8.342406e-07
9491.00,9.084649e-07
9492.00,9.634858e-07
9493.00,1.004391e-06
9494.00,9.637888e-07
9495.00,9.025849e-07
9496.00,7.792091e-07
9497.00,7.135234e-07
9498.00,6.774922e-07
9499.00,6.751888e-07
9500.00,7.174511e-07
9501.00,8.157800e-07
9502.00,8.745055e-07
9503.00,9.268953e-07
9504.00,9.272533e-07
9505.00,8.591627e-07
9506.00,7.191227e-07
9507.00,6.519313e-07
9508.00,5.993467e-07
9509.00,6.759517e-07
9510.00,7.890162e-07
9511.00,1.037826e-06
9512.00,1.455581e-06
9513.00,1.971379e-06
9514.00,2.288736e-06
9515.00,2.252427e-06
9516.00,1.752312e-06
9517.00,1.191639e-06
9518.00,8.622820e-07
9519.00,6.162884e-07
9520.00,4.804112e-07
9521.00,3.697066e-07
9522.00,3.070899e-07
9523.00,2.831045e-07
9524.00,2.979183e-07
9525.00,3.481901e-07
9526.00,4.536683e-07
9527.00,5.492368e-07
9528.00,6.810856e-07
9529.00,7.443799e-07
9530.00,7.301807e-07
9531.00,6.606786e-07
9532.00,5.574603e-07
9533.00,4.807047e-07
9534.00,4.018495e-07
9535.00,3.624680e-07
9536.00,3.427910e-07
9537.00,3.319799e-07
9538.00,3.623423e-07
9539.00,4.205820e-07
9540.00,4.983316e-07
9541.00,5.714683e-07
9542.00,6.528624e-07
9543.00,6.280857e-07
9544.00,5.847959e-07
9545.00,5.466418e-07
9546.00,4.969789e-07
9547.00,4.745473e-07
9548.00,4.958486e-07
9549.00,5.496165e-07
9550.00,6.214583e-07
9551.00,7.003856e-07
9552.00,7.817027e-07
9553.00,8.094005e-07
9554.00,7.633350e-07
9555.00,6.719469e-07
9556.00,5.508785e-07
9557.00,4.259376e-07
9558.00,3.385736e-07
9559.00,2.751536e-07
9560.00,2.479299e-07
9561.00,2.390269e-07
9562.00,2.349691e-07
9563.00,2.585508e-07
9564.00,2.892610e-07
9565.00,3.017324e-07
9566.00,3.409555e-07
9567.00,3.487670e-07
9568.00,3.792020e-07
9569.00,4.084164e-07
9570.00,4.397781e-07
9571.00,4.843483e-07
9572.00,4.940416e-07
9573.00,4.847188e-07
9574.00,4.510028e-07
9575.00,3.801502e-07
9576.00,3.110604e-07
9577.00,2.842607e-07
9578.00,2.567131e-07
9579.00,2.513006e-07
9580.00,2.638664e-07
9581.00,2.725672e-07
9582.00,2.868860e-07
9583.00,3.011403e-07
9584.00,3.184560e-07
9585.00,3.394205e-07
9586.00,3.740203e-07
9587.00,3.886013e-07
9588.00,3.983116e-07
9589.00,4.439323e-07
9590.00,4.494699e-07
9591.00,4.677734e-07
9592.00,4.568036e-07
9593.00,4.353772e-07
9594.00,4.245747e-07
9595.00,4.194332e-07
9596.00,4.568593e-07
9597.00,5.076217e-07
9598.00,5.631270e-07
9599.00,5.581026e-07
9600.00,4.927806e-07
9601.00,4.785365e-07
9602.00,4.303431e-07
9603.00,4.139577e-07
9604.00,4.346722e-07
9605.00,4.430952e-07
9606.00,5.253543e-07
9607.00,6.634463e-07
9608.00,8.531121e-07
9609.00,9.943300e-07
9610.00,1.157224e-06
9611.00,1.211374e-06
9612.00,1.100537e-06
9613.00,8.884128e-07
9614.00,6.710587e-07
9615.00,4.731242e-07
9616.00,3.381313e-07
9617.00,2.592062e-07
9618.00,2.300719e-07
9619.00,2.201303e-07
9620.00,2.323966e-07
9621.00,2.735402e-07
9622.00,3.142011e-07
9623.00,3.507496e-07
9624.00,4.057860e-07
9625.00,3.931743e-07
9626.00,3.675545e-07
9627.00,3.219658e-07
9628.00,3.130682e-07
9629.00,3.085076e-07
9630.00,3.221815e-07
9631.00,3.630619e-07
9632.00,4.199729e-07
9633.00,5.159208e-07
9634.00,5.347394e-07
9635.00,5.079413e-07
9636.00,4.655287e-07
9637.00,3.866590e-07
9638.00,3.144872e-07
9639.00,2.747344e-07
9640.00,2.550935e-07
9641.00,2.375981e-07
9642.00,2.249109e-07
9643.00,2.228818e-07
9644.00,2.179598e-07
9645.00,2.042046e-07
9646.00,1.927217e-07
9647.00,1.951683e-07
9648.00,2.107355e-07
9649.00,2.244173e-07
9650.00,2.644862e-07
9651.00,3.151125e-07
9652.00,3.822976e-07
9653.00,4.824682e-07
9654.00,5.946949e-07
9655.00,6.551460e-07
9656.00,6.576217e-07
9657.00,6.480992e-07
9658.00,6.101433e-07
9659.00,5.760662e-07
9660.00,5.283128e-07
9661.00,4.565139e-07
9662.00,4.136314e-07
9663.00,3.606291e-07
9664.00,2.966096e-07
9665.00,2.340050e-07
9666.00,1.904548e-07
9667.00,1.730093e-07
9668.00,1.728892e-07
9669.00,1.877557e-07
9670.00,2.132264e-07
9671.00,2.288410e-07
9672.00,2.424815e-07
9673.00,2.577079e-07
9674.00,2.699083e-07
9675.00,3.053713e-07
9676.00,3.707590e-07
9677.00,4.841374e-07
9678.00,6.654721e-07
9679.00,7.307195e-07
9680.00,7.913284e-07
9681.00,8.028820e-07
9682.00,6.291950e-07
9683.00,5.221698e-07
9684.00,4.598841e-07
9685.00,4.110601e-07
9686.00,3.695008e-07
9687.00,3.740953e-07
9688.00,3.862570e-07
9689.00,4.115172e-07
9690.00,4.554915e-07
9691.00,5.101380e-07
9692.00,5.209868e-07
9693.00,5.035114e-07
9694.00,5.322386e-07
9695.00,4.972180e-07
9696.00,4.966297e-07
9697.00,5.289727e-07
9698.00,5.359101e-07
9699.00,5.329288e-07
9700.00,5.287711e-07
9701.00,4.929693e-07
9702.00,5.132683e-07
9703.00,4.459318e-07
9704.00,4.208210e-07
9705.00,3.735870e-07
9706.00,3.260950e-07
9707.00,3.177969e-07
9708.00,2.743360e-07
9709.00,2.651337e-07
9710.00,2.625109e-07
9711.00,2.712177e-07
9712.00,2.717109e-07
9713.00,2.623435e-07
9714.00,2.501860e-07
9715.00,2.374333e-07
9716.00,2.310824e-07
9717.00,2.515553e-07
9718.00,2.767322e-07
9719.00,3.481644e-07
9720.00,4.479174e-07
9721.00,5.811019e-07
9722.00,6.844252e-07
9723.00,6.646588e-07
9724.00,5.840568e-07
9725.00,4.719398e-07
9726.00,3.481022e-07
9727.00,2.896431e-07
9728.00,2.685191e-07
9729.00,2.659787e-07
9730.00,2.889319e-07
9731.00,3.336067e-07
9732.00,3.844987e-07
9733.00,4.449273e-07
9734.00,4.899138e-07
9735.00,4.938459e-07
9736.00,4.408418e-07
9737.00,4.049718e-07
9738.00,3.695691e-07
9739.00,3.342803e-07
9740.00,2.993494e-07
9741.00,2.995174e-07
9742.00,2.976315e-07
9743.00,2.906302e-07
9744.00,2.678808e-07
9745.00,2.427175e-07
9746.00,2.250965e-07
9747.00,2.134860e-07
9748.00,2.103568e-07
9749.00,2.218139e-07
9750.00,2.427065e-07
9751.00,2.561064e-07
9752.00,2.680302e-07
9753.00,2.610336e-07
9754.00,2.616154e-07
9755.00,2.669658e-07
9756.00,2.631695e-07
9757.00,2.632069e-07
9758.00,2.432389e-07
9759.00,2.068168e-07
9760.00,1.740881e-07
9761.00,1.570234e-07
9762.00,1.433261e-07
9763.00,1.455845e-07
9764.00,1.612946e-07
9765.00,1.790375e-07
9766.00,2.094300e-07
9767.00,2.407445e-07
9768.00,2.724204e-07
9769.00,3.008462e-07
9770.00,3.269230e-07
9771.00,3.605577e-07
9772.00,3.536767e-07
9773.00,3.330898e-07
9774.00,2.979039e-07
9775.00,2.743336e-07
9776.00,2.683628e-07
9777.00,2.589890e-07
9778.00,2.701158e-07
9779.00,2.792889e-07
9780.00,2.649303e-07
9781.00,2.470978e-07
9782.00,2.284879e-07
9783.00,2.149891e-07
9784.00,1.937728e-07
9785.00,2.013124e-07
9786.00,2.125707e-07
9787.00,2.547581e-07
9788.00,3.276680e-07
9789.00,4.005134e-07
9790.00,4.900176e-07
9791.00,4.760424e-07
9792.00,4.455963e-07
9793.00,3.467250e-07
9794.00,2.627675e-07
9795.00,2.188381e-07
9796.00,1.901055e-07
9797.00,1.820720e-07
9798.00,1.849855e-07
9799.00,2.066965e-07
9800.00,2.485694e-07
9801.00,2.915060e-07
9802.00,3.457705e-07
9803.00,4.398306e-07
9804.00,5.361626e-07
9805.00,5.695990e-07
9806.00,5.149140e-07
9807.00,4.843576e-07
9808.00,4.678437e-07
9809.00,5.026972e-07
9810.00,5.813396e-07
9811.00,7.590717e-07
9812.00,1.038762e-06
9813.00,1.437220e-06
9814.00,1.723678e-06
9815.00,1.838084e-06
9816.00,1.619389e-06
9817.00,1.140264e-06
9818.00,7.933010e-07
9819.00,5.331083e-07
9820.00,3.911964e-07
9821.00,3.076209e-07
9822.00,2.650887e-07
9823.00,2.613018e-07
9824.00,2.722900e-07
9825.00,3.135439e-07
9826.00,3.193531e-07
9827.00,3.641121e-07
9828.00,3.783895e-07
9829.00,4.029920e-07
9830.00,3.633688e-07
9831.00,3.241792e-07
9832.00,2.608707e-07
9833.00,2.109526e-07
9834.00,1.726340e-07
9835.00,1.431512e-07
9836.00,1.313759e-07
9837.00,1.308616e-07
9838.00,1.415867e-07
9839.00,1.597667e-07
9840.00,1.845884e-07
9841.00,2.008782e-07
9842.00,2.216409e-07
9843.00,2.203004e-07
9844.00,2.219457e-07
9845.00,2.288137e-07
9846.00,2.376116e-07
9847.00,2.488204e-07
9848.00,2.777093e-07
9849.00,2.949721e-07
9850.00,3.163473e-07
9851.00,3.126654e-07
9852.00,3.072008e-07
9853.00,3.327993e-07
9854.00,3.642312e-07
9855.00,4.110273e-07
9856.00,4.285323e-07
9857.00,4.070033e-07
9858.00,3.490979e-07
9859.00,2.889746e-07
9860.00,2.149841e-07
9861.00,1.711444e-07
9862.00,1.473592e-07
9863.00,1.405649e-07
9864.00,1.435708e-07
9865.00,1.595452e-07
9866.00,1.745534e-07
9867.00,1.960000e-07
9868.00,1.969566e-07
9869.00,1.810948e-07
9870.00,1.545042e-07
9871.00,1.321532e-07
9872.00,1.172012e-07
9873.00,1.016264e-07
9874.00,9.209360e-08
9875.00,8.821915e-08
9876.00,8.302754e-08
9877.00,8.344455e-08
9878.00,8.585038e-08
9879.00,9.370540e-08
9880.00,1.110879e-07
9881.00,1.217479e-07
9882.00,1.389004e-07
9883.00,1.505831e-07
9884.00,1.573814e-07
9885.00,1.720668e-07
9886.00,1.677180e-07
9887.00,1.680701e-07
9888.00,1.497429e-07
9889.00,1.317104e-07
9890.00,1.173277e-07
9891.00,9.772072e-08
9892.00,9.214053e-08
9893.00,8.461487e-08
9894.00,7.803540e-08
9895.00,7.684410e-08
9896.00,8.682189e-08
9897.00,9.540818e-08
9898.00,1.028448e-07
9899.00,1.163864e-07
9900.00,1.254726e-07
9901.00,1.292829e-07
9902.00,1.368992e-07
9903.00,1.395330e-07
9904.00,1.469600e-07
9905.00,1.464231e-07
9906.00,1.604966e-07
9907.00,1.705871e-07
9908.00,1.900746e-07
9909.00,2.086618e-07
9910.00,2.153861e-07
9911.00,2.224909e-07
9912.00,2.063379e-07
9913.00,1.874275e-07
9914.00,1.764278e-07
9915.00,1.710384e-07
9916.00,1.880862e-07
9917.00,2.317768e-07
9918.00,3.057444e-07
9919.00,4.437960e-07
9920.00,6.004749e-07
9921.00,7.820797e-07
9922.00,9.242452e-07
9923.00,9.087913e-07
9924.00,7.279953e-07
9925.00,5.477957e-07
9926.00,4.051803e-07
9927.00,3.113117e-07
9928.00,2.503906e-07
9929.00,2.140995e-07
9930.00,2.010534e-07
9931.00,1.924149e-07
9932.00,1.920182e-07
9933.00,1.981798e-07
9934.00,2.257241e-07
9935.00,2.472453e-07
9936.00,2.842911e-07
9937.00,2.932942e-07
9938.00,3.177801e-07
9939.00,3.356755e-07
9940.00,3.493833e-07
9941.00,3.838176e-07
9942.00,3.884566e-07
9943.00,3.936121e-07
9944.00,3.834995e-07
9945.00,3.832374e-07
9946.00,4.247727e-07
9947.00,4.615487e-07
9948.00,4.980303e-07
9949.00,5.180794e-07
9950.00,4.661794e-07
9951.00,3.964344e-07
9952.00,3.090016e-07
9953.00,2.508183e-07
9954.00,2.139555e-07
9955.00,1.840346e-07
9956.00,1.660767e-07
9957.00,1.485099e-07
9958.00,1.271472e-07
9959.00,1.084165e-07
9960.00,9.299055e-08
9961.00,8.526124e-08
9962.00,8.139238e-08
9963.00,7.655098e-08
9964.00,7.758271e-08
9965.00,7.933086e-08
9966.00,8.357690e-08
9967.00,9.328210e-08
9968.00,1.046905e-07
9969.00,1.186629e-07
9970.00,1.314860e-07
9971.00,1.307008e-07
9972.00,1.268070e-07
9973.00,1.124114e-07
9974.00,1.004950e-07
9975.00,9.059117e-08
9976.00,8.970841e-08
9977.00,9.930046e-08
9978.00,1.204086e-07
9979.00,1.495715e-07
9980.00,1.734288e-07
9981.00,1.861914e-07
9982.00,1.835711e-07
9983.00,1.643773e-07
9984.00,1.462118e-07
9985.00,1.362051e-07
9986.00,1.373526e-07
9987.00,1.554677e-07
9988.00,1.816189e-07
9989.00,2.066075e-07
9990.00,2.375920e-07
9991.00,2.541957e-07
9992.00,2.727758e-07
9993.00,2.716365e-07
9994.00,2.609120e-07
9995.00,2.483253e-07
9996.00,2.427063e-07
9997.00,2.411162e-07
9998.00,2.438595e-07
9999.00,2.519672e-07
10000.00,2.613952e-07
10001.00,2.715480e-07
10002.00,2.822078e-07
10003.00,2.929311e-07
10004.00,2.819049e-07
10005.00,2.776598e-07
10006.00,2.653251e-07
10007.00,2.586540e-07
10008.00,2.389757e-07
10009.00,2.195737e-07
10010.00,2.032084e-07
10011.00,1.782069e-07
10012.00,1.607432e-07
10013.00,1.462108e-07
10014.00,1.347222e-07
10015.00,1.261631e-07
10016.00,1.188163e-07
10017.00,1.144754e-07
10018.00,1.191257e-07
10019.00,1.285000e-07
10020.00,1.518751e-07
10021.00,1.839550e-07
10022.00,2.331240e-07
10023.00,2.944277e-07
10024.00,3.383087e-07
10025.00,3.667624e-07
10026.00,3.383673e-07
10027.00,2.903463e-07
10028.00,2.312383e-07
10029.00,1.753439e-07
10030.00,1.419864e-07
10031.00,1.196018e-07
10032.00,9.974362e-08
10033.00,8.904405e-08
10034.00,8.165598e-08
10035.00,8.362445e-08
10036.00,9.221409e-08
10037.00,1.088371e-07
10038.00,1.278490e-07
10039.00,1.466234e-07
10040.00,1.572545e-07
10041.00,1.528128e-07
10042.00,1.409741e-07
10043.00,1.262317e-07
10044.00,1.138922e-07
10045.00,1.078532e-07
10046.00,1.111079e-07
10047.00,1.227473e-07
10048.00,1.403324e-07
10049.00,1.588237e-07
10050.00,1.843289e-07
10051.00,2.072411e-07
10052.00,2.135760e-07
10053.00,2.089505e-07
10054.00,1.859970e-07
10055.00,1.578511e-07
10056.00,1.268249e-07
10057.00,9.894992e-08
10058.00,8.667068e-08
10059.00,8.001755e-08
10060.00,8.201308e-08
10061.00,9.187795e-08
10062.00,1.019669e-07
10063.00,1.147109e-07
10064.00,1.280259e-07
10065.00,1.320190e-07
10066.00,1.183176e-07
10067.00,1.010510e-07
10068.00,8.446766e-08
10069.00,6.717396e-08
10070.00,5.999684e-08
10071.00,5.191252e-08
10072.00,5.081736e-08
10073.00,4.942421e-08
10074.00,5.198311e-08
10075.00,5.190448e-08
10076.00,5.445440e-08
10077.00,5.453722e-08
10078.00,5.637090e-08
10079.00,5.863549e-08
10080.00,6.154419e-08
10081.00,6.756020e-08
10082.00,7.084620e-08
10083.00,7.584919e-08
10084.00,7.854547e-08
10085.00,7.861430e-08
10086.00,7.616865e-08
10087.00,6.982022e-08
10088.00,6.505621e-08
10089.00,6.488756e-08
10090.00,6.136636e-08
10091.00,6.385626e-08
10092.00,6.039885e-08
10093.00,6.103249e-08
10094.00,6.191758e-08
10095.00,6.229699e-08
10096.00,6.525281e-08
10097.00,6.977039e-08
10098.00,7.788095e-08
10099.00,8.525348e-08
10100.00,9.467261e-08
10101.00,1.030241e-07
10102.00,1.079283e-07
10103.00,1.065010e-07
10104.00,1.016411e-07
10105.00,9.844565e-08
10106.00,9.580479e-08
10107.00,9.962715e-08
10108.00,1.086414e-07
10109.00,1.145622e-07
10110.00,1.127999e-07
10111.00,1.092739e-07
10112.00,9.626245e-08
10113.00,8.545474e-08
10114.00,7.881407e-08
10115.00,8.405754e-08
10116.00,9.069119e-08
10117.00,1.101861e-07
10118.00,1.233305e-07
10119.00,1.591373e-07
10120.00,1.726009e-07
10121.00,1.858591e-07
10122.00,1.793771e-07
10123.00,1.677324e-07
10124.00,1.470249e-07
10125.00,1.196571e-07
10126.00,9.413063e-08
10127.00,7.826027e-08
10128.00,6.822897e-08
10129.00,6.421631e-08
10130.00,6.769260e-08
10131.00,7.749732e-08
10132.00,8.963097e-08
10133.00,1.050268e-07
10134.00,1.199036e-07
10135.00,1.195969e-07
10136.00,1.189519e-07
10137.00,1.055001e-07
10138.00,9.488701e-08
10139.00,8.935545e-08
10140.00,9.046909e-08
10141.00,1.012117e-07
10142.00,1.152010e-07
10143.00,1.299983e-07
10144.00,1.459715e-07
10145.00,1.580516e-07
10146.00,1.507233e-07
10147.00,1.304455e-07
10148.00,1.129784e-07
10149.00,9.643975e-08
10150.00,8.279346e-08
10151.00,7.141611e-08
10152.00,6.458053e-08
10153.00,6.070609e-08
10154.00,6.118085e-08
10155.00,6.392554e-08
10156.00,6.953643e-08
10157.00,8.374147e-08
10158.00,1.014834e-07
10159.00,1.294004e-07
10160.00,1.581315e-07
10161.00,1.725623e-07
10162.00,1.840721e-07
10163.00,1.742982e-07
10164.00,1.593314e-07
10165.00,1.402928e-07
10166.00,1.262294e-07
10167.00,1.169307e-07
10168.00,1.101916e-07
10169.00,1.108714e-07
10170.00,1.095307e-07
10171.00,1.087214e-07
10172.00,1.034667e-07
10173.00,1.011942e-07
10174.00,9.281077e-08
10175.00,7.912843e-08
10176.00,6.697285e-08
10177.00,6.067410e-08
10178.00,5.799381e-08
10179.00,6.153834e-08
10180.00,7.031292e-08
10181.00,8.334224e-08
10182.00,9.425536e-08
10183.00,9.685911e-08
10184.00,9.897935e-08
10185.00,9.312488e-08
10186.00,9.464453e-08
10187.00,1.061364e-07
10188.00,1.221979e-07
10189.00,1.512381e-07
10190.00,1.799211e-07
10191.00,1.973725e-07
10192.00,1.927083e-07
10193.00,1.834406e-07
10194.00,1.614499e-07
10195.00,1.355257e-07
10196.00,1.116519e-07
10197.00,9.986362e-08
10198.00,9.156926e-08
10199.00,8.999472e-08
10200.00,1.106054e-07
10201.00,1.302301e-07
10202.00,1.755534e-07
10203.00,2.313349e-07
10204.00,2.831524e-07
10205.00,3.237062e-07
10206.00,3.725005e-07
10207.00,3.656243e-07
10208.00,3.471840e-07
10209.00,2.899940e-07
10210.00,2.484826e-07
10211.00,1.982248e-07
10212.00,1.569259e-07
10213.00,1.334235e-07
10214.00,1.060401e-07
10215.00,8.545025e-08
10216.00,7.297425e-08
10217.00,6.553439e-08
10218.00,6.326415e-08
10219.00,6.283304e-08
10220.00,6.753211e-08
10221.00,6.809048e-08
10222.00,6.734309e-08
10223.00,6.838865e-08
10224.00,5.945596e-08
10225.00,5.576848e-08
10226.00,5.149782e-08
10227.00,4.900006e-08
10228.00,5.060514e-08
10229.00,5.677894e-08
10230.00,7.038113e-08
10231.00,9.129058e-08
10232.00,1.101399e-07
10233.00,1.273810e-07
10234.00,1.299112e-07
10235.00,1.101949e-07
10236.00,8.977757e-08
10237.00,6.742832e-08
10238.00,5.328887e-08
10239.00,4.711420e-08
10240.00,4.436825e-08
10241.00,4.564596e-08
10242.00,4.661115e-08
10243.00,5.209374e-08
10244.00,5.799455e-08
10245.00,6.563215e-08
10246.00,6.962684e-08
10247.00,6.946534e-08
10248.00,6.711344e-08
10249.00,6.137753e-08
10250.00,5.815986e-08
10251.00,5.326629e-08
10252.00,5.201137e-08
10253.00,5.454586e-08
10254.00,5.297668e-08
10255.00,5.222842e-08
10256.00,5.108413e-08
10257.00,5.147824e-08
10258.00,5.285662e-08
10259.00,5.531779e-08
10260.00,5.956979e-08
10261.00,6.658636e-08
10262.00,6.865576e-08
10263.00,6.676375e-08
10264.00,6.502980e-08
10265.00,6.053626e-08
10266.00,5.409946e-08
10267.00,5.326172e-08
10268.00,5.102593e-08
10269.00,5.078859e-08
10270.00,5.094317e-08
10271.00,5.708468e-08
10272.00,6.187550e-08
10273.00,6.899958e-08
10274.00,8.231302e-08
10275.00,9.877999e-08
10276.00,1.076711e-07
10277.00,1.171223e-07
10278.00,1.223604e-07
10279.00,1.264835e-07
10280.00,1.369697e-07
10281.00,1.415204e-07
10282.00,1.487358e-07
10283.00,1.420465e-07
10284.00,1.250747e-07
10285.00,1.025555e-07
10286.00,8.539362e-08
10287.00,6.882878e-08
10288.00,6.217493e-08
10289.00,6.113565e-08
10290.00,6.207822e-08
10291.00,6.393408e-08
10292.00,7.038056e-08
10293.00,6.965900e-08
10294.00,6.837577e-08
10295.00,6.892665e-08
10296.00,6.912340e-08
10297.00,6.870608e-08
10298.00,8.102945e-08
10299.00,9.495913e-08
10300.00,1.027062e-07
10301.00,1.140093e-07
10302.00,1.059968e-07
10303.00,8.825428e-08
10304.00,6.609059e-08
10305.00,4.951645e-08
10306.00,3.970280e-08
10307.00,3.820752e-08
10308.00,3.518354e-08
10309.00,3.661687e-08
10310.00,4.173987e-08
10311.00,4.972555e-08
10312.00,6.727387e-08
10313.00,9.524945e-08
10314.00,1.312202e-07
10315.00,1.637722e-07
10316.00,1.901467e-07
10317.00,1.656722e-07
10318.00,1.435219e-07
10319.00,1.121121e-07
10320.00,9.475055e-08
10321.00,9.306952e-08
10322.00,9.980140e-08
10323.00,1.114352e-07
10324.00,1.219978e-07
10325.00,1.243000e-07
10326.00,1.168061e-07
10327.00,9.823861e-08
10328.00,7.965328e-08
10329.00,6.304066e-08
10330.00,5.420733e-08
10331.00,5.024719e-08
10332.00,5.088757e-08
10333.00,5.698736e-08
10334.00,6.976355e-08
10335.00,8.892170e-08
10336.00,1.152680e-07
10337.00,1.436126e-07
10338.00,1.680847e-07
10339.00,1.785567e-07
10340.00,1.732952e-07
10341.00,1.521116e-07
10342.00,1.235339e-07
10343.00,9.883242e-08
10344.00,7.567804e-08
10345.00,5.881964e-08
10346.00,4.877085e-08
10347.00,4.205161e-08
10348.00,3.982119e-08
10349.00,4.046822e-08
10350.00,4.508853e-08
10351.00,5.011610e-08
10352.00,5.805401e-08
10353.00,6.371749e-08
10354.00,6.999317e-08
10355.00,6.808700e-08
10356.00,6.948409e-08
10357.00,7.224602e-08
10358.00,7.052186e-08
10359.00,6.604545e-08
10360.00,6.478338e-08
10361.00,5.931224e-08
10362.00,5.900550e-08
10363.00,6.241078e-08
10364.00,7.902105e-08
10365.00,1.108618e-07
10366.00,1.695232e-07
10367.00,2.541005e-07
10368.00,3.322524e-07
10369.00,3.528209e-07
10370.00,3.426948e-07
10371.00,2.816335e-07
10372.00,2.384228e-07
10373.00,1.993700e-07
10374.00,1.649246e-07
10375.00,1.561717e-07
10376.00,1.426061e-07
10377.00,1.315158e-07
10378.00,1.191142e-07
10379.00,9.953553e-08
10380.00,7.825939e-08
10381.00,5.991392e-08
10382.00,4.303234e-08
10383.00,3.355585e-08
10384.00,2.978778e-08
10385.00,2.664718e-08
10386.00,2.528165e-08
10387.00,2.452665e-08
10388.00,2.441488e-08
10389.00,2.543560e-08
10390.00,2.672973e-08
10391.00,2.927675e-08
10392.00,2.999115e-08
10393.00,3.555641e-08
10394.00,3.701633e-08
10395.00,4.461494e-08
10396.00,4.927630e-08
10397.00,5.454915e-08
10398.00,5.980616e-08
10399.00,5.745470e-08
10400.00,5.464344e-08
10401.00,4.503817e-08
10402.00,3.774201e-08
10403.00,3.417339e-08
10404.00,3.147878e-08
10405.00,3.264411e-08
10406.00,3.502764e-08
10407.00,4.015122e-08
10408.00,4.350215e-08
10409.00,4.721423e-08
10410.00,4.852880e-08
10411.00,4.814963e-08
10412.00,4.229914e-08
10413.00,3.777037e-08
10414.00,3.609243e-08
10415.00,3.444874e-08
10416.00,3.512461e-08
10417.00,3.782640e-08
10418.00,4.157939e-08
10419.00,4.498223e-08
10420.00,5.247757e-08
10421.00,5.548968e-08
10422.00,5.992432e-08
10423.00,6.165877e-08
10424.00,7.235253e-08
10425.00,8.798289e-08
10426.00,1.079832e-07
10427.00,1.349304e-07
10428.00,1.621609e-07
10429.00,1.952628e-07
10430.00,2.169652e-07
10431.00,2.407401e-07
10432.00,2.582571e-07
10433.00,2.555056e-07
10434.00,2.432052e-07
10435.00,2.045208e-07
10436.00,1.627731e-07
10437.00,1.259886e-07
10438.00,9.133888e-08
10439.00,6.660245e-08
10440.00,5.078551e-08
10441.00,4.123281e-08
10442.00,3.693212e-08
10443.00,3.722829e-08
10444.00,4.156217e-08
10445.00,5.188066e-08
10446.00,6.950616e-08
10447.00,9.547157e-08
10448.00,1.212216e-07
10449.00,1.437069e-07
10450.00,1.522830e-07
10451.00,1.331645e-07
10452.00,1.161519e-07
10453.00,9.613360e-08
10454.00,7.779782e-08
10455.00,6.803845e-08
10456.00,7.168430e-08
10457.00,7.946763e-08
10458.00,9.409716e-08
10459.00,1.160032e-07
10460.00,1.297852e-07
10461.00,1.311758e-07
10462.00,1.152419e-07
10463.00,9.578374e-08
10464.00,7.918205e-08
10465.00,6.223836e-08
10466.00,5.012549e-08
10467.00,4.067511e-08
10468.00,3.398701e-08
10469.00,2.935690e-08
10470.00,2.646428e-08
10471.00,2.400557e-08
10472.00,2.245687e-08
10473.00,2.182876e-08
10474.00,2.146199e-08
10475.00,2.166840e-08
10476.00,2.220280e-08
10477.00,2.309345e-08
10478.00,2.464141e-08
10479.00,2.685425e-08
10480.00,2.924637e-08
10481.00,3.119339e-08
10482.00,3.181510e-08
10483.00,3.059983e-08
10484.00,2.981313e-08
10485.00,2.772226e-08
10486.00,2.675158e-08
10487.00,2.722763e-08
10488.00,3.042045e-08
10489.00,3.594151e-08
10490.00,4.210389e-08
10491.00,4.881434e-08
10492.00,5.212306e-08
10493.00,5.138301e-08
10494.00,4.585539e-08
10495.00,4.034473e-08
10496.00,3.668912e-08
10497.00,3.560917e-08
10498.00,3.787734e-08
10499.00,4.241316e-08
10500.00,4.941777e-08
10501.00,5.712985e-08
10502.00,6.504047e-08
10503.00,7.335716e-08
10504.00,7.327325e-08
10505.00,7.182354e-08
10506.00,6.700412e-08
10507.00,6.336238e-08
10508.00,6.169381e-08
10509.00,6.248356e-08
10510.00,6.711198e-08
10511.00,7.375341e-08
10512.00,8.567357e-08
10513.00,9.796714e-08
10514.00,1.141273e-07
10515.00,1.397086e-07
10516.00,1.738545e-07
10517.00,2.133462e-07
10518.00,2.507705e-07
10519.00,2.645448e-07
10520.00,2.476333e-07
10521.00,1.892549e-07
10522.00,1.351237e-07
10523.00,9.526490e-08
10524.00,6.911644e-08
10525.00,5.594117e-08
10526.00,4.922424e-08
10527.00,4.649945e-08
10528.00,4.812509e-08
10529.00,5.134769e-08
10530.00,5.659897e-08
10531.00,6.108537e-08
10532.00,6.020875e-08
10533.00,6.080484e-08
10534.00,6.078282e-08
10535.00,5.895587e-08
10536.00,5.731004e-08
10537.00,5.316156e-08
10538.00,4.834548e-08
10539.00,4.232237e-08
10540.00,3.651068e-08
10541.00,3.273410e-08
10542.00,2.974176e-08
10543.00,2.764036e-08
10544.00,2.567832e-08
10545.00,2.465952e-08
10546.00,2.471672e-08
10547.00,2.573008e-08
10548.00,2.763839e-08
10549.00,3.115267e-08
10550.00,3.496980e-08
10551.00,3.974597e-08
10552.00,4.416928e-08
10553.00,4.858691e-08
10554.00,5.186916e-08
10555.00,5.564441e-08
10556.00,6.409427e-08
10557.00,7.148787e-08
10558.00,8.340275e-08
10559.00,9.277682e-08
10560.00,1.031646e-07
10561.00,1.098837e-07
10562.00,9.975562e-08
10563.00,8.940744e-08
10564.00,7.733504e-08
10565.00,6.511401e-08
10566.00,5.354892e-08
10567.00,4.460484e-08
10568.00,4.066547e-08
10569.00,3.810261e-08
10570.00,3.872069e-08
10571.00,4.114193e-08
10572.00,4.327838e-08
10573.00,4.764921e-08
10574.00,4.951078e-08
10575.00,5.120585e-08
10576.00,5.200009e-08
10577.00,5.135029e-08
10578.00,4.752378e-08
10579.00,4.314098e-08
10580.00,3.639487e-08
10581.00,3.139126e-08
10582.00,2.865458e-08
10583.00,2.761745e-08
10584.00,2.897602e-08
10585.00,3.436134e-08
10586.00,4.202806e-08
10587.00,5.280742e-08
10588.00,6.359480e-08
10589.00,6.740996e-08
10590.00,6.673618e-08
10591.00,5.541086e-08
10592.00,4.399837e-08
10593.00,3.597711e-08
10594.00,3.197922e-08
10595.00,3.204148e-08
10596.00,3.736593e-08
10597.00,4.607135e-08
10598.00,6.060021e-08
10599.00,7.979986e-08
10600.00,9.495155e-08
10601.00,1.087396e-07
10602.00,1.016180e-07
10603.00,8.823937e-08
10604.00,7.993157e-08
10605.00,6.881955e-08
10606.00,6.531531e-08
10607.00,6.632105e-08
10608.00,6.945449e-08
10609.00,7.377341e-08
10610.00,7.379165e-08
10611.00,6.917780e-08
10612.00,6.315832e-08
10613.00,5.262506e-08
10614.00,4.363952e-08
10615.00,3.700470e-08
10616.00,3.199657e-08
10617.00,2.998531e-08
10618.00,2.865967e-08
10619.00,2.856828e-08
10620.00,2.875882e-08
10621.00,2.821895e-08
10622.00,2.705711e-08
10623.00,2.570700e-08
10624.00,2.508060e-08
10625.00,2.422202e-08
10626.00,2.490231e-08
10627.00,2.649237e-08
10628.00,2.865211e-08
10629.00,3.110940e-08
10630.00,3.530712e-08
10631.00,4.111313e-08
10632.00,4.721824e-08
10633.00,5.374363e-08
10634.00,5.908072e-08
10635.00,6.254599e-08
10636.00,6.637649e-08
10637.00,6.454952e-08
10638.00,6.599471e-08
10639.00,7.005824e-08
10640.00,7.599071e-08
10641.00,8.397377e-08
10642.00,8.534003e-08
10643.00,8.229929e-08
10644.00,7.765602e-08
10645.00,6.581398e-08
10646.00,5.521638e-08
10647.00,4.601458e-08
10648.00,4.048500e-08
10649.00,3.778659e-08
10650.00,3.883324e-08
10651.00,4.338551e-08
10652.00,5.153308e-08
10653.00,6.123651e-08
10654.00,6.761701e-08
10655.00,7.213421e-08
10656.00,6.675245e-08
10657.00,5.701588e-08
10658.00,4.758850e-08
10659.00,3.959470e-08
10660.00,3.451363e-08
10661.00,2.931252e-08
10662.00,2.628627e-08
10663.00,2.461143e-08
10664.00,2.408180e-08
10665.00,2.448285e-08
10666.00,2.635498e-08
10667.00,3.118824e-08
10668.00,3.830113e-08
10669.00,4.944282e-08
10670.00,6.392364e-08
10671.00,7.562787e-08
10672.00,8.161926e-08
10673.00,7.671859e-08
10674.00,6.721054e-08
10675.00,5.405688e-08
10676.00,4.564770e-08
10677.00,4.147334e-08
10678.00,4.304604e-08
10679.00,4.740508e-08
10680.00,5.469132e-08
10681.00,6.407175e-08
10682.00,7.072671e-08
10683.00,7.750247e-08
10684.00,7.569548e-08
10685.00,7.164585e-08
10686.00,6.520695e-08
10687.00,5.901329e-08
10688.00,5.315932e-08
10689.00,4.642051e-08
10690.00,4.567963e-08
10691.00,4.597405e-08
10692.00,4.905189e-08
10693.00,5.388316e-08
10694.00,5.916558e-08
10695.00,6.479608e-08
10696.00,6.629818e-08
10697.00,6.501141e-08
10698.00,6.186222e-08
10699.00,5.936375e-08
10700.00,5.469654e-08
10701.00,5.054012e-08
10702.00,4.637792e-08
10703.00,4.390274e-08
10704.00,4.205569e-08
10705.00,4.063706e-08
10706.00,3.850572e-08
10707.00,3.591895e-08
10708.00,3.508608e-08
10709.00,3.445092e-08
10710.00,3.600350e-08
10711.00,4.207379e-08
10712.00,5.121399e-08
10713.00,6.495886e-08
10714.00,9.028614e-08
10715.00,1.151030e-07
10716.00,1.504926e-07
10717.00,1.786610e-07
10718.00,1.949983e-07
10719.00,1.862298e-07
10720.00,1.581653e-07
10721.00,1.259804e-07
10722.00,8.715011e-08
10723.00,6.237725e-08
10724.00,4.604947e-08
10725.00,3.630374e-08
10726.00,3.064538e-08
10727.00,2.706578e-08
10728.00,2.608669e-08
10729.00,2.696434e-08
10730.00,2.901363e-08
10731.00,3.426071e-08
10732.00,4.029052e-08
10733.00,4.621333e-08
10734.00,5.056847e-08
10735.00,4.967057e-08
10736.00,4.688695e-08
10737.00,4.013178e-08
10738.00,3.532704e-08
10739.00,3.203055e-08
10740.00,3.082364e-08
10741.00,3.179317e-08
10742.00,3.324898e-08
10743.00,3.464551e-08
10744.00,3.607287e-08
10745.00,3.410569e-08
10746.00,3.225772e-08
10747.00,2.907426e-08
10748.00,2.631562e-08
10749.00,2.514219e-08
10750.00,2.563301e-08
10751.00,2.745739e-08
10752.00,3.254644e-08
10753.00,4.205278e-08
10754.00,5.594514e-08
10755.00,7.413120e-08
10756.00,8.873956e-08
10757.00,9.453625e-08
10758.00,8.488839e-08
10759.00,6.793252e-08
10760.00,5.001917e-08
10761.00,3.764758e-08
10762.00,3.039644e-08
10763.00,2.596143e-08
10764.00,2.329889e-08
10765.00,2.240880e-08
10766.00,2.230662e-08
10767.00,2.232063e-08
10768.00,2.321684e-08
10769.00,2.509536e-08
10770.00,2.801327e-08
10771.00,3.172216e-08
10772.00,3.802591e-08
10773.00,4.351214e-08
10774.00,4.920530e-08
10775.00,5.176486e-08
10776.00,5.086424e-08
10777.00,4.709647e-08
10778.00,4.216104e-08
10779.00,3.804534e-08
10780.00,3.669666e-08
10781.00,4.002757e-08
10782.00,4.959286e-08
10783.00,6.459332e-08
10784.00,8.658897e-08
10785.00,1.186863e-07
10786.00,1.534052e-07
10787.00,1.750704e-07
10788.00,1.813347e-07
10789.00,1.737514e-07
10790.00,1.665611e-07
10791.00,1.514796e-07
10792.00,1.292362e-07
10793.00,1.097484e-07
10794.00,9.106240e-08
10795.00,7.609957e-08
10796.00,6.055776e-08
10797.00,5.018345e-08
10798.00,4.778839e-08
10799.00,5.146358e-08
10800.00,6.133532e-08
10801.00,7.761901e-08
10802.00,9.733220e-08
10803.00,1.120403e-07
10804.00,1.112591e-07
10805.00,9.808097e-08
10806.00,7.832330e-08
10807.00,6.162593e-08
10808.00,5.072971e-08
10809.00,4.391385e-08
10810.00,4.183081e-08
10811.00,4.146394e-08
10812.00,4.012200e-08
10813.00,3.813534e-08
10814.00,3.492046e-08
10815.00,3.092466e-08
10816.00,2.741348e-08
10817.00,2.600043e-08
10818.00,2.524461e-08
10819.00,2.559553e-08
10820.00,2.793684e-08
10821.00,3.358063e-08
10822.00,4.362413e-08
10823.00,6.202654e-08
10824.00,8.636759e-08
10825.00,1.171543e-07
10826.00,1.349189e-07
10827.00,1.277878e-07
10828.00,1.048549e-07
10829.00,7.740730e-08
10830.00,5.803293e-08
10831.00,4.840160e-08
10832.00,4.427285e-08
10833.00,4.443564e-08
10834.00,4.610002e-08
10835.00,4.658808e-08
10836.00,4.529666e-08
10837.00,4.086105e-08
10838.00,3.686388e-08
10839.00,3.440752e-08
10840.00,3.590612e-08
10841.00,3.855517e-08
10842.00,4.479961e-08
10843.00,5.293819e-08
10844.00,6.118837e-08
10845.00,6.916508e-08
10846.00,7.545142e-08
10847.00,8.006916e-08
10848.00,8.178939e-08
10849.00,8.190474e-08
10850.00,7.908772e-08
10851.00,7.457396e-08
10852.00,6.700331e-08
10853.00,6.041136e-08
10854.00,5.826446e-08
10855.00,5.783438e-08
10856.00,5.869655e-08
10857.00,5.779614e-08
10858.00,5.548377e-08
10859.00,5.184297e-08
10860.00,4.654506e-08
10861.00,4.252567e-08
10862.00,4.020615e-08
10863.00,3.972976e-08
10864.00,3.982021e-08
10865.00,4.293534e-08
10866.00,4.497815e-08
10867.00,4.807855e-08
10868.00,4.996021e-08
10869.00,4.978323e-08
10870.00,4.697729e-08
10871.00,4.149165e-08
10872.00,3.678677e-08
10873.00,3.453471e-08
10874.00,3.523153e-08
10875.00,4.123793e-08
10876.00,5.417261e-08
10877.00,7.482941e-08
10878.00,1.101567e-07
10879.00,1.519631e-07
10880.00,1.879008e-07
10881.00,2.062828e-07
10882.00,1.959820e-07
10883.00,1.900630e-07
10884.00,1.766078e-07
10885.00,1.648305e-07
10886.00,1.686202e-07
10887.00,1.707307e-07
10888.00,1.710658e-07
10889.00,1.556321e-07
10890.00,1.369889e-07
10891.00,1.111262e-07
10892.00,8.406075e-08
10893.00,6.047654e-08
10894.00,4.334055e-08
10895.00,3.441556e-08
10896.00,2.855603e-08
10897.00,2.478134e-08
10898.00,2.324359e-08
10899.00,2.242858e-08
10900.00,2.214004e-08
10901.00,2.190205e-08
10902.00,2.288360e-08
10903.00,2.414511e-08
10904.00,2.607302e-08
10905.00,2.969804e-08
10906.00,3.992172e-08
10907.00,5.270718e-08
10908.00,7.317299e-08
10909.00,9.437569e-08
10910.00,1.160234e-07
10911.00,1.263546e-07
10912.00,1.154110e-07
10913.00,9.916513e-08
10914.00,8.219654e-08
10915.00,6.986787e-08
10916.00,6.216411e-08
10917.00,5.670769e-08
10918.00,5.556711e-08
10919.00,5.719768e-08
10920.00,5.780817e-08
10921.00,5.749261e-08
10922.00,5.625826e-08
10923.00,5.417265e-08
10924.00,5.299534e-08
10925.00,5.337552e-08
10926.00,5.245140e-08
10927.00,5.036570e-08
10928.00,4.694720e-08
10929.00,4.405132e-08
10930.00,4.175852e-08
10931.00,4.193190e-08
10932.00,4.414984e-08
10933.00,4.932756e-08
10934.00,5.797686e-08
10935.00,7.383231e-08
10936.00,9.822416e-08
10937.00,1.387940e-07
10938.00,1.790060e-07
10939.00,2.107451e-07
10940.00,2.299230e-07
10941.00,2.241299e-07
10942.00,2.048385e-07
10943.00,1.863940e-07
10944.00,1.708189e-07
10945.00,1.661090e-07
10946.00,1.578758e-07
10947.00,1.475753e-07
10948.00,1.288320e-07
10949.00,1.039059e-07
10950.00,7.851074e-08
10951.00,5.711595e-08
10952.00,4.363926e-08
10953.00,3.559459e-08
10954.00,3.162425e-08
10955.00,3.168149e-08
10956.00,3.479827e-08
10957.00,4.228264e-08
10958.00,5.528547e-08
10959.00,7.015073e-08
10960.00,8.716962e-08
10961.00,1.037561e-07
10962.00,1.122790e-07
10963.00,1.083652e-07
10964.00,9.628226e-08
10965.00,8.492321e-08
10966.00,7.259285e-08
10967.00,6.259141e-08
10968.00,5.882413e-08
10969.00,5.704962e-08
10970.00,5.792607e-08
10971.00,6.386050e-08
10972.00,6.837891e-08
10973.00,6.926460e-08
10974.00,6.670599e-08
10975.00,6.116178e-08
10976.00,5.335850e-08
10977.00,4.538863e-08
10978.00,3.716077e-08
10979.00,3.216665e-08
10980.00,2.885717e-08
10981.00,2.796247e-08
10982.00,2.877035e-08
10983.00,3.318114e-08
10984.00,3.796447e-08
10985.00,4.380991e-08
10986.00,4.825036e-08
10987.00,5.163499e-08
10988.00,5.022567e-08
10989.00,4.485906e-08
10990.00,3.853023e-08
10991.00,3.293180e-08
10992.00,2.956653e-08
10993.00,2.699522e-08
10994.00,2.529799e-08
10995.00,2.481509e-08
10996.00,2.493860e-08
10997.00,2.564362e-08
10998.00,2.645072e-08
10999.00,2.814413e-08
11000.00,3.132798e-08
11001.00,3.411406e-08
11002.00,3.762393e-08
11003.00,4.165673e-08
11004.00,4.824079e-08
11005.00,5.267784e-08
11006.00,5.749416e-08
11007.00,6.106239e-08
11008.00,6.216028e-08
11009.00,6.578342e-08
11010.00,6.285180e-08
11011.00,6.149750e-08
11012.00,6.106546e-08
11013.00,6.752669e-08
11014.00,7.548635e-08
11015.00,8.246558e-08
11016.00,8.924476e-08
11017.00,9.090685e-08
11018.00,8.670722e-08
11019.00,7.834720e-08
11020.00,7.149578e-08
11021.00,7.198638e-08
11022.00,7.838008e-08
11023.00,9.385515e-08
11024.00,1.231509e-07
11025.00,1.662955e-07
11026.00,2.389650e-07
11027.00,3.314970e-07
11028.00,4.339346e-07
11029.00,5.174397e-07
11030.00,5.141257e-07
11031.00,4.547344e-07
11032.00,3.579685e-07
11033.00,2.881241e-07
11034.00,2.589848e-07
11035.00,2.409350e-07
11036.00,2.414005e-07
11037.00,2.387702e-07
11038.00,2.301816e-07
11039.00,1.954265e-07
11040.00,1.528552e-07
11041.00,1.160171e-07
11042.00,8.647632e-08
11043.00,6.499268e-08
11044.00,5.203033e-08
11045.00,4.405252e-08
11046.00,4.112412e-08
11047.00,3.987126e-08
11048.00,3.928906e-08
11049.00,3.894008e-08
11050.00,3.829466e-08
11051.00,3.874739e-08
11052.00,4.213127e-08
11053.00,4.624061e-08
11054.00,5.381551e-08
11055.00,5.887770e-08
11056.00,6.085086e-08
11057.00,6.104674e-08
11058.00,5.415237e-08
11059.00,4.825576e-08
11060.00,4.503663e-08
11061.00,4.392274e-08
11062.00,4.953268e-08
11063.00,6.404161e-08
11064.00,8.456165e-08
11065.00,1.164363e-07
11066.00,1.461423e-07
11067.00,1.776805e-07
11068.00,1.978528e-07
11069.00,1.877484e-07
11070.00,1.683093e-07
11071.00,1.453593e-07
11072.00,1.241845e-07
11073.00,9.717203e-08
11074.00,7.569270e-08
11075.00,6.066652e-08
11076.00,5.297023e-08
11077.00,4.812413e-08
11078.00,4.654060e-08
11079.00,5.203394e-08
11080.00,6.704720e-08
11081.00,8.631466e-08
11082.00,1.103439e-07
11083.00,1.323796e-07
11084.00,1.460983e-07
11085.00,1.467539e-07
11086.00,1.286606e-07
11087.00,1.085665e-07
11088.00,9.496775e-08
11089.00,8.016259e-08
11090.00,6.920175e-08
11091.00,5.571597e-08
11092.00,4.787213e-08
11093.00,4.228551e-08
11094.00,4.112547e-08
11095.00,4.339766e-08
11096.00,5.411284e-08
11097.00,7.029799e-08
11098.00,9.491756e-08
11099.00,1.179529e-07
11100.00,1.289470e-07
11101.00,1.219628e-07
11102.00,9.652087e-08
11103.00,7.217861e-08
11104.00,5.616693e-08
11105.00,4.916065e-08
11106.00,4.808252e-08
11107.00,5.757408e-08
11108.00,7.926818e-08
11109.00,1.093128e-07
11110.00,1.512826e-07
11111.00,1.901318e-07
11112.00,2.181174e-07
11113.00,1.992872e-07
11114.00,1.697929e-07
11115.00,1.432348e-07
11116.00,1.242036e-07
11117.00,1.138079e-07
11118.00,1.123545e-07
11119.00,1.163195e-07
11120.00,1.199269e-07
11121.00,1.123202e-07
11122.00,9.783075e-08
11123.00,8.241398e-08
11124.00,6.471154e-08
11125.00,5.074282e-08
11126.00,4.104417e-08
11127.00,3.598800e-08
11128.00,3.297790e-08
11129.00,3.087898e-08
11130.00,3.012316e-08
11131.00,2.975566e-08
11132.00,2.950344e-08
11133.00,2.989034e-08
11134.00,2.982344e-08
11135.00,3.012575e-08
11136.00,3.039205e-08
11137.00,3.036095e-08
11138.00,3.100848e-08
11139.00,3.186421e-08
11140.00,3.343288e-08
11141.00,3.618645e-08
11142.00,4.201040e-08
11143.00,4.940752e-08
11144.00,5.917161e-08
11145.00,6.888536e-08
11146.00,7.975815e-08
11147.00,9.088220e-08
11148.00,9.879176e-08
11149.00,1.056373e-07
11150.00,1.150005e-07
11151.00,1.247078e-07
11152.00,1.309067e-07
11153.00,1.263910e-07
11154.00,1.172229e-07
11155.00,1.057717e-07
11156.00,1.000890e-07
11157.00,9.449679e-08
11158.00,9.389264e-08
11159.00,9.489188e-08
11160.00,1.023808e-07
11161.00,1.056125e-07
11162.00,1.033203e-07
11163.00,1.009121e-07
11164.00,9.608362e-08
11165.00,8.690547e-08
11166.00,7.653603e-08
11167.00,6.370528e-08
11168.00,5.297592e-08
11169.00,4.451712e-08
11170.00,3.960299e-08
11171.00,3.665474e-08
11172.00,3.393772e-08
11173.00,3.331281e-08
11174.00,3.329131e-08
11175.00,3.400599e-08
11176.00,3.563654e-08
11177.00,3.663624e-08
11178.00,3.958078e-08
11179.00,4.520049e-08
11180.00,5.101157e-08
11181.00,5.773089e-08
11182.00,6.277914e-08
11183.00,6.687981e-08
11184.00,6.463922e-08
11185.00,5.885015e-08
11186.00,5.278998e-08
11187.00,4.949642e-08
11188.00,4.897762e-08
11189.00,5.095050e-08
11190.00,5.707818e-08
11191.00,6.837066e-08
11192.00,7.856352e-08
11193.00,8.863058e-08
11194.00,1.013456e-07
11195.00,1.031961e-07
11196.00,1.013910e-07
11197.00,9.965110e-08
11198.00,9.496897e-08
11199.00,8.730003e-08
11200.00,7.618281e-08
11201.00,7.259625e-08
11202.00,7.139291e-08
11203.00,7.686401e-08
11204.00,9.780109e-08
11205.00,1.263895e-07
11206.00,1.778380e-07
11207.00,2.264687e-07
11208.00,2.842409e-07
11209.00,3.188910e-07
11210.00,3.175010e-07
11211.00,2.555472e-07
11212.00,1.951372e-07
11213.00,1.431696e-07
11214.00,1.036638e-07
11215.00,7.506043e-08
11216.00,5.866294e-08
11217.00,4.916704e-08
11218.00,4.489021e-08
11219.00,4.165107e-08
11220.00,4.111011e-08
11221.00,4.204096e-08
11222.00,4.501818e-08
11223.00,4.947617e-08
11224.00,5.535528e-08
11225.00,6.527407e-08
11226.00,7.655903e-08
11227.00,9.322803e-08
11228.00,1.064624e-07
11229.00,1.183096e-07
11230.00,1.217620e-07
11231.00,1.185076e-07
11232.00,1.071766e-07
11233.00,9.319700e-08
11234.00,8.566824e-08
11235.00,8.869571e-08
11236.00,9.961295e-08
11237.00,1.285516e-07
11238.00,1.601511e-07
11239.00,2.089085e-07
11240.00,2.305135e-07
11241.00,2.301366e-07
11242.00,2.173461e-07
11243.00,1.865914e-07
11244.00,1.596952e-07
11245.00,1.343500e-07
11246.00,1.153181e-07
11247.00,9.986142e-08
11248.00,7.990573e-08
11249.00,6.598201e-08
11250.00,5.556226e-08
11251.00,4.805729e-08
11252.00,4.496705e-08
11253.00,4.155728e-08
11254.00,4.065760e-08
11255.00,4.059898e-08
11256.00,4.100326e-08
11257.00,4.062623e-08
11258.00,4.200854e-08
11259.00,4.222889e-08
11260.00,4.410247e-08
11261.00,4.763007e-08
11262.00,5.428194e-08
11263.00,6.766241e-08
11264.00,9.287661e-08
11265.00,1.250555e-07
11266.00,1.603453e-07
11267.00,1.851320e-07
11268.00,1.914129e-07
11269.00,1.642377e-07
11270.00,1.245826e-07
11271.00,9.077478e-08
11272.00,6.969900e-08
11273.00,5.682714e-08
11274.00,4.845690e-08
11275.00,4.471094e-08
11276.00,4.340220e-08
11277.00,4.345184e-08
11278.00,4.286128e-08
11279.00,4.331715e-08
11280.00,4.449802e-08
11281.00,4.736070e-08
11282.00,5.168597e-08
11283.00,5.974715e-08
11284.00,7.117928e-08
11285.00,8.378560e-08
11286.00,9.263194e-08
11287.00,9.832467e-08
11288.00,9.926944e-08
11289.00,8.809347e-08
11290.00,7.859497e-08
11291.00,7.285814e-08
11292.00,7.334893e-08
11293.00,8.580225e-08
11294.00,1.063440e-07
11295.00,1.374386e-07
11296.00,1.706198e-07
11297.00,2.194189e-07
11298.00,2.560241e-07
11299.00,2.526803e-07
11300.00,2.385122e-07
11301.00,2.106083e-07
11302.00,1.840026e-07
11303.00,1.416250e-07
11304.00,1.136698e-07
11305.00,9.438486e-08
11306.00,8.203696e-08
11307.00,7.847807e-08
11308.00,7.875953e-08
11309.00,9.695427e-08
11310.00,1.451924e-07
11311.00,2.323991e-07
11312.00,3.734498e-07
11313.00,5.389306e-07
11314.00,7.508451e-07
11315.00,7.913501e-07
11316.00,6.639398e-07
11317.00,4.673595e-07
11318.00,3.085991e-07
11319.00,2.064500e-07
11320.00,1.354043e-07
11321.00,9.037323e-08
11322.00,6.944628e-08
11323.00,5.599658e-08
11324.00,4.976240e-08
11325.00,4.546236e-08
11326.00,4.414401e-08
11327.00,4.314359e-08
11328.00,4.407830e-08
11329.00,4.547258e-08
11330.00,4.758239e-08
11331.00,5.395184e-08
11332.00,6.295671e-08
11333.00,7.765458e-08
11334.00,1.018909e-07
11335.00,1.310121e-07
11336.00,1.649815e-07
11337.00,2.110185e-07
11338.00,2.318147e-07
11339.00,2.478754e-07
11340.00,2.345214e-07
11341.00,2.110427e-07
11342.00,1.895586e-07
11343.00,1.535259e-07
11344.00,1.257558e-07
11345.00,1.026313e-07
11346.00,8.621653e-08
11347.00,7.540862e-08
11348.00,6.672489e-08
11349.00,6.156649e-08
11350.00,6.000734e-08
11351.00,6.752575e-08
11352.00,7.639975e-08
11353.00,9.268022e-08
11354.00,1.117312e-07
11355.00,1.336032e-07
11356.00,1.715757e-07
11357.00,1.962962e-07
11358.00,2.295553e-07
11359.00,2.348291e-07
11360.00,2.354690e-07
11361.00,2.189170e-07
11362.00,1.749583e-07
11363.00,1.369515e-07
11364.00,1.076974e-07
11365.00,9.890019e-08
11366.00,9.478234e-08
11367.00,9.883818e-08
11368.00,1.011533e-07
11369.00,1.022186e-07
11370.00,1.021869e-07
11371.00,8.781399e-08
11372.00,7.338080e-08
11373.00,6.380468e-08
11374.00,5.820229e-08
11375.00,5.780499e-08
11376.00,6.437893e-08
11377.00,7.486454e-08
11378.00,1.013347e-07
11379.00,1.337875e-07
11380.00,1.806257e-07
11381.00,2.297036e-07
11382.00,2.815487e-07
11383.00,3.205170e-07
11384.00,3.134180e-07
11385.00,2.799118e-07
11386.00,2.435774e-07
11387.00,2.158765e-07
11388.00,1.727231e-07
11389.00,1.508661e-07
11390.00,1.316556e-07
11391.00,1.238593e-07
11392.00,1.195133e-07
11393.00,1.195190e-07
11394.00,1.227376e-07
11395.00,1.252998e-07
11396.00,1.275756e-07
11397.00,1.382617e-07
11398.00,1.523123e-07
11399.00,1.742206e-07
11400.00,1.883270e-07
11401.00,2.005149e-07
11402.00,2.203035e-07
11403.00,2.369436e-07
11404.00,2.297966e-07
11405.00,2.288039e-07
11406.00,2.134585e-07
11407.00,1.923120e-07
11408.00,1.687224e-07
11409.00,1.285863e-07
11410.00,9.975479e-08
11411.00,7.775425e-08
11412.00,6.308509e-08
11413.00,5.525970e-08
11414.00,5.415447e-08
11415.00,5.413817e-08
11416.00,6.004154e-08
11417.00,7.584320e-08
11418.00,9.898580e-08
11419.00,1.325618e-07
11420.00,1.679988e-07
11421.00,2.121392e-07
11422.00,2.413844e-07
11423.00,2.332908e-07
11424.00,2.078325e-07
11425.00,1.740969e-07
11426.00,1.460969e-07
11427.00,1.212778e-07
11428.00,1.011726e-07
11429.00,9.009838e-08
11430.00,8.402912e-08
11431.00,8.215344e-08
11432.00,8.361692e-08
11433.00,8.964683e-08
11434.00,9.664062e-08
11435.00,1.066655e-07
11436.00,1.121004e-07
11437.00,1.133874e-07
11438.00,1.076726e-07
11439.00,9.323921e-08
11440.00,7.940707e-08
11441.00,6.716277e-08
11442.00,5.935025e-08
11443.00,5.659121e-08
11444.00,5.855966e-08
11445.00,6.536006e-08
11446.00,7.790133e-08
11447.00,9.538505e-08
11448.00,1.207534e-07
11449.00,1.488800e-07
11450.00,1.691519e-07
11451.00,1.806524e-07
11452.00,1.752749e-07
11453.00,1.673668e-07
11454.00,1.566256e-07
11455.00,1.485702e-07
11456.00,1.522897e-07
11457.00,1.575840e-07
11458.00,1.574952e-07
11459.00,1.504675e-07
11460.00,1.322997e-07
11461.00,1.099961e-07
11462.00,8.525579e-08
11463.00,6.996726e-08
11464.00,5.865718e-08
11465.00,5.281241e-08
11466.00,5.027456e-08
11467.00,4.986402e-08
11468.00,5.180366e-08
11469.00,5.795601e-08
11470.00,6.606750e-08
11471.00,7.766624e-08
11472.00,9.607146e-08
11473.00,1.156931e-07
11474.00,1.394427e-07
11475.00,1.463305e-07
11476.00,1.409631e-07
11477.00,1.299838e-07
11478.00,1.067411e-07
11479.00,8.861819e-08
11480.00,7.217872e-08
11481.00,6.429979e-08
11482.00,6.280229e-08
11483.00,6.281077e-08
11484.00,6.652109e-08
11485.00,6.912700e-08
11486.00,7.052499e-08
11487.00,7.021150e-08
11488.00,6.618329e-08
11489.00,6.217439e-08
11490.00,5.882264e-08
11491.00,5.776974e-08
11492.00,5.909961e-08
11493.00,6.309192e-08
11494.00,7.400978e-08
11495.00,8.839766e-08
11496.00,1.110348e-07
11497.00,1.245732e-07
11498.00,1.300552e-07
11499.00,1.274501e-07
11500.00,1.093112e-07
11501.00,9.003449e-08
11502.00,7.294718e-08
11503.00,6.342478e-08
11504.00,5.819084e-08
11505.00,5.341050e-08
11506.00,5.234125e-08
11507.00,5.143120e-08
11508.00,5.128388e-08
11509.00,5.145560e-08
11510.00,5.198936e-08
11511.00,5.317142e-08
11512.00,5.523769e-08
11513.00,5.823615e-08
11514.00,6.439458e-08
11515.00,7.881986e-08
11516.00,9.432507e-08
11517.00,1.161052e-07
11518.00,1.339880e-07
11519.00,1.402792e-07
11520.00,1.399505e-07
11521.00,1.219168e-07
11522.00,1.083226e-07
11523.00,9.975799e-08
11524.00,1.012705e-07
11525.00,1.111957e-07
11526.00,1.260114e-07
11527.00,1.371834e-07
11528.00,1.423209e-07
11529.00,1.405667e-07
11530.00,1.246152e-07
11531.00,1.072453e-07
11532.00,9.985903e-08
11533.00,9.847442e-08
11534.00,1.054736e-07
11535.00,1.303950e-07
11536.00,1.658728e-07
11537.00,2.215493e-07
11538.00,2.813811e-07
11539.00,3.258367e-07
11540.00,3.512221e-07
11541.00,3.319418e-07
11542.00,2.971879e-07
11543.00,2.631241e-07
11544.00,2.647455e-07
11545.00,2.931024e-07
11546.00,3.379869e-07
11547.00,4.007137e-07
11548.00,4.259485e-07
11549.00,4.318771e-07
11550.00,3.550308e-07
11551.00,2.587944e-07
11552.00,1.812576e-07
11553.00,1.301272e-07
11554.00,9.556074e-08
11555.00,7.491787e-08
11556.00,6.258542e-08
11557.00,5.788877e-08
11558.00,5.464973e-08
11559.00,5.355544e-08
11560.00,5.582076e-08
11561.00,5.899161e-08
11562.00,6.602768e-08
11563.00,8.037348e-08
11564.00,9.609025e-08
11565.00,1.186047e-07
11566.00,1.349009e-07
11567.00,1.439252e-07
11568.00,1.438164e-07
11569.00,1.214655e-07
11570.00,1.028033e-07
11571.00,9.001426e-08
11572.00,8.568271e-08
11573.00,8.876018e-08
11574.00,1.083584e-07
11575.00,1.363593e-07
11576.00,1.733377e-07
11577.00,2.030282e-07
11578.00,2.263923e-07
11579.00,2.208339e-07
11580.00,1.879894e-07
11581.00,1.533630e-07
11582.00,1.206431e-07
11583.00,1.007865e-07
11584.00,8.178089e-08
11585.00,7.066222e-08
11586.00,6.311635e-08
11587.00,6.009977e-08
11588.00,6.188655e-08
11589.00,6.667381e-08
11590.00,7.716923e-08
11591.00,1.009488e-07
11592.00,1.300083e-07
11593.00,1.686297e-07
11594.00,1.984972e-07
11595.00,2.191286e-07
11596.00,2.158406e-07
11597.00,1.819888e-07
11598.00,1.501088e-07
11599.00,1.206424e-07
11600.00,1.028515e-07
11601.00,9.122422e-08
11602.00,7.609778e-08
11603.00,6.856945e-08
11604.00,6.320079e-08
11605.00,6.157796e-08
11606.00,6.505901e-08
11607.00,7.238025e-08
11608.00,8.077436e-08
11609.00,9.400144e-08
11610.00,1.039020e-07
11611.00,1.079139e-07
11612.00,1.052488e-07
11613.00,9.183740e-08
11614.00,8.031797e-08
11615.00,7.037895e-08
11616.00,6.686912e-08
11617.00,6.609406e-08
11618.00,7.168224e-08
11619.00,8.373448e-08
11620.00,9.687578e-08
11621.00,1.139329e-07
11622.00,1.282578e-07
11623.00,1.380426e-07
11624.00,1.279071e-07
11625.00,1.204442e-07
11626.00,1.114327e-07
11627.00,1.021156e-07
11628.00,9.783433e-08
11629.00,9.730660e-08
11630.00,9.914434e-08
11631.00,1.011577e-07
11632.00,9.550466e-08
11633.00,8.992904e-08
11634.00,8.207309e-08
11635.00,7.111905e-08
11636.00,6.399417e-08
11637.00,5.705150e-08
11638.00,5.273482e-08
11639.00,5.183388e-08
11640.00,5.029219e-08
11641.00,4.878692e-08
11642.00,4.901300e-08
11643.00,4.900454e-08
11644.00,4.931146e-08
11645.00,4.855382e-08
11646.00,4.928924e-08
11647.00,5.050380e-08
11648.00,4.925920e-08
11649.00,4.995094e-08
11650.00,5.063429e-08
11651.00,5.229744e-08
11652.00,5.406359e-08
11653.00,5.763122e-08
11654.00,6.348372e-08
11655.00,6.892545e-08
11656.00,7.448283e-08
11657.00,7.956543e-08
11658.00,8.626284e-08
11659.00,8.846646e-08
11660.00,9.021154e-08
11661.00,9.550182e-08
11662.00,9.787311e-08
11663.00,1.043363e-07
11664.00,1.028908e-07
11665.00,1.036466e-07
11666.00,1.076800e-07
11667.00,1.165339e-07
11668.00,1.286879e-07
11669.00,1.487754e-07
11670.00,1.583148e-07
11671.00,1.723989e-07
11672.00,1.758178e-07
11673.00,1.540760e-07
11674.00,1.318834e-07
11675.00,1.087726e-07
11676.00,9.357802e-08
11677.00,8.297675e-08
11678.00,6.999176e-08
11679.00,6.152581e-08
11680.00,5.618966e-08
11681.00,5.230257e-08
11682.00,4.964331e-08
11683.00,4.759734e-08
11684.00,4.774166e-08
11685.00,4.737776e-08
11686.00,4.799881e-08
11687.00,4.803544e-08
11688.00,4.844192e-08
11689.00,4.776588e-08
11690.00,4.860532e-08
11691.00,4.762159e-08
11692.00,4.783764e-08
11693.00,4.916642e-08
11694.00,4.880448e-08
11695.00,4.910412e-08
11696.00,5.026994e-08
11697.00,4.982456e-08
11698.00,5.280659e-08
11699.00,5.295578e-08
11700.00,5.682993e-08
11701.00,6.359774e-08
11702.00,6.897698e-08
11703.00,7.379668e-08
11704.00,7.868483e-08
11705.00,8.226975e-08
11706.00,8.523954e-08
11707.00,8.472161e-08
11708.00,8.267995e-08
11709.00,7.976263e-08
11710.00,7.643519e-08
11711.00,7.006474e-08
11712.00,6.870064e-08
11713.00,6.729891e-08
11714.00,7.289247e-08
11715.00,9.163818e-08
11716.00,1.213102e-07
11717.00,1.704871e-07
11718.00,2.293276e-07
11719.00,3.200533e-07
11720.00,3.908771e-07
11721.00,3.960637e-07
11722.00,3.431858e-07
11723.00,2.722270e-07
11724.00,2.122910e-07
11725.00,1.485194e-07
11726.00,1.050218e-07
11727.00,7.904750e-08
11728.00,6.442836e-08
11729.00,5.538447e-08
11730.00,5.065145e-08
11731.00,4.839940e-08
11732.00,4.740201e-08
11733.00,4.706267e-08
11734.00,4.736093e-08
11735.00,4.768117e-08
11736.00,4.921320e-08
11737.00,5.089422e-08
11738.00,5.492120e-08
11739.00,5.948219e-08
11740.00,6.460320e-08
11741.00,6.900688e-08
11742.00,7.253172e-08
11743.00,7.522517e-08
11744.00,7.749762e-08
11745.00,8.263898e-08
11746.00,1.041073e-07
11747.00,1.348153e-07
11748.00,2.004404e-07
11749.00,2.777465e-07
11750.00,3.693195e-07
11751.00,4.177334e-07
11752.00,3.817549e-07
11753.00,3.266626e-07
11754.00,2.293696e-07
11755.00,1.674224e-07
11756.00,1.241932e-07
11757.00,9.634784e-08
11758.00,7.918583e-08
11759.00,6.524188e-08
11760.00,5.773616e-08
11761.00,5.124118e-08
11762.00,4.839517e-08
11763.00,4.567830e-08
11764.00,4.421608e-08
11765.00,4.304518e-08
11766.00,4.257166e-08
11767.00,4.311880e-08
11768.00,4.291548e-08
11769.00,4.292365e-08
11770.00,4.308195e-08
11771.00,4.544453e-08
11772.00,4.634906e-08
11773.00,4.878676e-08
11774.00,5.441542e-08
11775.00,6.347591e-08
11776.00,7.403555e-08
11777.00,8.493982e-08
11778.00,9.219600e-08
11779.00,9.079692e-08
11780.00,8.449199e-08
11781.00,7.195276e-08
11782.00,6.257199e-08
11783.00,5.407833e-08
11784.00,4.748603e-08
11785.00,4.465557e-08
11786.00,4.242227e-08
11787.00,4.069318e-08
11788.00,4.104337e-08
11789.00,4.068948e-08
11790.00,4.191894e-08
11791.00,4.188049e-08
11792.00,4.195697e-08
11793.00,4.469284e-08
11794.00,4.845300e-08
11795.00,5.255355e-08
11796.00,5.763888e-08
11797.00,6.182966e-08
11798.00,6.094393e-08
11799.00,5.906393e-08
11800.00,5.527803e-08
11801.00,5.311419e-08
11802.00,4.931490e-08
11803.00,4.815940e-08
11804.00,4.911455e-08
11805.00,5.207334e-08
11806.00,5.695482e-08
11807.00,6.164722e-08
11808.00,6.783641e-08
11809.00,7.289692e-08
11810.00,7.321098e-08
11811.00,7.139241e-08
11812.00,6.636876e-08
11813.00,6.171175e-08
11814.00,5.525969e-08
11815.00,4.954206e-08
11816.00,4.572440e-08
11817.00,4.530620e-08
11818.00,4.690269e-08
11819.00,5.174618e-08
11820.00,6.359770e-08
11821.00,9.412997e-08
11822.00,1.368414e-07
11823.00,2.079214e-07
11824.00,2.841479e-07
11825.00,3.904879e-07
11826.00,4.439909e-07
11827.00,4.095201e-07
11828.00,3.264666e-07
11829.00,2.471504e-07
11830.00,1.862368e-07
11831.00,1.233490e-07
11832.00,8.528419e-08
11833.00,6.200739e-08
11834.00,4.966993e-08
11835.00,4.263218e-08
11836.00,3.853533e-08
11837.00,3.617129e-08
11838.00,3.559508e-08
11839.00,3.612868e-08
11840.00,3.595099e-08
11841.00,3.749081e-08
11842.00,3.937517e-08
11843.00,4.251584e-08
11844.00,4.834176e-08
11845.00,5.516556e-08
11846.00,6.306565e-08
11847.00,7.512668e-08
11848.00,1.010512e-07
11849.00,1.226897e-07
11850.00,1.531379e-07
11851.00,1.662814e-07
11852.00,1.685139e-07
11853.00,1.583182e-07
11854.00,1.187264e-07
11855.00,8.852991e-08
11856.00,6.449181e-08
11857.00,5.091016e-08
11858.00,4.390927e-08
11859.00,3.991609e-08
11860.00,3.794818e-08
11861.00,3.931235e-08
11862.00,4.171378e-08
11863.00,4.622954e-08
11864.00,5.410930e-08
11865.00,6.303726e-08
11866.00,7.450195e-08
11867.00,1.011210e-07
11868.00,1.216463e-07
11869.00,1.507214e-07
11870.00,1.663520e-07
11871.00,1.723831e-07
11872.00,1.573361e-07
11873.00,1.223200e-07
11874.00,9.213800e-08
11875.00,7.076824e-08
11876.00,5.850055e-08
11877.00,5.414515e-08
11878.00,5.260299e-08
11879.00,5.239082e-08
11880.00,5.169566e-08
11881.00,4.991761e-08
11882.00,4.590143e-08
11883.00,4.159460e-08
11884.00,3.836672e-08
11885.00,3.770077e-08
11886.00,3.908606e-08
11887.00,4.086717e-08
11888.00,4.783202e-08
11889.00,6.626143e-08
11890.00,9.037262e-08
11891.00,1.302299e-07
11892.00,1.812274e-07
11893.00,2.608050e-07
11894.00,3.233994e-07
11895.00,3.387594e-07
11896.00,3.017508e-07
11897.00,2.526347e-07
11898.00,1.913362e-07
11899.00,1.290045e-07
11900.00,8.619521e-08
11901.00,6.093919e-08
11902.00,4.759645e-08
11903.00,3.957573e-08
11904.00,3.484994e-08
11905.00,3.323985e-08
11906.00,3.313781e-08
11907.00,3.377968e-08
11908.00,3.499213e-08
11909.00,3.857404e-08
11910.00,4.256652e-08
11911.00,5.016338e-08
11912.00,5.897400e-08
11913.00,7.049032e-08
11914.00,9.761823e-08
11915.00,1.198197e-07
11916.00,1.543704e-07
11917.00,1.726429e-07
11918.00,1.779080e-07
11919.00,1.604615e-07
11920.00,1.215191e-07
11921.00,8.596232e-08
11922.00,6.223340e-08
11923.00,4.750539e-08
11924.00,4.071732e-08
11925.00,3.670849e-08
11926.00,3.472925e-08
11927.00,3.484087e-08
11928.00,3.789215e-08
11929.00,4.090694e-08
11930.00,4.593338e-08
11931.00,5.160240e-08
11932.00,5.708907e-08
11933.00,6.115266e-08
11934.00,6.157924e-08
11935.00,5.977009e-08
11936.00,5.555625e-08
11937.00,5.168065e-08
11938.00,4.560579e-08
11939.00,4.045933e-08
11940.00,3.645417e-08
11941.00,3.459467e-08
11942.00,3.423114e-08
11943.00,3.382111e-08
11944.00,3.666964e-08
11945.00,3.928679e-08
11946.00,4.291006e-08
11947.00,4.647971e-08
11948.00,4.720950e-08
11949.00,4.601694e-08
11950.00,4.278597e-08
11951.00,3.884228e-08
11952.00,3.556141e-08
11953.00,3.302767e-08
11954.00,3.193676e-08
11955.00,3.098424e-08
11956.00,3.107869e-08
11957.00,3.117643e-08
11958.00,3.304285e-08
11959.00,3.609347e-08
11960.00,3.876535e-08
11961.00,4.326478e-08
11962.00,4.639985e-08
11963.00,4.893922e-08
11964.00,5.002491e-08
11965.00,5.033754e-08
11966.00,5.009294e-08
11967.00,5.072705e-08
11968.00,5.102181e-08
11969.00,4.912199e-08
11970.00,4.661414e-08
11971.00,4.313647e-08
11972.00,3.911094e-08
11973.00,3.547047e-08
11974.00,3.237223e-08
11975.00,3.168393e-08
11976.00,3.025163e-08
11977.00,2.965911e-08
11978.00,2.980512e-08
11979.00,2.986153e-08
11980.00,3.090544e-08
11981.00,3.148296e-08
11982.00,3.287881e-08
11983.00,3.623984e-08
11984.00,4.014286e-08
11985.00,4.366627e-08
11986.00,4.635615e-08
11987.00,4.764265e-08
11988.00,4.713145e-08
11989.00,4.391305e-08
11990.00,3.956495e-08
11991.00,3.598052e-08
11992.00,3.345906e-08
11993.00,3.241790e-08
11994.00,3.057670e-08
11995.00,3.031881e-08
11996.00,3.026696e-08
11997.00,3.075776e-08
11998.00,3.083826e-08
11999.00,3.050152e-08
12000.00,3.130276e-08


==> anc/unfolded_spectrum_front_06_EAST_FACE_1.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,1.339524e-01
41.00,2.523280e-03
42.00,9.909387e-04
43.00,6.492350e-04
44.00,5.105330e-04
45.00,4.372132e-04
46.00,3.923346e-04
47.00,3.621916e-04
48.00,3.406121e-04
49.00,3.244279e-04
50.00,3.118538e-04
51.00,3.018108e-04
52.00,2.936079e-04
53.00,2.867843e-04
54.00,2.810209e-04
55.00,2.760895e-04
56.00,2.718220e-04
57.00,2.680938e-04
58.00,2.648089e-04
59.00,2.618927e-04
60.00,2.592865e-04
61.00,2.313207e-04
62.00,2.086094e-04
63.00,1.898902e-04
64.00,1.742586e-04
65.00,1.610537e-04
66.00,1.497832e-04
67.00,1.400749e-04
68.00,1.316425e-04
69.00,1.242633e-04
70.00,1.177616e-04
71.00,1.119976e-04
72.00,1.068583e-04
73.00,1.022524e-04
74.00,9.810472e-05
75.00,9.435304e-05
76.00,9.094574e-05
77.00,8.783945e-05
78.00,8.499763e-05
79.00,8.238925e-05
80.00,7.998774e-05
81.00,7.928156e-05
82.00,7.858294e-05
83.00,7.789217e-05
84.00,7.720941e-05
85.00,7.653501e-05
86.00,7.586898e-05
87.00,7.521155e-05
88.00,7.456278e-05
89.00,7.392273e-05
90.00,7.329151e-05
91.00,7.266909e-05
92.00,7.205545e-05
93.00,7.145068e-05
94.00,7.085464e-05
95.00,7.026743e-05
96.00,6.968885e-05
97.00,6.911891e-05
98.00,6.855758e-05
99.00,6.800475e-05
100.00,6.746029e-05
101.00,6.360534e-05
102.00,5.995892e-05
103.00,5.651048e-05
104.00,5.324986e-05
105.00,5.016743e-05
106.00,4.725395e-05
107.00,4.450080e-05
108.00,4.189960e-05
109.00,3.944244e-05
110.00,3.712181e-05
111.00,3.493054e-05
112.00,3.286186e-05
113.00,3.090929e-05
114.00,2.906667e-05
115.00,2.732816e-05
116.00,2.568822e-05
117.00,2.414158e-05
118.00,2.268323e-05
119.00,2.130840e-05
120.00,2.001259e-05
121.00,2.321875e-05
122.00,2.690781e-05
123.00,3.114806e-05
124.00,3.601701e-05
125.00,4.160231e-05
126.00,4.800312e-05
127.00,5.533158e-05
128.00,6.371427e-05
129.00,7.329405e-05
130.00,8.423203e-05
131.00,9.670975e-05
132.00,1.109316e-04
133.00,1.271275e-04
134.00,1.455561e-04
135.00,1.665079e-04
136.00,1.903091e-04
137.00,2.173254e-04
138.00,2.479675e-04
139.00,2.826954e-04
140.00,3.220220e-04
141.00,2.644846e-04
142.00,2.169319e-04
143.00,1.776824e-04
144.00,1.453284e-04
145.00,1.186939e-04
146.00,9.679758e-05
147.00,7.882147e-05
148.00,6.408459e-05
149.00,5.202071e-05
150.00,4.215962e-05
151.00,3.411125e-05
152.00,2.755257e-05
153.00,2.221627e-05
154.00,1.788158e-05
155.00,1.436635e-05
156.00,1.152049e-05
157.00,9.220581e-06
158.00,7.365208e-06
159.00,5.871199e-06
160.00,4.670444e-06
161.00,4.930962e-06
162.00,5.205389e-06
163.00,5.494432e-06
164.00,5.798842e-06
165.00,6.119393e-06
166.00,6.456902e-06
167.00,6.812232e-06
168.00,7.186278e-06
169.00,7.579979e-06
170.00,7.994327e-06
171.00,8.430352e-06
172.00,8.889137e-06
173.00,9.371818e-06
174.00,9.879584e-06
175.00,1.041368e-05
176.00,1.097541e-05
177.00,1.156614e-05
178.00,1.218730e-05
179.00,1.284039e-05
180.00,1.352697e-05
181.00,1.639279e-05
182.00,1.983647e-05
183.00,2.396892e-05
184.00,2.892140e-05
185.00,3.484902e-05
186.00,4.193481e-05
187.00,5.039462e-05
188.00,6.048265e-05
189.00,7.249809e-05
190.00,8.679245e-05
191.00,1.037787e-04
192.00,1.239411e-04
193.00,1.478474e-04
194.00,1.761624e-04
195.00,2.096634e-04
196.00,2.492593e-04
197.00,2.960117e-04
198.00,3.511582e-04
199.00,4.161423e-04
200.00,4.926414e-04
201.00,4.153382e-04
202.00,3.499420e-04
203.00,2.946528e-04
204.00,2.479370e-04
205.00,2.084883e-04
206.00,1.751973e-04
207.00,1.471202e-04
208.00,1.234556e-04
209.00,1.035230e-04
210.00,8.674493e-05
211.00,7.263174e-05
212.00,6.076836e-05
213.00,5.080312e-05
214.00,4.243833e-05
215.00,3.542208e-05
216.00,2.954133e-05
217.00,2.461608e-05
218.00,2.049428e-05
219.00,1.704760e-05
220.00,1.416780e-05
221.00,1.555644e-05
222.00,1.707751e-05
223.00,1.874330e-05
224.00,2.056718e-05
225.00,2.256373e-05
226.00,2.474887e-05
227.00,2.713990e-05
228.00,2.975569e-05
229.00,3.261678e-05
230.00,3.574554e-05
231.00,3.916631e-05
232.00,4.290560e-05
233.00,4.699223e-05
234.00,5.145758e-05
235.00,5.633576e-05
236.00,6.166392e-05
237.00,6.748236e-05
238.00,7.383496e-05
239.00,8.076944e-05
240.00,8.833752e-05
241.00,7.845954e-05
242.00,6.971144e-05
243.00,6.196121e-05
244.00,5.509249e-05
245.00,4.900276e-05
246.00,4.360171e-05
247.00,3.880974e-05
248.00,3.455660e-05
249.00,3.078037e-05
250.00,2.742635e-05
251.00,2.444631e-05
252.00,2.179759e-05
253.00,1.944253e-05
254.00,1.734785e-05
255.00,1.548410e-05
256.00,1.382526e-05
257.00,1.234829e-05
258.00,1.103279e-05
259.00,9.860722e-06
260.00,8.816082e-06
261.00,9.869781e-06
262.00,1.104404e-05
263.00,1.235204e-05
264.00,1.380832e-05
265.00,1.542894e-05
266.00,1.723162e-05
267.00,1.923589e-05
268.00,2.146327e-05
269.00,2.393749e-05
270.00,2.668466e-05
271.00,2.973353e-05
272.00,3.311576e-05
273.00,3.686611e-05
274.00,4.102288e-05
275.00,4.562808e-05
276.00,5.072788e-05
277.00,5.637302e-05
278.00,6.261915e-05
279.00,6.952736e-05
280.00,7.716460e-05
281.00,7.829871e-05
282.00,7.944628e-05
283.00,8.060745e-05
284.00,8.178234e-05
285.00,8.297103e-05
286.00,8.417370e-05
287.00,8.539043e-05
288.00,8.662133e-05
289.00,8.786657e-05
290.00,8.912622e-05
291.00,9.040044e-05
292.00,9.168934e-05
293.00,9.299305e-05
294.00,9.431170e-05
295.00,9.564534e-05
296.00,9.699423e-05
297.00,9.835840e-05
298.00,9.973801e-05
299.00,1.011332e-04
300.00,1.025440e-04
301.00,1.003383e-04
302.00,9.818873e-05
303.00,9.609363e-05
304.00,9.405153e-05
305.00,9.206078e-05
306.00,9.011995e-05
307.00,8.822765e-05
308.00,8.638244e-05
309.00,8.458298e-05
310.00,8.282801e-05
311.00,8.111623e-05
312.00,7.944645e-05
313.00,7.781750e-05
314.00,7.622822e-05
315.00,7.467751e-05
316.00,7.316429e-05
317.00,7.168753e-05
318.00,7.024623e-05
319.00,6.883937e-05
320.00,6.746609e-05
321.00,6.787640e-05
322.00,6.828818e-05
323.00,6.870138e-05
324.00,6.911605e-05
325.00,6.953218e-05
326.00,6.994975e-05
327.00,7.036877e-05
328.00,7.078925e-05
329.00,7.121117e-05
330.00,7.163457e-05
331.00,7.205938e-05
332.00,7.248567e-05
333.00,7.291340e-05
334.00,7.334256e-05
335.00,7.377320e-05
336.00,7.420527e-05
337.00,7.463882e-05
338.00,7.507379e-05
339.00,7.551021e-05
340.00,7.594812e-05
341.00,7.455127e-05
342.00,7.318448e-05
343.00,7.184703e-05
344.00,7.053821e-05
345.00,6.925729e-05
346.00,6.800362e-05
347.00,6.677655e-05
348.00,6.557542e-05
349.00,6.439960e-05
350.00,6.324852e-05
351.00,6.212156e-05
352.00,6.101817e-05
353.00,5.993776e-05
354.00,5.887979e-05
355.00,5.784375e-05
356.00,5.682913e-05
357.00,5.583539e-05
358.00,5.486208e-05
359.00,5.390872e-05
360.00,5.297481e-05
361.00,5.132592e-05
362.00,4.973710e-05
363.00,4.820588e-05
364.00,4.672989e-05
365.00,4.530686e-05
366.00,4.393464e-05
367.00,4.261117e-05
368.00,4.133449e-05
369.00,4.010271e-05
370.00,3.891406e-05
371.00,3.776679e-05
372.00,3.665929e-05
373.00,3.558999e-05
374.00,3.455737e-05
375.00,3.356002e-05
376.00,3.259657e-05
377.00,3.166570e-05
378.00,3.076616e-05
379.00,2.989675e-05
380.00,2.905632e-05
381.00,3.016840e-05
382.00,3.131777e-05
383.00,3.250550e-05
384.00,3.373267e-05
385.00,3.500040e-05
386.00,3.630982e-05
387.00,3.766209e-05
388.00,3.905842e-05
389.00,4.050000e-05
390.00,4.198809e-05
391.00,4.352397e-05
392.00,4.510892e-05
393.00,4.674428e-05
394.00,4.843140e-05
395.00,5.017170e-05
396.00,5.196654e-05
397.00,5.381741e-05
398.00,5.572575e-05
399.00,5.769310e-05
400.00,5.972099e-05
401.00,6.021842e-05
402.00,6.071812e-05
403.00,6.122009e-05
404.00,6.172433e-05
405.00,6.223084e-05
406.00,6.273959e-05
407.00,6.325063e-05
408.00,6.376392e-05
409.00,6.427948e-05
410.00,6.479727e-05
411.00,6.531733e-05
412.00,6.583965e-05
413.00,6.636421e-05
414.00,6.689102e-05
415.00,6.742008e-05
416.00,6.795138e-05
417.00,6.848492e-05
418.00,6.902071e-05
419.00,6.955872e-05
420.00,7.009899e-05
421.00,7.008766e-05
422.00,7.007629e-05
423.00,7.006488e-05
424.00,7.005344e-05
425.00,7.004198e-05
426.00,7.003047e-05
427.00,7.001891e-05
428.00,7.000734e-05
429.00,6.999573e-05
430.00,6.998410e-05
431.00,6.997242e-05
432.00,6.996072e-05
433.00,6.994898e-05
434.00,6.993721e-05
435.00,6.992542e-05
436.00,6.991360e-05
437.00,6.990174e-05
438.00,6.988988e-05
439.00,6.987796e-05
440.00,6.986604e-05
441.00,6.729528e-05
442.00,6.483419e-05
443.00,6.247749e-05
444.00,6.022018e-05
445.00,5.805754e-05
446.00,5.598510e-05
447.00,5.399860e-05
448.00,5.209404e-05
449.00,5.026761e-05
450.00,4.851568e-05
451.00,4.683481e-05
452.00,4.522176e-05
453.00,4.367343e-05
454.00,4.218690e-05
455.00,4.075937e-05
456.00,3.938817e-05
457.00,3.807083e-05
458.00,3.680493e-05
459.00,3.558822e-05
460.00,3.441850e-05
461.00,3.450326e-05
462.00,3.458791e-05
463.00,3.467242e-05
464.00,3.475677e-05
465.00,3.484101e-05
466.00,3.492511e-05
467.00,3.500907e-05
468.00,3.509289e-05
469.00,3.517657e-05
470.00,3.526012e-05
471.00,3.534353e-05
472.00,3.542680e-05
473.00,3.550993e-05
474.00,3.559292e-05
475.00,3.567578e-05
476.00,3.575849e-05
477.00,3.584107e-05
478.00,3.592350e-05
479.00,3.600580e-05
480.00,3.608795e-05
481.00,3.064738e-05
482.00,2.601581e-05
483.00,2.207464e-05
484.00,1.872244e-05
485.00,1.587244e-05
486.00,1.345045e-05
487.00,1.139310e-05
488.00,9.646250e-06
489.00,8.163692e-06
490.00,6.905988e-06
491.00,5.839502e-06
492.00,4.935557e-06
493.00,4.169716e-06
494.00,3.521166e-06
495.00,2.972185e-06
496.00,2.507689e-06
497.00,2.114851e-06
498.00,1.782763e-06
499.00,1.502155e-06
500.00,1.265150e-06
501.00,1.650985e-06
502.00,2.147669e-06
503.00,2.785108e-06
504.00,3.600752e-06
505.00,4.641370e-06
506.00,5.965209e-06
507.00,7.644615e-06
508.00,9.769209e-06
509.00,1.244972e-05
510.00,1.582263e-05
511.00,2.005568e-05
512.00,3.766490e-05
513.00,2.310707e-02
514.00,1.792304e-03
515.00,4.429758e-03
516.00,5.958758e-05
517.00,4.773611e-05
518.00,2.684654e-04
519.00,2.168077e-04
520.00,1.513456e-04
521.00,1.512048e-04
522.00,8.454943e-05
523.00,3.001855e-05
524.00,3.293385e-05
525.00,1.132539e-04
526.00,7.910882e-05
527.00,1.758713e-04
528.00,6.567658e-05
529.00,9.713745e-05
530.00,2.480629e-05
531.00,2.741002e-05
532.00,1.201188e-04
533.00,9.943407e-05
534.00,1.752422e-04
535.00,1.195678e-04
536.00,1.410536e-04
537.00,3.040062e-05
538.00,3.802460e-05
539.00,1.759470e-04
540.00,2.167548e-04
541.00,2.388995e-04
542.00,1.725474e-04
543.00,1.451212e-04
544.00,3.606190e-05
545.00,2.960939e-05
546.00,1.541049e-04
547.00,1.579107e-04
548.00,2.426945e-04
549.00,1.739984e-04
550.00,1.464185e-04
551.00,4.208859e-05
552.00,3.562318e-05
553.00,1.182228e-04
554.00,1.502251e-04
555.00,1.826416e-04
556.00,1.994028e-04
557.00,1.545471e-04
558.00,4.306491e-05
559.00,4.370783e-05
560.00,1.462449e-04
561.00,2.181579e-04
562.00,2.181854e-04
563.00,3.708555e-04
564.00,4.252942e-04
565.00,1.282732e-04
566.00,8.849412e-05
567.00,1.484534e-04
568.00,2.250810e-04
569.00,1.855347e-04
570.00,2.270832e-04
571.00,1.578177e-04
572.00,4.392700e-05
573.00,4.310831e-05
574.00,1.220555e-04
575.00,3.066299e-04
576.00,2.454677e-04
577.00,2.422128e-04
578.00,1.162138e-04
579.00,3.898517e-05
580.00,3.515053e-05
581.00,1.307234e-04
582.00,2.129443e-04
583.00,1.591720e-04
584.00,1.632259e-04
585.00,1.854658e-04
586.00,1.879058e-04
587.00,9.691869e-05
588.00,3.914366e-05
589.00,3.139444e-05
590.00,1.331393e-04
591.00,1.598200e-04
592.00,1.604001e-04
593.00,1.667889e-04
594.00,2.079123e-04
595.00,2.639206e-04
596.00,5.901774e-04
597.00,1.728220e-03
598.00,5.726965e-04
599.00,2.453652e-04
600.00,1.901920e-04
601.00,2.039911e-04
602.00,6.953142e-05
603.00,8.324544e-05
604.00,2.111110e-04
605.00,2.504029e-04
606.00,2.507443e-04
607.00,2.617763e-04
608.00,3.229395e-04
609.00,9.322562e-05
610.00,1.026384e-04
611.00,1.900452e-04
612.00,2.485926e-04
613.00,2.376384e-04
614.00,2.378342e-04
615.00,1.933871e-04
616.00,4.342036e-05
617.00,4.107069e-05
618.00,1.319756e-04
619.00,2.034406e-04
620.00,2.309858e-04
621.00,2.369930e-04
622.00,1.735464e-04
623.00,5.867832e-05
624.00,5.018264e-05
625.00,1.723029e-04
626.00,1.785067e-04
627.00,1.826454e-04
628.00,1.825853e-04
629.00,1.391138e-04
630.00,5.277593e-05
631.00,4.645983e-05
632.00,1.564464e-04
633.00,2.085767e-04
634.00,2.087815e-04
635.00,1.936802e-04
636.00,1.166648e-04
637.00,4.476182e-05
638.00,4.876622e-05
639.00,1.365499e-04
640.00,2.312781e-04
641.00,1.980584e-04
642.00,2.085772e-04
643.00,1.334947e-04
644.00,4.493303e-05
645.00,6.066564e-05
646.00,1.333473e-04
647.00,2.124484e-04
648.00,1.662097e-04
649.00,2.290285e-04
650.00,1.509441e-04
651.00,3.860089e-05
652.00,4.179549e-05
653.00,9.211284e-05
654.00,1.751474e-04
655.00,1.465698e-04
656.00,1.823810e-04
657.00,1.243474e-04
658.00,3.448615e-05
659.00,3.431306e-05
660.00,1.226104e-04
661.00,5.627302e-04
662.00,1.145738e-03
663.00,6.442355e-04
664.00,1.464558e-04
665.00,3.025705e-05
666.00,2.545086e-05
667.00,1.013696e-04
668.00,1.472559e-04
669.00,1.914581e-04
670.00,1.656484e-04
671.00,9.599888e-05
672.00,4.125945e-05
673.00,3.753609e-05
674.00,1.291195e-04
675.00,1.318009e-04
676.00,1.667849e-04
677.00,1.566890e-04
678.00,1.206584e-04
679.00,4.475571e-05
680.00,4.066081e-05
681.00,1.188761e-04
682.00,1.312650e-04
683.00,1.495983e-04
684.00,1.374565e-04
685.00,1.103729e-04
686.00,3.497066e-05
687.00,2.935837e-05
688.00,9.613734e-05
689.00,1.224658e-04
690.00,1.534054e-04
691.00,1.466331e-04
692.00,1.358855e-04
693.00,5.570234e-05
694.00,6.142909e-05
695.00,1.730614e-04
696.00,1.993819e-04
697.00,2.045687e-04
698.00,1.673035e-04
699.00,1.946342e-04
700.00,1.699189e-04
701.00,1.316732e-04
702.00,4.342354e-05
703.00,5.795915e-05
704.00,1.382381e-04
705.00,1.702964e-04
706.00,1.960112e-04
707.00,2.646825e-04
708.00,3.448943e-04
709.00,9.843514e-05
710.00,8.170274e-05
711.00,1.398783e-04
712.00,1.606418e-04
713.00,1.744065e-04
714.00,1.602035e-04
715.00,1.358094e-04
716.00,3.926046e-05
717.00,5.292659e-05
718.00,1.358670e-04
719.00,1.605741e-04
720.00,1.729032e-04
721.00,1.557021e-04
722.00,1.321217e-04
723.00,4.269974e-05
724.00,4.547955e-05
725.00,1.017292e-04
726.00,1.583413e-04
727.00,1.614971e-04
728.00,1.444309e-04
729.00,1.062954e-04
730.00,3.509555e-05
731.00,4.241024e-05
732.00,1.045278e-04
733.00,1.611185e-04
734.00,1.505459e-04
735.00,1.659942e-04
736.00,1.101540e-04
737.00,3.607964e-05
738.00,3.574672e-05
739.00,8.785689e-05
740.00,1.482404e-04
741.00,1.357828e-04
742.00,1.465365e-04
743.00,8.979159e-05
744.00,3.505890e-05
745.00,3.606307e-05
746.00,1.016744e-04
747.00,1.877862e-04
748.00,1.715225e-04
749.00,1.729823e-04
750.00,9.204927e-05
751.00,2.754889e-05
752.00,2.707615e-05
753.00,6.722321e-05
754.00,1.163839e-04
755.00,1.297569e-04
756.00,1.314781e-04
757.00,9.213162e-05
758.00,2.944103e-05
759.00,2.932803e-05
760.00,7.775205e-05
761.00,1.252440e-04
762.00,1.309405e-04
763.00,1.336729e-04
764.00,9.160660e-05
765.00,2.876183e-05
766.00,3.206036e-05
767.00,7.787784e-05
768.00,1.317723e-04
769.00,1.167186e-04
770.00,1.257333e-04
771.00,9.255101e-05
772.00,3.481913e-05
773.00,3.836046e-05
774.00,7.888839e-05
775.00,1.345875e-04
776.00,1.103040e-04
777.00,1.186801e-04
778.00,7.033720e-05
779.00,2.673111e-05
780.00,3.111403e-05
781.00,7.320265e-05
782.00,1.231116e-04
783.00,1.089189e-04
784.00,1.135563e-04
785.00,6.402624e-05
786.00,2.965263e-05
787.00,3.472122e-05
788.00,7.016031e-05
789.00,1.186463e-04
790.00,1.069571e-04
791.00,1.087996e-04
792.00,7.057317e-05
793.00,2.685608e-05
794.00,3.053866e-05
795.00,7.455430e-05
796.00,1.275905e-04
797.00,1.171157e-04
798.00,1.081963e-04
799.00,7.037627e-05
800.00,2.594231e-05
801.00,3.325511e-05
802.00,8.301318e-05
803.00,1.306950e-04
804.00,1.317556e-04
805.00,1.187467e-04
806.00,8.385765e-05
807.00,3.452369e-05
808.00,3.768681e-05
809.00,8.340903e-05
810.00,1.102688e-04
811.00,1.087314e-04
812.00,9.585684e-05
813.00,9.884877e-05
814.00,1.009779e-04
815.00,7.736534e-05
816.00,3.384164e-05
817.00,3.927690e-05
818.00,8.039256e-05
819.00,1.023396e-04
820.00,9.062609e-05
821.00,9.197914e-05
822.00,7.404677e-05
823.00,3.177640e-05
824.00,4.023562e-05
825.00,7.797532e-05
826.00,1.134039e-04
827.00,1.177431e-04
828.00,1.157919e-04
829.00,8.794667e-05
830.00,3.663422e-05
831.00,4.611076e-05
832.00,1.009853e-04
833.00,1.449422e-04
834.00,1.261159e-04
835.00,1.204619e-04
836.00,9.582553e-05
837.00,3.659290e-05
838.00,3.689579e-05
839.00,7.706192e-05
840.00,1.144433e-04
841.00,1.086534e-04
842.00,1.084375e-04
843.00,7.787957e-05
844.00,3.406923e-05
845.00,4.130989e-05
846.00,8.689197e-05
847.00,1.411773e-04
848.00,1.124039e-04
849.00,1.215047e-04
850.00,7.411641e-05
851.00,2.565709e-05
852.00,2.735460e-05
853.00,5.471153e-05
854.00,1.088525e-04
855.00,9.057719e-05
856.00,1.056744e-04
857.00,6.728863e-05
858.00,2.784159e-05
859.00,3.130753e-05
860.00,5.974709e-05
861.00,1.130137e-04
862.00,8.937876e-05
863.00,9.051215e-05
864.00,5.082903e-05
865.00,2.394380e-05
866.00,3.686170e-05
867.00,1.240611e-04
868.00,3.042002e-04
869.00,2.308013e-04
870.00,1.613865e-04
871.00,6.147927e-05
872.00,2.354159e-05
873.00,2.590798e-05
874.00,5.783639e-05
875.00,9.966724e-05
876.00,7.910937e-05
877.00,8.133195e-05
878.00,5.386093e-05
879.00,2.585068e-05
880.00,3.102937e-05
881.00,6.197251e-05
882.00,9.251702e-05
883.00,8.311306e-05
884.00,9.364677e-05
885.00,7.210625e-05
886.00,2.965421e-05
887.00,2.821132e-05
888.00,5.215106e-05
889.00,7.106440e-05
890.00,8.292952e-05
891.00,7.670364e-05
892.00,5.786720e-05
893.00,2.417037e-05
894.00,2.762275e-05
895.00,6.000619e-05
896.00,8.419663e-05
897.00,1.051102e-04
898.00,1.069794e-04
899.00,8.785926e-05
900.00,2.713847e-05
901.00,3.046417e-05
902.00,6.376461e-05
903.00,9.269665e-05
904.00,1.029827e-04
905.00,8.478087e-05
906.00,5.691223e-05
907.00,1.819954e-05
908.00,2.746968e-05
909.00,6.858775e-05
910.00,9.622501e-05
911.00,9.472112e-05
912.00,8.140418e-05
913.00,6.072180e-05
914.00,1.975611e-05
915.00,2.470046e-05
916.00,5.190933e-05
917.00,7.327369e-05
918.00,8.337641e-05
919.00,7.675598e-05
920.00,6.218845e-05
921.00,2.387264e-05
922.00,3.085329e-05
923.00,6.440608e-05
924.00,7.986002e-05
925.00,8.055558e-05
926.00,7.245143e-05
927.00,7.548031e-05
928.00,7.133179e-05
929.00,5.498866e-05
930.00,2.126620e-05
931.00,2.481163e-05
932.00,5.027143e-05
933.00,6.956930e-05
934.00,8.087876e-05
935.00,7.194579e-05
936.00,5.166647e-05
937.00,1.887930e-05
938.00,2.199588e-05
939.00,5.204563e-05
940.00,6.758376e-05
941.00,7.292638e-05
942.00,6.363905e-05
943.00,4.987973e-05
944.00,2.028969e-05
945.00,2.332496e-05
946.00,5.821734e-05
947.00,7.732413e-05
948.00,7.819399e-05
949.00,6.489467e-05
950.00,4.483441e-05
951.00,2.135736e-05
952.00,2.405367e-05
953.00,4.995041e-05
954.00,6.292932e-05
955.00,6.957349e-05
956.00,6.524460e-05
957.00,5.043244e-05
958.00,2.494073e-05
959.00,2.856715e-05
960.00,6.159179e-05
961.00,8.078845e-05
962.00,8.720573e-05
963.00,7.914988e-05
964.00,5.963570e-05
965.00,2.472184e-05
966.00,2.543938e-05
967.00,5.080620e-05
968.00,8.329809e-05
969.00,1.073033e-04
970.00,8.528456e-05
971.00,5.920969e-05
972.00,2.274577e-05
973.00,2.659399e-05
974.00,6.108056e-05
975.00,8.234415e-05
976.00,8.405348e-05
977.00,6.494891e-05
978.00,6.343028e-05
979.00,2.392389e-05
980.00,2.536762e-05
981.00,5.922579e-05
982.00,6.662272e-05
983.00,8.658873e-05
984.00,6.940205e-05
985.00,6.118264e-05
986.00,2.396417e-05
987.00,2.336124e-05
988.00,5.065886e-05
989.00,6.643221e-05
990.00,8.405864e-05
991.00,5.781084e-05
992.00,4.880577e-05
993.00,2.178155e-05
994.00,2.733414e-05
995.00,5.286760e-05
996.00,5.987781e-05
997.00,7.140007e-05
998.00,6.812221e-05
999.00,6.629401e-05
1000.00,2.342519e-05
1001.00,2.678365e-05
1002.00,4.570079e-05
1003.00,6.315815e-05
1004.00,7.345078e-05
1005.00,7.163601e-05
1006.00,5.726768e-05
1007.00,2.170259e-05
1008.00,2.749932e-05
1009.00,4.642946e-05
1010.00,7.038236e-05
1011.00,7.100990e-05
1012.00,6.688927e-05
1013.00,4.838218e-05
1014.00,2.043570e-05
1015.00,2.836099e-05
1016.00,4.639458e-05
1017.00,6.959652e-05
1018.00,7.214065e-05
1019.00,7.822581e-05
1020.00,5.196734e-05
1021.00,2.050173e-05
1022.00,2.289653e-05
1023.00,2.952921e-05
1024.00,5.502352e-05
1025.00,5.201947e-05
1026.00,5.271804e-05
1027.00,3.719073e-05
1028.00,1.975428e-05
1029.00,2.386979e-05
1030.00,4.365484e-05
1031.00,6.595653e-05
1032.00,5.415055e-05
1033.00,5.721710e-05
1034.00,6.893255e-05
1035.00,7.387536e-05
1036.00,5.358005e-05
1037.00,2.599894e-05
1038.00,2.688796e-05
1039.00,5.347119e-05
1040.00,7.697097e-05
1041.00,8.596718e-05
1042.00,7.204556e-05
1043.00,4.949954e-05
1044.00,2.549833e-05
1045.00,2.554373e-05
1046.00,4.842778e-05
1047.00,6.599583e-05
1048.00,7.612588e-05
1049.00,6.772205e-05
1050.00,4.533524e-05
1051.00,2.379688e-05
1052.00,2.537744e-05
1053.00,5.662128e-05
1054.00,6.479551e-05
1055.00,7.107067e-05
1056.00,6.929495e-05
1057.00,5.409464e-05
1058.00,2.836228e-05
1059.00,2.699605e-05
1060.00,5.964920e-05
1061.00,6.749570e-05
1062.00,7.306995e-05
1063.00,6.440010e-05
1064.00,4.818178e-05
1065.00,2.587174e-05
1066.00,2.542745e-05
1067.00,5.621864e-05
1068.00,6.854360e-05
1069.00,7.172923e-05
1070.00,6.755058e-05
1071.00,4.315150e-05
1072.00,2.319044e-05
1073.00,2.414995e-05
1074.00,4.903145e-05
1075.00,6.242875e-05
1076.00,5.707175e-05
1077.00,6.598705e-05
1078.00,4.553514e-05
1079.00,2.616583e-05
1080.00,2.571672e-05
1081.00,4.639092e-05
1082.00,7.240714e-05
1083.00,6.507897e-05
1084.00,7.570516e-05
1085.00,4.563676e-05
1086.00,2.612478e-05
1087.00,2.740048e-05
1088.00,5.182523e-05
1089.00,7.276596e-05
1090.00,6.252052e-05
1091.00,6.749879e-05
1092.00,4.315056e-05
1093.00,2.450165e-05
1094.00,2.951016e-05
1095.00,7.416730e-05
1096.00,1.408005e-04
1097.00,1.353287e-04
1098.00,1.096656e-04
1099.00,5.995808e-05
1100.00,3.140765e-05
1101.00,3.192125e-05
1102.00,5.659871e-05
1103.00,7.098886e-05
1104.00,6.391168e-05
1105.00,7.107597e-05
1106.00,5.369848e-05
1107.00,2.959659e-05
1108.00,2.566254e-05
1109.00,4.320125e-05
1110.00,5.138868e-05
1111.00,5.022719e-05
1112.00,5.640472e-05
1113.00,4.201188e-05
1114.00,2.316680e-05
1115.00,2.245143e-05
1116.00,4.576415e-05
1117.00,6.507510e-05
1118.00,6.846932e-05
1119.00,6.926571e-05
1120.00,5.898155e-05
1121.00,3.062363e-05
1122.00,2.622364e-05
1123.00,4.616664e-05
1124.00,6.184175e-05
1125.00,7.038470e-05
1126.00,6.318193e-05
1127.00,4.590097e-05
1128.00,2.323086e-05
1129.00,2.176996e-05
1130.00,4.222499e-05
1131.00,6.269423e-05
1132.00,6.811423e-05
1133.00,6.074540e-05
1134.00,4.521937e-05
1135.00,2.290769e-05
1136.00,2.202449e-05
1137.00,4.428099e-05
1138.00,7.777000e-05
1139.00,9.606117e-05
1140.00,8.598030e-05
1141.00,5.497298e-05
1142.00,2.370719e-05
1143.00,2.314255e-05
1144.00,4.260031e-05
1145.00,6.075946e-05
1146.00,6.296306e-05
1147.00,6.127008e-05
1148.00,6.376506e-05
1149.00,6.345800e-05
1150.00,4.931555e-05
1151.00,2.257011e-05
1152.00,2.183938e-05
1153.00,4.003705e-05
1154.00,6.138475e-05
1155.00,6.430715e-05
1156.00,5.983220e-05
1157.00,4.594299e-05
1158.00,2.267961e-05
1159.00,2.416593e-05
1160.00,4.442311e-05
1161.00,6.204119e-05
1162.00,6.312066e-05
1163.00,6.080496e-05
1164.00,4.581104e-05
1165.00,2.381143e-05
1166.00,2.479262e-05
1167.00,4.259226e-05
1168.00,5.765058e-05
1169.00,6.760142e-05
1170.00,8.566811e-05
1171.00,1.217415e-04
1172.00,1.220722e-04
1173.00,2.040746e-04
1174.00,2.980531e-04
1175.00,1.583419e-04
1176.00,7.475787e-05
1177.00,4.659881e-05
1178.00,3.671309e-05
1179.00,2.029839e-05
1180.00,2.337695e-05
1181.00,4.367947e-05
1182.00,5.915531e-05
1183.00,5.782873e-05
1184.00,5.256605e-05
1185.00,4.409510e-05
1186.00,2.384926e-05
1187.00,2.706156e-05
1188.00,4.226005e-05
1189.00,5.154658e-05
1190.00,4.944404e-05
1191.00,4.479430e-05
1192.00,3.743046e-05
1193.00,1.993168e-05
1194.00,2.263932e-05
1195.00,3.909305e-05
1196.00,6.623780e-05
1197.00,7.368321e-05
1198.00,6.561699e-05
1199.00,5.163145e-05
1200.00,2.342208e-05
1201.00,2.444328e-05
1202.00,5.107259e-05
1203.00,9.725574e-05
1204.00,1.177728e-04
1205.00,8.926482e-05
1206.00,5.308525e-05
1207.00,2.072839e-05
1208.00,2.113009e-05
1209.00,3.737120e-05
1210.00,5.472365e-05
1211.00,6.290655e-05
1212.00,5.510231e-05
1213.00,4.371300e-05
1214.00,2.227529e-05
1215.00,2.400880e-05
1216.00,4.093238e-05
1217.00,5.839800e-05
1218.00,6.027799e-05
1219.00,5.483054e-05
1220.00,4.548173e-05
1221.00,2.205663e-05
1222.00,2.332693e-05
1223.00,3.994873e-05
1224.00,5.483230e-05
1225.00,5.294707e-05
1226.00,4.470162e-05
1227.00,3.960820e-05
1228.00,2.168760e-05
1229.00,2.389476e-05
1230.00,4.052282e-05
1231.00,5.673646e-05
1232.00,5.789889e-05
1233.00,5.193896e-05
1234.00,4.383885e-05
1235.00,2.125158e-05
1236.00,2.332749e-05
1237.00,4.182292e-05
1238.00,5.905609e-05
1239.00,5.817913e-05
1240.00,4.881692e-05
1241.00,4.183536e-05
1242.00,2.265934e-05
1243.00,2.335544e-05
1244.00,3.778415e-05
1245.00,4.734147e-05
1246.00,4.942123e-05
1247.00,4.457622e-05
1248.00,4.221221e-05
1249.00,2.466915e-05
1250.00,2.565520e-05
1251.00,4.225512e-05
1252.00,5.570932e-05
1253.00,5.922514e-05
1254.00,4.975882e-05
1255.00,4.303376e-05
1256.00,2.397404e-05
1257.00,2.756111e-05
1258.00,4.774113e-05
1259.00,5.725633e-05
1260.00,5.763604e-05
1261.00,4.926189e-05
1262.00,5.872825e-05
1263.00,4.925708e-05
1264.00,4.101956e-05
1265.00,2.335860e-05
1266.00,2.436131e-05
1267.00,4.117306e-05
1268.00,4.706066e-05
1269.00,5.398380e-05
1270.00,4.537040e-05
1271.00,3.686847e-05
1272.00,2.098058e-05
1273.00,2.168553e-05
1274.00,4.073882e-05
1275.00,4.749541e-05
1276.00,5.233546e-05
1277.00,4.528671e-05
1278.00,3.463323e-05
1279.00,2.010468e-05
1280.00,2.360286e-05
1281.00,4.769412e-05
1282.00,4.965147e-05
1283.00,5.186536e-05
1284.00,4.124426e-05
1285.00,3.364726e-05
1286.00,2.009507e-05
1287.00,1.992674e-05
1288.00,2.837282e-05
1289.00,2.456856e-05
1290.00,4.011924e-05
1291.00,1.866258e-04
1292.00,1.369474e-03
1293.00,3.165385e-03
1294.00,2.991661e-03
1295.00,9.855431e-04
1296.00,1.288695e-04
1297.00,3.956178e-05
1298.00,3.395123e-05
1299.00,4.081997e-05
1300.00,2.497107e-05
1301.00,2.174431e-05
1302.00,3.663186e-05
1303.00,4.266913e-05
1304.00,4.581963e-05
1305.00,3.758143e-05
1306.00,2.912116e-05
1307.00,1.688465e-05
1308.00,1.722015e-05
1309.00,2.900057e-05
1310.00,3.750318e-05
1311.00,4.383051e-05
1312.00,3.863500e-05
1313.00,3.341544e-05
1314.00,1.916887e-05
1315.00,1.929319e-05
1316.00,3.313395e-05
1317.00,3.684811e-05
1318.00,4.087231e-05
1319.00,3.654315e-05
1320.00,3.274488e-05
1321.00,1.935019e-05
1322.00,1.805244e-05
1323.00,3.187183e-05
1324.00,3.972688e-05
1325.00,4.582751e-05
1326.00,3.778176e-05
1327.00,2.791454e-05
1328.00,1.677400e-05
1329.00,1.862794e-05
1330.00,5.487780e-05
1331.00,1.866520e-04
1332.00,4.529846e-04
1333.00,3.434551e-04
1334.00,1.177361e-04
1335.00,2.938624e-05
1336.00,1.760969e-05
1337.00,2.808631e-05
1338.00,3.649992e-05
1339.00,4.129719e-05
1340.00,3.478452e-05
1341.00,2.517453e-05
1342.00,1.633564e-05
1343.00,1.854420e-05
1344.00,3.418672e-05
1345.00,4.418564e-05
1346.00,5.025018e-05
1347.00,4.407284e-05
1348.00,3.543008e-05
1349.00,2.335383e-05
1350.00,2.284695e-05
1351.00,3.662866e-05
1352.00,4.451870e-05
1353.00,4.816417e-05
1354.00,4.022710e-05
1355.00,3.033548e-05
1356.00,1.869101e-05
1357.00,1.863401e-05
1358.00,3.141586e-05
1359.00,4.024418e-05
1360.00,4.585567e-05
1361.00,3.829501e-05
1362.00,3.073949e-05
1363.00,1.907791e-05
1364.00,1.670123e-05
1365.00,2.429676e-05
1366.00,3.435758e-05
1367.00,4.645533e-05
1368.00,4.401148e-05
1369.00,4.416613e-05
1370.00,4.309254e-05
1371.00,3.086405e-05
1372.00,1.864682e-05
1373.00,1.879185e-05
1374.00,3.216748e-05
1375.00,4.069772e-05
1376.00,5.222408e-05
1377.00,6.043960e-05
1378.00,5.121436e-05
1379.00,3.145642e-05
1380.00,2.631119e-05
1381.00,3.636543e-05
1382.00,3.881184e-05
1383.00,4.076880e-05
1384.00,3.847706e-05
1385.00,2.922726e-05
1386.00,2.085406e-05
1387.00,1.966599e-05
1388.00,3.134472e-05
1389.00,3.816504e-05
1390.00,4.028536e-05
1391.00,3.809851e-05
1392.00,2.742246e-05
1393.00,1.988913e-05
1394.00,1.936489e-05
1395.00,3.112598e-05
1396.00,4.122462e-05
1397.00,4.629062e-05
1398.00,4.361111e-05
1399.00,3.238400e-05
1400.00,2.275067e-05
1401.00,2.101055e-05
1402.00,3.151382e-05
1403.00,3.526974e-05
1404.00,3.937015e-05
1405.00,3.953850e-05
1406.00,3.243989e-05
1407.00,2.609917e-05
1408.00,2.597782e-05
1409.00,4.025814e-05
1410.00,4.661344e-05
1411.00,4.967042e-05
1412.00,4.552223e-05
1413.00,3.194841e-05
1414.00,2.122732e-05
1415.00,1.921222e-05
1416.00,3.108390e-05
1417.00,4.020031e-05
1418.00,4.581003e-05
1419.00,4.252710e-05
1420.00,3.016574e-05
1421.00,2.058095e-05
1422.00,1.929835e-05
1423.00,3.084721e-05
1424.00,3.923404e-05
1425.00,4.115934e-05
1426.00,3.956233e-05
1427.00,2.978317e-05
1428.00,2.105806e-05
1429.00,1.969945e-05
1430.00,3.049349e-05
1431.00,3.861149e-05
1432.00,3.903530e-05
1433.00,3.783289e-05
1434.00,2.868645e-05
1435.00,1.787026e-05
1436.00,1.649185e-05
1437.00,2.849460e-05
1438.00,4.241076e-05
1439.00,4.680777e-05
1440.00,4.274247e-05
1441.00,2.983359e-05
1442.00,2.066888e-05
1443.00,2.063017e-05
1444.00,3.100937e-05
1445.00,3.984823e-05
1446.00,4.120471e-05
1447.00,3.890120e-05
1448.00,2.828264e-05
1449.00,1.935324e-05
1450.00,1.973720e-05
1451.00,3.049542e-05
1452.00,3.856408e-05
1453.00,3.977894e-05
1454.00,3.719124e-05
1455.00,2.867423e-05
1456.00,1.839509e-05
1457.00,1.696991e-05
1458.00,4.178836e-05
1459.00,1.769393e-04
1460.00,6.491242e-04
1461.00,8.413276e-04
1462.00,3.512128e-04
1463.00,8.843934e-05
1464.00,4.190801e-05
1465.00,4.570896e-05
1466.00,4.792046e-05
1467.00,4.396776e-05
1468.00,4.147496e-05
1469.00,3.204027e-05
1470.00,2.259906e-05
1471.00,2.437333e-05
1472.00,3.852202e-05
1473.00,4.141231e-05
1474.00,3.740163e-05
1475.00,3.575322e-05
1476.00,2.657854e-05
1477.00,1.740823e-05
1478.00,1.796611e-05
1479.00,2.599704e-05
1480.00,3.442766e-05
1481.00,3.605719e-05
1482.00,3.621709e-05
1483.00,3.537369e-05
1484.00,3.304873e-05
1485.00,2.876836e-05
1486.00,2.021129e-05
1487.00,2.186622e-05
1488.00,3.007606e-05
1489.00,4.080509e-05
1490.00,4.374838e-05
1491.00,3.842291e-05
1492.00,3.138710e-05
1493.00,1.796086e-05
1494.00,1.697338e-05
1495.00,2.444004e-05
1496.00,3.317036e-05
1497.00,3.744406e-05
1498.00,3.524564e-05
1499.00,2.956531e-05
1500.00,1.875486e-05
1501.00,1.968176e-05
1502.00,2.943641e-05
1503.00,3.980730e-05
1504.00,4.322486e-05
1505.00,3.911800e-05
1506.00,3.178592e-05
1507.00,2.132225e-05
1508.00,2.320389e-05
1509.00,3.385833e-05
1510.00,4.290230e-05
1511.00,4.333007e-05
1512.00,3.841206e-05
1513.00,2.932161e-05
1514.00,1.777649e-05
1515.00,1.691131e-05
1516.00,2.666969e-05
1517.00,3.568437e-05
1518.00,3.686370e-05
1519.00,3.351407e-05
1520.00,2.629770e-05
1521.00,1.885901e-05
1522.00,2.018524e-05
1523.00,2.836403e-05
1524.00,3.602979e-05
1525.00,3.907738e-05
1526.00,3.824776e-05
1527.00,3.132023e-05
1528.00,1.924036e-05
1529.00,1.853823e-05
1530.00,2.531959e-05
1531.00,3.115527e-05
1532.00,3.606822e-05
1533.00,3.362001e-05
1534.00,2.646123e-05
1535.00,1.595015e-05
1536.00,1.521062e-05
1537.00,2.344430e-05
1538.00,3.299593e-05
1539.00,3.684967e-05
1540.00,3.693889e-05
1541.00,3.219961e-05
1542.00,2.131639e-05
1543.00,2.089825e-05
1544.00,2.980201e-05
1545.00,3.618653e-05
1546.00,3.661583e-05
1547.00,3.281398e-05
1548.00,2.536758e-05
1549.00,1.623420e-05
1550.00,1.686437e-05
1551.00,2.532906e-05
1552.00,3.485471e-05
1553.00,3.959608e-05
1554.00,3.693674e-05
1555.00,2.825382e-05
1556.00,1.687099e-05
1557.00,1.745562e-05
1558.00,2.639011e-05
1559.00,3.422958e-05
1560.00,3.557454e-05
1561.00,3.197263e-05
1562.00,2.458524e-05
1563.00,1.553474e-05
1564.00,1.644720e-05
1565.00,2.546695e-05
1566.00,3.503646e-05
1567.00,3.950261e-05
1568.00,3.683000e-05
1569.00,2.870650e-05
1570.00,1.714322e-05
1571.00,1.729934e-05
1572.00,2.609272e-05
1573.00,3.504680e-05
1574.00,3.815183e-05
1575.00,3.533471e-05
1576.00,2.833496e-05
1577.00,1.694805e-05
1578.00,1.661619e-05
1579.00,2.553575e-05
1580.00,3.548545e-05
1581.00,3.992988e-05
1582.00,3.321342e-05
1583.00,2.496546e-05
1584.00,1.505449e-05
1585.00,1.589592e-05
1586.00,2.413762e-05
1587.00,3.121365e-05
1588.00,3.344653e-05
1589.00,2.991188e-05
1590.00,2.484396e-05
1591.00,1.597089e-05
1592.00,1.702478e-05
1593.00,2.505386e-05
1594.00,3.110638e-05
1595.00,3.588415e-05
1596.00,3.723982e-05
1597.00,4.230763e-05
1598.00,3.746458e-05
1599.00,2.919151e-05
1600.00,1.781195e-05
1601.00,1.591952e-05
1602.00,2.408563e-05
1603.00,2.831781e-05
1604.00,3.218068e-05
1605.00,2.994581e-05
1606.00,2.752197e-05
1607.00,1.902393e-05
1608.00,1.784416e-05
1609.00,2.636965e-05
1610.00,3.200953e-05
1611.00,3.942182e-05
1612.00,4.073886e-05
1613.00,3.486438e-05
1614.00,2.137232e-05
1615.00,1.733865e-05
1616.00,2.517621e-05
1617.00,3.225118e-05
1618.00,3.775948e-05
1619.00,3.463729e-05
1620.00,2.869278e-05
1621.00,1.901164e-05
1622.00,1.767443e-05
1623.00,2.653950e-05
1624.00,3.361117e-05
1625.00,3.812997e-05
1626.00,3.035048e-05
1627.00,2.243712e-05
1628.00,1.480812e-05
1629.00,1.509446e-05
1630.00,2.312791e-05
1631.00,2.914847e-05
1632.00,3.292552e-05
1633.00,3.002148e-05
1634.00,2.627518e-05
1635.00,1.879926e-05
1636.00,1.842382e-05
1637.00,2.648328e-05
1638.00,2.992417e-05
1639.00,3.159199e-05
1640.00,2.848613e-05
1641.00,2.347612e-05
1642.00,1.590615e-05
1643.00,1.638367e-05
1644.00,2.434612e-05
1645.00,3.052403e-05
1646.00,3.229577e-05
1647.00,2.832315e-05
1648.00,2.403606e-05
1649.00,1.643149e-05
1650.00,1.728770e-05
1651.00,2.506990e-05
1652.00,3.320371e-05
1653.00,3.865670e-05
1654.00,3.525352e-05
1655.00,2.566535e-05
1656.00,1.555190e-05
1657.00,1.482392e-05
1658.00,2.071094e-05
1659.00,2.629875e-05
1660.00,3.065719e-05
1661.00,3.109719e-05
1662.00,2.780677e-05
1663.00,1.887644e-05
1664.00,1.775015e-05
1665.00,2.279170e-05
1666.00,2.660222e-05
1667.00,2.923226e-05
1668.00,2.711982e-05
1669.00,2.203472e-05
1670.00,1.508472e-05
1671.00,1.600155e-05
1672.00,2.391732e-05
1673.00,2.911323e-05
1674.00,3.188748e-05
1675.00,2.920631e-05
1676.00,2.333205e-05
1677.00,1.531189e-05
1678.00,1.560939e-05
1679.00,2.355102e-05
1680.00,3.061999e-05
1681.00,3.600202e-05
1682.00,3.256975e-05
1683.00,2.665140e-05
1684.00,1.814120e-05
1685.00,1.830137e-05
1686.00,2.492843e-05
1687.00,2.974016e-05
1688.00,3.199837e-05
1689.00,3.055196e-05
1690.00,2.757744e-05
1691.00,1.870308e-05
1692.00,1.782692e-05
1693.00,2.537162e-05
1694.00,3.245643e-05
1695.00,4.014910e-05
1696.00,4.251545e-05
1697.00,3.842125e-05
1698.00,2.351788e-05
1699.00,1.960198e-05
1700.00,2.642756e-05
1701.00,3.023987e-05
1702.00,3.147429e-05
1703.00,2.664713e-05
1704.00,2.209809e-05
1705.00,1.503532e-05
1706.00,1.446403e-05
1707.00,2.056879e-05
1708.00,2.624278e-05
1709.00,3.100452e-05
1710.00,3.113748e-05
1711.00,3.461946e-05
1712.00,3.223504e-05
1713.00,2.695484e-05
1714.00,2.011935e-05
1715.00,1.994823e-05
1716.00,2.673005e-05
1717.00,2.909162e-05
1718.00,3.063059e-05
1719.00,2.906366e-05
1720.00,2.469356e-05
1721.00,1.825851e-05
1722.00,1.863431e-05
1723.00,2.938386e-05
1724.00,4.216169e-05
1725.00,5.171740e-05
1726.00,4.457522e-05
1727.00,3.034369e-05
1728.00,1.997312e-05
1729.00,1.939611e-05
1730.00,2.582815e-05
1731.00,2.895744e-05
1732.00,2.873479e-05
1733.00,2.460721e-05
1734.00,1.860202e-05
1735.00,1.369222e-05
1736.00,1.478540e-05
1737.00,2.237089e-05
1738.00,2.856747e-05
1739.00,3.135255e-05
1740.00,2.874904e-05
1741.00,2.265145e-05
1742.00,1.616620e-05
1743.00,1.647982e-05
1744.00,2.382233e-05
1745.00,2.895081e-05
1746.00,3.098897e-05
1747.00,2.811144e-05
1748.00,2.153903e-05
1749.00,1.569829e-05
1750.00,1.544796e-05
1751.00,2.208895e-05
1752.00,2.773165e-05
1753.00,3.108604e-05
1754.00,2.935745e-05
1755.00,2.302896e-05
1756.00,1.705242e-05
1757.00,1.695911e-05
1758.00,2.311612e-05
1759.00,2.666551e-05
1760.00,3.001355e-05
1761.00,3.196359e-05
1762.00,2.847530e-05
1763.00,2.388440e-05
1764.00,2.812777e-05
1765.00,4.224858e-05
1766.00,4.656032e-05
1767.00,3.869968e-05
1768.00,3.127703e-05
1769.00,2.260503e-05
1770.00,1.529028e-05
1771.00,1.500368e-05
1772.00,2.068255e-05
1773.00,2.645191e-05
1774.00,2.838979e-05
1775.00,2.818467e-05
1776.00,2.685332e-05
1777.00,2.787713e-05
1778.00,4.221503e-05
1779.00,6.747199e-05
1780.00,6.788175e-05
1781.00,5.032545e-05
1782.00,3.451412e-05
1783.00,2.091385e-05
1784.00,1.346213e-05
1785.00,1.371379e-05
1786.00,2.004707e-05
1787.00,2.657131e-05
1788.00,2.922538e-05
1789.00,2.761489e-05
1790.00,2.127179e-05
1791.00,1.542967e-05
1792.00,1.576863e-05
1793.00,2.241238e-05
1794.00,2.928117e-05
1795.00,2.978241e-05
1796.00,2.883220e-05
1797.00,2.288088e-05
1798.00,1.673392e-05
1799.00,1.728719e-05
1800.00,2.311945e-05
1801.00,2.652570e-05
1802.00,2.843504e-05
1803.00,2.894351e-05
1804.00,2.489961e-05
1805.00,1.708072e-05
1806.00,1.466100e-05
1807.00,1.930947e-05
1808.00,2.604267e-05
1809.00,3.059892e-05
1810.00,3.074073e-05
1811.00,2.434614e-05
1812.00,1.701992e-05
1813.00,1.637795e-05
1814.00,2.118897e-05
1815.00,2.633270e-05
1816.00,2.710529e-05
1817.00,2.668624e-05
1818.00,2.777248e-05
1819.00,2.759792e-05
1820.00,2.070577e-05
1821.00,1.444777e-05
1822.00,1.485984e-05
1823.00,2.015766e-05
1824.00,2.514377e-05
1825.00,2.654432e-05
1826.00,2.553511e-05
1827.00,1.981805e-05
1828.00,1.373004e-05
1829.00,1.475399e-05
1830.00,2.105313e-05
1831.00,2.825688e-05
1832.00,2.855900e-05
1833.00,2.622544e-05
1834.00,2.024669e-05
1835.00,1.386620e-05
1836.00,1.430143e-05
1837.00,1.883807e-05
1838.00,2.568020e-05
1839.00,2.989586e-05
1840.00,3.290795e-05
1841.00,2.743526e-05
1842.00,1.823070e-05
1843.00,1.830022e-05
1844.00,2.309332e-05
1845.00,2.840024e-05
1846.00,2.832105e-05
1847.00,2.784060e-05
1848.00,2.329848e-05
1849.00,1.683338e-05
1850.00,1.736928e-05
1851.00,2.195360e-05
1852.00,2.732214e-05
1853.00,2.705794e-05
1854.00,2.453809e-05
1855.00,1.963046e-05
1856.00,1.441963e-05
1857.00,1.616401e-05
1858.00,2.160449e-05
1859.00,2.760821e-05
1860.00,2.821914e-05
1861.00,2.579699e-05
1862.00,1.879396e-05
1863.00,1.233599e-05
1864.00,1.340921e-05
1865.00,1.899491e-05
1866.00,2.496310e-05
1867.00,2.653296e-05
1868.00,2.616874e-05
1869.00,2.044036e-05
1870.00,1.406880e-05
1871.00,1.534245e-05
1872.00,2.115498e-05
1873.00,2.613161e-05
1874.00,2.527851e-05
1875.00,2.410156e-05
1876.00,1.991427e-05
1877.00,1.452899e-05
1878.00,1.508733e-05
1879.00,1.963665e-05
1880.00,2.624251e-05
1881.00,2.809283e-05
1882.00,2.642876e-05
1883.00,2.022066e-05
1884.00,1.427986e-05
1885.00,1.560601e-05
1886.00,2.005015e-05
1887.00,2.504372e-05
1888.00,2.492027e-05
1889.00,2.519098e-05
1890.00,2.109721e-05
1891.00,1.462963e-05
1892.00,1.445447e-05
1893.00,1.716858e-05
1894.00,2.254244e-05
1895.00,2.439081e-05
1896.00,2.648024e-05
1897.00,2.138567e-05
1898.00,1.410119e-05
1899.00,1.386346e-05
1900.00,1.712106e-05
1901.00,2.453906e-05
1902.00,2.658266e-05
1903.00,2.823331e-05
1904.00,2.214018e-05
1905.00,1.491903e-05
1906.00,1.494737e-05
1907.00,1.870739e-05
1908.00,2.647926e-05
1909.00,2.809033e-05
1910.00,2.783107e-05
1911.00,2.049851e-05
1912.00,1.424077e-05
1913.00,1.466897e-05
1914.00,1.869419e-05
1915.00,2.493991e-05
1916.00,2.507444e-05
1917.00,2.498944e-05
1918.00,1.870192e-05
1919.00,1.341781e-05
1920.00,1.397694e-05
1921.00,1.761440e-05
1922.00,2.386516e-05
1923.00,2.439211e-05
1924.00,2.542483e-05
1925.00,2.030501e-05
1926.00,1.464331e-05
1927.00,1.495548e-05
1928.00,1.850783e-05
1929.00,2.449885e-05
1930.00,2.463758e-05
1931.00,2.531524e-05
1932.00,2.376238e-05
1933.00,2.374421e-05
1934.00,1.941548e-05
1935.00,1.432961e-05
1936.00,1.671707e-05
1937.00,2.221755e-05
1938.00,2.998292e-05
1939.00,3.267364e-05
1940.00,4.186804e-05
1941.00,4.797503e-05
1942.00,4.253719e-05
1943.00,4.289043e-05
1944.00,4.191708e-05
1945.00,3.905580e-05
1946.00,2.887173e-05
1947.00,2.413500e-05
1948.00,1.870572e-05
1949.00,1.338685e-05
1950.00,1.440327e-05
1951.00,1.845996e-05
1952.00,2.295609e-05
1953.00,2.279131e-05
1954.00,2.311242e-05
1955.00,1.953880e-05
1956.00,1.496585e-05
1957.00,1.553895e-05
1958.00,2.016089e-05
1959.00,2.610728e-05
1960.00,2.572082e-05
1961.00,2.492857e-05
1962.00,2.031619e-05
1963.00,1.669341e-05
1964.00,1.805913e-05
1965.00,2.270873e-05
1966.00,2.639167e-05
1967.00,2.514228e-05
1968.00,2.469648e-05
1969.00,2.060737e-05
1970.00,1.727028e-05
1971.00,1.805225e-05
1972.00,2.236805e-05
1973.00,2.632494e-05
1974.00,2.474193e-05
1975.00,2.191649e-05
1976.00,1.602760e-05
1977.00,1.200032e-05
1978.00,1.334656e-05
1979.00,1.982642e-05
1980.00,2.763124e-05
1981.00,2.901691e-05
1982.00,2.839857e-05
1983.00,2.188707e-05
1984.00,1.636018e-05
1985.00,1.577948e-05
1986.00,1.962203e-05
1987.00,2.350790e-05
1988.00,2.273778e-05
1989.00,2.252269e-05
1990.00,1.863695e-05
1991.00,1.464677e-05
1992.00,1.466007e-05
1993.00,1.835726e-05
1994.00,2.328320e-05
1995.00,2.403264e-05
1996.00,2.260902e-05
1997.00,1.859892e-05
1998.00,1.606896e-05
1999.00,1.715316e-05
2000.00,2.321645e-05
2001.00,3.021351e-05
2002.00,3.146509e-05
2003.00,2.940682e-05
2004.00,2.124820e-05
2005.00,1.520973e-05
2006.00,1.488282e-05
2007.00,1.972135e-05
2008.00,2.517088e-05
2009.00,2.625915e-05
2010.00,2.711228e-05
2011.00,2.170524e-05
2012.00,1.650273e-05
2013.00,1.516895e-05
2014.00,1.818361e-05
2015.00,2.253303e-05
2016.00,2.310589e-05
2017.00,2.258300e-05
2018.00,1.788258e-05
2019.00,1.430980e-05
2020.00,1.466768e-05
2021.00,1.907122e-05
2022.00,2.305163e-05
2023.00,2.364205e-05
2024.00,2.307322e-05
2025.00,1.845572e-05
2026.00,1.487945e-05
2027.00,1.511809e-05
2028.00,1.914155e-05
2029.00,2.362602e-05
2030.00,2.588244e-05
2031.00,2.647172e-05
2032.00,2.107048e-05
2033.00,1.545720e-05
2034.00,1.499000e-05
2035.00,1.937769e-05
2036.00,2.323758e-05
2037.00,2.469517e-05
2038.00,2.447474e-05
2039.00,1.967275e-05
2040.00,1.573820e-05
2041.00,1.603419e-05
2042.00,2.225164e-05
2043.00,2.782098e-05
2044.00,2.812593e-05
2045.00,2.640890e-05
2046.00,2.465924e-05
2047.00,2.507560e-05
2048.00,2.068839e-05
2049.00,1.609127e-05
2050.00,1.573665e-05
2051.00,2.016726e-05
2052.00,2.524260e-05
2053.00,2.456729e-05
2054.00,2.316990e-05
2055.00,1.888006e-05
2056.00,1.479581e-05
2057.00,1.418956e-05
2058.00,1.797674e-05
2059.00,2.347125e-05
2060.00,2.389519e-05
2061.00,2.233527e-05
2062.00,1.773836e-05
2063.00,1.505130e-05
2064.00,1.596521e-05
2065.00,2.051672e-05
2066.00,2.510860e-05
2067.00,2.534710e-05
2068.00,2.364770e-05
2069.00,1.871509e-05
2070.00,1.495819e-05
2071.00,1.519440e-05
2072.00,1.922946e-05
2073.00,2.248436e-05
2074.00,2.194534e-05
2075.00,1.982640e-05
2076.00,1.605575e-05
2077.00,1.312909e-05
2078.00,1.371987e-05
2079.00,1.892076e-05
2080.00,2.397320e-05
2081.00,2.540517e-05
2082.00,2.458348e-05
2083.00,1.980342e-05
2084.00,1.538023e-05
2085.00,1.488393e-05
2086.00,1.942430e-05
2087.00,2.380566e-05
2088.00,2.611109e-05
2089.00,2.607587e-05
2090.00,2.164056e-05
2091.00,1.688309e-05
2092.00,1.675229e-05
2093.00,2.166021e-05
2094.00,2.488578e-05
2095.00,2.524028e-05
2096.00,2.205334e-05
2097.00,1.753497e-05
2098.00,1.406186e-05
2099.00,1.423661e-05
2100.00,1.999873e-05
2101.00,2.438517e-05
2102.00,2.629284e-05
2103.00,2.490501e-05
2104.00,2.078781e-05
2105.00,1.591208e-05
2106.00,1.530239e-05
2107.00,1.918190e-05
2108.00,2.160605e-05
2109.00,2.278119e-05
2110.00,2.213350e-05
2111.00,2.001606e-05
2112.00,1.640511e-05
2113.00,1.580519e-05
2114.00,1.958174e-05
2115.00,2.266391e-05
2116.00,2.432523e-05
2117.00,2.320420e-05
2118.00,1.985106e-05
2119.00,1.594221e-05
2120.00,1.515024e-05
2121.00,1.833692e-05
2122.00,2.111875e-05
2123.00,2.234201e-05
2124.00,2.078347e-05
2125.00,1.647328e-05
2126.00,1.323702e-05
2127.00,1.517176e-05
2128.00,2.113993e-05
2129.00,2.634459e-05
2130.00,2.675291e-05
2131.00,2.282597e-05
2132.00,1.721974e-05
2133.00,1.278044e-05
2134.00,1.324228e-05
2135.00,1.698834e-05
2136.00,2.037900e-05
2137.00,2.241477e-05
2138.00,2.176127e-05
2139.00,1.770749e-05
2140.00,1.292426e-05
2141.00,1.242813e-05
2142.00,1.611497e-05
2143.00,2.088006e-05
2144.00,2.405762e-05
2145.00,2.286154e-05
2146.00,1.909447e-05
2147.00,1.600481e-05
2148.00,1.765581e-05
2149.00,2.352832e-05
2150.00,2.675361e-05
2151.00,2.572671e-05
2152.00,2.284809e-05
2153.00,1.838429e-05
2154.00,1.465993e-05
2155.00,1.473974e-05
2156.00,1.858157e-05
2157.00,2.263466e-05
2158.00,2.437153e-05
2159.00,2.429838e-05
2160.00,2.323129e-05
2161.00,2.198548e-05
2162.00,2.035710e-05
2163.00,1.694556e-05
2164.00,1.734044e-05
2165.00,2.120873e-05
2166.00,2.466181e-05
2167.00,2.424542e-05
2168.00,2.160327e-05
2169.00,1.828921e-05
2170.00,1.449832e-05
2171.00,1.534962e-05
2172.00,2.045823e-05
2173.00,2.518448e-05
2174.00,2.583211e-05
2175.00,2.243842e-05
2176.00,1.848698e-05
2177.00,1.428133e-05
2178.00,1.496474e-05
2179.00,1.908863e-05
2180.00,2.361962e-05
2181.00,2.550318e-05
2182.00,2.280167e-05
2183.00,1.886309e-05
2184.00,1.403258e-05
2185.00,1.431434e-05
2186.00,1.788226e-05
2187.00,2.094924e-05
2188.00,2.054050e-05
2189.00,1.852901e-05
2190.00,1.728726e-05
2191.00,1.496002e-05
2192.00,1.557040e-05
2193.00,1.815525e-05
2194.00,2.000862e-05
2195.00,2.047110e-05
2196.00,1.987368e-05
2197.00,1.790214e-05
2198.00,1.395150e-05
2199.00,1.455787e-05
2200.00,1.860938e-05
2201.00,2.326282e-05
2202.00,2.598039e-05
2203.00,2.549973e-05
2204.00,2.241758e-05
2205.00,1.745881e-05
2206.00,1.881881e-05
2207.00,2.317696e-05
2208.00,2.447895e-05
2209.00,2.326809e-05
2210.00,2.102566e-05
2211.00,1.866061e-05
2212.00,1.515782e-05
2213.00,1.603068e-05
2214.00,1.941228e-05
2215.00,2.286533e-05
2216.00,2.271008e-05
2217.00,2.139603e-05
2218.00,1.929948e-05
2219.00,1.590296e-05
2220.00,1.879811e-05
2221.00,2.865513e-05
2222.00,4.695822e-05
2223.00,6.020211e-05
2224.00,5.149913e-05
2225.00,3.267626e-05
2226.00,1.927232e-05
2227.00,1.725407e-05
2228.00,2.040854e-05
2229.00,2.348856e-05
2230.00,2.299352e-05
2231.00,2.043386e-05
2232.00,1.646054e-05
2233.00,1.209153e-05
2234.00,1.243088e-05
2235.00,1.643920e-05
2236.00,2.154506e-05
2237.00,2.362621e-05
2238.00,2.222442e-05
2239.00,1.865801e-05
2240.00,1.446168e-05
2241.00,1.489530e-05
2242.00,1.981983e-05
2243.00,2.431055e-05
2244.00,2.441352e-05
2245.00,2.085288e-05
2246.00,1.641858e-05
2247.00,1.356786e-05
2248.00,1.511433e-05
2249.00,1.992446e-05
2250.00,2.336751e-05
2251.00,2.322037e-05
2252.00,2.135318e-05
2253.00,1.765729e-05
2254.00,1.431800e-05
2255.00,1.459344e-05
2256.00,1.887989e-05
2257.00,2.273616e-05
2258.00,2.381517e-05
2259.00,2.255431e-05
2260.00,1.780207e-05
2261.00,1.345512e-05
2262.00,1.286702e-05
2263.00,1.621155e-05
2264.00,1.984526e-05
2265.00,2.190495e-05
2266.00,2.432433e-05
2267.00,2.587909e-05
2268.00,2.480576e-05
2269.00,2.097753e-05
2270.00,1.697718e-05
2271.00,1.655744e-05
2272.00,2.094674e-05
2273.00,2.548178e-05
2274.00,2.549497e-05
2275.00,2.153625e-05
2276.00,1.662736e-05
2277.00,1.308141e-05
2278.00,1.340672e-05
2279.00,1.747041e-05
2280.00,2.344138e-05
2281.00,2.605442e-05
2282.00,2.569745e-05
2283.00,2.220768e-05
2284.00,1.700999e-05
2285.00,1.557291e-05
2286.00,1.755095e-05
2287.00,1.909364e-05
2288.00,2.040360e-05
2289.00,2.216623e-05
2290.00,2.113703e-05
2291.00,1.709166e-05
2292.00,1.605668e-05
2293.00,1.905898e-05
2294.00,2.181958e-05
2295.00,2.286157e-05
2296.00,2.183752e-05
2297.00,1.800563e-05
2298.00,1.384366e-05
2299.00,1.426467e-05
2300.00,1.851262e-05
2301.00,2.315595e-05
2302.00,2.446374e-05
2303.00,2.320450e-05
2304.00,1.938219e-05
2305.00,1.449142e-05
2306.00,1.403745e-05
2307.00,1.707038e-05
2308.00,1.925059e-05
2309.00,1.983180e-05
2310.00,1.864034e-05
2311.00,1.606085e-05
2312.00,1.371451e-05
2313.00,1.471123e-05
2314.00,2.073460e-05
2315.00,2.621427e-05
2316.00,2.676286e-05
2317.00,2.370473e-05
2318.00,1.846853e-05
2319.00,1.453379e-05
2320.00,1.401186e-05
2321.00,1.721116e-05
2322.00,2.027717e-05
2323.00,2.122704e-05
2324.00,2.062096e-05
2325.00,1.741808e-05
2326.00,1.367874e-05
2327.00,1.299816e-05
2328.00,1.636675e-05
2329.00,2.060962e-05
2330.00,2.297868e-05
2331.00,2.229119e-05
2332.00,1.742969e-05
2333.00,1.345344e-05
2334.00,1.360147e-05
2335.00,1.778792e-05
2336.00,2.301434e-05
2337.00,2.576181e-05
2338.00,2.372235e-05
2339.00,1.882530e-05
2340.00,1.498904e-05
2341.00,1.499268e-05
2342.00,1.916141e-05
2343.00,2.325566e-05
2344.00,2.393620e-05
2345.00,2.183477e-05
2346.00,1.723663e-05
2347.00,1.370880e-05
2348.00,1.384800e-05
2349.00,1.770111e-05
2350.00,2.229972e-05
2351.00,2.474216e-05
2352.00,2.465828e-05
2353.00,2.017966e-05
2354.00,1.589572e-05
2355.00,1.532390e-05
2356.00,1.877668e-05
2357.00,2.235513e-05
2358.00,2.306666e-05
2359.00,2.221427e-05
2360.00,1.862746e-05
2361.00,1.516425e-05
2362.00,1.451949e-05
2363.00,1.673011e-05
2364.00,1.966304e-05
2365.00,2.005354e-05
2366.00,1.863900e-05
2367.00,1.474437e-05
2368.00,1.174645e-05
2369.00,1.200711e-05
2370.00,1.558924e-05
2371.00,1.984096e-05
2372.00,2.169583e-05
2373.00,2.166181e-05
2374.00,1.841181e-05
2375.00,1.498514e-05
2376.00,1.493423e-05
2377.00,1.758508e-05
2378.00,1.941732e-05
2379.00,1.940787e-05
2380.00,2.008025e-05
2381.00,2.083529e-05
2382.00,2.103642e-05
2383.00,1.882109e-05
2384.00,1.437713e-05
2385.00,1.372641e-05
2386.00,1.590257e-05
2387.00,1.881019e-05
2388.00,2.091064e-05
2389.00,2.264392e-05
2390.00,2.125437e-05
2391.00,1.674238e-05
2392.00,1.590542e-05
2393.00,1.731009e-05
2394.00,1.821053e-05
2395.00,1.826989e-05
2396.00,1.807362e-05
2397.00,1.636217e-05
2398.00,1.410250e-05
2399.00,1.510300e-05
2400.00,1.897881e-05
2401.00,2.202630e-05
2402.00,2.128194e-05
2403.00,1.923999e-05
2404.00,1.624145e-05
2405.00,1.389204e-05
2406.00,1.534835e-05
2407.00,1.941444e-05
2408.00,2.212153e-05
2409.00,2.157077e-05
2410.00,1.955631e-05
2411.00,1.617933e-05
2412.00,1.320296e-05
2413.00,1.356602e-05
2414.00,1.686789e-05
2415.00,1.913332e-05
2416.00,1.987429e-05
2417.00,1.895785e-05
2418.00,1.596505e-05
2419.00,1.326486e-05
2420.00,1.358640e-05
2421.00,1.699535e-05
2422.00,2.024322e-05
2423.00,2.100336e-05
2424.00,1.973156e-05
2425.00,1.696401e-05
2426.00,1.408590e-05
2427.00,1.361804e-05
2428.00,1.586393e-05
2429.00,1.845391e-05
2430.00,2.074999e-05
2431.00,2.112405e-05
2432.00,1.828732e-05
2433.00,1.432909e-05
2434.00,1.326505e-05
2435.00,1.612406e-05
2436.00,1.897613e-05
2437.00,2.061142e-05
2438.00,1.980545e-05
2439.00,1.665030e-05
2440.00,1.331852e-05
2441.00,1.319368e-05
2442.00,1.716233e-05
2443.00,2.090261e-05
2444.00,2.248335e-05
2445.00,2.065462e-05
2446.00,1.622850e-05
2447.00,1.326524e-05
2448.00,1.411862e-05
2449.00,1.804897e-05
2450.00,2.027010e-05
2451.00,2.057374e-05
2452.00,1.888504e-05
2453.00,1.555884e-05
2454.00,1.357231e-05
2455.00,1.403260e-05
2456.00,1.714900e-05
2457.00,1.981687e-05
2458.00,2.147174e-05
2459.00,2.016805e-05
2460.00,1.629908e-05
2461.00,1.333290e-05
2462.00,1.451934e-05
2463.00,1.915685e-05
2464.00,2.240319e-05
2465.00,2.356116e-05
2466.00,2.200217e-05
2467.00,1.848384e-05
2468.00,1.515369e-05
2469.00,1.501774e-05
2470.00,1.803429e-05
2471.00,2.047616e-05
2472.00,2.103633e-05
2473.00,1.842112e-05
2474.00,1.441394e-05
2475.00,1.176917e-05
2476.00,1.245065e-05
2477.00,1.629981e-05
2478.00,1.960464e-05
2479.00,2.084235e-05
2480.00,2.002144e-05
2481.00,1.839097e-05
2482.00,1.648830e-05
2483.00,1.732451e-05
2484.00,2.018247e-05
2485.00,2.103579e-05
2486.00,2.061150e-05
2487.00,1.819938e-05
2488.00,1.495581e-05
2489.00,1.227790e-05
2490.00,1.226143e-05
2491.00,1.550988e-05
2492.00,1.823499e-05
2493.00,2.080857e-05
2494.00,2.141725e-05
2495.00,2.090765e-05
2496.00,2.040934e-05
2497.00,1.851072e-05
2498.00,1.537445e-05
2499.00,1.411335e-05
2500.00,1.657535e-05
2501.00,1.880407e-05
2502.00,1.906896e-05
2503.00,1.820954e-05
2504.00,1.572244e-05
2505.00,1.319725e-05
2506.00,1.292782e-05
2507.00,1.649005e-05
2508.00,1.979108e-05
2509.00,2.145147e-05
2510.00,2.048686e-05
2511.00,1.735598e-05
2512.00,1.404766e-05
2513.00,1.305473e-05
2514.00,1.589469e-05
2515.00,1.798355e-05
2516.00,1.820232e-05
2517.00,1.717978e-05
2518.00,1.455479e-05
2519.00,1.229283e-05
2520.00,1.194561e-05
2521.00,1.526576e-05
2522.00,1.886888e-05
2523.00,2.120463e-05
2524.00,2.100104e-05
2525.00,1.793643e-05
2526.00,1.456245e-05
2527.00,1.360963e-05
2528.00,1.699084e-05
2529.00,2.041644e-05
2530.00,2.236189e-05
2531.00,2.140320e-05
2532.00,1.726509e-05
2533.00,1.375412e-05
2534.00,1.350892e-05
2535.00,1.668515e-05
2536.00,1.817625e-05
2537.00,1.799009e-05
2538.00,1.625964e-05
2539.00,1.360299e-05
2540.00,1.171311e-05
2541.00,1.227483e-05
2542.00,1.657563e-05
2543.00,1.991620e-05
2544.00,2.133062e-05
2545.00,2.052983e-05
2546.00,1.746353e-05
2547.00,1.427138e-05
2548.00,1.350187e-05
2549.00,1.677807e-05
2550.00,1.885153e-05
2551.00,1.812158e-05
2552.00,1.504526e-05
2553.00,1.172530e-05
2554.00,1.027392e-05
2555.00,1.110623e-05
2556.00,1.436845e-05
2557.00,1.620586e-05
2558.00,1.758274e-05
2559.00,1.821629e-05
2560.00,1.693446e-05
2561.00,1.508034e-05
2562.00,1.417900e-05
2563.00,1.632896e-05
2564.00,1.802303e-05
2565.00,1.915303e-05
2566.00,1.826481e-05
2567.00,1.522924e-05
2568.00,1.289038e-05
2569.00,1.298296e-05
2570.00,1.632091e-05
2571.00,1.842276e-05
2572.00,1.909315e-05
2573.00,1.801728e-05
2574.00,1.509566e-05
2575.00,1.281052e-05
2576.00,1.298489e-05
2577.00,1.639259e-05
2578.00,1.895357e-05
2579.00,1.965097e-05
2580.00,1.857312e-05
2581.00,1.611874e-05
2582.00,1.431859e-05
2583.00,1.440494e-05
2584.00,1.759500e-05
2585.00,2.031494e-05
2586.00,2.086315e-05
2587.00,1.901773e-05
2588.00,1.537802e-05
2589.00,1.284240e-05
2590.00,1.228782e-05
2591.00,1.446759e-05
2592.00,1.640869e-05
2593.00,1.763143e-05
2594.00,1.744367e-05
2595.00,1.526861e-05
2596.00,1.358773e-05
2597.00,1.401793e-05
2598.00,1.726697e-05
2599.00,1.958100e-05
2600.00,1.999392e-05
2601.00,1.972695e-05
2602.00,2.016181e-05
2603.00,2.068089e-05
2604.00,1.851849e-05
2605.00,1.524613e-05
2606.00,1.366588e-05
2607.00,1.644885e-05
2608.00,1.978288e-05
2609.00,2.220689e-05
2610.00,2.351118e-05
2611.00,2.424712e-05
2612.00,2.944975e-05
2613.00,4.377709e-05
2614.00,6.815752e-05
2615.00,6.899132e-05
2616.00,4.564545e-05
2617.00,2.738187e-05
2618.00,1.716806e-05
2619.00,1.344981e-05
2620.00,1.370798e-05
2621.00,1.632685e-05
2622.00,1.756946e-05
2623.00,1.743306e-05
2624.00,1.738544e-05
2625.00,1.528814e-05
2626.00,1.318740e-05
2627.00,1.357621e-05
2628.00,1.690071e-05
2629.00,1.868392e-05
2630.00,1.806791e-05
2631.00,1.795255e-05
2632.00,1.593653e-05
2633.00,1.403988e-05
2634.00,1.347384e-05
2635.00,1.484294e-05
2636.00,1.557942e-05
2637.00,1.536967e-05
2638.00,1.576044e-05
2639.00,1.473652e-05
2640.00,1.349428e-05
2641.00,1.348654e-05
2642.00,1.615270e-05
2643.00,1.876340e-05
2644.00,1.899582e-05
2645.00,1.806234e-05
2646.00,1.531610e-05
2647.00,1.332215e-05
2648.00,1.292429e-05
2649.00,1.502252e-05
2650.00,1.658557e-05
2651.00,1.683407e-05
2652.00,1.686270e-05
2653.00,1.481473e-05
2654.00,1.267272e-05
2655.00,1.214968e-05
2656.00,1.395140e-05
2657.00,1.584232e-05
2658.00,1.678199e-05
2659.00,1.763623e-05
2660.00,1.600881e-05
2661.00,1.400340e-05
2662.00,1.411120e-05
2663.00,1.678525e-05
2664.00,1.865096e-05
2665.00,1.806897e-05
2666.00,1.709854e-05
2667.00,1.485096e-05
2668.00,1.307880e-05
2669.00,1.313691e-05
2670.00,1.573488e-05
2671.00,1.878385e-05
2672.00,1.943922e-05
2673.00,1.831170e-05
2674.00,1.465845e-05
2675.00,1.235148e-05
2676.00,1.244180e-05
2677.00,1.527064e-05
2678.00,1.856100e-05
2679.00,1.918405e-05
2680.00,1.808752e-05
2681.00,1.452972e-05
2682.00,1.241262e-05
2683.00,1.295548e-05
2684.00,1.609099e-05
2685.00,1.905765e-05
2686.00,1.978457e-05
2687.00,1.883655e-05
2688.00,1.503157e-05
2689.00,1.292425e-05
2690.00,1.322254e-05
2691.00,1.562375e-05
2692.00,1.832685e-05
2693.00,1.873663e-05
2694.00,1.841962e-05
2695.00,1.550587e-05
2696.00,1.342390e-05
2697.00,1.396402e-05
2698.00,1.647695e-05
2699.00,1.831060e-05
2700.00,1.742424e-05
2701.00,1.629708e-05
2702.00,1.364746e-05
2703.00,1.279933e-05
2704.00,1.394432e-05
2705.00,1.594606e-05
2706.00,1.777409e-05
2707.00,1.719036e-05
2708.00,1.710948e-05
2709.00,1.434710e-05
2710.00,1.220869e-05
2711.00,1.230713e-05
2712.00,1.414754e-05
2713.00,1.668207e-05
2714.00,1.738856e-05
2715.00,1.803937e-05
2716.00,1.745616e-05
2717.00,1.639110e-05
2718.00,1.423802e-05
2719.00,1.255801e-05
2720.00,1.370117e-05
2721.00,1.681702e-05
2722.00,1.963904e-05
2723.00,1.905093e-05
2724.00,1.815329e-05
2725.00,1.562706e-05
2726.00,1.325823e-05
2727.00,1.360257e-05
2728.00,1.629616e-05
2729.00,1.975604e-05
2730.00,2.043497e-05
2731.00,1.995325e-05
2732.00,1.688367e-05
2733.00,1.364432e-05
2734.00,1.321119e-05
2735.00,1.478732e-05
2736.00,1.645158e-05
2737.00,1.591673e-05
2738.00,1.518717e-05
2739.00,1.381539e-05
2740.00,1.259578e-05
2741.00,1.356323e-05
2742.00,1.642716e-05
2743.00,1.856766e-05
2744.00,1.779411e-05
2745.00,1.644444e-05
2746.00,1.411687e-05
2747.00,1.222010e-05
2748.00,1.272812e-05
2749.00,1.550551e-05
2750.00,1.842790e-05
2751.00,2.011651e-05
2752.00,2.019967e-05
2753.00,1.775050e-05
2754.00,1.509468e-05
2755.00,1.447104e-05
2756.00,1.611421e-05
2757.00,1.793257e-05
2758.00,1.858610e-05
2759.00,1.892337e-05
2760.00,1.682683e-05
2761.00,1.392590e-05
2762.00,1.290551e-05
2763.00,1.414460e-05
2764.00,1.604678e-05
2765.00,1.680351e-05
2766.00,1.639892e-05
2767.00,1.446649e-05
2768.00,1.260870e-05
2769.00,1.296118e-05
2770.00,1.558665e-05
2771.00,1.760511e-05
2772.00,1.752129e-05
2773.00,1.587388e-05
2774.00,1.336619e-05
2775.00,1.144417e-05
2776.00,1.203271e-05
2777.00,1.486233e-05
2778.00,1.763573e-05
2779.00,1.905100e-05
2780.00,1.774196e-05
2781.00,1.449402e-05
2782.00,1.203629e-05
2783.00,1.256989e-05
2784.00,1.529929e-05
2785.00,1.800400e-05
2786.00,1.937385e-05
2787.00,1.851093e-05
2788.00,1.568364e-05
2789.00,1.280214e-05
2790.00,1.303971e-05
2791.00,1.562549e-05
2792.00,1.756593e-05
2793.00,1.750746e-05
2794.00,1.560987e-05
2795.00,1.319332e-05
2796.00,1.078193e-05
2797.00,1.108168e-05
2798.00,1.360505e-05
2799.00,1.713279e-05
2800.00,2.039016e-05
2801.00,1.970994e-05
2802.00,1.603435e-05
2803.00,1.247111e-05
2804.00,1.247306e-05
2805.00,1.496543e-05
2806.00,1.752632e-05
2807.00,1.853084e-05
2808.00,1.715047e-05
2809.00,1.479819e-05
2810.00,1.220975e-05
2811.00,1.217358e-05
2812.00,1.436563e-05
2813.00,1.656208e-05
2814.00,1.775895e-05
2815.00,1.582172e-05
2816.00,1.295046e-05
2817.00,1.120683e-05
2818.00,1.220837e-05
2819.00,1.483903e-05
2820.00,1.637036e-05
2821.00,1.662608e-05
2822.00,1.527140e-05
2823.00,1.334421e-05
2824.00,1.153902e-05
2825.00,1.187995e-05
2826.00,1.406684e-05
2827.00,1.622691e-05
2828.00,1.819651e-05
2829.00,1.958450e-05
2830.00,2.017083e-05
2831.00,1.945342e-05
2832.00,1.687652e-05
2833.00,1.424594e-05
2834.00,1.415603e-05
2835.00,1.633130e-05
2836.00,1.814434e-05
2837.00,1.864171e-05
2838.00,1.772864e-05
2839.00,1.609980e-05
2840.00,1.388193e-05
2841.00,1.370021e-05
2842.00,1.557034e-05
2843.00,1.694896e-05
2844.00,1.746275e-05
2845.00,1.663843e-05
2846.00,1.482979e-05
2847.00,1.267336e-05
2848.00,1.266653e-05
2849.00,1.511486e-05
2850.00,1.738922e-05
2851.00,1.882016e-05
2852.00,1.780283e-05
2853.00,1.551637e-05
2854.00,1.347153e-05
2855.00,1.383306e-05
2856.00,1.598151e-05
2857.00,1.677459e-05
2858.00,1.711303e-05
2859.00,1.609659e-05
2860.00,1.491677e-05
2861.00,1.381285e-05
2862.00,1.479859e-05
2863.00,1.766862e-05
2864.00,1.857138e-05
2865.00,1.854490e-05
2866.00,1.705391e-05
2867.00,1.526017e-05
2868.00,1.346562e-05
2869.00,1.308402e-05
2870.00,1.427930e-05
2871.00,1.545638e-05
2872.00,1.680743e-05
2873.00,1.678634e-05
2874.00,1.570523e-05
2875.00,1.382380e-05
2876.00,1.365544e-05
2877.00,1.497382e-05
2878.00,1.556109e-05
2879.00,1.628962e-05
2880.00,1.603508e-05
2881.00,1.504486e-05
2882.00,1.324966e-05
2883.00,1.315588e-05
2884.00,1.491022e-05
2885.00,1.570091e-05
2886.00,1.663779e-05
2887.00,1.557789e-05
2888.00,1.364624e-05
2889.00,1.159564e-05
2890.00,1.188740e-05
2891.00,1.471986e-05
2892.00,1.652698e-05
2893.00,1.733140e-05
2894.00,1.518030e-05
2895.00,1.302298e-05
2896.00,1.080981e-05
2897.00,1.102224e-05
2898.00,1.358742e-05
2899.00,1.602379e-05
2900.00,1.805774e-05
2901.00,1.677500e-05
2902.00,1.427984e-05
2903.00,1.163943e-05
2904.00,1.178255e-05
2905.00,1.434198e-05
2906.00,1.712246e-05
2907.00,1.923308e-05
2908.00,1.764774e-05
2909.00,1.510471e-05
2910.00,1.271928e-05
2911.00,1.292892e-05
2912.00,1.523365e-05
2913.00,1.603508e-05
2914.00,1.631291e-05
2915.00,1.511957e-05
2916.00,1.368606e-05
2917.00,1.166281e-05
2918.00,1.184456e-05
2919.00,1.470833e-05
2920.00,1.709642e-05
2921.00,1.911647e-05
2922.00,1.802782e-05
2923.00,1.519715e-05
2924.00,1.238351e-05
2925.00,1.163095e-05
2926.00,1.346590e-05
2927.00,1.518734e-05
2928.00,1.636145e-05
2929.00,1.603490e-05
2930.00,1.430685e-05
2931.00,1.213451e-05
2932.00,1.249560e-05
2933.00,1.545454e-05
2934.00,1.774913e-05
2935.00,1.846517e-05
2936.00,1.622646e-05
2937.00,1.326978e-05
2938.00,1.079610e-05
2939.00,1.035279e-05
2940.00,1.187225e-05
2941.00,1.301637e-05
2942.00,1.432719e-05
2943.00,1.509015e-05
2944.00,1.605284e-05
2945.00,1.621598e-05
2946.00,1.524368e-05
2947.00,1.409162e-05
2948.00,1.442576e-05
2949.00,1.651272e-05
2950.00,1.758342e-05
2951.00,1.776562e-05
2952.00,1.718146e-05
2953.00,1.628311e-05
2954.00,1.506526e-05
2955.00,1.502861e-05
2956.00,1.673448e-05
2957.00,1.762783e-05
2958.00,1.915543e-05
2959.00,1.971343e-05
2960.00,1.861063e-05
2961.00,1.630068e-05
2962.00,1.519599e-05
2963.00,1.669167e-05
2964.00,1.779852e-05
2965.00,1.846630e-05
2966.00,1.728894e-05
2967.00,1.518298e-05
2968.00,1.323025e-05
2969.00,1.295779e-05
2970.00,1.448924e-05
2971.00,1.524146e-05
2972.00,1.568459e-05
2973.00,1.462211e-05
2974.00,1.279864e-05
2975.00,1.139531e-05
2976.00,1.188947e-05
2977.00,1.464906e-05
2978.00,1.631425e-05
2979.00,1.693155e-05
2980.00,1.575160e-05
2981.00,1.413171e-05
2982.00,1.271150e-05
2983.00,1.245593e-05
2984.00,1.393613e-05
2985.00,1.461061e-05
2986.00,1.431997e-05
2987.00,1.378359e-05
2988.00,1.289498e-05
2989.00,1.216531e-05
2990.00,1.284314e-05
2991.00,1.519514e-05
2992.00,1.664083e-05
2993.00,1.654223e-05
2994.00,1.567258e-05
2995.00,1.432087e-05
2996.00,1.254728e-05
2997.00,1.182671e-05
2998.00,1.373951e-05
2999.00,1.549046e-05
3000.00,1.639850e-05
3001.00,1.598260e-05
3002.00,1.410469e-05
3003.00,1.235179e-05
3004.00,1.188775e-05
3005.00,1.348641e-05
3006.00,1.522320e-05
3007.00,1.639204e-05
3008.00,1.563574e-05
3009.00,1.307136e-05
3010.00,1.134879e-05
3011.00,1.141583e-05
3012.00,1.382254e-05
3013.00,1.645023e-05
3014.00,1.807877e-05
3015.00,1.739111e-05
3016.00,1.403611e-05
3017.00,1.102409e-05
3018.00,9.999024e-06
3019.00,1.126027e-05
3020.00,1.332081e-05
3021.00,1.496793e-05
3022.00,1.572614e-05
3023.00,1.465276e-05
3024.00,1.359503e-05
3025.00,1.442799e-05
3026.00,1.723325e-05
3027.00,1.843610e-05
3028.00,1.801379e-05
3029.00,1.613968e-05
3030.00,1.322407e-05
3031.00,1.177645e-05
3032.00,1.248294e-05
3033.00,1.544933e-05
3034.00,1.778861e-05
3035.00,1.769139e-05
3036.00,1.575603e-05
3037.00,1.295252e-05
3038.00,1.213190e-05
3039.00,1.331724e-05
3040.00,1.637647e-05
3041.00,1.718970e-05
3042.00,1.580449e-05
3043.00,1.347416e-05
3044.00,1.117794e-05
3045.00,1.050990e-05
3046.00,1.152059e-05
3047.00,1.438375e-05
3048.00,1.615337e-05
3049.00,1.659266e-05
3050.00,1.622606e-05
3051.00,1.519609e-05
3052.00,1.451226e-05
3053.00,1.314720e-05
3054.00,1.260045e-05
3055.00,1.305019e-05
3056.00,1.551616e-05
3057.00,1.743360e-05
3058.00,1.709970e-05
3059.00,1.603584e-05
3060.00,1.377436e-05
3061.00,1.197843e-05
3062.00,1.141105e-05
3063.00,1.331544e-05
3064.00,1.599126e-05
3065.00,1.693327e-05
3066.00,1.654189e-05
3067.00,1.388691e-05
3068.00,1.190867e-05
3069.00,1.137245e-05
3070.00,1.292970e-05
3071.00,1.482129e-05
3072.00,1.579284e-05
3073.00,1.598660e-05
3074.00,1.376305e-05
3075.00,1.208816e-05
3076.00,1.158482e-05
3077.00,1.335969e-05
3078.00,1.552474e-05
3079.00,1.606037e-05
3080.00,1.608298e-05
3081.00,1.383822e-05
3082.00,1.227388e-05
3083.00,1.166423e-05
3084.00,1.285202e-05
3085.00,1.414821e-05
3086.00,1.441291e-05
3087.00,1.421358e-05
3088.00,1.269200e-05
3089.00,1.223099e-05
3090.00,1.257094e-05
3091.00,1.412806e-05
3092.00,1.540486e-05
3093.00,1.494343e-05
3094.00,1.436948e-05
3095.00,1.266563e-05
3096.00,1.246963e-05
3097.00,1.309502e-05
3098.00,1.552209e-05
3099.00,1.746980e-05
3100.00,1.799450e-05
3101.00,1.822234e-05
3102.00,1.562257e-05
3103.00,1.401605e-05
3104.00,1.319810e-05
3105.00,1.437069e-05
3106.00,1.510227e-05
3107.00,1.471782e-05
3108.00,1.485026e-05
3109.00,1.322952e-05
3110.00,1.264560e-05
3111.00,1.225461e-05
3112.00,1.341420e-05
3113.00,1.498304e-05
3114.00,1.589108e-05
3115.00,1.604507e-05
3116.00,1.365256e-05
3117.00,1.222317e-05
3118.00,1.278450e-05
3119.00,1.515084e-05
3120.00,1.677814e-05
3121.00,1.623416e-05
3122.00,1.480121e-05
3123.00,1.309573e-05
3124.00,1.340235e-05
3125.00,1.551554e-05
3126.00,1.854896e-05
3127.00,1.937059e-05
3128.00,1.765221e-05
3129.00,1.557504e-05
3130.00,1.268326e-05
3131.00,1.114571e-05
3132.00,1.146073e-05
3133.00,1.338784e-05
3134.00,1.466915e-05
3135.00,1.423461e-05
3136.00,1.284763e-05
3137.00,1.066213e-05
3138.00,9.929582e-06
3139.00,1.115193e-05
3140.00,1.385398e-05
3141.00,1.576459e-05
3142.00,1.580596e-05
3143.00,1.494074e-05
3144.00,1.270870e-05
3145.00,1.087403e-05
3146.00,1.044952e-05
3147.00,1.135547e-05
3148.00,1.285117e-05
3149.00,1.421400e-05
3150.00,1.473189e-05
3151.00,1.322067e-05
3152.00,1.172669e-05
3153.00,1.197875e-05
3154.00,1.372709e-05
3155.00,1.480128e-05
3156.00,1.448243e-05
3157.00,1.364990e-05
3158.00,1.214522e-05
3159.00,1.081469e-05
3160.00,1.101953e-05
3161.00,1.254926e-05
3162.00,1.420019e-05
3163.00,1.507353e-05
3164.00,1.544181e-05
3165.00,1.539149e-05
3166.00,1.484159e-05
3167.00,1.388042e-05
3168.00,1.259787e-05
3169.00,1.294980e-05
3170.00,1.486349e-05
3171.00,1.652644e-05
3172.00,1.686613e-05
3173.00,1.537632e-05
3174.00,1.363054e-05
3175.00,1.163817e-05
3176.00,1.130465e-05
3177.00,1.237384e-05
3178.00,1.366449e-05
3179.00,1.453880e-05
3180.00,1.404886e-05
3181.00,1.309699e-05
3182.00,1.175930e-05
3183.00,1.196528e-05
3184.00,1.334640e-05
3185.00,1.474424e-05
3186.00,1.595200e-05
3187.00,1.570060e-05
3188.00,1.459502e-05
3189.00,1.282905e-05
3190.00,1.301775e-05
3191.00,1.356229e-05
3192.00,1.380717e-05
3193.00,1.409611e-05
3194.00,1.363652e-05
3195.00,1.291760e-05
3196.00,1.128984e-05
3197.00,1.166409e-05
3198.00,1.313760e-05
3199.00,1.441633e-05
3200.00,1.533093e-05
3201.00,1.418569e-05
3202.00,1.340537e-05
3203.00,1.178127e-05
3204.00,1.222511e-05
3205.00,1.357570e-05
3206.00,1.410308e-05
3207.00,1.418801e-05
3208.00,1.329980e-05
3209.00,1.214216e-05
3210.00,1.061151e-05
3211.00,1.059741e-05
3212.00,1.162949e-05
3213.00,1.291186e-05
3214.00,1.320289e-05
3215.00,1.237281e-05
3216.00,1.160986e-05
3217.00,1.070635e-05
3218.00,1.132969e-05
3219.00,1.272190e-05
3220.00,1.389889e-05
3221.00,1.421394e-05
3222.00,1.369946e-05
3223.00,1.308631e-05
3224.00,1.203527e-05
3225.00,1.273579e-05
3226.00,1.406588e-05
3227.00,1.530101e-05
3228.00,1.517788e-05
3229.00,1.359550e-05
3230.00,1.214155e-05
3231.00,1.058295e-05
3232.00,1.113024e-05
3233.00,1.283421e-05
3234.00,1.506568e-05
3235.00,1.636479e-05
3236.00,1.573701e-05
3237.00,1.396345e-05
3238.00,1.193433e-05
3239.00,1.213178e-05
3240.00,1.364793e-05
3241.00,1.595514e-05
3242.00,1.716080e-05
3243.00,1.674930e-05
3244.00,1.429205e-05
3245.00,1.145734e-05
3246.00,1.101982e-05
3247.00,1.189847e-05
3248.00,1.402076e-05
3249.00,1.503137e-05
3250.00,1.496471e-05
3251.00,1.378077e-05
3252.00,1.260499e-05
3253.00,1.344348e-05
3254.00,1.474991e-05
3255.00,1.577338e-05
3256.00,1.509074e-05
3257.00,1.413586e-05
3258.00,1.250987e-05
3259.00,1.107179e-05
3260.00,1.127305e-05
3261.00,1.246343e-05
3262.00,1.497666e-05
3263.00,1.654453e-05
3264.00,1.696179e-05
3265.00,1.531886e-05
3266.00,1.377763e-05
3267.00,1.415249e-05
3268.00,1.575408e-05
3269.00,1.816763e-05
3270.00,1.833633e-05
3271.00,1.729213e-05
3272.00,1.403667e-05
3273.00,1.175908e-05
3274.00,1.161093e-05
3275.00,1.260696e-05
3276.00,1.450557e-05
3277.00,1.521783e-05
3278.00,1.664505e-05
3279.00,1.673257e-05
3280.00,1.582969e-05
3281.00,1.339347e-05
3282.00,1.087910e-05
3283.00,1.081908e-05
3284.00,1.155967e-05
3285.00,1.347582e-05
3286.00,1.415684e-05
3287.00,1.425285e-05
3288.00,1.342854e-05
3289.00,1.201033e-05
3290.00,1.266629e-05
3291.00,1.354583e-05
3292.00,1.461332e-05
3293.00,1.435135e-05
3294.00,1.403214e-05
3295.00,1.342693e-05
3296.00,1.182411e-05
3297.00,1.200036e-05
3298.00,1.210277e-05
3299.00,1.275303e-05
3300.00,1.224258e-05
3301.00,1.240710e-05
3302.00,1.240238e-05
3303.00,1.181742e-05
3304.00,1.303385e-05
3305.00,1.380665e-05
3306.00,1.466736e-05
3307.00,1.410638e-05
3308.00,1.339748e-05
3309.00,1.279052e-05
3310.00,1.155643e-05
3311.00,1.171450e-05
3312.00,1.240225e-05
3313.00,1.373499e-05
3314.00,1.448960e-05
3315.00,1.501342e-05
3316.00,1.376496e-05
3317.00,1.208762e-05
3318.00,1.203609e-05
3319.00,1.291626e-05
3320.00,1.419794e-05
3321.00,1.329838e-05
3322.00,1.230605e-05
3323.00,1.113944e-05
3324.00,1.014833e-05
3325.00,1.064232e-05
3326.00,1.169016e-05
3327.00,1.339112e-05
3328.00,1.344386e-05
3329.00,1.338589e-05
3330.00,1.297942e-05
3331.00,1.235139e-05
3332.00,1.283950e-05
3333.00,1.370343e-05
3334.00,1.509350e-05
3335.00,1.466863e-05
3336.00,1.351205e-05
3337.00,1.157016e-05
3338.00,9.917479e-06
3339.00,9.794660e-06
3340.00,1.054614e-05
3341.00,1.234317e-05
3342.00,1.329547e-05
3343.00,1.388979e-05
3344.00,1.297009e-05
3345.00,1.189518e-05
3346.00,1.254947e-05
3347.00,1.413297e-05
3348.00,1.629546e-05
3349.00,1.627279e-05
3350.00,1.507549e-05
3351.00,1.247543e-05
3352.00,1.099494e-05
3353.00,1.162878e-05
3354.00,1.350536e-05
3355.00,1.558991e-05
3356.00,1.522643e-05
3357.00,1.407062e-05
3358.00,1.178170e-05
3359.00,1.068651e-05
3360.00,1.121619e-05
3361.00,1.253982e-05
3362.00,1.419477e-05
3363.00,1.412705e-05
3364.00,1.365478e-05
3365.00,1.221747e-05
3366.00,1.144466e-05
3367.00,1.203233e-05
3368.00,1.352330e-05
3369.00,1.570423e-05
3370.00,1.636242e-05
3371.00,1.598335e-05
3372.00,1.381482e-05
3373.00,1.230910e-05
3374.00,1.204785e-05
3375.00,1.285784e-05
3376.00,1.398225e-05
3377.00,1.428099e-05
3378.00,1.444666e-05
3379.00,1.264378e-05
3380.00,1.132401e-05
3381.00,1.133138e-05
3382.00,1.292591e-05
3383.00,1.461452e-05
3384.00,1.500550e-05
3385.00,1.518054e-05
3386.00,1.369714e-05
3387.00,1.231999e-05
3388.00,1.160114e-05
3389.00,1.262303e-05
3390.00,1.395229e-05
3391.00,1.445356e-05
3392.00,1.506204e-05
3393.00,1.470613e-05
3394.00,1.433895e-05
3395.00,1.347846e-05
3396.00,1.285015e-05
3397.00,1.321015e-05
3398.00,1.414269e-05
3399.00,1.531840e-05
3400.00,1.458911e-05
3401.00,1.339116e-05
3402.00,1.176938e-05
3403.00,1.102035e-05
3404.00,1.117350e-05
3405.00,1.221149e-05
3406.00,1.362046e-05
3407.00,1.374158e-05
3408.00,1.354699e-05
3409.00,1.269926e-05
3410.00,1.200701e-05
3411.00,1.248061e-05
3412.00,1.386807e-05
3413.00,1.535541e-05
3414.00,1.550154e-05
3415.00,1.495765e-05
3416.00,1.348111e-05
3417.00,1.212177e-05
3418.00,1.192353e-05
3419.00,1.256525e-05
3420.00,1.352408e-05
3421.00,1.353576e-05
3422.00,1.326008e-05
3423.00,1.223465e-05
3424.00,1.108366e-05
3425.00,1.090990e-05
3426.00,1.165212e-05
3427.00,1.265923e-05
3428.00,1.266677e-05
3429.00,1.241745e-05
3430.00,1.140002e-05
3431.00,1.059985e-05
3432.00,1.099634e-05
3433.00,1.231041e-05
3434.00,1.399846e-05
3435.00,1.485885e-05
3436.00,1.523632e-05
3437.00,1.419616e-05
3438.00,1.289375e-05
3439.00,1.273446e-05
3440.00,1.340321e-05
3441.00,1.377949e-05
3442.00,1.286032e-05
3443.00,1.201141e-05
3444.00,1.112658e-05
3445.00,1.060184e-05
3446.00,1.106590e-05
3447.00,1.206846e-05
3448.00,1.279755e-05
3449.00,1.254498e-05
3450.00,1.220176e-05
3451.00,1.147754e-05
3452.00,1.081505e-05
3453.00,1.083711e-05
3454.00,1.139912e-05
3455.00,1.192041e-05
3456.00,1.167914e-05
3457.00,1.128230e-05
3458.00,1.038187e-05
3459.00,9.931852e-06
3460.00,1.061653e-05
3461.00,1.201180e-05
3462.00,1.332062e-05
3463.00,1.378883e-05
3464.00,1.377739e-05
3465.00,1.227184e-05
3466.00,1.071669e-05
3467.00,1.028288e-05
3468.00,1.123491e-05
3469.00,1.294691e-05
3470.00,1.358670e-05
3471.00,1.336451e-05
3472.00,1.163713e-05
3473.00,1.010078e-05
3474.00,1.024850e-05
3475.00,1.166562e-05
3476.00,1.361151e-05
3477.00,1.435704e-05
3478.00,1.405427e-05
3479.00,1.266679e-05
3480.00,1.172011e-05
3481.00,1.201222e-05
3482.00,1.317681e-05
3483.00,1.464005e-05
3484.00,1.511369e-05
3485.00,1.486410e-05
3486.00,1.322635e-05
3487.00,1.213386e-05
3488.00,1.222401e-05
3489.00,1.310419e-05
3490.00,1.401955e-05
3491.00,1.357952e-05
3492.00,1.233947e-05
3493.00,1.027753e-05
3494.00,9.076883e-06
3495.00,8.848642e-06
3496.00,9.536827e-06
3497.00,1.092094e-05
3498.00,1.211722e-05
3499.00,1.362200e-05
3500.00,1.409354e-05
3501.00,1.368442e-05
3502.00,1.225252e-05
3503.00,1.099120e-05
3504.00,1.096273e-05
3505.00,1.200910e-05
3506.00,1.348577e-05
3507.00,1.383969e-05
3508.00,1.363666e-05
3509.00,1.217411e-05
3510.00,1.080157e-05
3511.00,1.069417e-05
3512.00,1.158416e-05
3513.00,1.285705e-05
3514.00,1.313850e-05
3515.00,1.290475e-05
3516.00,1.191582e-05
3517.00,1.107175e-05
3518.00,1.144011e-05
3519.00,1.235685e-05
3520.00,1.309322e-05
3521.00,1.290855e-05
3522.00,1.248157e-05
3523.00,1.193108e-05
3524.00,1.146779e-05
3525.00,1.184156e-05
3526.00,1.279828e-05
3527.00,1.330773e-05
3528.00,1.316275e-05
3529.00,1.285366e-05
3530.00,1.165433e-05
3531.00,1.048054e-05
3532.00,1.000581e-05
3533.00,1.051429e-05
3534.00,1.132320e-05
3535.00,1.207738e-05
3536.00,1.286906e-05
3537.00,1.279092e-05
3538.00,1.256996e-05
3539.00,1.316141e-05
3540.00,1.478584e-05
3541.00,1.568269e-05
3542.00,1.523642e-05
3543.00,1.414603e-05
3544.00,1.313225e-05
3545.00,1.310632e-05
3546.00,1.405288e-05
3547.00,1.544465e-05
3548.00,1.498309e-05
3549.00,1.358384e-05
3550.00,1.248782e-05
3551.00,1.127718e-05
3552.00,1.051743e-05
3553.00,1.045561e-05
3554.00,1.118678e-05
3555.00,1.163149e-05
3556.00,1.170012e-05
3557.00,1.189444e-05
3558.00,1.181691e-05
3559.00,1.172710e-05
3560.00,1.192935e-05
3561.00,1.294304e-05
3562.00,1.347858e-05
3563.00,1.360635e-05
3564.00,1.324802e-05
3565.00,1.198655e-05
3566.00,1.136953e-05
3567.00,1.158356e-05
3568.00,1.302567e-05
3569.00,1.385815e-05
3570.00,1.401746e-05
3571.00,1.300873e-05
3572.00,1.106412e-05
3573.00,1.004662e-05
3574.00,1.021088e-05
3575.00,1.199159e-05
3576.00,1.303246e-05
3577.00,1.306720e-05
3578.00,1.163946e-05
3579.00,9.520595e-06
3580.00,8.383386e-06
3581.00,8.640091e-06
3582.00,1.051314e-05
3583.00,1.204791e-05
3584.00,1.310629e-05
3585.00,1.237217e-05
3586.00,1.092786e-05
3587.00,1.011817e-05
3588.00,1.014752e-05
3589.00,1.188146e-05
3590.00,1.336102e-05
3591.00,1.449765e-05
3592.00,1.396444e-05
3593.00,1.209613e-05
3594.00,1.084305e-05
3595.00,1.053182e-05
3596.00,1.194898e-05
3597.00,1.287060e-05
3598.00,1.361328e-05
3599.00,1.303008e-05
3600.00,1.158836e-05
3601.00,1.094446e-05
3602.00,1.139326e-05
3603.00,1.386914e-05
3604.00,1.507075e-05
3605.00,1.526286e-05
3606.00,1.404968e-05
3607.00,1.233827e-05
3608.00,1.161997e-05
3609.00,1.239781e-05
3610.00,1.506333e-05
3611.00,1.602132e-05
3612.00,1.591972e-05
3613.00,1.400447e-05
3614.00,1.232790e-05
3615.00,1.134152e-05
3616.00,1.069528e-05
3617.00,1.049504e-05
3618.00,1.056834e-05
3619.00,1.190472e-05
3620.00,1.242160e-05
3621.00,1.233479e-05
3622.00,1.137675e-05
3623.00,1.038180e-05
3624.00,1.037092e-05
3625.00,1.103217e-05
3626.00,1.304842e-05
3627.00,1.414712e-05
3628.00,1.464388e-05
3629.00,1.409628e-05
3630.00,1.259588e-05
3631.00,1.119390e-05
3632.00,1.023340e-05
3633.00,1.100108e-05
3634.00,1.172306e-05
3635.00,1.296902e-05
3636.00,1.362882e-05
3637.00,1.276302e-05
3638.00,1.150046e-05
3639.00,1.038798e-05
3640.00,1.104074e-05
3641.00,1.155354e-05
3642.00,1.224827e-05
3643.00,1.263392e-05
3644.00,1.230300e-05
3645.00,1.167290e-05
3646.00,1.069347e-05
3647.00,1.098246e-05
3648.00,1.065979e-05
3649.00,1.074236e-05
3650.00,1.135801e-05
3651.00,1.171760e-05
3652.00,1.190136e-05
3653.00,1.149987e-05
3654.00,1.192973e-05
3655.00,1.157343e-05
3656.00,1.123819e-05
3657.00,1.089197e-05
3658.00,1.025799e-05
3659.00,9.737648e-06
3660.00,9.466497e-06
3661.00,1.017173e-05
3662.00,1.059025e-05
3663.00,1.125997e-05
3664.00,1.175718e-05
3665.00,1.192585e-05
3666.00,1.146638e-05
3667.00,1.091255e-05
3668.00,1.178116e-05
3669.00,1.253182e-05
3670.00,1.374240e-05
3671.00,1.385707e-05
3672.00,1.302159e-05
3673.00,1.188574e-05
3674.00,1.100399e-05
3675.00,1.193066e-05
3676.00,1.288072e-05
3677.00,1.361010e-05
3678.00,1.272401e-05
3679.00,1.116123e-05
3680.00,1.011983e-05
3681.00,1.010157e-05
3682.00,1.127573e-05
3683.00,1.196225e-05
3684.00,1.241418e-05
3685.00,1.157330e-05
3686.00,1.053805e-05
3687.00,9.579646e-06
3688.00,9.543540e-06
3689.00,1.085157e-05
3690.00,1.166465e-05
3691.00,1.254628e-05
3692.00,1.205828e-05
3693.00,1.129508e-05
3694.00,1.051156e-05
3695.00,1.054969e-05
3696.00,1.198121e-05
3697.00,1.305014e-05
3698.00,1.363232e-05
3699.00,1.278994e-05
3700.00,1.177607e-05
3701.00,1.120779e-05
3702.00,1.165389e-05
3703.00,1.347357e-05
3704.00,1.547619e-05
3705.00,1.734540e-05
3706.00,1.698512e-05
3707.00,1.579926e-05
3708.00,1.405277e-05
3709.00,1.321886e-05
3710.00,1.388790e-05
3711.00,1.406010e-05
3712.00,1.393287e-05
3713.00,1.238854e-05
3714.00,1.105417e-05
3715.00,9.870006e-06
3716.00,9.391550e-06
3717.00,9.718683e-06
3718.00,9.920448e-06
3719.00,1.039332e-05
3720.00,1.005211e-05
3721.00,9.906567e-06
3722.00,9.644313e-06
3723.00,1.016812e-05
3724.00,1.210593e-05
3725.00,1.339552e-05
3726.00,1.431357e-05
3727.00,1.370317e-05
3728.00,1.268593e-05
3729.00,1.120681e-05
3730.00,9.951102e-06
3731.00,9.520513e-06
3732.00,9.780830e-06
3733.00,1.102244e-05
3734.00,1.135462e-05
3735.00,1.123721e-05
3736.00,1.092362e-05
3737.00,1.046047e-05
3738.00,1.014483e-05
3739.00,1.012346e-05
3740.00,1.124003e-05
3741.00,1.201065e-05
3742.00,1.296821e-05
3743.00,1.295605e-05
3744.00,1.239330e-05
3745.00,1.174479e-05
3746.00,1.140853e-05
3747.00,1.251462e-05
3748.00,1.281504e-05
3749.00,1.329666e-05
3750.00,1.320443e-05
3751.00,1.244315e-05
3752.00,1.154529e-05
3753.00,1.110039e-05
3754.00,1.214098e-05
3755.00,1.255332e-05
3756.00,1.287269e-05
3757.00,1.209621e-05
3758.00,1.117465e-05
3759.00,1.062124e-05
3760.00,1.086317e-05
3761.00,1.236722e-05
3762.00,1.305516e-05
3763.00,1.378142e-05
3764.00,1.327593e-05
3765.00,1.199271e-05
3766.00,1.065858e-05
3767.00,9.835214e-06
3768.00,1.028684e-05
3769.00,1.032186e-05
3770.00,1.084014e-05
3771.00,1.097502e-05
3772.00,1.097870e-05
3773.00,1.086577e-05
3774.00,1.124009e-05
3775.00,1.287915e-05
3776.00,1.370961e-05
3777.00,1.393550e-05
3778.00,1.299408e-05
3779.00,1.183084e-05
3780.00,1.085352e-05
3781.00,1.027879e-05
3782.00,1.095194e-05
3783.00,1.171745e-05
3784.00,1.276415e-05
3785.00,1.311879e-05
3786.00,1.314164e-05
3787.00,1.291597e-05
3788.00,1.300680e-05
3789.00,1.463901e-05
3790.00,1.591832e-05
3791.00,1.595481e-05
3792.00,1.359569e-05
3793.00,1.126706e-05
3794.00,9.983394e-06
3795.00,1.024980e-05
3796.00,1.204646e-05
3797.00,1.317750e-05
3798.00,1.375433e-05
3799.00,1.224187e-05
3800.00,1.039031e-05
3801.00,9.190483e-06
3802.00,9.119440e-06
3803.00,1.013629e-05
3804.00,1.071687e-05
3805.00,1.124804e-05
3806.00,1.038881e-05
3807.00,9.612599e-06
3808.00,9.236534e-06
3809.00,9.679927e-06
3810.00,1.123327e-05
3811.00,1.211983e-05
3812.00,1.297365e-05
3813.00,1.249713e-05
3814.00,1.196419e-05
3815.00,1.173815e-05
3816.00,1.207874e-05
3817.00,1.320715e-05
3818.00,1.323793e-05
3819.00,1.318204e-05
3820.00,1.211063e-05
3821.00,1.103074e-05
3822.00,1.032819e-05
3823.00,1.064001e-05
3824.00,1.201968e-05
3825.00,1.297740e-05
3826.00,1.402215e-05
3827.00,1.312168e-05
3828.00,1.169009e-05
3829.00,1.018944e-05
3830.00,9.857500e-06
3831.00,1.101499e-05
3832.00,1.211477e-05
3833.00,1.315744e-05
3834.00,1.252993e-05
3835.00,1.145498e-05
3836.00,1.042880e-05
3837.00,1.060787e-05
3838.00,1.178095e-05
3839.00,1.251583e-05
3840.00,1.337514e-05
3841.00,1.320033e-05
3842.00,1.287438e-05
3843.00,1.163813e-05
3844.00,1.044175e-05
3845.00,9.645358e-06
3846.00,9.600715e-06
3847.00,1.084940e-05
3848.00,1.193116e-05
3849.00,1.275541e-05
3850.00,1.264927e-05
3851.00,1.212449e-05
3852.00,1.176306e-05
3853.00,1.244424e-05
3854.00,1.479928e-05
3855.00,1.593759e-05
3856.00,1.618347e-05
3857.00,1.503751e-05
3858.00,1.376124e-05
3859.00,1.284400e-05
3860.00,1.246275e-05
3861.00,1.295902e-05
3862.00,1.254097e-05
3863.00,1.257186e-05
3864.00,1.206445e-05
3865.00,1.148321e-05
3866.00,1.086331e-05
3867.00,1.065656e-05
3868.00,1.136969e-05
3869.00,1.157767e-05
3870.00,1.202967e-05
3871.00,1.187161e-05
3872.00,1.144858e-05
3873.00,1.098747e-05
3874.00,1.088591e-05
3875.00,1.172549e-05
3876.00,1.215940e-05
3877.00,1.261467e-05
3878.00,1.223088e-05
3879.00,1.182924e-05
3880.00,1.191929e-05
3881.00,1.262296e-05
3882.00,1.425316e-05
3883.00,1.454447e-05
3884.00,1.413567e-05
3885.00,1.247166e-05
3886.00,1.115613e-05
3887.00,1.050019e-05
3888.00,1.078976e-05
3889.00,1.197946e-05
3890.00,1.210038e-05
3891.00,1.220412e-05
3892.00,1.115395e-05
3893.00,1.040610e-05
3894.00,1.020666e-05
3895.00,1.081558e-05
3896.00,1.242492e-05
3897.00,1.333533e-05
3898.00,1.412105e-05
3899.00,1.344417e-05
3900.00,1.241894e-05
3901.00,1.130571e-05
3902.00,1.079233e-05
3903.00,1.126351e-05
3904.00,1.203802e-05
3905.00,1.357914e-05
3906.00,1.390118e-05
3907.00,1.331619e-05
3908.00,1.256992e-05
3909.00,1.260206e-05
3910.00,1.301800e-05
3911.00,1.274473e-05
3912.00,1.195098e-05
3913.00,1.030960e-05
3914.00,9.178323e-06
3915.00,8.970916e-06
3916.00,9.959091e-06
3917.00,1.185588e-05
3918.00,1.295648e-05
3919.00,1.286046e-05
3920.00,1.108635e-05
3921.00,9.139129e-06
3922.00,8.314050e-06
3923.00,8.770209e-06
3924.00,1.015822e-05
3925.00,1.162378e-05
3926.00,1.263574e-05
3927.00,1.245971e-05
3928.00,1.126596e-05
3929.00,1.028400e-05
3930.00,1.004354e-05
3931.00,1.069686e-05
3932.00,1.148573e-05
3933.00,1.209979e-05
3934.00,1.199326e-05
3935.00,1.114974e-05
3936.00,1.064375e-05
3937.00,1.101737e-05
3938.00,1.218096e-05
3939.00,1.332498e-05
3940.00,1.367107e-05
3941.00,1.309440e-05
3942.00,1.154236e-05
3943.00,1.082870e-05
3944.00,1.128534e-05
3945.00,1.231071e-05
3946.00,1.305635e-05
3947.00,1.255809e-05
3948.00,1.191363e-05
3949.00,1.117254e-05
3950.00,1.062490e-05
3951.00,1.017048e-05
3952.00,9.680524e-06
3953.00,9.657309e-06
3954.00,1.037142e-05
3955.00,1.133158e-05
3956.00,1.152126e-05
3957.00,1.097582e-05
3958.00,1.018548e-05
3959.00,9.618896e-06
3960.00,9.709129e-06
3961.00,1.026233e-05
3962.00,1.102155e-05
3963.00,1.130887e-05
3964.00,1.127134e-05
3965.00,1.054044e-05
3966.00,9.816233e-06
3967.00,9.685195e-06
3968.00,1.035361e-05
3969.00,1.141025e-05
3970.00,1.201476e-05
3971.00,1.181762e-05
3972.00,1.081332e-05
3973.00,9.882040e-06
3974.00,9.871285e-06
3975.00,1.067557e-05
3976.00,1.171977e-05
3977.00,1.172513e-05
3978.00,1.148291e-05
3979.00,1.068124e-05
3980.00,1.021900e-05
3981.00,1.035523e-05
3982.00,1.096789e-05
3983.00,1.195754e-05
3984.00,1.212368e-05
3985.00,1.210221e-05
3986.00,1.146205e-05
3987.00,1.079009e-05
3988.00,1.066554e-05
3989.00,1.087408e-05
3990.00,1.144374e-05
3991.00,1.162189e-05
3992.00,1.179629e-05
3993.00,1.138357e-05
3994.00,1.068775e-05
3995.00,1.026570e-05
3996.00,1.026837e-05
3997.00,1.071247e-05
3998.00,1.064258e-05
3999.00,1.094878e-05
4000.00,1.076574e-05
4001.00,1.088817e-05
4002.00,1.132615e-05
4003.00,1.166902e-05
4004.00,1.266579e-05
4005.00,1.298076e-05
4006.00,1.292442e-05
4007.00,1.178138e-05
4008.00,1.080979e-05
4009.00,1.095374e-05
4010.00,1.163915e-05
4011.00,1.298658e-05
4012.00,1.262543e-05
4013.00,1.180020e-05
4014.00,1.026615e-05
4015.00,9.429411e-06
4016.00,9.489598e-06
4017.00,9.786282e-06
4018.00,1.056902e-05
4019.00,1.054396e-05
4020.00,1.044868e-05
4021.00,9.793694e-06
4022.00,9.493844e-06
4023.00,9.824263e-06
4024.00,1.055571e-05
4025.00,1.138429e-05
4026.00,1.127697e-05
4027.00,1.102537e-05
4028.00,9.933356e-06
4029.00,9.600763e-06
4030.00,1.017508e-05
4031.00,1.123635e-05
4032.00,1.247735e-05
4033.00,1.254465e-05
4034.00,1.251380e-05
4035.00,1.142174e-05
4036.00,1.063578e-05
4037.00,1.057615e-05
4038.00,1.086363e-05
4039.00,1.118197e-05
4040.00,1.087031e-05
4041.00,1.050052e-05
4042.00,9.409570e-06
4043.00,8.652679e-06
4044.00,8.611009e-06
4045.00,9.420671e-06
4046.00,1.061712e-05
4047.00,1.125304e-05
4048.00,1.146406e-05
4049.00,1.070285e-05
4050.00,1.050788e-05
4051.00,1.100130e-05
4052.00,1.222700e-05
4053.00,1.340585e-05
4054.00,1.330013e-05
4055.00,1.225688e-05
4056.00,1.046402e-05
4057.00,9.688584e-06
4058.00,9.956638e-06
4059.00,1.055506e-05
4060.00,1.092641e-05
4061.00,1.084613e-05
4062.00,1.086263e-05
4063.00,1.063617e-05
4064.00,1.047183e-05
4065.00,9.758754e-06
4066.00,9.227831e-06
4067.00,9.258469e-06
4068.00,1.015976e-05
4069.00,1.112512e-05
4070.00,1.137265e-05
4071.00,1.110298e-05
4072.00,1.028052e-05
4073.00,9.743885e-06
4074.00,9.599176e-06
4075.00,1.022388e-05
4076.00,1.081755e-05
4077.00,1.131886e-05
4078.00,1.191128e-05
4079.00,1.158761e-05
4080.00,1.090375e-05
4081.00,1.041341e-05
4082.00,1.060870e-05
4083.00,1.088851e-05
4084.00,1.111124e-05
4085.00,1.121525e-05
4086.00,1.087177e-05
4087.00,1.075055e-05
4088.00,1.055844e-05
4089.00,1.071297e-05
4090.00,1.056877e-05
4091.00,1.036156e-05
4092.00,1.032197e-05
4093.00,9.844839e-06
4094.00,9.459484e-06
4095.00,9.653449e-06
4096.00,1.051290e-05
4097.00,1.119979e-05
4098.00,1.138438e-05
4099.00,1.115972e-05
4100.00,1.060872e-05
4101.00,1.025772e-05
4102.00,1.010268e-05
4103.00,1.032503e-05
4104.00,1.013098e-05
4105.00,9.708708e-06
4106.00,9.548638e-06
4107.00,9.291259e-06
4108.00,9.341807e-06
4109.00,9.538220e-06
4110.00,1.005737e-05
4111.00,1.029645e-05
4112.00,1.022651e-05
4113.00,1.014100e-05
4114.00,1.005588e-05
4115.00,9.927105e-06
4116.00,9.924628e-06
4117.00,1.015999e-05
4118.00,9.990942e-06
4119.00,1.008161e-05
4120.00,1.025430e-05
4121.00,1.013369e-05
4122.00,1.007357e-05
4123.00,1.019467e-05
4124.00,1.069693e-05
4125.00,1.104517e-05
4126.00,1.124262e-05
4127.00,1.071040e-05
4128.00,9.777966e-06
4129.00,9.194226e-06
4130.00,9.453957e-06
4131.00,1.045483e-05
4132.00,1.132362e-05
4133.00,1.187782e-05
4134.00,1.168918e-05
4135.00,1.118454e-05
4136.00,1.091818e-05
4137.00,1.147355e-05
4138.00,1.289903e-05
4139.00,1.387989e-05
4140.00,1.368725e-05
4141.00,1.206427e-05
4142.00,1.007865e-05
4143.00,8.879653e-06
4144.00,8.839014e-06
4145.00,9.921680e-06
4146.00,1.123880e-05
4147.00,1.209939e-05
4148.00,1.201830e-05
4149.00,1.098467e-05
4150.00,1.009420e-05
4151.00,9.979507e-06
4152.00,1.077150e-05
4153.00,1.132187e-05
4154.00,1.150676e-05
4155.00,1.117515e-05
4156.00,1.018343e-05
4157.00,9.633567e-06
4158.00,9.860505e-06
4159.00,1.089645e-05
4160.00,1.175317e-05
4161.00,1.206554e-05
4162.00,1.137618e-05
4163.00,1.017710e-05
4164.00,9.590552e-06
4165.00,1.007428e-05
4166.00,1.136686e-05
4167.00,1.200265e-05
4168.00,1.182940e-05
4169.00,1.098476e-05
4170.00,9.825902e-06
4171.00,9.414935e-06
4172.00,9.781491e-06
4173.00,1.089681e-05
4174.00,1.199270e-05
4175.00,1.240611e-05
4176.00,1.268242e-05
4177.00,1.220329e-05
4178.00,1.167974e-05
4179.00,1.077398e-05
4180.00,1.030242e-05
4181.00,1.021946e-05
4182.00,1.090644e-05
4183.00,1.185672e-05
4184.00,1.193960e-05
4185.00,1.159762e-05
4186.00,1.081051e-05
4187.00,1.039736e-05
4188.00,1.039636e-05
4189.00,1.041283e-05
4190.00,1.038596e-05
4191.00,9.910144e-06
4192.00,9.680579e-06
4193.00,9.022535e-06
4194.00,8.696749e-06
4195.00,8.877889e-06
4196.00,9.183700e-06
4197.00,9.972108e-06
4198.00,1.033216e-05
4199.00,1.075566e-05
4200.00,1.053459e-05
4201.00,1.009098e-05
4202.00,9.721479e-06
4203.00,9.792876e-06
4204.00,1.032944e-05
4205.00,1.021644e-05
4206.00,1.026288e-05
4207.00,9.760020e-06
4208.00,9.477464e-06
4209.00,9.780961e-06
4210.00,1.056175e-05
4211.00,1.135786e-05
4212.00,1.160878e-05
4213.00,1.252031e-05
4214.00,1.347824e-05
4215.00,1.529038e-05
4216.00,1.802651e-05
4217.00,2.089199e-05
4218.00,2.282389e-05
4219.00,2.159911e-05
4220.00,1.868359e-05
4221.00,1.482052e-05
4222.00,1.204435e-05
4223.00,1.060355e-05
4224.00,1.021458e-05
4225.00,1.008863e-05
4226.00,9.562354e-06
4227.00,9.339431e-06
4228.00,8.788006e-06
4229.00,8.493651e-06
4230.00,8.624593e-06
4231.00,9.026891e-06
4232.00,9.790246e-06
4233.00,1.045993e-05
4234.00,1.139496e-05
4235.00,1.155803e-05
4236.00,1.123744e-05
4237.00,1.084758e-05
4238.00,1.091716e-05
4239.00,1.102925e-05
4240.00,1.081987e-05
4241.00,1.027904e-05
4242.00,9.460161e-06
4243.00,9.214109e-06
4244.00,9.433171e-06
4245.00,1.008975e-05
4246.00,1.028582e-05
4247.00,1.014623e-05
4248.00,9.572757e-06
4249.00,8.856235e-06
4250.00,8.820247e-06
4251.00,9.456354e-06
4252.00,1.089104e-05
4253.00,1.156809e-05
4254.00,1.152430e-05
4255.00,1.076386e-05
4256.00,9.548994e-06
4257.00,9.177577e-06
4258.00,9.265728e-06
4259.00,1.006935e-05
4260.00,1.052498e-05
4261.00,1.075784e-05
4262.00,1.062476e-05
4263.00,9.918237e-06
4264.00,9.854276e-06
4265.00,1.005233e-05
4266.00,1.110497e-05
4267.00,1.144776e-05
4268.00,1.110075e-05
4269.00,1.004318e-05
4270.00,8.920915e-06
4271.00,8.915423e-06
4272.00,9.567178e-06
4273.00,1.133204e-05
4274.00,1.261254e-05
4275.00,1.298064e-05
4276.00,1.176248e-05
4277.00,9.801009e-06
4278.00,8.697216e-06
4279.00,8.287263e-06
4280.00,9.027059e-06
4281.00,9.696828e-06
4282.00,1.037325e-05
4283.00,1.055252e-05
4284.00,1.029086e-05
4285.00,1.029396e-05
4286.00,9.527973e-06
4287.00,9.759792e-06
4288.00,9.861545e-06
4289.00,1.085314e-05
4290.00,1.179666e-05
4291.00,1.201061e-05
4292.00,1.190391e-05
4293.00,1.058480e-05
4294.00,1.001235e-05
4295.00,9.715442e-06
4296.00,1.072102e-05
4297.00,1.227752e-05
4298.00,1.318018e-05
4299.00,1.356831e-05
4300.00,1.270257e-05
4301.00,1.218660e-05
4302.00,1.142827e-05
4303.00,1.118646e-05
4304.00,1.048115e-05
4305.00,9.948970e-06
4306.00,1.007740e-05
4307.00,9.637483e-06
4308.00,9.649983e-06
4309.00,9.276871e-06
4310.00,9.312784e-06
4311.00,8.921586e-06
4312.00,8.506496e-06
4313.00,8.212491e-06
4314.00,7.660828e-06
4315.00,7.779769e-06
4316.00,7.796114e-06
4317.00,8.248669e-06
4318.00,8.421760e-06
4319.00,8.786931e-06
4320.00,9.522882e-06
4321.00,9.569147e-06
4322.00,9.963873e-06
4323.00,1.014498e-05
4324.00,1.105875e-05
4325.00,1.172904e-05
4326.00,1.183451e-05
4327.00,1.150705e-05
4328.00,1.054669e-05
4329.00,1.027638e-05
4330.00,1.010851e-05
4331.00,1.077656e-05
4332.00,1.107603e-05
4333.00,1.103057e-05
4334.00,1.092863e-05
4335.00,1.050447e-05
4336.00,1.050404e-05
4337.00,1.029208e-05
4338.00,1.059903e-05
4339.00,1.044590e-05
4340.00,1.005658e-05
4341.00,9.515988e-06
4342.00,8.994831e-06
4343.00,9.136022e-06
4344.00,9.401426e-06
4345.00,1.020114e-05
4346.00,1.030760e-05
4347.00,9.969071e-06
4348.00,9.453252e-06
4349.00,8.861475e-06
4350.00,9.045611e-06
4351.00,9.585055e-06
4352.00,1.104039e-05
4353.00,1.225310e-05
4354.00,1.273293e-05
4355.00,1.208034e-05
4356.00,1.034571e-05
4357.00,9.245944e-06
4358.00,8.839968e-06
4359.00,9.424101e-06
4360.00,9.949540e-06
4361.00,1.021243e-05
4362.00,1.011475e-05
4363.00,9.451334e-06
4364.00,9.423235e-06
4365.00,9.887282e-06
4366.00,1.100768e-05
4367.00,1.184781e-05
4368.00,1.195841e-05
4369.00,1.144424e-05
4370.00,1.046173e-05
4371.00,9.901991e-06
4372.00,9.711901e-06
4373.00,1.013489e-05
4374.00,1.063456e-05
4375.00,1.097086e-05
4376.00,1.071455e-05
4377.00,9.969479e-06
4378.00,9.394988e-06
4379.00,9.221167e-06
4380.00,9.846587e-06
4381.00,1.037756e-05
4382.00,1.054835e-05
4383.00,9.913043e-06
4384.00,8.766026e-06
4385.00,8.112926e-06
4386.00,8.190531e-06
4387.00,9.097183e-06
4388.00,9.862028e-06
4389.00,1.006111e-05
4390.00,9.567288e-06
4391.00,8.819179e-06
4392.00,8.568607e-06
4393.00,9.106972e-06
4394.00,9.938534e-06
4395.00,1.032023e-05
4396.00,1.055136e-05
4397.00,1.056922e-05
4398.00,1.071638e-05
4399.00,1.098682e-05
4400.00,1.074423e-05
4401.00,1.074626e-05
4402.00,1.072116e-05
4403.00,1.174878e-05
4404.00,1.338120e-05
4405.00,1.456911e-05
4406.00,1.493327e-05
4407.00,1.429297e-05
4408.00,1.341835e-05
4409.00,1.227769e-05
4410.00,1.167412e-05
4411.00,1.149601e-05
4412.00,1.144115e-05
4413.00,1.149530e-05
4414.00,1.145597e-05
4415.00,1.201056e-05
4416.00,1.292836e-05
4417.00,1.428515e-05
4418.00,1.474678e-05
4419.00,1.474205e-05
4420.00,1.397886e-05
4421.00,1.281088e-05
4422.00,1.188935e-05
4423.00,1.129167e-05
4424.00,1.147240e-05
4425.00,1.138097e-05
4426.00,1.137137e-05
4427.00,1.120282e-05
4428.00,1.097200e-05
4429.00,1.113475e-05
4430.00,1.120893e-05
4431.00,1.129849e-05
4432.00,1.065780e-05
4433.00,9.881511e-06
4434.00,9.317767e-06
4435.00,9.081252e-06
4436.00,9.388332e-06
4437.00,9.864869e-06
4438.00,1.061983e-05
4439.00,1.067860e-05
4440.00,1.056151e-05
4441.00,1.016220e-05
4442.00,9.811257e-06
4443.00,9.784214e-06
4444.00,9.766798e-06
4445.00,1.020036e-05
4446.00,1.022631e-05
4447.00,1.010699e-05
4448.00,9.992823e-06
4449.00,9.744690e-06
4450.00,9.427072e-06
4451.00,9.080576e-06
4452.00,9.182555e-06
4453.00,9.468079e-06
4454.00,9.815547e-06
4455.00,1.008722e-05
4456.00,1.011459e-05
4457.00,1.003170e-05
4458.00,1.018086e-05
4459.00,1.067069e-05
4460.00,1.095024e-05
4461.00,1.112817e-05
4462.00,1.086521e-05
4463.00,1.025558e-05
4464.00,9.938215e-06
4465.00,9.875650e-06
4466.00,1.047171e-05
4467.00,1.066631e-05
4468.00,1.058953e-05
4469.00,9.993473e-06
4470.00,9.195278e-06
4471.00,8.704842e-06
4472.00,8.685760e-06
4473.00,9.328816e-06
4474.00,9.950401e-06
4475.00,1.020308e-05
4476.00,9.774812e-06
4477.00,8.981491e-06
4478.00,8.233907e-06
4479.00,8.243391e-06
4480.00,8.895970e-06
4481.00,9.348686e-06
4482.00,9.526343e-06
4483.00,8.969496e-06
4484.00,8.167121e-06
4485.00,7.697356e-06
4486.00,7.840882e-06
4487.00,8.631784e-06
4488.00,9.467582e-06
4489.00,9.942433e-06
4490.00,9.662872e-06
4491.00,8.981520e-06
4492.00,8.398960e-06
4493.00,8.337071e-06
4494.00,8.982878e-06
4495.00,9.662513e-06
4496.00,1.030758e-05
4497.00,1.016845e-05
4498.00,9.703515e-06
4499.00,9.524405e-06
4500.00,9.797486e-06
4501.00,1.046394e-05
4502.00,1.088846e-05
4503.00,1.111172e-05
4504.00,1.049690e-05
4505.00,9.624480e-06
4506.00,8.788237e-06
4507.00,8.736069e-06
4508.00,9.249685e-06
4509.00,9.753106e-06
4510.00,1.067703e-05
4511.00,1.135222e-05
4512.00,1.173817e-05
4513.00,1.154420e-05
4514.00,1.071654e-05
4515.00,9.541592e-06
4516.00,8.963849e-06
4517.00,9.225728e-06
4518.00,9.575989e-06
4519.00,9.932132e-06
4520.00,9.742444e-06
4521.00,9.295440e-06
4522.00,8.732733e-06
4523.00,8.354782e-06
4524.00,8.502235e-06
4525.00,8.612919e-06
4526.00,8.935735e-06
4527.00,8.910170e-06
4528.00,8.735403e-06
4529.00,8.416988e-06
4530.00,8.328311e-06
4531.00,8.656358e-06
4532.00,8.667915e-06
4533.00,8.783518e-06
4534.00,8.773566e-06
4535.00,9.051366e-06
4536.00,9.333326e-06
4537.00,9.578798e-06
4538.00,9.919120e-06
4539.00,9.666112e-06
4540.00,9.440071e-06
4541.00,9.160959e-06
4542.00,9.175857e-06
4543.00,9.146474e-06
4544.00,9.342623e-06
4545.00,9.642553e-06
4546.00,9.390576e-06
4547.00,9.077165e-06
4548.00,8.508707e-06
4549.00,8.163316e-06
4550.00,7.942260e-06
4551.00,8.161199e-06
4552.00,8.845862e-06
4553.00,9.219772e-06
4554.00,9.533565e-06
4555.00,9.310806e-06
4556.00,9.230647e-06
4557.00,8.923057e-06
4558.00,8.970057e-06
4559.00,9.301764e-06
4560.00,9.310252e-06
4561.00,9.670892e-06
4562.00,9.786002e-06
4563.00,9.825523e-06
4564.00,9.636900e-06
4565.00,9.502392e-06
4566.00,9.280946e-06
4567.00,8.877128e-06
4568.00,8.777411e-06
4569.00,8.724089e-06
4570.00,8.727585e-06
4571.00,8.457614e-06
4572.00,8.465388e-06
4573.00,8.700546e-06
4574.00,8.931318e-06
4575.00,9.291526e-06
4576.00,9.069359e-06
4577.00,8.637509e-06
4578.00,8.131213e-06
4579.00,8.295503e-06
4580.00,8.757429e-06
4581.00,9.076958e-06
4582.00,9.477492e-06
4583.00,9.360645e-06
4584.00,9.033034e-06
4585.00,8.659892e-06
4586.00,8.695289e-06
4587.00,8.963747e-06
4588.00,9.008148e-06
4589.00,8.977346e-06
4590.00,8.582912e-06
4591.00,8.101142e-06
4592.00,7.633044e-06
4593.00,7.745823e-06
4594.00,8.269426e-06
4595.00,8.815154e-06
4596.00,9.307719e-06
4597.00,9.409354e-06
4598.00,9.190507e-06
4599.00,8.685008e-06
4600.00,8.645409e-06
4601.00,8.833787e-06
4602.00,8.905527e-06
4603.00,8.723476e-06
4604.00,8.207267e-06
4605.00,7.664278e-06
4606.00,7.349430e-06
4607.00,7.833262e-06
4608.00,8.580002e-06
4609.00,9.108398e-06
4610.00,9.234919e-06
4611.00,8.625050e-06
4612.00,8.034282e-06
4613.00,7.620330e-06
4614.00,7.823553e-06
4615.00,8.470634e-06
4616.00,9.112837e-06
4617.00,9.574668e-06
4618.00,9.481415e-06
4619.00,9.038602e-06
4620.00,8.611374e-06
4621.00,8.727940e-06
4622.00,9.052823e-06
4623.00,9.523336e-06
4624.00,9.815062e-06
4625.00,9.739198e-06
4626.00,9.612792e-06
4627.00,9.163504e-06
4628.00,9.002220e-06
4629.00,8.860822e-06
4630.00,9.157074e-06
4631.00,9.823055e-06
4632.00,1.018318e-05
4633.00,1.053581e-05
4634.00,1.027571e-05
4635.00,9.940685e-06
4636.00,9.522640e-06
4637.00,9.323157e-06
4638.00,9.355682e-06
4639.00,9.423218e-06
4640.00,9.520965e-06
4641.00,9.398513e-06
4642.00,9.460563e-06
4643.00,9.425191e-06
4644.00,9.587696e-06
4645.00,9.916846e-06
4646.00,9.941203e-06
4647.00,9.911214e-06
4648.00,9.764768e-06
4649.00,9.631231e-06
4650.00,9.051025e-06
4651.00,8.577153e-06
4652.00,8.150154e-06
4653.00,7.720001e-06
4654.00,7.794888e-06
4655.00,7.996710e-06
4656.00,8.554706e-06
4657.00,8.924734e-06
4658.00,9.283413e-06
4659.00,9.601872e-06
4660.00,9.387546e-06
4661.00,9.205295e-06
4662.00,8.786883e-06
4663.00,8.534468e-06
4664.00,8.371085e-06
4665.00,8.609213e-06
4666.00,9.134656e-06
4667.00,9.489633e-06
4668.00,9.715803e-06
4669.00,9.569336e-06
4670.00,9.409687e-06
4671.00,9.287555e-06
4672.00,9.470308e-06
4673.00,9.812396e-06
4674.00,1.008559e-05
4675.00,1.046819e-05
4676.00,1.066169e-05
4677.00,1.081666e-05
4678.00,1.026221e-05
4679.00,9.849144e-06
4680.00,9.445992e-06
4681.00,9.005914e-06
4682.00,8.812967e-06
4683.00,8.654551e-06
4684.00,8.761810e-06
4685.00,8.817786e-06
4686.00,9.087422e-06
4687.00,9.406459e-06
4688.00,9.368968e-06
4689.00,9.342399e-06
4690.00,8.767173e-06
4691.00,8.320534e-06
4692.00,8.252990e-06
4693.00,8.678867e-06
4694.00,9.180530e-06
4695.00,9.180849e-06
4696.00,8.922523e-06
4697.00,8.373372e-06
4698.00,8.142836e-06
4699.00,8.014356e-06
4700.00,8.215631e-06
4701.00,8.592129e-06
4702.00,8.664589e-06
4703.00,8.406905e-06
4704.00,7.845319e-06
4705.00,7.427849e-06
4706.00,7.140269e-06
4707.00,7.454661e-06
4708.00,8.276493e-06
4709.00,9.121167e-06
4710.00,9.953518e-06
4711.00,9.973307e-06
4712.00,9.465552e-06
4713.00,8.721305e-06
4714.00,8.604414e-06
4715.00,8.901368e-06
4716.00,9.356722e-06
4717.00,9.618127e-06
4718.00,9.318399e-06
4719.00,8.681746e-06
4720.00,8.063016e-06
4721.00,7.989668e-06
4722.00,8.303022e-06
4723.00,8.869704e-06
4724.00,9.299458e-06
4725.00,9.612963e-06
4726.00,9.792586e-06
4727.00,1.014492e-05
4728.00,1.114485e-05
4729.00,1.195307e-05
4730.00,1.224729e-05
4731.00,1.162866e-05
4732.00,1.063796e-05
4733.00,9.842503e-06
4734.00,9.013958e-06
4735.00,8.549403e-06
4736.00,7.873962e-06
4737.00,7.434390e-06
4738.00,7.349805e-06
4739.00,7.374631e-06
4740.00,7.263438e-06
4741.00,7.092197e-06
4742.00,7.033031e-06
4743.00,7.048639e-06
4744.00,7.488763e-06
4745.00,8.056359e-06
4746.00,8.549160e-06
4747.00,8.919052e-06
4748.00,9.054288e-06
4749.00,9.261830e-06
4750.00,9.193534e-06
4751.00,9.217295e-06
4752.00,9.266230e-06
4753.00,9.146767e-06
4754.00,8.920102e-06
4755.00,8.514270e-06
4756.00,8.078464e-06
4757.00,7.504335e-06
4758.00,7.291490e-06
4759.00,7.237888e-06
4760.00,7.356290e-06
4761.00,7.679937e-06
4762.00,7.870473e-06
4763.00,8.009918e-06
4764.00,8.051237e-06
4765.00,8.202531e-06
4766.00,8.397203e-06
4767.00,8.590173e-06
4768.00,8.598470e-06
4769.00,8.531320e-06
4770.00,8.333805e-06
4771.00,7.984368e-06
4772.00,7.896295e-06
4773.00,7.803726e-06
4774.00,7.779066e-06
4775.00,7.777835e-06
4776.00,8.070522e-06
4777.00,8.538471e-06
4778.00,8.906484e-06
4779.00,9.298616e-06
4780.00,9.024810e-06
4781.00,8.639863e-06
4782.00,8.168505e-06
4783.00,7.902643e-06
4784.00,8.015469e-06
4785.00,8.007330e-06
4786.00,8.339779e-06
4787.00,8.540787e-06
4788.00,8.547339e-06
4789.00,8.328536e-06
4790.00,7.948658e-06
4791.00,7.777485e-06
4792.00,7.550284e-06
4793.00,7.713139e-06
4794.00,8.120852e-06
4795.00,8.694795e-06
4796.00,8.988648e-06
4797.00,8.955081e-06
4798.00,8.793045e-06
4799.00,8.690723e-06
4800.00,9.088380e-06
4801.00,9.227609e-06
4802.00,9.451384e-06
4803.00,9.166868e-06
4804.00,8.685894e-06
4805.00,8.266035e-06
4806.00,8.239034e-06
4807.00,9.319934e-06
4808.00,1.093999e-05
4809.00,1.269554e-05
4810.00,1.331549e-05
4811.00,1.244880e-05
4812.00,1.080192e-05
4813.00,9.214039e-06
4814.00,8.498628e-06
4815.00,8.037352e-06
4816.00,7.903383e-06
4817.00,7.554976e-06
4818.00,7.157483e-06
4819.00,6.685133e-06
4820.00,6.517640e-06
4821.00,6.767757e-06
4822.00,7.042835e-06
4823.00,7.302299e-06
4824.00,7.017426e-06
4825.00,6.726167e-06
4826.00,6.401354e-06
4827.00,6.238798e-06
4828.00,6.572792e-06
4829.00,7.212383e-06
4830.00,8.105476e-06
4831.00,8.694766e-06
4832.00,8.899215e-06
4833.00,8.483667e-06
4834.00,8.075997e-06
4835.00,8.142479e-06
4836.00,8.488944e-06
4837.00,9.206581e-06
4838.00,9.335388e-06
4839.00,9.027071e-06
4840.00,8.391290e-06
4841.00,8.130066e-06
4842.00,8.406700e-06
4843.00,8.814097e-06
4844.00,9.493283e-06
4845.00,9.823393e-06
4846.00,1.013963e-05
4847.00,1.006404e-05
4848.00,9.673535e-06
4849.00,9.063505e-06
4850.00,8.093532e-06
4851.00,7.497933e-06
4852.00,7.170929e-06
4853.00,7.210443e-06
4854.00,7.501796e-06
4855.00,8.008853e-06
4856.00,8.443346e-06
4857.00,8.301316e-06
4858.00,7.911862e-06
4859.00,7.466645e-06
4860.00,7.194617e-06
4861.00,7.074177e-06
4862.00,7.324648e-06
4863.00,7.716008e-06
4864.00,7.904462e-06
4865.00,8.216482e-06
4866.00,8.268823e-06
4867.00,8.285099e-06
4868.00,8.370930e-06
4869.00,8.604056e-06
4870.00,8.660887e-06
4871.00,8.317320e-06
4872.00,8.032166e-06
4873.00,7.646023e-06
4874.00,7.428848e-06
4875.00,7.439237e-06
4876.00,7.735371e-06
4877.00,8.255919e-06
4878.00,8.500860e-06
4879.00,8.805282e-06
4880.00,8.869426e-06
4881.00,8.891704e-06
4882.00,8.654112e-06
4883.00,8.372745e-06
4884.00,8.162253e-06
4885.00,7.864652e-06
4886.00,7.974502e-06
4887.00,7.909858e-06
4888.00,7.870658e-06
4889.00,7.643793e-06
4890.00,7.281151e-06
4891.00,7.117879e-06
4892.00,6.992499e-06
4893.00,7.262478e-06
4894.00,7.845884e-06
4895.00,8.921006e-06
4896.00,1.023701e-05
4897.00,1.171425e-05
4898.00,1.282700e-05
4899.00,1.269985e-05
4900.00,1.212802e-05
4901.00,1.133903e-05
4902.00,1.062703e-05
4903.00,9.839605e-06
4904.00,9.382692e-06
4905.00,9.083082e-06
4906.00,8.619205e-06
4907.00,8.590480e-06
4908.00,8.617555e-06
4909.00,9.021282e-06
4910.00,9.135295e-06
4911.00,8.813059e-06
4912.00,8.164407e-06
4913.00,7.601078e-06
4914.00,7.604217e-06
4915.00,8.042907e-06
4916.00,8.920279e-06
4917.00,9.389640e-06
4918.00,9.326005e-06
4919.00,8.720202e-06
4920.00,8.125488e-06
4921.00,8.080628e-06
4922.00,8.353652e-06
4923.00,8.815682e-06
4924.00,9.005410e-06
4925.00,8.987221e-06
4926.00,8.896603e-06
4927.00,8.885750e-06
4928.00,9.284027e-06
4929.00,9.958256e-06
4930.00,1.064573e-05
4931.00,1.088445e-05
4932.00,1.068157e-05
4933.00,1.013463e-05
4934.00,9.616805e-06
4935.00,9.441601e-06
4936.00,9.337858e-06
4937.00,9.230545e-06
4938.00,8.854103e-06
4939.00,8.449386e-06
4940.00,7.992704e-06
4941.00,7.654512e-06
4942.00,7.735081e-06
4943.00,8.014756e-06
4944.00,8.547793e-06
4945.00,8.775171e-06
4946.00,8.734785e-06
4947.00,8.494345e-06
4948.00,8.425024e-06
4949.00,8.694201e-06
4950.00,8.862421e-06
4951.00,8.887032e-06
4952.00,8.390107e-06
4953.00,7.904391e-06
4954.00,7.423371e-06
4955.00,7.211694e-06
4956.00,7.461251e-06
4957.00,7.762361e-06
4958.00,8.154079e-06
4959.00,8.343706e-06
4960.00,8.469394e-06
4961.00,8.380154e-06
4962.00,8.105962e-06
4963.00,7.887346e-06
4964.00,7.640538e-06
4965.00,7.749633e-06
4966.00,7.965773e-06
4967.00,8.233946e-06
4968.00,8.287839e-06
4969.00,8.229853e-06
4970.00,8.203779e-06
4971.00,8.095783e-06
4972.00,8.217135e-06
4973.00,8.232926e-06
4974.00,8.225516e-06
4975.00,8.305753e-06
4976.00,8.347934e-06
4977.00,8.261450e-06
4978.00,7.947984e-06
4979.00,7.810773e-06
4980.00,7.780272e-06
4981.00,8.075550e-06
4982.00,8.458267e-06
4983.00,8.598703e-06
4984.00,8.465587e-06
4985.00,8.036198e-06
4986.00,7.816663e-06
4987.00,7.457927e-06
4988.00,7.213556e-06
4989.00,7.179789e-06
4990.00,7.405195e-06
4991.00,7.863673e-06
4992.00,8.546132e-06
4993.00,9.894489e-06
4994.00,1.162472e-05
4995.00,1.365785e-05
4996.00,1.503279e-05
4997.00,1.505605e-05
4998.00,1.393300e-05
4999.00,1.210433e-05
5000.00,1.060256e-05
5001.00,9.469853e-06
5002.00,8.836171e-06
5003.00,8.290584e-06
5004.00,7.874041e-06
5005.00,7.696901e-06
5006.00,7.641331e-06
5007.00,7.855156e-06
5008.00,7.933165e-06
5009.00,7.927726e-06
5010.00,7.707950e-06
5011.00,7.480127e-06
5012.00,7.326546e-06
5013.00,7.347001e-06
5014.00,7.666380e-06
5015.00,7.935770e-06
5016.00,8.120203e-06
5017.00,7.871238e-06
5018.00,7.644758e-06
5019.00,7.584794e-06
5020.00,7.681855e-06
5021.00,8.314509e-06
5022.00,9.234831e-06
5023.00,1.011194e-05
5024.00,1.018784e-05
5025.00,9.514732e-06
5026.00,8.557088e-06
5027.00,7.718323e-06
5028.00,7.586781e-06
5029.00,7.849162e-06
5030.00,8.131076e-06
5031.00,8.202217e-06
5032.00,7.828421e-06
5033.00,7.244923e-06
5034.00,6.983978e-06
5035.00,7.137387e-06
5036.00,7.686162e-06
5037.00,8.253043e-06
5038.00,8.472211e-06
5039.00,8.204662e-06
5040.00,7.667300e-06
5041.00,7.418021e-06
5042.00,7.547898e-06
5043.00,7.871185e-06
5044.00,8.069077e-06
5045.00,8.004560e-06
5046.00,7.921767e-06
5047.00,7.753244e-06
5048.00,7.682449e-06
5049.00,7.889115e-06
5050.00,8.276911e-06
5051.00,8.689886e-06
5052.00,8.860417e-06
5053.00,8.674829e-06
5054.00,8.203140e-06
5055.00,7.877314e-06
5056.00,7.783549e-06
5057.00,7.883906e-06
5058.00,7.848611e-06
5059.00,7.443443e-06
5060.00,6.987982e-06
5061.00,6.667994e-06
5062.00,6.720003e-06
5063.00,7.118520e-06
5064.00,7.872725e-06
5065.00,8.493651e-06
5066.00,8.634257e-06
5067.00,8.382907e-06
5068.00,7.875886e-06
5069.00,7.577455e-06
5070.00,7.517727e-06
5071.00,7.907065e-06
5072.00,8.366987e-06
5073.00,8.693763e-06
5074.00,8.801923e-06
5075.00,8.565794e-06
5076.00,8.397566e-06
5077.00,8.020762e-06
5078.00,7.813032e-06
5079.00,7.708869e-06
5080.00,7.998260e-06
5081.00,8.267366e-06
5082.00,8.389417e-06
5083.00,8.443830e-06
5084.00,8.311040e-06
5085.00,8.389659e-06
5086.00,8.479584e-06
5087.00,8.432040e-06
5088.00,8.034904e-06
5089.00,7.585089e-06
5090.00,7.307696e-06
5091.00,6.999780e-06
5092.00,6.967380e-06
5093.00,6.993493e-06
5094.00,7.296410e-06
5095.00,7.706885e-06
5096.00,7.933095e-06
5097.00,8.056522e-06
5098.00,7.893669e-06
5099.00,7.824387e-06
5100.00,7.756399e-06
5101.00,7.715286e-06
5102.00,7.661063e-06
5103.00,7.446206e-06
5104.00,7.419096e-06
5105.00,7.399763e-06
5106.00,7.376125e-06
5107.00,7.352126e-06
5108.00,7.602373e-06
5109.00,7.752865e-06
5110.00,7.851932e-06
5111.00,8.040146e-06
5112.00,8.054498e-06
5113.00,7.917321e-06
5114.00,7.571310e-06
5115.00,7.616294e-06
5116.00,7.569111e-06
5117.00,7.418113e-06
5118.00,7.288105e-06
5119.00,6.918677e-06
5120.00,6.723160e-06
5121.00,6.591786e-06
5122.00,6.581408e-06
5123.00,6.575407e-06
5124.00,6.537568e-06
5125.00,6.586784e-06
5126.00,6.614679e-06
5127.00,6.822460e-06
5128.00,6.986600e-06
5129.00,7.353774e-06
5130.00,7.541378e-06
5131.00,7.747291e-06
5132.00,8.169028e-06
5133.00,8.197451e-06
5134.00,8.278745e-06
5135.00,8.285337e-06
5136.00,8.435223e-06
5137.00,8.543282e-06
5138.00,8.489238e-06
5139.00,8.463571e-06
5140.00,8.071158e-06
5141.00,8.053004e-06
5142.00,8.223870e-06
5143.00,8.499226e-06
5144.00,8.344278e-06
5145.00,7.898557e-06
5146.00,7.487582e-06
5147.00,6.895138e-06
5148.00,6.720672e-06
5149.00,6.898688e-06
5150.00,7.403945e-06
5151.00,7.724695e-06
5152.00,7.912577e-06
5153.00,8.097193e-06
5154.00,7.838812e-06
5155.00,7.806690e-06
5156.00,7.919180e-06
5157.00,8.328066e-06
5158.00,8.573051e-06
5159.00,8.476244e-06
5160.00,8.144819e-06
5161.00,7.230479e-06
5162.00,6.698558e-06
5163.00,6.492167e-06
5164.00,6.732237e-06
5165.00,7.276788e-06
5166.00,7.804033e-06
5167.00,8.398687e-06
5168.00,8.317606e-06
5169.00,8.284786e-06
5170.00,8.218218e-06
5171.00,8.165064e-06
5172.00,7.977535e-06
5173.00,7.618116e-06
5174.00,7.337350e-06
5175.00,6.921605e-06
5176.00,6.768916e-06
5177.00,7.102670e-06
5178.00,7.724317e-06
5179.00,8.305565e-06
5180.00,8.432560e-06
5181.00,8.458843e-06
5182.00,8.016923e-06
5183.00,7.892100e-06
5184.00,7.799373e-06
5185.00,7.829945e-06
5186.00,8.115654e-06
5187.00,8.708079e-06
5188.00,9.574119e-06
5189.00,9.846867e-06
5190.00,9.777168e-06
5191.00,9.034040e-06
5192.00,8.458458e-06
5193.00,7.922968e-06
5194.00,7.847384e-06
5195.00,8.312406e-06
5196.00,8.570295e-06
5197.00,8.755875e-06
5198.00,8.391239e-06
5199.00,8.128683e-06
5200.00,7.881676e-06
5201.00,7.699960e-06
5202.00,7.728278e-06
5203.00,7.349826e-06
5204.00,7.577232e-06
5205.00,7.820906e-06
5206.00,8.029184e-06
5207.00,8.054655e-06
5208.00,7.988942e-06
5209.00,8.051266e-06
5210.00,8.059372e-06
5211.00,8.345924e-06
5212.00,8.214983e-06
5213.00,8.131578e-06
5214.00,7.797900e-06
5215.00,7.424161e-06
5216.00,7.254983e-06
5217.00,6.858586e-06
5218.00,7.057682e-06
5219.00,7.017729e-06
5220.00,7.133359e-06
5221.00,7.258199e-06
5222.00,7.321679e-06
5223.00,7.435349e-06
5224.00,7.013918e-06
5225.00,7.151727e-06
5226.00,7.211358e-06
5227.00,7.438841e-06
5228.00,7.538872e-06
5229.00,7.451833e-06
5230.00,7.595528e-06
5231.00,7.321182e-06
5232.00,7.259654e-06
5233.00,7.100471e-06
5234.00,7.167195e-06
5235.00,7.380004e-06
5236.00,7.760134e-06
5237.00,8.261285e-06
5238.00,8.515788e-06
5239.00,9.036477e-06
5240.00,9.236203e-06
5241.00,9.387847e-06
5242.00,9.128017e-06
5243.00,8.886414e-06
5244.00,8.881420e-06
5245.00,8.569367e-06
5246.00,8.556634e-06
5247.00,8.074817e-06
5248.00,7.742312e-06
5249.00,7.636039e-06
5250.00,7.764119e-06
5251.00,7.906875e-06
5252.00,7.798991e-06
5253.00,7.791602e-06
5254.00,7.387070e-06
5255.00,7.529686e-06
5256.00,7.565287e-06
5257.00,7.947154e-06
5258.00,8.425286e-06
5259.00,8.654811e-06
5260.00,8.845459e-06
5261.00,8.019926e-06
5262.00,7.897851e-06
5263.00,7.629335e-06
5264.00,7.703485e-06
5265.00,7.636404e-06
5266.00,7.394192e-06
5267.00,7.308880e-06
5268.00,6.577398e-06
5269.00,6.422116e-06
5270.00,6.413132e-06
5271.00,6.935999e-06
5272.00,7.274025e-06
5273.00,7.420806e-06
5274.00,7.559113e-06
5275.00,6.985593e-06
5276.00,7.001292e-06
5277.00,6.896088e-06
5278.00,7.405708e-06
5279.00,7.568498e-06
5280.00,7.499918e-06
5281.00,7.524890e-06
5282.00,6.977247e-06
5283.00,7.140362e-06
5284.00,6.961248e-06
5285.00,7.280616e-06
5286.00,7.384694e-06
5287.00,7.292425e-06
5288.00,7.478799e-06
5289.00,7.246904e-06
5290.00,7.358512e-06
5291.00,7.317994e-06
5292.00,7.865548e-06
5293.00,7.784964e-06
5294.00,7.531990e-06
5295.00,7.898679e-06
5296.00,7.820427e-06
5297.00,7.953457e-06
5298.00,7.651917e-06
5299.00,7.498576e-06
5300.00,7.159569e-06
5301.00,6.624815e-06
5302.00,6.571015e-06
5303.00,6.445176e-06
5304.00,6.865176e-06
5305.00,6.922851e-06
5306.00,7.410011e-06
5307.00,7.425699e-06
5308.00,7.343965e-06
5309.00,7.855235e-06
5310.00,7.737419e-06
5311.00,7.923007e-06
5312.00,7.972842e-06
5313.00,8.128520e-06
5314.00,8.165456e-06
5315.00,8.104831e-06
5316.00,8.497093e-06
5317.00,8.630830e-06
5318.00,9.083346e-06
5319.00,9.331370e-06
5320.00,9.830214e-06
5321.00,9.475733e-06
5322.00,9.094576e-06
5323.00,9.019028e-06
5324.00,8.190204e-06
5325.00,8.020025e-06
5326.00,7.630515e-06
5327.00,7.373922e-06
5328.00,7.026408e-06
5329.00,6.808327e-06
5330.00,6.715632e-06
5331.00,6.416834e-06
5332.00,6.421134e-06
5333.00,6.318949e-06
5334.00,6.424126e-06
5335.00,6.175659e-06
5336.00,6.016245e-06
5337.00,6.153898e-06
5338.00,6.226972e-06
5339.00,6.154778e-06
5340.00,6.242960e-06
5341.00,6.617821e-06
5342.00,6.956549e-06
5343.00,7.453704e-06
5344.00,7.771069e-06
5345.00,8.048951e-06
5346.00,8.596533e-06
5347.00,8.684391e-06
5348.00,8.848402e-06
5349.00,8.379627e-06
5350.00,8.086884e-06
5351.00,7.863187e-06
5352.00,7.521009e-06
5353.00,7.613266e-06
5354.00,7.857743e-06
5355.00,8.391583e-06
5356.00,8.660383e-06
5357.00,9.167661e-06
5358.00,9.838007e-06
5359.00,9.303898e-06
5360.00,8.452846e-06
5361.00,7.611761e-06
5362.00,7.151737e-06
5363.00,6.821913e-06
5364.00,7.070361e-06
5365.00,7.478780e-06
5366.00,7.398565e-06
5367.00,7.711661e-06
5368.00,7.548192e-06
5369.00,7.541202e-06
5370.00,7.329026e-06
5371.00,7.601934e-06
5372.00,7.779021e-06
5373.00,7.292855e-06
5374.00,7.311293e-06
5375.00,6.818368e-06
5376.00,6.726439e-06
5377.00,6.854933e-06
5378.00,7.453198e-06
5379.00,8.435271e-06
5380.00,8.607735e-06
5381.00,8.580297e-06
5382.00,7.905174e-06
5383.00,7.464238e-06
5384.00,7.184251e-06
5385.00,7.552593e-06
5386.00,8.162796e-06
5387.00,8.109796e-06
5388.00,8.218436e-06
5389.00,7.919555e-06
5390.00,7.680115e-06
5391.00,7.424666e-06
5392.00,7.384123e-06
5393.00,8.054236e-06
5394.00,8.050843e-06
5395.00,8.611871e-06
5396.00,8.751463e-06
5397.00,9.164523e-06
5398.00,9.811222e-06
5399.00,9.941333e-06
5400.00,9.636483e-06
5401.00,8.604356e-06
5402.00,7.797251e-06
5403.00,7.420434e-06
5404.00,7.818231e-06
5405.00,9.435613e-06
5406.00,1.316461e-05
5407.00,1.864898e-05
5408.00,2.427593e-05
5409.00,2.974472e-05
5410.00,2.777566e-05
5411.00,2.227303e-05
5412.00,1.633486e-05
5413.00,1.213488e-05
5414.00,9.794505e-06
5415.00,8.516352e-06
5416.00,8.295796e-06
5417.00,7.965340e-06
5418.00,7.833563e-06
5419.00,7.745902e-06
5420.00,7.964256e-06
5421.00,8.058310e-06
5422.00,7.956617e-06
5423.00,7.985988e-06
5424.00,7.681707e-06
5425.00,7.791107e-06
5426.00,7.837927e-06
5427.00,8.175134e-06
5428.00,8.355697e-06
5429.00,7.989769e-06
5430.00,7.708879e-06
5431.00,7.209431e-06
5432.00,6.927758e-06
5433.00,6.872345e-06
5434.00,7.158929e-06
5435.00,7.426291e-06
5436.00,7.805446e-06
5437.00,8.429867e-06
5438.00,8.546466e-06
5439.00,8.573143e-06
5440.00,8.490325e-06
5441.00,8.418289e-06
5442.00,8.263938e-06
5443.00,8.197092e-06
5444.00,8.220816e-06
5445.00,8.066328e-06
5446.00,7.976956e-06
5447.00,7.889817e-06
5448.00,7.725283e-06
5449.00,7.525196e-06
5450.00,7.417699e-06
5451.00,7.652319e-06
5452.00,7.764697e-06
5453.00,7.772253e-06
5454.00,7.734478e-06
5455.00,7.519913e-06
5456.00,7.093856e-06
5457.00,7.023601e-06
5458.00,6.941766e-06
5459.00,6.776440e-06
5460.00,6.919416e-06
5461.00,6.992526e-06
5462.00,7.002021e-06
5463.00,6.978160e-06
5464.00,7.091995e-06
5465.00,7.463635e-06
5466.00,7.733563e-06
5467.00,8.098649e-06
5468.00,8.217425e-06
5469.00,7.933297e-06
5470.00,7.706187e-06
5471.00,7.674347e-06
5472.00,7.760106e-06
5473.00,7.647557e-06
5474.00,7.623448e-06
5475.00,7.442607e-06
5476.00,7.182285e-06
5477.00,7.093247e-06
5478.00,7.288731e-06
5479.00,7.518753e-06
5480.00,7.506391e-06
5481.00,7.508990e-06
5482.00,7.553005e-06
5483.00,7.438635e-06
5484.00,7.616178e-06
5485.00,8.002951e-06
5486.00,8.267646e-06
5487.00,8.120862e-06
5488.00,7.618650e-06
5489.00,7.120189e-06
5490.00,6.813141e-06
5491.00,7.175289e-06
5492.00,7.938262e-06
5493.00,8.510845e-06
5494.00,8.614013e-06
5495.00,8.390080e-06
5496.00,7.744395e-06
5497.00,7.103135e-06
5498.00,6.805973e-06
5499.00,7.077955e-06
5500.00,7.666459e-06
5501.00,8.254202e-06
5502.00,9.227922e-06
5503.00,1.077033e-05
5504.00,1.395963e-05
5505.00,1.899581e-05
5506.00,2.676978e-05
5507.00,3.253896e-05
5508.00,3.070649e-05
5509.00,2.372805e-05
5510.00,1.649969e-05
5511.00,1.202159e-05
5512.00,1.025483e-05
5513.00,9.628538e-06
5514.00,9.105101e-06
5515.00,8.942287e-06
5516.00,8.395019e-06
5517.00,7.806689e-06
5518.00,7.665481e-06
5519.00,7.649163e-06
5520.00,8.079251e-06
5521.00,8.503552e-06
5522.00,8.709171e-06
5523.00,8.658999e-06
5524.00,8.625880e-06
5525.00,8.737049e-06
5526.00,8.751481e-06
5527.00,8.564407e-06
5528.00,8.495358e-06
5529.00,8.609887e-06
5530.00,8.587644e-06
5531.00,8.590878e-06
5532.00,8.631742e-06
5533.00,8.622455e-06
5534.00,8.801991e-06
5535.00,8.496658e-06
5536.00,8.266486e-06
5537.00,7.896891e-06
5538.00,7.348301e-06
5539.00,7.243038e-06
5540.00,7.027705e-06
5541.00,6.970570e-06
5542.00,6.796388e-06
5543.00,6.766880e-06
5544.00,6.719413e-06
5545.00,6.670737e-06
5546.00,6.717269e-06
5547.00,7.127701e-06
5548.00,7.426984e-06
5549.00,7.439530e-06
5550.00,7.574487e-06
5551.00,7.352135e-06
5552.00,7.347369e-06
5553.00,7.457202e-06
5554.00,7.635126e-06
5555.00,7.860555e-06
5556.00,7.671080e-06
5557.00,7.834527e-06
5558.00,8.070193e-06
5559.00,8.038725e-06
5560.00,8.320360e-06
5561.00,8.228136e-06
5562.00,8.077925e-06
5563.00,7.948041e-06
5564.00,7.935262e-06
5565.00,7.915276e-06
5566.00,7.728335e-06
5567.00,7.717725e-06
5568.00,7.546499e-06
5569.00,7.514046e-06
5570.00,7.252560e-06
5571.00,7.241011e-06
5572.00,7.334702e-06
5573.00,7.214180e-06
5574.00,7.309923e-06
5575.00,7.581068e-06
5576.00,7.805670e-06
5577.00,8.144271e-06
5578.00,8.299007e-06
5579.00,8.452924e-06
5580.00,8.031170e-06
5581.00,7.806570e-06
5582.00,7.845929e-06
5583.00,7.780902e-06
5584.00,8.106002e-06
5585.00,8.279837e-06
5586.00,8.389895e-06
5587.00,8.417423e-06
5588.00,8.085841e-06
5589.00,7.599773e-06
5590.00,7.210835e-06
5591.00,7.299351e-06
5592.00,7.483002e-06
5593.00,7.941265e-06
5594.00,8.425975e-06
5595.00,8.693864e-06
5596.00,8.781533e-06
5597.00,8.992743e-06
5598.00,9.273102e-06
5599.00,9.159377e-06
5600.00,8.759793e-06
5601.00,8.372730e-06
5602.00,7.670714e-06
5603.00,7.475447e-06
5604.00,7.687290e-06
5605.00,8.317149e-06
5606.00,9.298653e-06
5607.00,9.753950e-06
5608.00,9.227068e-06
5609.00,8.238788e-06
5610.00,7.253628e-06
5611.00,6.772067e-06
5612.00,6.758489e-06
5613.00,6.995793e-06
5614.00,7.509040e-06
5615.00,7.655683e-06
5616.00,7.433084e-06
5617.00,7.317403e-06
5618.00,7.376116e-06
5619.00,7.806550e-06
5620.00,8.622303e-06
5621.00,9.348241e-06
5622.00,9.525315e-06
5623.00,9.070274e-06
5624.00,8.479905e-06
5625.00,8.045181e-06
5626.00,8.136452e-06
5627.00,8.351857e-06
5628.00,8.422006e-06
5629.00,8.251086e-06
5630.00,7.787257e-06
5631.00,7.541435e-06
5632.00,7.530543e-06
5633.00,7.462239e-06
5634.00,7.503460e-06
5635.00,7.702330e-06
5636.00,8.077779e-06
5637.00,8.127260e-06
5638.00,8.221212e-06
5639.00,8.239668e-06
5640.00,8.257601e-06
5641.00,8.256362e-06
5642.00,8.175754e-06
5643.00,8.254277e-06
5644.00,8.194294e-06
5645.00,8.102140e-06
5646.00,7.935332e-06
5647.00,7.798950e-06
5648.00,7.871542e-06
5649.00,7.990880e-06
5650.00,8.416612e-06
5651.00,8.789562e-06
5652.00,9.099830e-06
5653.00,9.100806e-06
5654.00,8.820745e-06
5655.00,8.461958e-06
5656.00,8.007652e-06
5657.00,7.804933e-06
5658.00,7.439847e-06
5659.00,7.259705e-06
5660.00,7.285859e-06
5661.00,7.378046e-06
5662.00,7.696871e-06
5663.00,7.812228e-06
5664.00,8.101767e-06
5665.00,8.367580e-06
5666.00,8.432009e-06
5667.00,8.303689e-06
5668.00,8.177994e-06
5669.00,8.342638e-06
5670.00,8.219756e-06
5671.00,8.273478e-06
5672.00,8.035095e-06
5673.00,7.771680e-06
5674.00,7.486701e-06
5675.00,7.444023e-06
5676.00,7.787727e-06
5677.00,8.200570e-06
5678.00,8.964937e-06
5679.00,9.289771e-06
5680.00,9.299270e-06
5681.00,9.195087e-06
5682.00,9.212908e-06
5683.00,9.110483e-06
5684.00,8.859764e-06
5685.00,8.857197e-06
5686.00,8.793999e-06
5687.00,9.110147e-06
5688.00,9.343878e-06
5689.00,9.718954e-06
5690.00,1.009482e-05
5691.00,1.000542e-05
5692.00,1.033427e-05
5693.00,1.036253e-05
5694.00,1.009047e-05
5695.00,9.578640e-06
5696.00,9.287958e-06
5697.00,8.842116e-06
5698.00,8.583267e-06
5699.00,8.857154e-06
5700.00,8.902487e-06
5701.00,8.995836e-06
5702.00,8.291780e-06
5703.00,7.799904e-06
5704.00,7.429738e-06
5705.00,7.486115e-06
5706.00,7.947351e-06
5707.00,8.195417e-06
5708.00,8.444832e-06
5709.00,8.124877e-06
5710.00,7.807660e-06
5711.00,7.512290e-06
5712.00,7.339716e-06
5713.00,7.540898e-06
5714.00,7.590926e-06
5715.00,7.691897e-06
5716.00,7.628598e-06
5717.00,7.433810e-06
5718.00,7.568441e-06
5719.00,7.834706e-06
5720.00,8.373137e-06
5721.00,8.998739e-06
5722.00,9.385999e-06
5723.00,9.021018e-06
5724.00,8.606807e-06
5725.00,8.245822e-06
5726.00,7.979402e-06
5727.00,8.096104e-06
5728.00,8.178691e-06
5729.00,8.302142e-06
5730.00,7.986300e-06
5731.00,7.697752e-06
5732.00,7.629775e-06
5733.00,7.615929e-06
5734.00,8.155561e-06
5735.00,8.510709e-06
5736.00,8.942120e-06
5737.00,9.066582e-06
5738.00,8.984605e-06
5739.00,9.006148e-06
5740.00,9.029835e-06
5741.00,9.509296e-06
5742.00,9.496433e-06
5743.00,9.416988e-06
5744.00,9.077476e-06
5745.00,8.436210e-06
5746.00,8.141019e-06
5747.00,7.975706e-06
5748.00,7.964085e-06
5749.00,7.913733e-06
5750.00,8.236614e-06
5751.00,8.544043e-06
5752.00,8.803191e-06
5753.00,8.802897e-06
5754.00,8.653959e-06
5755.00,8.931619e-06
5756.00,8.791784e-06
5757.00,8.787175e-06
5758.00,8.399061e-06
5759.00,8.059927e-06
5760.00,7.940635e-06
5761.00,7.959857e-06
5762.00,8.227015e-06
5763.00,8.181900e-06
5764.00,8.443851e-06
5765.00,8.467508e-06
5766.00,8.484972e-06
5767.00,8.302363e-06
5768.00,8.058518e-06
5769.00,8.296679e-06
5770.00,8.206359e-06
5771.00,8.481451e-06
5772.00,8.390505e-06
5773.00,8.257941e-06
5774.00,8.131921e-06
5775.00,7.889333e-06
5776.00,7.906330e-06
5777.00,7.569570e-06
5778.00,7.684652e-06
5779.00,7.620329e-06
5780.00,7.826855e-06
5781.00,8.209693e-06
5782.00,8.547312e-06
5783.00,8.866430e-06
5784.00,8.770829e-06
5785.00,8.972071e-06
5786.00,8.828449e-06
5787.00,8.833345e-06
5788.00,8.704958e-06
5789.00,8.504171e-06
5790.00,8.359178e-06
5791.00,8.113415e-06
5792.00,8.288519e-06
5793.00,8.233649e-06
5794.00,8.304820e-06
5795.00,8.265210e-06
5796.00,8.143939e-06
5797.00,7.911346e-06
5798.00,7.638688e-06
5799.00,7.947612e-06
5800.00,7.930199e-06
5801.00,8.206262e-06
5802.00,8.453094e-06
5803.00,8.473387e-06
5804.00,8.637164e-06
5805.00,8.594776e-06
5806.00,8.877885e-06
5807.00,8.956917e-06
5808.00,9.243723e-06
5809.00,9.376256e-06
5810.00,9.040892e-06
5811.00,8.628504e-06
5812.00,8.258508e-06
5813.00,8.318293e-06
5814.00,8.380631e-06
5815.00,8.636667e-06
5816.00,8.610759e-06
5817.00,8.237102e-06
5818.00,8.086547e-06
5819.00,7.867387e-06
5820.00,7.949614e-06
5821.00,7.990038e-06
5822.00,8.322872e-06
5823.00,8.099149e-06
5824.00,7.703957e-06
5825.00,7.768313e-06
5826.00,7.803219e-06
5827.00,8.381469e-06
5828.00,8.661348e-06
5829.00,9.083885e-06
5830.00,9.111760e-06
5831.00,8.533929e-06
5832.00,8.337086e-06
5833.00,7.913235e-06
5834.00,7.879886e-06
5835.00,7.475172e-06
5836.00,7.365594e-06
5837.00,7.134603e-06
5838.00,6.798086e-06
5839.00,6.940235e-06
5840.00,6.967623e-06
5841.00,7.402906e-06
5842.00,7.486856e-06
5843.00,7.611513e-06
5844.00,7.481234e-06
5845.00,6.888859e-06
5846.00,6.735296e-06
5847.00,6.522974e-06
5848.00,6.820270e-06
5849.00,7.113608e-06
5850.00,7.425302e-06
5851.00,7.564497e-06
5852.00,7.267995e-06
5853.00,7.109752e-06
5854.00,7.118144e-06
5855.00,7.533787e-06
5856.00,7.912254e-06
5857.00,8.421381e-06
5858.00,8.773298e-06
5859.00,8.842433e-06
5860.00,8.770837e-06
5861.00,8.423967e-06
5862.00,8.308021e-06
5863.00,7.959688e-06
5864.00,8.175612e-06
5865.00,8.669533e-06
5866.00,9.217607e-06
5867.00,9.809473e-06
5868.00,1.034650e-05
5869.00,1.099040e-05
5870.00,1.040229e-05
5871.00,1.007051e-05
5872.00,9.158577e-06
5873.00,8.263493e-06
5874.00,7.790936e-06
5875.00,7.546083e-06
5876.00,7.825002e-06
5877.00,7.958396e-06
5878.00,8.280431e-06
5879.00,8.234795e-06
5880.00,8.257289e-06
5881.00,8.237542e-06
5882.00,8.068512e-06
5883.00,8.462616e-06
5884.00,8.492192e-06
5885.00,8.684373e-06
5886.00,8.387688e-06
5887.00,8.076708e-06
5888.00,7.997903e-06
5889.00,7.997364e-06
5890.00,8.519337e-06
5891.00,8.686586e-06
5892.00,8.856668e-06
5893.00,8.408299e-06
5894.00,8.169258e-06
5895.00,8.152466e-06
5896.00,8.076076e-06
5897.00,8.538113e-06
5898.00,8.660498e-06
5899.00,9.092440e-06
5900.00,9.118819e-06
5901.00,8.842305e-06
5902.00,8.840673e-06
5903.00,9.075008e-06
5904.00,1.016362e-05
5905.00,1.155901e-05
5906.00,1.355402e-05
5907.00,1.549831e-05
5908.00,1.730024e-05
5909.00,1.755613e-05
5910.00,1.614339e-05
5911.00,1.453576e-05
5912.00,1.224903e-05
5913.00,1.131878e-05
5914.00,1.131591e-05
5915.00,1.287697e-05
5916.00,1.625780e-05
5917.00,2.327774e-05
5918.00,3.537268e-05
5919.00,5.044290e-05
5920.00,6.389614e-05
5921.00,6.191349e-05
5922.00,4.752930e-05
5923.00,3.039316e-05
5924.00,1.884283e-05
5925.00,1.277524e-05
5926.00,9.643191e-06
5927.00,8.542242e-06
5928.00,7.906291e-06
5929.00,7.565664e-06
5930.00,7.254003e-06
5931.00,6.945618e-06
5932.00,6.860334e-06
5933.00,6.735821e-06
5934.00,6.887927e-06
5935.00,6.888145e-06
5936.00,6.987762e-06
5937.00,6.990212e-06
5938.00,6.972068e-06
5939.00,7.028098e-06
5940.00,6.908031e-06
5941.00,7.095830e-06
5942.00,7.119208e-06
5943.00,7.079517e-06
5944.00,6.835967e-06
5945.00,6.615403e-06
5946.00,6.559784e-06
5947.00,6.613869e-06
5948.00,7.020563e-06
5949.00,7.344745e-06
5950.00,7.514794e-06
5951.00,7.361575e-06
5952.00,7.303302e-06
5953.00,7.249880e-06
5954.00,7.152381e-06
5955.00,7.194874e-06
5956.00,7.159536e-06
5957.00,7.139228e-06
5958.00,6.956333e-06
5959.00,6.843489e-06
5960.00,6.822540e-06
5961.00,6.829284e-06
5962.00,7.172509e-06
5963.00,7.440078e-06
5964.00,7.584045e-06
5965.00,7.424974e-06
5966.00,7.264070e-06
5967.00,6.996590e-06
5968.00,6.675607e-06
5969.00,6.595808e-06
5970.00,6.514942e-06
5971.00,6.657226e-06
5972.00,6.865187e-06
5973.00,6.988701e-06
5974.00,7.027272e-06
5975.00,7.049699e-06
5976.00,7.257695e-06
5977.00,7.438830e-06
5978.00,7.753601e-06
5979.00,7.929955e-06
5980.00,7.965905e-06
5981.00,7.685489e-06
5982.00,7.364918e-06
5983.00,7.226820e-06
5984.00,7.026183e-06
5985.00,7.014254e-06
5986.00,6.994700e-06
5987.00,7.060704e-06
5988.00,7.137110e-06
5989.00,7.255913e-06
5990.00,7.576881e-06
5991.00,7.913011e-06
5992.00,8.181067e-06
5993.00,8.452347e-06
5994.00,8.667092e-06
5995.00,8.478269e-06
5996.00,8.365587e-06
5997.00,8.216563e-06
5998.00,7.854988e-06
5999.00,7.516571e-06
6000.00,7.125502e-06
6001.00,7.050685e-06
6002.00,7.273664e-06
6003.00,7.644073e-06
6004.00,8.092807e-06
6005.00,8.332326e-06
6006.00,8.299779e-06
6007.00,8.142601e-06
6008.00,7.919122e-06
6009.00,7.827801e-06
6010.00,8.129427e-06
6011.00,8.897179e-06
6012.00,1.021566e-05
6013.00,1.271275e-05
6014.00,1.718216e-05
6015.00,2.536917e-05
6016.00,3.835597e-05
6017.00,5.407790e-05
6018.00,6.335876e-05
6019.00,5.763266e-05
6020.00,4.189352e-05
6021.00,2.724745e-05
6022.00,1.787610e-05
6023.00,1.283754e-05
6024.00,1.038212e-05
6025.00,9.204609e-06
6026.00,8.472742e-06
6027.00,7.829216e-06
6028.00,7.454923e-06
6029.00,7.340621e-06
6030.00,7.375989e-06
6031.00,7.618869e-06
6032.00,8.002147e-06
6033.00,8.375975e-06
6034.00,8.827265e-06
6035.00,9.145559e-06
6036.00,9.202171e-06
6037.00,8.787784e-06
6038.00,8.132257e-06
6039.00,7.581600e-06
6040.00,7.360561e-06
6041.00,7.497714e-06
6042.00,7.708523e-06
6043.00,7.806689e-06
6044.00,7.666317e-06
6045.00,7.387937e-06
6046.00,7.089426e-06
6047.00,6.912395e-06
6048.00,6.925055e-06
6049.00,6.962372e-06
6050.00,7.153739e-06
6051.00,7.083516e-06
6052.00,6.847240e-06
6053.00,6.754164e-06
6054.00,6.708258e-06
6055.00,6.962220e-06
6056.00,7.227170e-06
6057.00,7.367804e-06
6058.00,7.474442e-06
6059.00,7.467730e-06
6060.00,7.324446e-06
6061.00,7.258625e-06
6062.00,7.319948e-06
6063.00,7.441120e-06
6064.00,7.646370e-06
6065.00,7.671571e-06
6066.00,7.587158e-06
6067.00,7.522224e-06
6068.00,7.660198e-06
6069.00,8.106515e-06
6070.00,8.293785e-06
6071.00,8.146541e-06
6072.00,7.836986e-06
6073.00,7.368179e-06
6074.00,7.137663e-06
6075.00,7.237132e-06
6076.00,7.715318e-06
6077.00,8.015701e-06
6078.00,8.038476e-06
6079.00,7.895705e-06
6080.00,7.658016e-06
6081.00,7.393230e-06
6082.00,7.297050e-06
6083.00,7.293500e-06
6084.00,7.264247e-06
6085.00,7.380267e-06
6086.00,7.434474e-06
6087.00,7.586128e-06
6088.00,7.629282e-06
6089.00,7.631364e-06
6090.00,7.555558e-06
6091.00,7.233417e-06
6092.00,7.060948e-06
6093.00,6.859648e-06
6094.00,6.567010e-06
6095.00,6.430544e-06
6096.00,6.298835e-06
6097.00,6.111934e-06
6098.00,5.922102e-06
6099.00,5.841520e-06
6100.00,5.849934e-06
6101.00,5.985050e-06
6102.00,6.162165e-06
6103.00,6.547392e-06
6104.00,6.935321e-06
6105.00,7.333297e-06
6106.00,7.670953e-06
6107.00,7.709865e-06
6108.00,7.578669e-06
6109.00,7.348969e-06
6110.00,7.180056e-06
6111.00,6.871835e-06
6112.00,6.714078e-06
6113.00,6.737722e-06
6114.00,6.935221e-06
6115.00,7.399985e-06
6116.00,7.944393e-06
6117.00,8.466535e-06
6118.00,8.526516e-06
6119.00,8.158546e-06
6120.00,7.496684e-06
6121.00,6.982687e-06
6122.00,6.384372e-06
6123.00,6.281561e-06
6124.00,6.321134e-06
6125.00,6.526960e-06
6126.00,6.831949e-06
6127.00,6.995840e-06
6128.00,7.102147e-06
6129.00,7.088940e-06
6130.00,7.297608e-06
6131.00,7.546393e-06
6132.00,7.780837e-06
6133.00,7.715816e-06
6134.00,7.417314e-06
6135.00,7.112139e-06
6136.00,6.902372e-06
6137.00,6.922746e-06
6138.00,6.947461e-06
6139.00,7.269910e-06
6140.00,7.470112e-06
6141.00,7.577950e-06
6142.00,7.750350e-06
6143.00,7.579160e-06
6144.00,7.500964e-06
6145.00,7.140656e-06
6146.00,6.963689e-06
6147.00,6.959162e-06
6148.00,7.069292e-06
6149.00,7.281026e-06
6150.00,7.178534e-06
6151.00,7.453968e-06
6152.00,7.311665e-06
6153.00,7.278280e-06
6154.00,7.380422e-06
6155.00,7.123690e-06
6156.00,6.960478e-06
6157.00,6.431108e-06
6158.00,6.277704e-06
6159.00,5.937222e-06
6160.00,5.942079e-06
6161.00,6.311686e-06
6162.00,6.673928e-06
6163.00,7.179666e-06
6164.00,7.073551e-06
6165.00,7.100641e-06
6166.00,6.561860e-06
6167.00,6.282260e-06
6168.00,6.301305e-06
6169.00,6.218268e-06
6170.00,6.394494e-06
6171.00,6.194079e-06
6172.00,6.459767e-06
6173.00,6.276281e-06
6174.00,6.244798e-06
6175.00,6.550361e-06
6176.00,6.766014e-06
6177.00,7.105623e-06
6178.00,7.176563e-06
6179.00,7.220690e-06
6180.00,6.987165e-06
6181.00,7.101902e-06
6182.00,7.243770e-06
6183.00,7.565593e-06
6184.00,7.807069e-06
6185.00,7.470462e-06
6186.00,7.382125e-06
6187.00,7.123904e-06
6188.00,7.345046e-06
6189.00,7.732579e-06
6190.00,8.198496e-06
6191.00,8.826485e-06
6192.00,8.559611e-06
6193.00,8.938227e-06
6194.00,8.680630e-06
6195.00,8.476948e-06
6196.00,8.358084e-06
6197.00,8.224000e-06
6198.00,8.414935e-06
6199.00,8.319662e-06
6200.00,8.628320e-06
6201.00,8.618527e-06
6202.00,8.756390e-06
6203.00,8.624784e-06
6204.00,8.490564e-06
6205.00,8.505734e-06
6206.00,8.203730e-06
6207.00,8.255861e-06
6208.00,7.790362e-06
6209.00,7.666046e-06
6210.00,7.383765e-06
6211.00,7.444740e-06
6212.00,7.512738e-06
6213.00,7.443697e-06
6214.00,7.481412e-06
6215.00,6.947489e-06
6216.00,6.964357e-06
6217.00,6.980432e-06
6218.00,7.043213e-06
6219.00,7.011570e-06
6220.00,6.863779e-06
6221.00,6.987829e-06
6222.00,6.570537e-06
6223.00,6.719241e-06
6224.00,6.711051e-06
6225.00,6.748805e-06
6226.00,6.836452e-06
6227.00,6.934378e-06
6228.00,7.570486e-06
6229.00,7.288706e-06
6230.00,7.366120e-06
6231.00,7.132584e-06
6232.00,6.952114e-06
6233.00,6.735390e-06
6234.00,6.217228e-06
6235.00,6.414181e-06
6236.00,6.091683e-06
6237.00,6.279342e-06
6238.00,6.356077e-06
6239.00,6.436876e-06
6240.00,6.639594e-06
6241.00,6.442611e-06
6242.00,6.751089e-06
6243.00,6.613156e-06
6244.00,6.817831e-06
6245.00,7.070524e-06
6246.00,7.681738e-06
6247.00,8.416298e-06
6248.00,8.801395e-06
6249.00,9.577365e-06
6250.00,9.478975e-06
6251.00,9.367269e-06
6252.00,9.212988e-06
6253.00,9.169718e-06
6254.00,9.521365e-06
6255.00,9.631569e-06
6256.00,1.024253e-05
6257.00,9.847953e-06
6258.00,9.618513e-06
6259.00,8.738612e-06
6260.00,7.963923e-06
6261.00,7.616432e-06
6262.00,7.203748e-06
6263.00,7.403563e-06
6264.00,7.137933e-06
6265.00,7.081560e-06
6266.00,6.804395e-06
6267.00,6.797823e-06
6268.00,6.836886e-06
6269.00,6.894031e-06
6270.00,7.420118e-06
6271.00,7.517517e-06
6272.00,7.737002e-06
6273.00,7.691079e-06
6274.00,7.628703e-06
6275.00,7.511065e-06
6276.00,7.372822e-06
6277.00,7.312162e-06
6278.00,6.812370e-06
6279.00,6.301102e-06
6280.00,6.103488e-06
6281.00,6.053877e-06
6282.00,6.127531e-06
6283.00,6.141637e-06
6284.00,6.321782e-06
6285.00,6.001445e-06
6286.00,5.883274e-06
6287.00,5.787560e-06
6288.00,5.641637e-06
6289.00,5.817076e-06
6290.00,5.961580e-06
6291.00,6.178356e-06
6292.00,6.028494e-06
6293.00,6.049998e-06
6294.00,6.049849e-06
6295.00,5.939676e-06
6296.00,6.232537e-06
6297.00,6.242294e-06
6298.00,6.551160e-06
6299.00,6.790759e-06
6300.00,6.698560e-06
6301.00,6.418930e-06
6302.00,6.113077e-06
6303.00,6.057338e-06
6304.00,6.055030e-06
6305.00,6.161893e-06
6306.00,5.837076e-06
6307.00,5.739344e-06
6308.00,5.453607e-06
6309.00,5.420055e-06
6310.00,5.335287e-06
6311.00,5.235731e-06
6312.00,5.480090e-06
6313.00,5.651557e-06
6314.00,5.996944e-06
6315.00,6.152789e-06
6316.00,6.325514e-06
6317.00,6.529292e-06
6318.00,6.701850e-06
6319.00,6.930179e-06
6320.00,7.100458e-06
6321.00,7.173431e-06
6322.00,6.666716e-06
6323.00,6.380633e-06
6324.00,6.322659e-06
6325.00,6.260641e-06
6326.00,6.485182e-06
6327.00,6.456828e-06
6328.00,6.220327e-06
6329.00,5.927877e-06
6330.00,5.602250e-06
6331.00,5.451432e-06
6332.00,5.422484e-06
6333.00,5.397761e-06
6334.00,5.266899e-06
6335.00,5.362196e-06
6336.00,5.313112e-06
6337.00,5.439529e-06
6338.00,5.721355e-06
6339.00,5.870116e-06
6340.00,6.142974e-06
6341.00,6.121488e-06
6342.00,6.275445e-06
6343.00,6.252317e-06
6344.00,6.302888e-06
6345.00,6.244068e-06
6346.00,6.294791e-06
6347.00,6.347186e-06
6348.00,6.062149e-06
6349.00,6.226398e-06
6350.00,6.022510e-06
6351.00,6.165622e-06
6352.00,6.430604e-06
6353.00,6.469218e-06
6354.00,6.503934e-06
6355.00,6.219183e-06
6356.00,5.972174e-06
6357.00,5.491895e-06
6358.00,5.307225e-06
6359.00,5.244936e-06
6360.00,5.257235e-06
6361.00,5.472122e-06
6362.00,5.559166e-06
6363.00,5.694509e-06
6364.00,5.571514e-06
6365.00,5.460958e-06
6366.00,5.563053e-06
6367.00,5.475227e-06
6368.00,5.613010e-06
6369.00,5.813424e-06
6370.00,5.907258e-06
6371.00,5.908214e-06
6372.00,5.913142e-06
6373.00,5.904668e-06
6374.00,6.036522e-06
6375.00,6.230704e-06
6376.00,6.657080e-06
6377.00,7.287117e-06
6378.00,7.628724e-06
6379.00,8.165580e-06
6380.00,8.140250e-06
6381.00,7.802969e-06
6382.00,7.634812e-06
6383.00,7.052368e-06
6384.00,6.496335e-06
6385.00,5.972409e-06
6386.00,5.836913e-06
6387.00,5.767085e-06
6388.00,5.835007e-06
6389.00,6.074383e-06
6390.00,6.437011e-06
6391.00,6.863392e-06
6392.00,6.903131e-06
6393.00,7.055913e-06
6394.00,7.054960e-06
6395.00,6.793259e-06
6396.00,6.796869e-06
6397.00,6.681887e-06
6398.00,6.599962e-06
6399.00,6.133214e-06
6400.00,5.753138e-06
6401.00,5.740464e-06
6402.00,5.745434e-06
6403.00,5.900814e-06
6404.00,6.183766e-06
6405.00,6.446632e-06
6406.00,6.444632e-06
6407.00,6.581862e-06
6408.00,6.486752e-06
6409.00,6.413374e-06
6410.00,6.386409e-06
6411.00,6.505894e-06
6412.00,6.822842e-06
6413.00,7.220387e-06
6414.00,8.085540e-06
6415.00,9.183475e-06
6416.00,1.112281e-05
6417.00,1.368524e-05
6418.00,1.629351e-05
6419.00,1.776886e-05
6420.00,1.693312e-05
6421.00,1.500634e-05
6422.00,1.226587e-05
6423.00,9.783726e-06
6424.00,8.146888e-06
6425.00,7.243189e-06
6426.00,7.503927e-06
6427.00,8.310866e-06
6428.00,9.977943e-06
6429.00,1.221628e-05
6430.00,1.489494e-05
6431.00,1.676469e-05
6432.00,1.612439e-05
6433.00,1.385019e-05
6434.00,1.063225e-05
6435.00,8.106809e-06
6436.00,6.437282e-06
6437.00,5.543482e-06
6438.00,5.129732e-06
6439.00,4.849654e-06
6440.00,4.780466e-06
6441.00,4.750181e-06
6442.00,4.772146e-06
6443.00,4.857994e-06
6444.00,4.969344e-06
6445.00,5.177170e-06
6446.00,5.198197e-06
6447.00,5.306819e-06
6448.00,5.336433e-06
6449.00,5.280532e-06
6450.00,5.091917e-06
6451.00,4.936507e-06
6452.00,4.843700e-06
6453.00,4.699784e-06
6454.00,4.707032e-06
6455.00,4.617883e-06
6456.00,4.724995e-06
6457.00,4.721777e-06
6458.00,4.817160e-06
6459.00,5.044873e-06
6460.00,4.956790e-06
6461.00,5.051761e-06
6462.00,4.997907e-06
6463.00,4.969447e-06
6464.00,4.965131e-06
6465.00,4.955386e-06
6466.00,5.031863e-06
6467.00,4.957820e-06
6468.00,5.062892e-06
6469.00,4.927467e-06
6470.00,4.851583e-06
6471.00,4.803333e-06
6472.00,4.785699e-06
6473.00,4.927607e-06
6474.00,4.979473e-06
6475.00,5.126407e-06
6476.00,5.083547e-06
6477.00,5.058736e-06
6478.00,4.918809e-06
6479.00,4.875412e-06
6480.00,5.032250e-06
6481.00,4.897897e-06
6482.00,5.095288e-06
6483.00,5.176862e-06
6484.00,5.315959e-06
6485.00,5.244719e-06
6486.00,4.896761e-06
6487.00,4.865180e-06
6488.00,4.686877e-06
6489.00,4.747958e-06
6490.00,4.951259e-06
6491.00,5.118229e-06
6492.00,5.228979e-06
6493.00,5.133285e-06
6494.00,5.076528e-06
6495.00,4.798167e-06
6496.00,4.939789e-06
6497.00,5.025329e-06
6498.00,5.184057e-06
6499.00,5.452792e-06
6500.00,5.399716e-06
6501.00,5.573073e-06
6502.00,5.513376e-06
6503.00,6.083299e-06
6504.00,6.404758e-06
6505.00,6.534066e-06
6506.00,6.429042e-06
6507.00,6.041818e-06
6508.00,5.680550e-06
6509.00,5.246631e-06
6510.00,5.157878e-06
6511.00,5.052813e-06
6512.00,5.007134e-06
6513.00,5.010417e-06
6514.00,5.029911e-06
6515.00,4.998136e-06
6516.00,4.943749e-06
6517.00,5.128089e-06
6518.00,5.240222e-06
6519.00,5.447916e-06
6520.00,5.507862e-06
6521.00,5.653947e-06
6522.00,5.794060e-06
6523.00,6.041411e-06
6524.00,6.985587e-06
6525.00,8.487869e-06
6526.00,1.090936e-05
6527.00,1.382596e-05
6528.00,1.662534e-05
6529.00,1.789178e-05
6530.00,1.596868e-05
6531.00,1.307855e-05
6532.00,9.941815e-06
6533.00,7.885734e-06
6534.00,6.558537e-06
6535.00,5.886073e-06
6536.00,5.501184e-06
6537.00,5.134580e-06
6538.00,4.854380e-06
6539.00,4.604876e-06
6540.00,4.577197e-06
6541.00,4.646209e-06
6542.00,4.860163e-06
6543.00,4.995615e-06
6544.00,5.084165e-06
6545.00,5.378239e-06
6546.00,5.422949e-06
6547.00,5.428058e-06
6548.00,5.389064e-06
6549.00,5.256066e-06
6550.00,5.135752e-06
6551.00,4.990325e-06
6552.00,5.108090e-06
6553.00,4.965995e-06
6554.00,4.812295e-06
6555.00,4.683110e-06
6556.00,4.441359e-06
6557.00,4.258611e-06
6558.00,4.181093e-06
6559.00,4.375661e-06
6560.00,4.584677e-06
6561.00,4.824318e-06
6562.00,5.054048e-06
6563.00,5.045465e-06
6564.00,4.998613e-06
6565.00,4.895726e-06
6566.00,4.903120e-06
6567.00,4.803564e-06
6568.00,4.828904e-06
6569.00,4.868884e-06
6570.00,4.759656e-06
6571.00,4.654191e-06
6572.00,4.505383e-06
6573.00,4.529960e-06
6574.00,4.536158e-06
6575.00,4.571251e-06
6576.00,4.717491e-06
6577.00,4.766108e-06
6578.00,4.818067e-06
6579.00,4.926756e-06
6580.00,5.093988e-06
6581.00,5.120050e-06
6582.00,4.914835e-06
6583.00,4.677487e-06
6584.00,4.471060e-06
6585.00,4.283535e-06
6586.00,4.317337e-06
6587.00,4.635723e-06
6588.00,4.904265e-06
6589.00,5.024132e-06
6590.00,5.165201e-06
6591.00,5.076150e-06
6592.00,4.963194e-06
6593.00,4.807203e-06
6594.00,4.690923e-06
6595.00,4.703735e-06
6596.00,4.561338e-06
6597.00,4.655130e-06
6598.00,4.646130e-06
6599.00,4.620261e-06
6600.00,4.664370e-06
6601.00,4.650838e-06
6602.00,4.785220e-06
6603.00,5.076103e-06
6604.00,5.913092e-06
6605.00,6.980831e-06
6606.00,8.664530e-06
6607.00,1.039841e-05
6608.00,1.119526e-05
6609.00,1.151951e-05
6610.00,1.080259e-05
6611.00,9.775000e-06
6612.00,8.751193e-06
6613.00,7.456544e-06
6614.00,6.430868e-06
6615.00,5.735689e-06
6616.00,5.605036e-06
6617.00,5.583566e-06
6618.00,6.007388e-06
6619.00,6.749741e-06
6620.00,7.840908e-06
6621.00,9.152513e-06
6622.00,1.022594e-05
6623.00,1.153717e-05
6624.00,1.220161e-05
6625.00,1.209039e-05
6626.00,1.126379e-05
6627.00,1.005665e-05
6628.00,8.738586e-06
6629.00,7.289415e-06
6630.00,6.413764e-06
6631.00,5.773911e-06
6632.00,5.320738e-06
6633.00,4.963568e-06
6634.00,4.687555e-06
6635.00,4.590198e-06
6636.00,4.527126e-06
6637.00,4.619389e-06
6638.00,4.692930e-06
6639.00,4.840925e-06
6640.00,4.875812e-06
6641.00,5.067630e-06
6642.00,5.231997e-06
6643.00,5.145364e-06
6644.00,5.067078e-06
6645.00,4.793490e-06
6646.00,4.686846e-06
6647.00,4.520721e-06
6648.00,4.566042e-06
6649.00,4.715091e-06
6650.00,4.759409e-06
6651.00,4.918371e-06
6652.00,4.854956e-06
6653.00,4.885909e-06
6654.00,4.871987e-06
6655.00,4.863083e-06
6656.00,4.796496e-06
6657.00,4.699753e-06
6658.00,4.697020e-06
6659.00,4.647194e-06
6660.00,4.681000e-06
6661.00,4.693139e-06
6662.00,4.833620e-06
6663.00,4.884811e-06
6664.00,4.889267e-06
6665.00,4.859868e-06
6666.00,4.697574e-06
6667.00,4.687770e-06
6668.00,4.567748e-06
6669.00,4.578019e-06
6670.00,4.576073e-06
6671.00,4.495882e-06
6672.00,4.484931e-06
6673.00,4.349989e-06
6674.00,4.478588e-06
6675.00,4.436807e-06
6676.00,4.458805e-06
6677.00,4.579134e-06
6678.00,4.558029e-06
6679.00,4.631727e-06
6680.00,4.470269e-06
6681.00,4.405309e-06
6682.00,4.238043e-06
6683.00,4.138293e-06
6684.00,4.170075e-06
6685.00,4.072344e-06
6686.00,4.131825e-06
6687.00,4.160740e-06
6688.00,4.360995e-06
6689.00,4.456224e-06
6690.00,4.531345e-06
6691.00,4.558144e-06
6692.00,4.528359e-06
6693.00,4.691918e-06
6694.00,4.672181e-06
6695.00,4.751998e-06
6696.00,4.639062e-06
6697.00,4.526622e-06
6698.00,4.515271e-06
6699.00,4.528855e-06
6700.00,4.800350e-06
6701.00,4.929668e-06
6702.00,5.312942e-06
6703.00,5.515597e-06
6704.00,5.726503e-06
6705.00,5.864275e-06
6706.00,5.857243e-06
6707.00,5.794627e-06
6708.00,5.539019e-06
6709.00,5.632866e-06
6710.00,5.710689e-06
6711.00,5.888857e-06
6712.00,6.039403e-06
6713.00,6.035911e-06
6714.00,6.015097e-06
6715.00,5.738940e-06
6716.00,5.800735e-06
6717.00,5.702227e-06
6718.00,5.637503e-06
6719.00,5.420787e-06
6720.00,5.076266e-06
6721.00,4.893874e-06
6722.00,4.580048e-06
6723.00,4.669450e-06
6724.00,4.630575e-06
6725.00,4.733556e-06
6726.00,4.851692e-06
6727.00,4.829108e-06
6728.00,4.889426e-06
6729.00,4.727382e-06
6730.00,4.772239e-06
6731.00,4.809318e-06
6732.00,4.929565e-06
6733.00,4.935344e-06
6734.00,4.943230e-06
6735.00,4.958744e-06
6736.00,4.682985e-06
6737.00,4.757315e-06
6738.00,4.808108e-06
6739.00,5.022043e-06
6740.00,5.186071e-06
6741.00,5.131987e-06
6742.00,5.065800e-06
6743.00,4.651635e-06
6744.00,4.411776e-06
6745.00,4.198255e-06
6746.00,4.274184e-06
6747.00,4.320318e-06
6748.00,4.430956e-06
6749.00,4.499690e-06
6750.00,4.431370e-06
6751.00,4.611587e-06
6752.00,4.756942e-06
6753.00,5.160082e-06
6754.00,5.450886e-06
6755.00,5.903211e-06
6756.00,6.381920e-06
6757.00,6.678113e-06
6758.00,7.391739e-06
6759.00,7.600664e-06
6760.00,7.860556e-06
6761.00,7.946518e-06
6762.00,7.992921e-06
6763.00,8.406354e-06
6764.00,9.071204e-06
6765.00,1.043924e-05
6766.00,1.168849e-05
6767.00,1.290578e-05
6768.00,1.314355e-05
6769.00,1.203636e-05
6770.00,1.013109e-05
6771.00,8.157695e-06
6772.00,6.618286e-06
6773.00,5.621179e-06
6774.00,5.122185e-06
6775.00,4.714505e-06
6776.00,4.574652e-06
6777.00,4.496620e-06
6778.00,4.545149e-06
6779.00,4.688746e-06
6780.00,4.736148e-06
6781.00,5.049989e-06
6782.00,5.162129e-06
6783.00,5.403318e-06
6784.00,5.543235e-06
6785.00,5.511074e-06
6786.00,5.692698e-06
6787.00,5.476578e-06
6788.00,5.385069e-06
6789.00,5.189733e-06
6790.00,4.939871e-06
6791.00,4.799621e-06
6792.00,4.672236e-06
6793.00,4.808868e-06
6794.00,4.795829e-06
6795.00,4.878096e-06
6796.00,4.729390e-06
6797.00,4.601316e-06
6798.00,4.416200e-06
6799.00,4.157479e-06
6800.00,4.122086e-06
6801.00,4.070256e-06
6802.00,4.216608e-06
6803.00,4.307078e-06
6804.00,4.345155e-06
6805.00,4.365739e-06
6806.00,4.419913e-06
6807.00,4.540967e-06
6808.00,4.660977e-06
6809.00,4.967664e-06
6810.00,5.029448e-06
6811.00,5.134771e-06
6812.00,5.071457e-06
6813.00,4.861711e-06
6814.00,4.833827e-06
6815.00,4.765655e-06
6816.00,4.807117e-06
6817.00,4.669443e-06
6818.00,4.680550e-06
6819.00,4.634730e-06
6820.00,4.552620e-06
6821.00,4.542889e-06
6822.00,4.435275e-06
6823.00,4.445443e-06
6824.00,4.540179e-06
6825.00,4.742831e-06
6826.00,4.851413e-06
6827.00,4.993467e-06
6828.00,5.027977e-06
6829.00,4.963491e-06
6830.00,5.018437e-06
6831.00,4.985615e-06
6832.00,5.108451e-06
6833.00,5.109399e-06
6834.00,5.004703e-06
6835.00,5.026927e-06
6836.00,4.980252e-06
6837.00,5.050516e-06
6838.00,4.983076e-06
6839.00,5.013301e-06
6840.00,4.880718e-06
6841.00,4.714993e-06
6842.00,4.455634e-06
6843.00,4.246852e-06
6844.00,4.208715e-06
6845.00,4.148830e-06
6846.00,4.179982e-06
6847.00,4.213345e-06
6848.00,4.284672e-06
6849.00,4.353178e-06
6850.00,4.472894e-06
6851.00,4.835808e-06
6852.00,5.257553e-06
6853.00,5.919067e-06
6854.00,6.513793e-06
6855.00,7.041283e-06
6856.00,7.234019e-06
6857.00,7.152240e-06
6858.00,7.075305e-06
6859.00,6.834462e-06
6860.00,6.692149e-06
6861.00,6.416115e-06
6862.00,6.288037e-06
6863.00,6.028089e-06
6864.00,5.625835e-06
6865.00,5.457103e-06
6866.00,5.098711e-06
6867.00,4.869984e-06
6868.00,4.601833e-06
6869.00,4.553827e-06
6870.00,4.529359e-06
6871.00,4.573159e-06
6872.00,4.722379e-06
6873.00,4.696266e-06
6874.00,4.798782e-06
6875.00,4.635860e-06
6876.00,4.605096e-06
6877.00,4.665853e-06
6878.00,4.761624e-06
6879.00,5.037778e-06
6880.00,5.145871e-06
6881.00,5.485466e-06
6882.00,5.596610e-06
6883.00,5.729244e-06
6884.00,5.691144e-06
6885.00,5.594901e-06
6886.00,5.583526e-06
6887.00,5.581706e-06
6888.00,5.831732e-06
6889.00,6.020206e-06
6890.00,6.225326e-06
6891.00,6.367669e-06
6892.00,6.371638e-06
6893.00,6.470647e-06
6894.00,6.251792e-06
6895.00,6.122441e-06
6896.00,5.836663e-06
6897.00,5.719556e-06
6898.00,5.598752e-06
6899.00,5.567541e-06
6900.00,5.933896e-06
6901.00,6.136284e-06
6902.00,6.604392e-06
6903.00,7.062511e-06
6904.00,7.471554e-06
6905.00,7.613392e-06
6906.00,7.423921e-06
6907.00,7.282997e-06
6908.00,6.960918e-06
6909.00,6.679844e-06
6910.00,6.292430e-06
6911.00,6.023815e-06
6912.00,5.858458e-06
6913.00,5.829116e-06
6914.00,6.002623e-06
6915.00,6.216985e-06
6916.00,6.328107e-06
6917.00,6.330832e-06
6918.00,6.320662e-06
6919.00,6.226259e-06
6920.00,6.191656e-06
6921.00,6.170511e-06
6922.00,6.277088e-06
6923.00,6.553709e-06
6924.00,6.777914e-06
6925.00,7.363079e-06
6926.00,7.763879e-06
6927.00,8.440393e-06
6928.00,9.159923e-06
6929.00,9.825510e-06
6930.00,1.002452e-05
6931.00,9.782916e-06
6932.00,9.277142e-06
6933.00,8.250363e-06
6934.00,7.206900e-06
6935.00,6.299744e-06
6936.00,5.954084e-06
6937.00,6.028035e-06
6938.00,6.258674e-06
6939.00,6.945295e-06
6940.00,7.579818e-06
6941.00,8.156265e-06
6942.00,8.290386e-06
6943.00,7.956898e-06
6944.00,7.432862e-06
6945.00,6.681030e-06
6946.00,6.150689e-06
6947.00,5.758460e-06
6948.00,5.492889e-06
6949.00,5.217172e-06
6950.00,5.009101e-06
6951.00,4.900679e-06
6952.00,4.757859e-06
6953.00,4.828047e-06
6954.00,4.888744e-06
6955.00,4.994567e-06
6956.00,5.135773e-06
6957.00,5.189008e-06
6958.00,5.312624e-06
6959.00,5.322542e-06
6960.00,5.352194e-06
6961.00,5.288822e-06
6962.00,5.094704e-06
6963.00,4.765120e-06
6964.00,4.489977e-06
6965.00,4.429824e-06
6966.00,4.437121e-06
6967.00,4.616643e-06
6968.00,4.739388e-06
6969.00,4.832580e-06
6970.00,4.826260e-06
6971.00,4.739189e-06
6972.00,4.686079e-06
6973.00,4.631946e-06
6974.00,4.682196e-06
6975.00,4.762104e-06
6976.00,4.860244e-06
6977.00,4.983788e-06
6978.00,5.011311e-06
6979.00,5.025803e-06
6980.00,4.990951e-06
6981.00,4.898755e-06
6982.00,4.828955e-06
6983.00,4.807247e-06
6984.00,4.935286e-06
6985.00,5.003224e-06
6986.00,5.053329e-06
6987.00,5.052325e-06
6988.00,5.060365e-06
6989.00,5.090753e-06
6990.00,5.193762e-06
6991.00,5.331520e-06
6992.00,5.363805e-06
6993.00,5.332914e-06
6994.00,5.167393e-06
6995.00,5.027929e-06
6996.00,4.923201e-06
6997.00,4.662475e-06
6998.00,4.653731e-06
6999.00,4.638732e-06
7000.00,4.727698e-06
7001.00,4.910061e-06
7002.00,4.999503e-06
7003.00,5.134396e-06
7004.00,5.067661e-06
7005.00,5.068213e-06
7006.00,4.956911e-06
7007.00,4.827985e-06
7008.00,4.834530e-06
7009.00,4.922601e-06
7010.00,5.113553e-06
7011.00,5.186861e-06
7012.00,5.255873e-06
7013.00,5.316801e-06
7014.00,5.365710e-06
7015.00,5.418053e-06
7016.00,5.520651e-06
7017.00,5.538911e-06
7018.00,5.333371e-06
7019.00,5.112313e-06
7020.00,4.864968e-06
7021.00,4.653933e-06
7022.00,4.422140e-06
7023.00,4.311984e-06
7024.00,4.259301e-06
7025.00,4.226028e-06
7026.00,4.327431e-06
7027.00,4.470257e-06
7028.00,4.660520e-06
7029.00,4.876879e-06
7030.00,5.010544e-06
7031.00,5.095680e-06
7032.00,5.121768e-06
7033.00,5.111542e-06
7034.00,5.146447e-06
7035.00,5.359001e-06
7036.00,5.780513e-06
7037.00,6.375707e-06
7038.00,7.027701e-06
7039.00,7.706571e-06
7040.00,7.899529e-06
7041.00,7.770521e-06
7042.00,7.218406e-06
7043.00,6.380982e-06
7044.00,5.696638e-06
7045.00,5.194883e-06
7046.00,4.935711e-06
7047.00,4.753753e-06
7048.00,4.574781e-06
7049.00,4.442663e-06
7050.00,4.277626e-06
7051.00,4.224526e-06
7052.00,4.255525e-06
7053.00,4.431691e-06
7054.00,4.571946e-06
7055.00,4.686593e-06
7056.00,4.776617e-06
7057.00,4.916374e-06
7058.00,4.938395e-06
7059.00,4.957445e-06
7060.00,5.125614e-06
7061.00,5.203937e-06
7062.00,5.141786e-06
7063.00,5.028253e-06
7064.00,4.833090e-06
7065.00,4.596111e-06
7066.00,4.392906e-06
7067.00,4.283342e-06
7068.00,4.176222e-06
7069.00,4.086990e-06
7070.00,4.117006e-06
7071.00,4.136624e-06
7072.00,4.261008e-06
7073.00,4.366153e-06
7074.00,4.626028e-06
7075.00,4.642518e-06
7076.00,4.662968e-06
7077.00,4.813185e-06
7078.00,4.898915e-06
7079.00,5.088743e-06
7080.00,5.253593e-06
7081.00,5.403779e-06
7082.00,5.185771e-06
7083.00,4.894649e-06
7084.00,4.757980e-06
7085.00,4.559031e-06
7086.00,4.537739e-06
7087.00,4.520945e-06
7088.00,4.721066e-06
7089.00,4.914524e-06
7090.00,4.988705e-06
7091.00,5.188143e-06
7092.00,5.051314e-06
7093.00,4.853001e-06
7094.00,4.728805e-06
7095.00,4.518071e-06
7096.00,4.701584e-06
7097.00,4.785230e-06
7098.00,5.100032e-06
7099.00,5.256962e-06
7100.00,5.184331e-06
7101.00,5.207943e-06
7102.00,5.025469e-06
7103.00,5.016951e-06
7104.00,4.960179e-06
7105.00,4.955143e-06
7106.00,5.007098e-06
7107.00,5.027119e-06
7108.00,5.107959e-06
7109.00,5.290060e-06
7110.00,5.519396e-06
7111.00,5.692693e-06
7112.00,6.149578e-06
7113.00,7.031313e-06
7114.00,8.667796e-06
7115.00,1.206848e-05
7116.00,1.876517e-05
7117.00,3.124370e-05
7118.00,4.721573e-05
7119.00,6.297457e-05
7120.00,7.092416e-05
7121.00,6.339918e-05
7122.00,4.873705e-05
7123.00,3.308318e-05
7124.00,2.307461e-05
7125.00,1.612474e-05
7126.00,1.256417e-05
7127.00,1.060428e-05
7128.00,1.028795e-05
7129.00,1.171310e-05
7130.00,1.505752e-05
7131.00,2.249797e-05
7132.00,3.408144e-05
7133.00,4.996645e-05
7134.00,6.438088e-05
7135.00,6.633877e-05
7136.00,5.565930e-05
7137.00,3.920449e-05
7138.00,2.748914e-05
7139.00,1.839411e-05
7140.00,1.315606e-05
7141.00,9.912144e-06
7142.00,7.982010e-06
7143.00,6.821886e-06
7144.00,6.129378e-06
7145.00,5.681235e-06
7146.00,5.471429e-06
7147.00,5.312728e-06
7148.00,5.257882e-06
7149.00,5.381392e-06
7150.00,5.341313e-06
7151.00,5.428309e-06
7152.00,5.496026e-06
7153.00,5.433634e-06
7154.00,5.532305e-06
7155.00,5.434924e-06
7156.00,5.303164e-06
7157.00,5.305525e-06
7158.00,5.306816e-06
7159.00,5.498896e-06
7160.00,5.711795e-06
7161.00,5.932143e-06
7162.00,6.082965e-06
7163.00,6.035333e-06
7164.00,5.846062e-06
7165.00,5.710632e-06
7166.00,5.627418e-06
7167.00,5.574051e-06
7168.00,5.671501e-06
7169.00,5.585256e-06
7170.00,5.419126e-06
7171.00,5.446083e-06
7172.00,5.397284e-06
7173.00,5.548583e-06
7174.00,5.749424e-06
7175.00,5.837256e-06
7176.00,5.912371e-06
7177.00,5.958958e-06
7178.00,5.973752e-06
7179.00,5.971107e-06
7180.00,6.107583e-06
7181.00,6.202618e-06
7182.00,6.169562e-06
7183.00,5.885336e-06
7184.00,5.479610e-06
7185.00,5.331993e-06
7186.00,5.072292e-06
7187.00,5.107761e-06
7188.00,5.385541e-06
7189.00,5.698553e-06
7190.00,5.823579e-06
7191.00,5.915908e-06
7192.00,5.847651e-06
7193.00,5.639803e-06
7194.00,5.637351e-06
7195.00,5.688612e-06
7196.00,5.682106e-06
7197.00,5.563568e-06
7198.00,5.496386e-06
7199.00,5.589269e-06
7200.00,5.543570e-06
7201.00,5.896497e-06
7202.00,5.961371e-06
7203.00,6.335112e-06
7204.00,6.466423e-06
7205.00,6.472982e-06
7206.00,6.478309e-06
7207.00,6.468738e-06
7208.00,6.520403e-06
7209.00,6.523417e-06
7210.00,6.918243e-06
7211.00,7.247238e-06
7212.00,7.569767e-06
7213.00,7.655152e-06
7214.00,7.561537e-06
7215.00,7.380794e-06
7216.00,7.090297e-06
7217.00,7.026350e-06
7218.00,6.702022e-06
7219.00,6.546131e-06
7220.00,6.502224e-06
7221.00,6.519303e-06
7222.00,6.641270e-06
7223.00,6.793144e-06
7224.00,6.938860e-06
7225.00,6.693844e-06
7226.00,6.542041e-06
7227.00,6.168330e-06
7228.00,6.231938e-06
7229.00,6.026812e-06
7230.00,6.045530e-06
7231.00,6.074125e-06
7232.00,5.956593e-06
7233.00,6.143719e-06
7234.00,6.043772e-06
7235.00,6.304516e-06
7236.00,6.313137e-06
7237.00,6.268885e-06
7238.00,6.285795e-06
7239.00,6.101315e-06
7240.00,6.169301e-06
7241.00,6.109693e-06
7242.00,6.443507e-06
7243.00,6.523210e-06
7244.00,6.670851e-06
7245.00,6.674216e-06
7246.00,6.359317e-06
7247.00,6.127188e-06
7248.00,5.845036e-06
7249.00,5.897112e-06
7250.00,5.997324e-06
7251.00,6.196207e-06
7252.00,6.355124e-06
7253.00,6.254290e-06
7254.00,5.984325e-06
7255.00,5.757071e-06
7256.00,5.706356e-06
7257.00,5.662050e-06
7258.00,5.757393e-06
7259.00,5.899103e-06
7260.00,6.061554e-06
7261.00,6.128820e-06
7262.00,6.165935e-06
7263.00,6.283074e-06
7264.00,6.354023e-06
7265.00,6.526939e-06
7266.00,6.603859e-06
7267.00,6.918560e-06
7268.00,7.388046e-06
7269.00,7.676988e-06
7270.00,8.295712e-06
7271.00,8.576023e-06
7272.00,9.062788e-06
7273.00,9.916995e-06
7274.00,1.165647e-05
7275.00,1.438905e-05
7276.00,1.759717e-05
7277.00,2.157341e-05
7278.00,2.474733e-05
7279.00,2.488548e-05
7280.00,2.278000e-05
7281.00,1.872341e-05
7282.00,1.425939e-05
7283.00,1.085930e-05
7284.00,8.514989e-06
7285.00,6.922342e-06
7286.00,6.292490e-06
7287.00,6.087149e-06
7288.00,6.262799e-06
7289.00,6.257555e-06
7290.00,6.483357e-06
7291.00,6.493807e-06
7292.00,6.326932e-06
7293.00,6.459069e-06
7294.00,6.502077e-06
7295.00,6.829091e-06
7296.00,6.930138e-06
7297.00,6.939856e-06
7298.00,6.829476e-06
7299.00,6.534383e-06
7300.00,6.362299e-06
7301.00,6.374682e-06
7302.00,6.649997e-06
7303.00,6.697919e-06
7304.00,6.939711e-06
7305.00,7.075134e-06
7306.00,7.082298e-06
7307.00,7.331422e-06
7308.00,7.281550e-06
7309.00,7.515792e-06
7310.00,7.285732e-06
7311.00,7.367510e-06
7312.00,7.281422e-06
7313.00,7.072498e-06
7314.00,6.891283e-06
7315.00,6.688087e-06
7316.00,6.735037e-06
7317.00,6.519627e-06
7318.00,6.758112e-06
7319.00,7.049166e-06
7320.00,7.119425e-06
7321.00,7.237173e-06
7322.00,7.302841e-06
7323.00,7.265183e-06
7324.00,6.895995e-06
7325.00,6.912652e-06
7326.00,7.120959e-06
7327.00,7.212634e-06
7328.00,7.272893e-06
7329.00,7.260055e-06
7330.00,7.443481e-06
7331.00,7.137319e-06
7332.00,7.116548e-06
7333.00,6.860287e-06
7334.00,6.790671e-06
7335.00,6.664156e-06
7336.00,6.695107e-06
7337.00,6.849482e-06
7338.00,6.870393e-06
7339.00,6.908096e-06
7340.00,6.869773e-06
7341.00,7.014330e-06
7342.00,6.982922e-06
7343.00,7.074164e-06
7344.00,7.267124e-06
7345.00,7.035226e-06
7346.00,7.195620e-06
7347.00,7.326412e-06
7348.00,7.622979e-06
7349.00,7.611171e-06
7350.00,7.739794e-06
7351.00,7.847674e-06
7352.00,7.520924e-06
7353.00,7.358666e-06
7354.00,6.953725e-06
7355.00,6.757668e-06
7356.00,6.613252e-06
7357.00,6.589613e-06
7358.00,6.637957e-06
7359.00,6.563213e-06
7360.00,6.949090e-06
7361.00,7.240952e-06
7362.00,7.903485e-06
7363.00,8.766599e-06
7364.00,1.031818e-05
7365.00,1.196674e-05
7366.00,1.352662e-05
7367.00,1.503067e-05
7368.00,1.513159e-05
7369.00,1.442982e-05
7370.00,1.314014e-05
7371.00,1.202561e-05
7372.00,1.055779e-05
7373.00,9.566052e-06
7374.00,8.834924e-06
7375.00,7.897622e-06
7376.00,7.520095e-06
7377.00,6.989648e-06
7378.00,6.767769e-06
7379.00,6.532041e-06
7380.00,6.404088e-06
7381.00,6.669247e-06
7382.00,6.775596e-06
7383.00,6.975259e-06
7384.00,6.791974e-06
7385.00,6.888343e-06
7386.00,6.837431e-06
7387.00,6.867447e-06
7388.00,7.162968e-06
7389.00,7.466801e-06
7390.00,7.878550e-06
7391.00,7.968294e-06
7392.00,8.265381e-06
7393.00,8.124200e-06
7394.00,8.278656e-06
7395.00,8.121774e-06
7396.00,7.841692e-06
7397.00,7.770722e-06
7398.00,7.388773e-06
7399.00,7.473327e-06
7400.00,7.403944e-06
7401.00,7.780432e-06
7402.00,8.431746e-06
7403.00,8.780182e-06
7404.00,9.187754e-06
7405.00,9.022792e-06
7406.00,9.000239e-06
7407.00,8.564070e-06
7408.00,8.721952e-06
7409.00,8.980253e-06
7410.00,9.231245e-06
7411.00,1.022449e-05
7412.00,1.054762e-05
7413.00,1.168609e-05
7414.00,1.197971e-05
7415.00,1.229623e-05
7416.00,1.235267e-05
7417.00,1.124786e-05
7418.00,1.066665e-05
7419.00,9.418089e-06
7420.00,8.978886e-06
7421.00,8.361152e-06
7422.00,8.288947e-06
7423.00,8.441827e-06
7424.00,8.429164e-06
7425.00,8.847968e-06
7426.00,8.678546e-06
7427.00,8.630692e-06
7428.00,8.300583e-06
7429.00,8.062842e-06
7430.00,7.878478e-06
7431.00,7.582351e-06
7432.00,7.612160e-06
7433.00,7.589351e-06
7434.00,7.744376e-06
7435.00,7.780547e-06
7436.00,8.252268e-06
7437.00,8.471365e-06
7438.00,8.752929e-06
7439.00,9.281350e-06
7440.00,9.351845e-06
7441.00,9.658182e-06
7442.00,9.357509e-06
7443.00,9.274536e-06
7444.00,8.780827e-06
7445.00,8.043231e-06
7446.00,7.673160e-06
7447.00,7.261802e-06
7448.00,7.226578e-06
7449.00,7.171115e-06
7450.00,7.396027e-06
7451.00,7.420411e-06
7452.00,7.358670e-06
7453.00,7.320778e-06
7454.00,7.084838e-06
7455.00,7.114723e-06
7456.00,7.026073e-06
7457.00,7.387130e-06
7458.00,7.634961e-06
7459.00,7.728161e-06
7460.00,7.774910e-06
7461.00,7.553758e-06
7462.00,7.356909e-06
7463.00,7.143419e-06
7464.00,7.298088e-06
7465.00,7.212530e-06
7466.00,7.329368e-06
7467.00,7.331430e-06
7468.00,7.370831e-06
7469.00,7.492300e-06
7470.00,7.394570e-06
7471.00,7.381348e-06
7472.00,7.157132e-06
7473.00,7.051439e-06
7474.00,6.872299e-06
7475.00,6.697863e-06
7476.00,6.684338e-06
7477.00,6.695504e-06
7478.00,7.024612e-06
7479.00,7.264749e-06
7480.00,7.451665e-06
7481.00,7.255966e-06
7482.00,7.020349e-06
7483.00,6.680202e-06
7484.00,6.302736e-06
7485.00,6.268958e-06
7486.00,6.177045e-06
7487.00,6.335182e-06
7488.00,6.497354e-06
7489.00,6.565209e-06
7490.00,6.566456e-06
7491.00,6.383043e-06
7492.00,6.224553e-06
7493.00,5.967169e-06
7494.00,6.176870e-06
7495.00,6.226214e-06
7496.00,6.310705e-06
7497.00,6.234217e-06
7498.00,5.935581e-06
7499.00,5.976842e-06
7500.00,5.749479e-06
7501.00,6.030982e-06
7502.00,6.234277e-06
7503.00,6.407061e-06
7504.00,6.432565e-06
7505.00,6.370050e-06
7506.00,6.406164e-06
7507.00,6.411838e-06
7508.00,6.490430e-06
7509.00,6.424014e-06
7510.00,6.511813e-06
7511.00,6.332229e-06
7512.00,6.142310e-06
7513.00,6.071026e-06
7514.00,5.878484e-06
7515.00,6.040398e-06
7516.00,6.015587e-06
7517.00,5.980006e-06
7518.00,5.764637e-06
7519.00,5.662571e-06
7520.00,5.528781e-06
7521.00,5.408889e-06
7522.00,5.604829e-06
7523.00,5.694564e-06
7524.00,5.753249e-06
7525.00,5.704641e-06
7526.00,5.606180e-06
7527.00,5.580513e-06
7528.00,5.583511e-06
7529.00,5.717427e-06
7530.00,5.752114e-06
7531.00,5.671961e-06
7532.00,5.479653e-06
7533.00,5.194276e-06
7534.00,4.868488e-06
7535.00,4.616566e-06
7536.00,4.633293e-06
7537.00,4.705024e-06
7538.00,5.031264e-06
7539.00,5.346521e-06
7540.00,5.618358e-06
7541.00,5.659671e-06
7542.00,5.582025e-06
7543.00,5.528224e-06
7544.00,5.340475e-06
7545.00,5.318215e-06
7546.00,5.286917e-06
7547.00,5.320848e-06
7548.00,5.374061e-06
7549.00,5.374601e-06
7550.00,5.498913e-06
7551.00,5.476185e-06
7552.00,5.475767e-06
7553.00,5.346233e-06
7554.00,5.207103e-06
7555.00,5.052680e-06
7556.00,4.928690e-06
7557.00,4.899763e-06
7558.00,4.835812e-06
7559.00,4.756573e-06
7560.00,4.732040e-06
7561.00,4.771168e-06
7562.00,4.746866e-06
7563.00,4.808711e-06
7564.00,4.988613e-06
7565.00,5.193056e-06
7566.00,5.222248e-06
7567.00,5.305396e-06
7568.00,5.464814e-06
7569.00,5.485108e-06
7570.00,5.630995e-06
7571.00,5.712821e-06
7572.00,5.820377e-06
7573.00,5.788087e-06
7574.00,5.530313e-06
7575.00,5.280850e-06
7576.00,4.979448e-06
7577.00,4.821793e-06
7578.00,4.704146e-06
7579.00,4.580244e-06
7580.00,4.515725e-06
7581.00,4.466563e-06
7582.00,4.497916e-06
7583.00,4.503869e-06
7584.00,4.645894e-06
7585.00,4.893638e-06
7586.00,5.045631e-06
7587.00,5.114899e-06
7588.00,5.209626e-06
7589.00,5.294827e-06
7590.00,5.305589e-06
7591.00,5.478064e-06
7592.00,5.589838e-06
7593.00,5.577617e-06
7594.00,5.430708e-06
7595.00,5.235262e-06
7596.00,5.215125e-06
7597.00,4.937233e-06
7598.00,4.936157e-06
7599.00,4.991949e-06
7600.00,5.073207e-06
7601.00,5.228915e-06
7602.00,5.263436e-06
7603.00,5.199629e-06
7604.00,4.994358e-06
7605.00,4.968806e-06
7606.00,4.920584e-06
7607.00,5.047279e-06
7608.00,5.172475e-06
7609.00,5.486738e-06
7610.00,5.785047e-06
7611.00,5.661052e-06
7612.00,5.613300e-06
7613.00,5.402165e-06
7614.00,5.346022e-06
7615.00,5.434033e-06
7616.00,5.621638e-06
7617.00,5.821535e-06
7618.00,5.901228e-06
7619.00,6.353603e-06
7620.00,6.884864e-06
7621.00,7.714339e-06
7622.00,9.044802e-06
7623.00,1.148361e-05
7624.00,1.520339e-05
7625.00,2.138044e-05
7626.00,3.487692e-05
7627.00,6.055618e-05
7628.00,1.157055e-04
7629.00,2.080805e-04
7630.00,3.236861e-04
7631.00,3.780270e-04
7632.00,3.130320e-04
7633.00,2.021243e-04
7634.00,1.099555e-04
7635.00,5.869983e-05
7636.00,3.455526e-05
7637.00,2.422983e-05
7638.00,2.031819e-05
7639.00,2.104579e-05
7640.00,2.711917e-05
7641.00,4.138967e-05
7642.00,7.426115e-05
7643.00,1.381750e-04
7644.00,2.332672e-04
7645.00,3.031237e-04
7646.00,2.939668e-04
7647.00,2.055567e-04
7648.00,1.137902e-04
7649.00,5.768758e-05
7650.00,2.893373e-05
7651.00,1.617287e-05
7652.00,9.930358e-06
7653.00,7.044731e-06
7654.00,5.551596e-06
7655.00,4.775973e-06
7656.00,4.414094e-06
7657.00,4.185224e-06
7658.00,4.200126e-06
7659.00,4.103947e-06
7660.00,4.097957e-06
7661.00,4.136155e-06
7662.00,4.075256e-06
7663.00,4.078934e-06
7664.00,4.027072e-06
7665.00,4.228926e-06
7666.00,4.184973e-06
7667.00,4.232979e-06
7668.00,4.339145e-06
7669.00,4.363839e-06
7670.00,4.500710e-06
7671.00,4.524036e-06
7672.00,4.522128e-06
7673.00,4.352103e-06
7674.00,4.176479e-06
7675.00,4.026514e-06
7676.00,3.949622e-06
7677.00,4.063564e-06
7678.00,4.137416e-06
7679.00,4.325679e-06
7680.00,4.292771e-06
7681.00,4.225416e-06
7682.00,4.073294e-06
7683.00,3.917109e-06
7684.00,3.901312e-06
7685.00,3.930542e-06
7686.00,4.057794e-06
7687.00,4.025762e-06
7688.00,4.021233e-06
7689.00,4.021348e-06
7690.00,4.020783e-06
7691.00,4.105910e-06
7692.00,4.128550e-06
7693.00,4.211635e-06
7694.00,4.059743e-06
7695.00,3.954087e-06
7696.00,3.786440e-06
7697.00,3.645074e-06
7698.00,3.579165e-06
7699.00,3.654947e-06
7700.00,3.838774e-06
7701.00,3.841557e-06
7702.00,3.860941e-06
7703.00,3.791087e-06
7704.00,3.758068e-06
7705.00,3.769596e-06
7706.00,3.831915e-06
7707.00,4.043823e-06
7708.00,4.147607e-06
7709.00,4.239618e-06
7710.00,4.280564e-06
7711.00,4.276476e-06
7712.00,4.256097e-06
7713.00,4.190671e-06
7714.00,4.195238e-06
7715.00,4.198553e-06
7716.00,4.248245e-06
7717.00,4.339896e-06
7718.00,4.521560e-06
7719.00,4.769778e-06
7720.00,5.137360e-06
7721.00,5.607168e-06
7722.00,5.891519e-06
7723.00,6.258559e-06
7724.00,6.239988e-06
7725.00,5.888466e-06
7726.00,5.401057e-06
7727.00,4.803599e-06
7728.00,4.437837e-06
7729.00,4.074532e-06
7730.00,3.995652e-06
7731.00,3.929920e-06
7732.00,3.917819e-06
7733.00,4.016670e-06
7734.00,4.081203e-06
7735.00,4.211445e-06
7736.00,4.244398e-06
7737.00,4.286740e-06
7738.00,4.236144e-06
7739.00,4.068326e-06
7740.00,3.892342e-06
7741.00,3.712815e-06
7742.00,3.643126e-06
7743.00,3.619562e-06
7744.00,3.716630e-06
7745.00,3.734375e-06
7746.00,3.748717e-06
7747.00,3.752166e-06
7748.00,3.643873e-06
7749.00,3.671323e-06
7750.00,3.665054e-06
7751.00,3.723772e-06
7752.00,3.783050e-06
7753.00,3.844453e-06
7754.00,3.930673e-06
7755.00,3.963414e-06
7756.00,3.927364e-06
7757.00,3.820536e-06
7758.00,3.759751e-06
7759.00,3.618654e-06
7760.00,3.609703e-06
7761.00,3.636585e-06
7762.00,3.630053e-06
7763.00,3.657467e-06
7764.00,3.574973e-06
7765.00,3.614437e-06
7766.00,3.567282e-06
7767.00,3.568215e-06
7768.00,3.625659e-06
7769.00,3.613537e-06
7770.00,3.684258e-06
7771.00,3.548113e-06
7772.00,3.575182e-06
7773.00,3.548297e-06
7774.00,3.535891e-06
7775.00,3.575492e-06
7776.00,3.629113e-06
7777.00,3.773818e-06
7778.00,3.886679e-06
7779.00,4.165348e-06
7780.00,4.369250e-06
7781.00,4.441833e-06
7782.00,4.616925e-06
7783.00,4.692872e-06
7784.00,5.031005e-06
7785.00,5.587153e-06
7786.00,6.435003e-06
7787.00,7.480070e-06
7788.00,8.507715e-06
7789.00,9.234049e-06
7790.00,9.247014e-06
7791.00,8.778849e-06
7792.00,7.629563e-06
7793.00,6.396775e-06
7794.00,5.438904e-06
7795.00,4.580917e-06
7796.00,4.075648e-06
7797.00,3.795285e-06
7798.00,3.782666e-06
7799.00,3.876845e-06
7800.00,3.939488e-06
7801.00,3.916202e-06
7802.00,3.837341e-06
7803.00,3.714324e-06
7804.00,3.651226e-06
7805.00,3.700234e-06
7806.00,3.814605e-06
7807.00,3.965482e-06
7808.00,4.075948e-06
7809.00,4.078104e-06
7810.00,4.077268e-06
7811.00,4.068017e-06
7812.00,4.090645e-06
7813.00,4.254761e-06
7814.00,4.362673e-06
7815.00,4.439551e-06
7816.00,4.527430e-06
7817.00,4.578912e-06
7818.00,4.589235e-06
7819.00,4.498123e-06
7820.00,4.475159e-06
7821.00,4.427198e-06
7822.00,4.321903e-06
7823.00,4.277142e-06
7824.00,4.199492e-06
7825.00,4.123336e-06
7826.00,4.113935e-06
7827.00,4.021746e-06
7828.00,3.999979e-06
7829.00,3.961532e-06
7830.00,3.982233e-06
7831.00,3.896446e-06
7832.00,3.807565e-06
7833.00,3.630070e-06
7834.00,3.562593e-06
7835.00,3.586467e-06
7836.00,3.656140e-06
7837.00,3.950274e-06
7838.00,4.160371e-06
7839.00,4.408219e-06
7840.00,4.508587e-06
7841.00,4.482809e-06
7842.00,4.332417e-06
7843.00,4.076292e-06
7844.00,3.961448e-06
7845.00,3.722628e-06
7846.00,3.610420e-06
7847.00,3.522434e-06
7848.00,3.485400e-06
7849.00,3.513255e-06
7850.00,3.515880e-06
7851.00,3.619005e-06
7852.00,3.635792e-06
7853.00,3.735715e-06
7854.00,3.729906e-06
7855.00,3.774805e-06
7856.00,3.770932e-06
7857.00,3.880524e-06
7858.00,4.059454e-06
7859.00,4.168306e-06
7860.00,4.336533e-06
7861.00,4.372981e-06
7862.00,4.386808e-06
7863.00,4.267898e-06
7864.00,4.152789e-06
7865.00,4.046320e-06
7866.00,3.894182e-06
7867.00,3.782570e-06
7868.00,3.613242e-06
7869.00,3.627788e-06
7870.00,3.536648e-06
7871.00,3.582886e-06
7872.00,3.703635e-06
7873.00,3.878527e-06
7874.00,4.241317e-06
7875.00,4.573410e-06
7876.00,5.071696e-06
7877.00,5.293230e-06
7878.00,5.548753e-06
7879.00,5.687336e-06
7880.00,5.383921e-06
7881.00,5.188697e-06
7882.00,4.737627e-06
7883.00,4.429341e-06
7884.00,4.002763e-06
7885.00,3.689335e-06
7886.00,3.529322e-06
7887.00,3.373846e-06
7888.00,3.388633e-06
7889.00,3.299091e-06
7890.00,3.426111e-06
7891.00,3.406597e-06
7892.00,3.429612e-06
7893.00,3.440904e-06
7894.00,3.335365e-06
7895.00,3.280897e-06
7896.00,3.014775e-06
7897.00,3.039180e-06
7898.00,3.053066e-06
7899.00,3.083922e-06
7900.00,3.267988e-06
7901.00,3.355446e-06
7902.00,3.561745e-06
7903.00,3.563004e-06
7904.00,3.666112e-06
7905.00,3.520159e-06
7906.00,3.495780e-06
7907.00,3.552610e-06
7908.00,3.475171e-06
7909.00,3.594987e-06
7910.00,3.607742e-06
7911.00,3.973322e-06
7912.00,4.209409e-06
7913.00,4.723850e-06
7914.00,5.115339e-06
7915.00,5.097569e-06
7916.00,5.118512e-06
7917.00,4.639154e-06
7918.00,4.354786e-06
7919.00,4.014466e-06
7920.00,3.862873e-06
7921.00,3.837438e-06
7922.00,3.777466e-06
7923.00,3.909126e-06
7924.00,3.924117e-06
7925.00,3.985514e-06
7926.00,3.856128e-06
7927.00,3.794584e-06
7928.00,3.633374e-06
7929.00,3.401696e-06
7930.00,3.321247e-06
7931.00,3.192043e-06
7932.00,3.224161e-06
7933.00,3.178363e-06
7934.00,3.179004e-06
7935.00,3.206821e-06
7936.00,3.144440e-06
7937.00,3.109410e-06
7938.00,2.955408e-06
7939.00,2.896392e-06
7940.00,2.753364e-06
7941.00,2.649251e-06
7942.00,2.623887e-06
7943.00,2.601606e-06
7944.00,2.688428e-06
7945.00,2.656324e-06
7946.00,2.708586e-06
7947.00,2.685503e-06
7948.00,2.697198e-06
7949.00,2.716291e-06
7950.00,2.694430e-06
7951.00,2.758767e-06
7952.00,2.763448e-06
7953.00,2.782737e-06
7954.00,2.775957e-06
7955.00,2.817414e-06
7956.00,2.809510e-06
7957.00,2.824829e-06
7958.00,2.879830e-06
7959.00,2.843773e-06
7960.00,2.894176e-06
7961.00,2.836490e-06
7962.00,2.828199e-06
7963.00,2.800567e-06
7964.00,2.766508e-06
7965.00,2.788651e-06
7966.00,2.752423e-06
7967.00,2.798004e-06
7968.00,2.784901e-06
7969.00,2.877465e-06
7970.00,2.982118e-06
7971.00,3.047238e-06
7972.00,3.212802e-06
7973.00,3.303033e-06
7974.00,3.414782e-06
7975.00,3.424632e-06
7976.00,3.443383e-06
7977.00,3.419247e-06
7978.00,3.300852e-06
7979.00,3.226020e-06
7980.00,2.971119e-06
7981.00,2.749961e-06
7982.00,2.471378e-06
7983.00,2.292845e-06
7984.00,2.167436e-06
7985.00,2.082600e-06
7986.00,2.124585e-06
7987.00,2.148330e-06
7988.00,2.235865e-06
7989.00,2.317144e-06
7990.00,2.353667e-06
7991.00,2.391548e-06
7992.00,2.389446e-06
7993.00,2.415813e-06
7994.00,2.337023e-06
7995.00,2.276840e-06
7996.00,2.205942e-06
7997.00,2.136200e-06
7998.00,2.156652e-06
7999.00,2.135964e-06
8000.00,2.191131e-06
8001.00,2.186885e-06
8002.00,2.199403e-06
8003.00,2.219103e-06
8004.00,2.199644e-06
8005.00,2.241410e-06
8006.00,2.228470e-06
8007.00,2.199757e-06
8008.00,2.135629e-06
8009.00,2.066107e-06
8010.00,2.026125e-06
8011.00,1.966349e-06
8012.00,1.969624e-06
8013.00,1.966737e-06
8014.00,2.018086e-06
8015.00,2.055107e-06
8016.00,2.164259e-06
8017.00,2.325590e-06
8018.00,2.479213e-06
8019.00,2.668512e-06
8020.00,2.770642e-06
8021.00,2.829187e-06
8022.00,2.766381e-06
8023.00,2.653523e-06
8024.00,2.552871e-06
8025.00,2.411011e-06
8026.00,2.335684e-06
8027.00,2.217708e-06
8028.00,2.154086e-06
8029.00,2.037693e-06
8030.00,1.910121e-06
8031.00,1.831787e-06
8032.00,1.749104e-06
8033.00,1.738342e-06
8034.00,1.737032e-06
8035.00,1.770045e-06
8036.00,1.787620e-06
8037.00,1.775672e-06
8038.00,1.821689e-06
8039.00,1.859286e-06
8040.00,1.921306e-06
8041.00,1.955772e-06
8042.00,1.979246e-06
8043.00,1.919651e-06
8044.00,1.812340e-06
8045.00,1.730319e-06
8046.00,1.602475e-06
8047.00,1.576478e-06
8048.00,1.574218e-06
8049.00,1.619969e-06
8050.00,1.683073e-06
8051.00,1.694101e-06
8052.00,1.700801e-06
8053.00,1.627818e-06
8054.00,1.605402e-06
8055.00,1.612618e-06
8056.00,1.651531e-06
8057.00,1.758461e-06
8058.00,1.838581e-06
8059.00,1.945881e-06
8060.00,1.940238e-06
8061.00,1.868204e-06
8062.00,1.808710e-06
8063.00,1.695874e-06
8064.00,1.629977e-06
8065.00,1.569632e-06
8066.00,1.537156e-06
8067.00,1.525530e-06
8068.00,1.511085e-06
8069.00,1.474509e-06
8070.00,1.482716e-06
8071.00,1.470666e-06
8072.00,1.487368e-06
8073.00,1.523387e-06
8074.00,1.544486e-06
8075.00,1.563528e-06
8076.00,1.591240e-06
8077.00,1.614400e-06
8078.00,1.636046e-06
8079.00,1.641117e-06
8080.00,1.647164e-06
8081.00,1.612504e-06
8082.00,1.598544e-06
8083.00,1.550043e-06
8084.00,1.550490e-06
8085.00,1.508656e-06
8086.00,1.544528e-06
8087.00,1.556677e-06
8088.00,1.503793e-06
8089.00,1.556450e-06
8090.00,1.504102e-06
8091.00,1.450940e-06
8092.00,1.475462e-06
8093.00,1.447939e-06
8094.00,1.460701e-06
8095.00,1.464007e-06
8096.00,1.513118e-06
8097.00,1.476219e-06
8098.00,1.473050e-06
8099.00,1.484199e-06
8100.00,1.484793e-06
8101.00,1.520669e-06
8102.00,1.562837e-06
8103.00,1.624472e-06
8104.00,1.633726e-06
8105.00,1.616014e-06
8106.00,1.550991e-06
8107.00,1.501043e-06
8108.00,1.509391e-06
8109.00,1.440791e-06
8110.00,1.452874e-06
8111.00,1.440511e-06
8112.00,1.440583e-06
8113.00,1.444905e-06
8114.00,1.431787e-06
8115.00,1.420351e-06
8116.00,1.407473e-06
8117.00,1.434007e-06
8118.00,1.481495e-06
8119.00,1.534723e-06
8120.00,1.621421e-06
8121.00,1.698623e-06
8122.00,1.747814e-06
8123.00,1.699224e-06
8124.00,1.672858e-06
8125.00,1.653071e-06
8126.00,1.642318e-06
8127.00,1.669353e-06
8128.00,1.694361e-06
8129.00,1.793523e-06
8130.00,1.835352e-06
8131.00,1.968035e-06
8132.00,2.136456e-06
8133.00,2.306018e-06
8134.00,2.627831e-06
8135.00,3.089087e-06
8136.00,3.856269e-06
8137.00,5.082927e-06
8138.00,7.233049e-06
8139.00,1.081128e-05
8140.00,1.548531e-05
8141.00,2.007307e-05
8142.00,2.174628e-05
8143.00,1.887720e-05
8144.00,1.376373e-05
8145.00,9.117451e-06
8146.00,6.069541e-06
8147.00,4.451004e-06
8148.00,3.614816e-06
8149.00,3.360053e-06
8150.00,3.466467e-06
8151.00,4.146993e-06
8152.00,5.544185e-06
8153.00,7.945006e-06
8154.00,1.168449e-05
8155.00,1.592118e-05
8156.00,1.859135e-05
8157.00,1.721215e-05
8158.00,1.312368e-05
8159.00,8.568576e-06
8160.00,5.058203e-06
8161.00,3.103657e-06
8162.00,2.073465e-06
8163.00,1.507829e-06
8164.00,1.217003e-06
8165.00,1.085226e-06
8166.00,1.033803e-06
8167.00,1.030301e-06
8168.00,1.042094e-06
8169.00,1.054389e-06
8170.00,1.106533e-06
8171.00,1.119280e-06
8172.00,1.144771e-06
8173.00,1.170489e-06
8174.00,1.126740e-06
8175.00,1.091375e-06
8176.00,1.043582e-06
8177.00,1.017328e-06
8178.00,1.000108e-06
8179.00,1.013324e-06
8180.00,1.016610e-06
8181.00,1.041263e-06
8182.00,1.046985e-06
8183.00,1.033785e-06
8184.00,1.026292e-06
8185.00,1.019710e-06
8186.00,1.036230e-06
8187.00,1.053918e-06
8188.00,1.057164e-06
8189.00,1.095940e-06
8190.00,1.128937e-06
8191.00,1.157827e-06
8192.00,1.190157e-06
8193.00,1.216029e-06
8194.00,1.220264e-06
8195.00,1.210900e-06
8196.00,1.213566e-06
8197.00,1.211233e-06
8198.00,1.197262e-06
8199.00,1.124535e-06
8200.00,1.105620e-06
8201.00,1.100551e-06
8202.00,1.055026e-06
8203.00,1.019853e-06
8204.00,9.922258e-07
8205.00,9.863890e-07
8206.00,9.583446e-07
8207.00,9.545431e-07
8208.00,9.754089e-07
8209.00,9.890507e-07
8210.00,1.019935e-06
8211.00,1.062911e-06
8212.00,1.106383e-06
8213.00,1.133773e-06
8214.00,1.144836e-06
8215.00,1.126479e-06
8216.00,1.114544e-06
8217.00,1.100230e-06
8218.00,1.100386e-06
8219.00,1.118361e-06
8220.00,1.141871e-06
8221.00,1.165302e-06
8222.00,1.194808e-06
8223.00,1.201421e-06
8224.00,1.188506e-06
8225.00,1.174939e-06
8226.00,1.121242e-06
8227.00,1.103434e-06
8228.00,1.112016e-06
8229.00,1.113282e-06
8230.00,1.162711e-06
8231.00,1.227995e-06
8232.00,1.290627e-06
8233.00,1.355231e-06
8234.00,1.373221e-06
8235.00,1.368674e-06
8236.00,1.298104e-06
8237.00,1.187051e-06
8238.00,1.072635e-06
8239.00,9.855802e-07
8240.00,9.380349e-07
8241.00,9.111573e-07
8242.00,9.156778e-07
8243.00,9.227155e-07
8244.00,9.450961e-07
8245.00,9.691983e-07
8246.00,9.822595e-07
8247.00,9.901122e-07
8248.00,1.027666e-06
8249.00,1.032307e-06
8250.00,1.017581e-06
8251.00,1.017282e-06
8252.00,1.000878e-06
8253.00,9.792103e-07
8254.00,9.441894e-07
8255.00,9.208590e-07
8256.00,9.194168e-07
8257.00,8.965986e-07
8258.00,8.965073e-07
8259.00,8.895374e-07
8260.00,8.978241e-07
8261.00,8.901544e-07
8262.00,8.998744e-07
8263.00,9.075127e-07
8264.00,8.981014e-07
8265.00,8.863220e-07
8266.00,8.830414e-07
8267.00,8.999626e-07
8268.00,9.248080e-07
8269.00,9.737849e-07
8270.00,1.063167e-06
8271.00,1.179641e-06
8272.00,1.332727e-06
8273.00,1.481042e-06
8274.00,1.626383e-06
8275.00,1.681157e-06
8276.00,1.637010e-06
8277.00,1.553562e-06
8278.00,1.455042e-06
8279.00,1.329992e-06
8280.00,1.226614e-06
8281.00,1.117302e-06
8282.00,1.018409e-06
8283.00,9.405931e-07
8284.00,8.888866e-07
8285.00,8.478447e-07
8286.00,8.337988e-07
8287.00,8.537068e-07
8288.00,8.899815e-07
8289.00,9.669137e-07
8290.00,1.017997e-06
8291.00,1.074386e-06
8292.00,1.102359e-06
8293.00,1.076405e-06
8294.00,1.055788e-06
8295.00,1.060787e-06
8296.00,1.065896e-06
8297.00,1.106449e-06
8298.00,1.185190e-06
8299.00,1.265666e-06
8300.00,1.324948e-06
8301.00,1.360820e-06
8302.00,1.319131e-06
8303.00,1.270638e-06
8304.00,1.167729e-06
8305.00,1.077500e-06
8306.00,1.029804e-06
8307.00,1.001209e-06
8308.00,9.805462e-07
8309.00,9.743419e-07
8310.00,9.938209e-07
8311.00,9.910558e-07
8312.00,9.837564e-07
8313.00,9.975105e-07
8314.00,9.901262e-07
8315.00,9.708350e-07
8316.00,9.594251e-07
8317.00,9.469610e-07
8318.00,9.178686e-07
8319.00,8.990788e-07
8320.00,8.993571e-07
8321.00,9.206010e-07
8322.00,9.296917e-07
8323.00,9.434673e-07
8324.00,9.731215e-07
8325.00,9.652979e-07
8326.00,9.892234e-07
8327.00,1.010275e-06
8328.00,1.010622e-06
8329.00,1.007766e-06
8330.00,9.996759e-07
8331.00,1.005345e-06
8332.00,1.001141e-06
8333.00,1.000504e-06
8334.00,9.972779e-07
8335.00,9.854087e-07
8336.00,1.010580e-06
8337.00,1.018690e-06
8338.00,1.014840e-06
8339.00,9.996234e-07
8340.00,9.833439e-07
8341.00,9.579718e-07
8342.00,9.135326e-07
8343.00,8.753384e-07
8344.00,8.412352e-07
8345.00,8.168646e-07
8346.00,8.085182e-07
8347.00,8.366999e-07
8348.00,8.918324e-07
8349.00,9.452853e-07
8350.00,1.008115e-06
8351.00,1.039844e-06
8352.00,1.052654e-06
8353.00,1.018476e-06
8354.00,9.809563e-07
8355.00,9.445531e-07
8356.00,9.254026e-07
8357.00,9.131957e-07
8358.00,9.187478e-07
8359.00,9.031079e-07
8360.00,8.991673e-07
8361.00,9.037277e-07
8362.00,8.968510e-07
8363.00,9.090521e-07
8364.00,9.040283e-07
8365.00,9.155848e-07
8366.00,9.426461e-07
8367.00,9.904096e-07
8368.00,1.088005e-06
8369.00,1.246427e-06
8370.00,1.459155e-06
8371.00,1.658805e-06
8372.00,1.883778e-06
8373.00,1.960052e-06
8374.00,1.942678e-06
8375.00,1.837309e-06
8376.00,1.657499e-06
8377.00,1.494136e-06
8378.00,1.331739e-06
8379.00,1.228886e-06
8380.00,1.152249e-06
8381.00,1.077072e-06
8382.00,1.037075e-06
8383.00,9.902302e-07
8384.00,9.946334e-07
8385.00,1.017502e-06
8386.00,1.081481e-06
8387.00,1.113297e-06
8388.00,1.122254e-06
8389.00,1.131688e-06
8390.00,1.083514e-06
8391.00,1.058119e-06
8392.00,9.865051e-07
8393.00,9.352760e-07
8394.00,8.741932e-07
8395.00,7.725971e-07
8396.00,7.393042e-07
8397.00,7.079032e-07
8398.00,7.212242e-07
8399.00,7.539120e-07
8400.00,7.861578e-07
8401.00,8.211816e-07
8402.00,8.284525e-07
8403.00,8.347999e-07
8404.00,8.021184e-07
8405.00,7.847083e-07
8406.00,7.702217e-07
8407.00,7.667841e-07
8408.00,7.687686e-07
8409.00,7.613554e-07
8410.00,7.540735e-07
8411.00,7.544747e-07
8412.00,7.682369e-07
8413.00,7.719773e-07
8414.00,7.596406e-07
8415.00,7.562608e-07
8416.00,7.524187e-07
8417.00,7.766816e-07
8418.00,7.890791e-07
8419.00,8.112539e-07
8420.00,8.434853e-07
8421.00,8.980640e-07
8422.00,9.537268e-07
8423.00,1.038251e-06
8424.00,1.115745e-06
8425.00,1.158339e-06
8426.00,1.156965e-06
8427.00,1.106621e-06
8428.00,1.019053e-06
8429.00,9.311045e-07
8430.00,8.546462e-07
8431.00,8.129313e-07
8432.00,7.777327e-07
8433.00,7.768040e-07
8434.00,7.768137e-07
8435.00,7.944308e-07
8436.00,7.904355e-07
8437.00,7.870199e-07
8438.00,7.905366e-07
8439.00,7.582803e-07
8440.00,7.611121e-07
8441.00,7.438325e-07
8442.00,7.542261e-07
8443.00,7.796240e-07
8444.00,7.937799e-07
8445.00,8.268301e-07
8446.00,8.303684e-07
8447.00,8.420470e-07
8448.00,8.073299e-07
8449.00,7.776786e-07
8450.00,7.673341e-07
8451.00,7.502747e-07
8452.00,7.551550e-07
8453.00,7.556833e-07
8454.00,7.661074e-07
8455.00,7.621338e-07
8456.00,7.664030e-07
8457.00,7.695418e-07
8458.00,7.532907e-07
8459.00,7.532398e-07
8460.00,7.458812e-07
8461.00,7.706494e-07
8462.00,7.801287e-07
8463.00,8.096890e-07
8464.00,8.566631e-07
8465.00,8.899179e-07
8466.00,9.284956e-07
8467.00,9.408741e-07
8468.00,9.335494e-07
8469.00,9.116550e-07
8470.00,8.759302e-07
8471.00,8.700212e-07
8472.00,8.625560e-07
8473.00,8.590022e-07
8474.00,8.323684e-07
8475.00,8.412172e-07
8476.00,8.252624e-07
8477.00,8.167862e-07
8478.00,8.311853e-07
8479.00,8.555569e-07
8480.00,9.175749e-07
8481.00,1.002096e-06
8482.00,1.131650e-06
8483.00,1.269290e-06
8484.00,1.407365e-06
8485.00,1.549441e-06
8486.00,1.646959e-06
8487.00,1.705195e-06
8488.00,1.682211e-06
8489.00,1.571370e-06
8490.00,1.400075e-06
8491.00,1.219554e-06
8492.00,1.067396e-06
8493.00,9.245248e-07
8494.00,8.356957e-07
8495.00,7.706762e-07
8496.00,7.240736e-07
8497.00,7.185060e-07
8498.00,7.152685e-07
8499.00,7.223142e-07
8500.00,7.178062e-07
8501.00,7.082903e-07
8502.00,6.762131e-07
8503.00,6.508415e-07
8504.00,6.521640e-07
8505.00,6.595931e-07
8506.00,6.759616e-07
8507.00,7.014442e-07
8508.00,7.245870e-07
8509.00,7.236850e-07
8510.00,7.247762e-07
8511.00,7.265311e-07
8512.00,7.239987e-07
8513.00,7.315174e-07
8514.00,7.603817e-07
8515.00,7.814219e-07
8516.00,7.965676e-07
8517.00,7.837491e-07
8518.00,7.441935e-07
8519.00,7.193206e-07
8520.00,6.986336e-07
8521.00,6.988883e-07
8522.00,7.068431e-07
8523.00,7.274042e-07
8524.00,7.625095e-07
8525.00,7.754721e-07
8526.00,8.197579e-07
8527.00,8.605278e-07
8528.00,9.236319e-07
8529.00,1.001966e-06
8530.00,1.056228e-06
8531.00,1.140498e-06
8532.00,1.165195e-06
8533.00,1.202785e-06
8534.00,1.227591e-06
8535.00,1.241636e-06
8536.00,1.221131e-06
8537.00,1.137681e-06
8538.00,1.060978e-06
8539.00,9.610020e-07
8540.00,8.812409e-07
8541.00,8.371866e-07
8542.00,8.093927e-07
8543.00,7.945682e-07
8544.00,7.794360e-07
8545.00,7.652517e-07
8546.00,7.384244e-07
8547.00,7.131837e-07
8548.00,6.791079e-07
8549.00,6.658666e-07
8550.00,6.639039e-07
8551.00,6.590609e-07
8552.00,6.659968e-07
8553.00,6.775642e-07
8554.00,6.783343e-07
8555.00,6.695810e-07
8556.00,6.550404e-07
8557.00,6.367193e-07
8558.00,6.288132e-07
8559.00,6.264122e-07
8560.00,6.307325e-07
8561.00,6.481306e-07
8562.00,6.517657e-07
8563.00,6.595301e-07
8564.00,6.592838e-07
8565.00,6.818509e-07
8566.00,7.093074e-07
8567.00,7.554933e-07
8568.00,8.122381e-07
8569.00,8.626824e-07
8570.00,9.071681e-07
8571.00,9.020967e-07
8572.00,8.700744e-07
8573.00,8.405307e-07
8574.00,8.006314e-07
8575.00,7.747767e-07
8576.00,7.385109e-07
8577.00,7.206866e-07
8578.00,6.829068e-07
8579.00,6.794874e-07
8580.00,6.966120e-07
8581.00,7.135503e-07
8582.00,7.461131e-07
8583.00,7.565719e-07
8584.00,7.637696e-07
8585.00,7.507962e-07
8586.00,7.312569e-07
8587.00,7.190187e-07
8588.00,7.322473e-07
8589.00,7.346327e-07
8590.00,7.371958e-07
8591.00,7.594722e-07
8592.00,7.417298e-07
8593.00,7.531305e-07
8594.00,7.423791e-07
8595.00,7.464138e-07
8596.00,7.566400e-07
8597.00,7.373240e-07
8598.00,7.305384e-07
8599.00,7.039170e-07
8600.00,7.114298e-07
8601.00,7.283093e-07
8602.00,7.475534e-07
8603.00,7.811611e-07
8604.00,7.953972e-07
8605.00,8.240853e-07
8606.00,8.031838e-07
8607.00,7.993914e-07
8608.00,7.819372e-07
8609.00,7.710509e-07
8610.00,7.709391e-07
8611.00,7.584446e-07
8612.00,7.447970e-07
8613.00,7.213567e-07
8614.00,7.343166e-07
8615.00,7.271572e-07
8616.00,7.060387e-07
8617.00,7.116052e-07
8618.00,6.943472e-07
8619.00,7.009962e-07
8620.00,6.999978e-07
8621.00,6.976611e-07
8622.00,6.871147e-07
8623.00,6.621516e-07
8624.00,6.378423e-07
8625.00,6.113077e-07
8626.00,6.213223e-07
8627.00,6.308474e-07
8628.00,6.683022e-07
8629.00,7.123493e-07
8630.00,7.725932e-07
8631.00,8.050712e-07
8632.00,8.122926e-07
8633.00,8.024533e-07
8634.00,7.740677e-07
8635.00,7.562967e-07
8636.00,7.316091e-07
8637.00,7.278646e-07
8638.00,7.288471e-07
8639.00,7.261101e-07
8640.00,7.511972e-07
8641.00,7.784087e-07
8642.00,8.242221e-07
8643.00,8.537031e-07
8644.00,8.967367e-07
8645.00,9.409007e-07
8646.00,9.868719e-07
8647.00,1.045549e-06
8648.00,1.108726e-06
8649.00,1.242461e-06
8650.00,1.376710e-06
8651.00,1.518124e-06
8652.00,1.635902e-06
8653.00,1.673943e-06
8654.00,1.587234e-06
8655.00,1.402811e-06
8656.00,1.240795e-06
8657.00,1.072955e-06
8658.00,9.732119e-07
8659.00,9.354213e-07
8660.00,9.408298e-07
8661.00,9.824677e-07
8662.00,1.056848e-06
8663.00,1.217836e-06
8664.00,1.375911e-06
8665.00,1.547111e-06
8666.00,1.690322e-06
8667.00,1.717169e-06
8668.00,1.615777e-06
8669.00,1.436396e-06
8670.00,1.260516e-06
8671.00,1.060384e-06
8672.00,8.957109e-07
8673.00,7.728199e-07
8674.00,6.836257e-07
8675.00,6.447461e-07
8676.00,6.264919e-07
8677.00,6.298019e-07
8678.00,6.440728e-07
8679.00,6.770525e-07
8680.00,6.930741e-07
8681.00,7.044729e-07
8682.00,7.156708e-07
8683.00,7.176276e-07
8684.00,7.153789e-07
8685.00,6.855204e-07
8686.00,6.590031e-07
8687.00,6.377943e-07
8688.00,6.065759e-07
8689.00,6.082066e-07
8690.00,5.984000e-07
8691.00,6.050939e-07
8692.00,5.995431e-07
8693.00,5.974057e-07
8694.00,5.985456e-07
8695.00,6.128526e-07
8696.00,6.465858e-07
8697.00,6.693194e-07
8698.00,7.144321e-07
8699.00,7.417551e-07
8700.00,7.786002e-07
8701.00,8.182435e-07
8702.00,8.351361e-07
8703.00,8.675696e-07
8704.00,8.894742e-07
8705.00,9.110171e-07
8706.00,8.833439e-07
8707.00,8.619868e-07
8708.00,8.162255e-07
8709.00,7.613529e-07
8710.00,7.214844e-07
8711.00,6.633463e-07
8712.00,6.509217e-07
8713.00,6.393760e-07
8714.00,6.447197e-07
8715.00,6.590846e-07
8716.00,6.758322e-07
8717.00,7.146219e-07
8718.00,7.404525e-07
8719.00,7.785208e-07
8720.00,8.097837e-07
8721.00,8.498622e-07
8722.00,8.958743e-07
8723.00,9.097185e-07
8724.00,9.407645e-07
8725.00,9.503932e-07
8726.00,9.409482e-07
8727.00,9.516351e-07
8728.00,9.537639e-07
8729.00,9.398993e-07
8730.00,9.196087e-07
8731.00,9.221175e-07
8732.00,9.106537e-07
8733.00,8.922400e-07
8734.00,8.547436e-07
8735.00,8.218868e-07
8736.00,7.781257e-07
8737.00,7.403008e-07
8738.00,7.454806e-07
8739.00,7.436446e-07
8740.00,7.665641e-07
8741.00,8.047861e-07
8742.00,8.395458e-07
8743.00,8.654202e-07
8744.00,8.667885e-07
8745.00,8.652478e-07
8746.00,8.573145e-07
8747.00,8.416630e-07
8748.00,8.160033e-07
8749.00,7.958056e-07
8750.00,7.517388e-07
8751.00,7.134198e-07
8752.00,6.916571e-07
8753.00,6.851260e-07
8754.00,6.802165e-07
8755.00,6.883087e-07
8756.00,7.143263e-07
8757.00,6.961095e-07
8758.00,6.937600e-07
8759.00,7.016216e-07
8760.00,6.976919e-07
8761.00,7.166701e-07
8762.00,7.455130e-07
8763.00,7.784922e-07
8764.00,8.069762e-07
8765.00,8.342146e-07
8766.00,8.570311e-07
8767.00,8.542392e-07
8768.00,8.401403e-07
8769.00,8.172175e-07
8770.00,7.845507e-07
8771.00,7.532755e-07
8772.00,7.352901e-07
8773.00,7.293597e-07
8774.00,7.298132e-07
8775.00,7.482367e-07
8776.00,7.732715e-07
8777.00,8.343323e-07
8778.00,9.405770e-07
8779.00,1.106872e-06
8780.00,1.390649e-06
8781.00,1.779860e-06
8782.00,2.527222e-06
8783.00,3.587851e-06
8784.00,4.898227e-06
8785.00,6.459906e-06
8786.00,7.173716e-06
8787.00,6.806869e-06
8788.00,5.504064e-06
8789.00,4.190676e-06
8790.00,3.132950e-06
8791.00,2.220839e-06
8792.00,1.640134e-06
8793.00,1.289434e-06
8794.00,1.042290e-06
8795.00,8.860806e-07
8796.00,7.992733e-07
8797.00,7.394400e-07
8798.00,7.473990e-07
8799.00,7.875543e-07
8800.00,8.379641e-07
8801.00,9.126746e-07
8802.00,9.375115e-07
8803.00,9.366572e-07
8804.00,9.021638e-07
8805.00,8.463260e-07
8806.00,7.852149e-07
8807.00,7.482312e-07
8808.00,7.428209e-07
8809.00,7.462834e-07
8810.00,7.769821e-07
8811.00,8.203381e-07
8812.00,8.628499e-07
8813.00,9.271429e-07
8814.00,9.652184e-07
8815.00,1.005435e-06
8816.00,1.010524e-06
8817.00,1.013888e-06
8818.00,1.019258e-06
8819.00,9.907197e-07
8820.00,9.500075e-07
8821.00,9.191587e-07
8822.00,8.870389e-07
8823.00,8.796729e-07
8824.00,8.789361e-07
8825.00,8.815728e-07
8826.00,8.745985e-07
8827.00,8.676168e-07
8828.00,8.301587e-07
8829.00,8.151104e-07
8830.00,7.955701e-07
8831.00,7.927390e-07
8832.00,7.778337e-07
8833.00,7.731825e-07
8834.00,7.874365e-07
8835.00,7.779066e-07
8836.00,7.767539e-07
8837.00,7.768326e-07
8838.00,7.783315e-07
8839.00,7.584229e-07
8840.00,7.494671e-07
8841.00,7.491148e-07
8842.00,7.409260e-07
8843.00,7.433950e-07
8844.00,7.545444e-07
8845.00,7.749159e-07
8846.00,7.971477e-07
8847.00,8.226141e-07
8848.00,8.581390e-07
8849.00,8.566950e-07
8850.00,8.457874e-07
8851.00,8.002579e-07
8852.00,7.491095e-07
8853.00,7.074954e-07
8854.00,6.843511e-07
8855.00,6.826000e-07
8856.00,6.825910e-07
8857.00,6.876734e-07
8858.00,7.051196e-07
8859.00,7.102473e-07
8860.00,7.320685e-07
8861.00,7.559433e-07
8862.00,7.831896e-07
8863.00,7.894448e-07
8864.00,7.978505e-07
8865.00,7.948739e-07
8866.00,7.965040e-07
8867.00,7.989742e-07
8868.00,8.345144e-07
8869.00,8.611008e-07
8870.00,8.785436e-07
8871.00,9.075205e-07
8872.00,9.127054e-07
8873.00,9.016903e-07
8874.00,8.920130e-07
8875.00,8.776778e-07
8876.00,9.022093e-07
8877.00,9.364497e-07
8878.00,1.033327e-06
8879.00,1.187290e-06
8880.00,1.441144e-06
8881.00,1.765989e-06
8882.00,2.203273e-06
8883.00,2.620018e-06
8884.00,2.816412e-06
8885.00,2.881473e-06
8886.00,2.682348e-06
8887.00,2.372486e-06
8888.00,1.936771e-06
8889.00,1.617902e-06
8890.00,1.379762e-06
8891.00,1.192173e-06
8892.00,1.081394e-06
8893.00,9.822552e-07
8894.00,9.477116e-07
8895.00,9.116204e-07
8896.00,8.855745e-07
8897.00,8.822092e-07
8898.00,8.949496e-07
8899.00,8.978816e-07
8900.00,8.653269e-07
8901.00,8.558624e-07
8902.00,8.383061e-07
8903.00,8.284900e-07
8904.00,7.869276e-07
8905.00,7.632600e-07
8906.00,7.437294e-07
8907.00,7.044684e-07
8908.00,6.919946e-07
8909.00,6.952071e-07
8910.00,7.339179e-07
8911.00,7.705843e-07
8912.00,7.854965e-07
8913.00,8.096877e-07
8914.00,8.093058e-07
8915.00,8.270511e-07
8916.00,8.285007e-07
8917.00,8.580640e-07
8918.00,8.818828e-07
8919.00,8.923924e-07
8920.00,9.320140e-07
8921.00,9.274883e-07
8922.00,9.371494e-07
8923.00,9.306395e-07
8924.00,9.194388e-07
8925.00,9.065603e-07
8926.00,9.127659e-07
8927.00,9.285561e-07
8928.00,9.236462e-07
8929.00,9.647458e-07
8930.00,1.004680e-06
8931.00,1.044272e-06
8932.00,1.085528e-06
8933.00,1.121584e-06
8934.00,1.176461e-06
8935.00,1.179369e-06
8936.00,1.180545e-06
8937.00,1.120533e-06
8938.00,1.056750e-06
8939.00,9.651205e-07
8940.00,8.939752e-07
8941.00,8.337433e-07
8942.00,7.754539e-07
8943.00,7.618743e-07
8944.00,7.498017e-07
8945.00,7.732773e-07
8946.00,7.930308e-07
8947.00,8.173430e-07
8948.00,8.561975e-07
8949.00,8.671119e-07
8950.00,8.885658e-07
8951.00,9.121489e-07
8952.00,9.303615e-07
8953.00,9.365747e-07
8954.00,9.476075e-07
8955.00,9.836941e-07
8956.00,1.008525e-06
8957.00,1.022102e-06
8958.00,1.025171e-06
8959.00,1.027982e-06
8960.00,1.018549e-06
8961.00,1.013047e-06
8962.00,1.025204e-06
8963.00,1.035931e-06
8964.00,1.076277e-06
8965.00,1.095773e-06
8966.00,1.119920e-06
8967.00,1.107461e-06
8968.00,1.104086e-06
8969.00,1.103660e-06
8970.00,1.078935e-06
8971.00,1.064495e-06
8972.00,1.047274e-06
8973.00,1.037212e-06
8974.00,1.033294e-06
8975.00,1.051004e-06
8976.00,1.089320e-06
8977.00,1.131105e-06
8978.00,1.180058e-06
8979.00,1.199670e-06
8980.00,1.212139e-06
8981.00,1.196718e-06
8982.00,1.187181e-06
8983.00,1.179558e-06
8984.00,1.150904e-06
8985.00,1.120407e-06
8986.00,1.079702e-06
8987.00,1.045189e-06
8988.00,1.026326e-06
8989.00,1.037747e-06
8990.00,1.084587e-06
8991.00,1.192359e-06
8992.00,1.373324e-06
8993.00,1.596740e-06
8994.00,1.907968e-06
8995.00,2.246256e-06
8996.00,2.637383e-06
8997.00,2.971769e-06
8998.00,3.201969e-06
8999.00,3.232033e-06
9000.00,3.010385e-06
9001.00,2.645480e-06
9002.00,2.172483e-06
9003.00,1.730178e-06
9004.00,1.395878e-06
9005.00,1.163364e-06
9006.00,1.019509e-06
9007.00,9.393901e-07
9008.00,9.199930e-07
9009.00,9.033379e-07
9010.00,8.979779e-07
9011.00,8.804706e-07
9012.00,8.442471e-07
9013.00,7.895360e-07
9014.00,7.523091e-07
9015.00,7.409184e-07
9016.00,7.516554e-07
9017.00,7.963351e-07
9018.00,8.478632e-07
9019.00,9.112904e-07
9020.00,9.630717e-07
9021.00,1.015953e-06
9022.00,1.061506e-06
9023.00,1.105328e-06
9024.00,1.136042e-06
9025.00,1.176847e-06
9026.00,1.194152e-06
9027.00,1.186226e-06
9028.00,1.171131e-06
9029.00,1.148698e-06
9030.00,1.134846e-06
9031.00,1.163056e-06
9032.00,1.211556e-06
9033.00,1.279779e-06
9034.00,1.332163e-06
9035.00,1.368024e-06
9036.00,1.353724e-06
9037.00,1.350764e-06
9038.00,1.310713e-06
9039.00,1.315767e-06
9040.00,1.328080e-06
9041.00,1.331226e-06
9042.00,1.409279e-06
9043.00,1.485644e-06
9044.00,1.565586e-06
9045.00,1.655271e-06
9046.00,1.727093e-06
9047.00,1.768185e-06
9048.00,1.718677e-06
9049.00,1.642252e-06
9050.00,1.529232e-06
9051.00,1.444445e-06
9052.00,1.339248e-06
9053.00,1.293278e-06
9054.00,1.258608e-06
9055.00,1.244139e-06
9056.00,1.231422e-06
9057.00,1.168605e-06
9058.00,1.131027e-06
9059.00,1.042231e-06
9060.00,9.860896e-07
9061.00,9.340425e-07
9062.00,9.027967e-07
9063.00,9.073495e-07
9064.00,9.053609e-07
9065.00,9.520930e-07
9066.00,9.590659e-07
9067.00,9.964473e-07
9068.00,1.042178e-06
9069.00,1.078260e-06
9070.00,1.118452e-06
9071.00,1.147906e-06
9072.00,1.174891e-06
9073.00,1.135590e-06
9074.00,1.122636e-06
9075.00,1.114700e-06
9076.00,1.102761e-06
9077.00,1.175042e-06
9078.00,1.183344e-06
9079.00,1.298642e-06
9080.00,1.342817e-06
9081.00,1.401593e-06
9082.00,1.438473e-06
9083.00,1.469387e-06
9084.00,1.499030e-06
9085.00,1.460557e-06
9086.00,1.463517e-06
9087.00,1.377295e-06
9088.00,1.324989e-06
9089.00,1.262705e-06
9090.00,1.210516e-06
9091.00,1.216038e-06
9092.00,1.186105e-06
9093.00,1.213760e-06
9094.00,1.160279e-06
9095.00,1.153835e-06
9096.00,1.126318e-06
9097.00,1.119711e-06
9098.00,1.163500e-06
9099.00,1.166100e-06
9100.00,1.227754e-06
9101.00,1.209290e-06
9102.00,1.223138e-06
9103.00,1.178213e-06
9104.00,1.157909e-06
9105.00,1.186994e-06
9106.00,1.175518e-06
9107.00,1.182355e-06
9108.00,1.116388e-06
9109.00,1.097115e-06
9110.00,1.084678e-06
9111.00,1.099967e-06
9112.00,1.145062e-06
9113.00,1.157611e-06
9114.00,1.231300e-06
9115.00,1.235870e-06
9116.00,1.216918e-06
9117.00,1.183962e-06
9118.00,1.110793e-06
9119.00,1.085785e-06
9120.00,1.029744e-06
9121.00,1.030598e-06
9122.00,1.020304e-06
9123.00,1.022852e-06
9124.00,1.013029e-06
9125.00,1.023905e-06
9126.00,1.000908e-06
9127.00,9.681063e-07
9128.00,9.713472e-07
9129.00,9.624204e-07
9130.00,1.001228e-06
9131.00,1.013913e-06
9132.00,1.023069e-06
9133.00,1.019369e-06
9134.00,9.783816e-07
9135.00,9.460132e-07
9136.00,9.224496e-07
9137.00,9.244416e-07
9138.00,9.350862e-07
9139.00,9.780836e-07
9140.00,9.900152e-07
9141.00,9.900018e-07
9142.00,1.015654e-06
9143.00,9.864302e-07
9144.00,9.699388e-07
9145.00,9.379000e-07
9146.00,9.424584e-07
9147.00,9.442854e-07
9148.00,9.450350e-07
9149.00,9.493957e-07
9150.00,9.157687e-07
9151.00,9.131999e-07
9152.00,8.853622e-07
9153.00,8.877752e-07
9154.00,8.934745e-07
9155.00,8.810030e-07
9156.00,8.936823e-07
9157.00,8.573585e-07
9158.00,8.344052e-07
9159.00,8.167476e-07
9160.00,7.994255e-07
9161.00,7.998218e-07
9162.00,7.972212e-07
9163.00,7.966685e-07
9164.00,7.960899e-07
9165.00,8.017179e-07
9166.00,8.100382e-07
9167.00,8.261630e-07
9168.00,8.371214e-07
9169.00,8.467907e-07
9170.00,8.822564e-07
9171.00,9.101581e-07
9172.00,9.552948e-07
9173.00,9.952338e-07
9174.00,1.065052e-06
9175.00,1.071119e-06
9176.00,1.057060e-06
9177.00,9.845409e-07
9178.00,8.900031e-07
9179.00,8.404429e-07
9180.00,8.004313e-07
9181.00,8.067636e-07
9182.00,8.474940e-07
9183.00,9.090701e-07
9184.00,9.752355e-07
9185.00,1.015187e-06
9186.00,1.043274e-06
9187.00,1.055566e-06
9188.00,1.071022e-06
9189.00,1.099973e-06
9190.00,1.107812e-06
9191.00,1.108610e-06
9192.00,1.106615e-06
9193.00,1.066776e-06
9194.00,1.014499e-06
9195.00,9.630614e-07
9196.00,9.101645e-07
9197.00,8.794413e-07
9198.00,8.468461e-07
9199.00,8.315464e-07
9200.00,8.274097e-07
9201.00,8.279675e-07
9202.00,8.322329e-07
9203.00,8.579601e-07
9204.00,8.928370e-07
9205.00,9.427435e-07
9206.00,9.647553e-07
9207.00,9.996510e-07
9208.00,1.037948e-06
9209.00,1.058037e-06
9210.00,1.070864e-06
9211.00,1.088255e-06
9212.00,1.105068e-06
9213.00,1.120469e-06
9214.00,1.159440e-06
9215.00,1.185877e-06
9216.00,1.197317e-06
9217.00,1.163208e-06
9218.00,1.128371e-06
9219.00,1.059690e-06
9220.00,1.003036e-06
9221.00,9.489075e-07
9222.00,9.067020e-07
9223.00,8.910060e-07
9224.00,8.847182e-07
9225.00,9.039609e-07
9226.00,9.402177e-07
9227.00,9.716423e-07
9228.00,1.017554e-06
9229.00,1.062682e-06
9230.00,1.105802e-06
9231.00,1.136755e-06
9232.00,1.170431e-06
9233.00,1.187108e-06
9234.00,1.216349e-06
9235.00,1.228824e-06
9236.00,1.225723e-06
9237.00,1.235614e-06
9238.00,1.232591e-06
9239.00,1.222529e-06
9240.00,1.219081e-06
9241.00,1.211690e-06
9242.00,1.233138e-06
9243.00,1.216478e-06
9244.00,1.187650e-06
9245.00,1.140680e-06
9246.00,1.085621e-06
9247.00,1.008855e-06
9248.00,9.617472e-07
9249.00,9.293892e-07
9250.00,9.216080e-07
9251.00,9.481057e-07
9252.00,9.882543e-07
9253.00,1.018243e-06
9254.00,1.051607e-06
9255.00,1.066392e-06
9256.00,1.084143e-06
9257.00,1.098735e-06
9258.00,1.100950e-06
9259.00,1.100971e-06
9260.00,1.105398e-06
9261.00,1.089779e-06
9262.00,1.067910e-06
9263.00,1.047599e-06
9264.00,1.029158e-06
9265.00,1.040297e-06
9266.00,1.031220e-06
9267.00,1.007821e-06
9268.00,9.700501e-07
9269.00,9.303521e-07
9270.00,8.994556e-07
9271.00,8.884358e-07
9272.00,9.007882e-07
9273.00,9.451048e-07
9274.00,9.869368e-07
9275.00,1.039232e-06
9276.00,1.094878e-06
9277.00,1.127599e-06
9278.00,1.140319e-06
9279.00,1.108546e-06
9280.00,1.066942e-06
9281.00,1.042756e-06
9282.00,9.972246e-07
9283.00,9.950409e-07
9284.00,1.038521e-06
9285.00,1.100353e-06
9286.00,1.180597e-06
9287.00,1.315031e-06
9288.00,1.520757e-06
9289.00,1.825731e-06
9290.00,2.326267e-06
9291.00,3.287451e-06
9292.00,5.021337e-06
9293.00,8.019178e-06
9294.00,1.373278e-05
9295.00,2.206802e-05
9296.00,3.090578e-05
9297.00,3.593137e-05
9298.00,3.305888e-05
9299.00,2.453712e-05
9300.00,1.543793e-05
9301.00,9.142366e-06
9302.00,5.396400e-06
9303.00,3.342339e-06
9304.00,2.268294e-06
9305.00,1.660927e-06
9306.00,1.317067e-06
9307.00,1.079108e-06
9308.00,9.595327e-07
9309.00,8.934840e-07
9310.00,8.561133e-07
9311.00,8.797530e-07
9312.00,8.860983e-07
9313.00,8.972444e-07
9314.00,8.973199e-07
9315.00,8.498993e-07
9316.00,8.107472e-07
9317.00,7.776760e-07
9318.00,7.581812e-07
9319.00,7.705769e-07
9320.00,7.976926e-07
9321.00,8.199851e-07
9322.00,8.505153e-07
9323.00,8.970426e-07
9324.00,9.415427e-07
9325.00,1.004543e-06
9326.00,1.037601e-06
9327.00,1.066593e-06
9328.00,1.082424e-06
9329.00,1.074230e-06
9330.00,1.035937e-06
9331.00,9.851069e-07
9332.00,9.360351e-07
9333.00,9.009709e-07
9334.00,8.831415e-07
9335.00,8.991207e-07
9336.00,9.154638e-07
9337.00,9.182751e-07
9338.00,8.895661e-07
9339.00,8.598676e-07
9340.00,8.097082e-07
9341.00,7.722726e-07
9342.00,7.433013e-07
9343.00,7.217817e-07
9344.00,7.202689e-07
9345.00,7.184234e-07
9346.00,7.147927e-07
9347.00,7.058762e-07
9348.00,7.061611e-07
9349.00,7.040404e-07
9350.00,7.061705e-07
9351.00,7.034748e-07
9352.00,6.974619e-07
9353.00,6.953302e-07
9354.00,6.957359e-07
9355.00,6.868079e-07
9356.00,6.857273e-07
9357.00,6.955690e-07
9358.00,7.028282e-07
9359.00,7.024631e-07
9360.00,7.026395e-07
9361.00,6.956781e-07
9362.00,6.784462e-07
9363.00,6.525899e-07
9364.00,6.405007e-07
9365.00,6.335090e-07
9366.00,6.406668e-07
9367.00,6.439636e-07
9368.00,6.550503e-07
9369.00,6.644523e-07
9370.00,6.491626e-07
9371.00,6.333773e-07
9372.00,6.288074e-07
9373.00,6.257207e-07
9374.00,6.376802e-07
9375.00,6.594037e-07
9376.00,6.868212e-07
9377.00,7.219900e-07
9378.00,7.391112e-07
9379.00,7.437145e-07
9380.00,7.550834e-07
9381.00,7.492633e-07
9382.00,7.519043e-07
9383.00,7.554869e-07
9384.00,7.616025e-07
9385.00,7.812214e-07
9386.00,7.792610e-07
9387.00,8.073179e-07
9388.00,8.417148e-07
9389.00,9.112300e-07
9390.00,1.028836e-06
9391.00,1.157173e-06
9392.00,1.369659e-06
9393.00,1.561463e-06
9394.00,1.727003e-06
9395.00,1.783148e-06
9396.00,1.712366e-06
9397.00,1.569007e-06
9398.00,1.352803e-06
9399.00,1.185001e-06
9400.00,1.001405e-06
9401.00,8.962353e-07
9402.00,8.200451e-07
9403.00,7.748891e-07
9404.00,7.529371e-07
9405.00,7.246520e-07
9406.00,7.198066e-07
9407.00,7.040121e-07
9408.00,7.117122e-07
9409.00,7.047950e-07
9410.00,7.025852e-07
9411.00,7.139721e-07
9412.00,7.139224e-07
9413.00,7.338738e-07
9414.00,7.551189e-07
9415.00,7.581720e-07
9416.00,7.403854e-07
9417.00,7.140260e-07
9418.00,6.930003e-07
9419.00,6.754782e-07
9420.00,6.677741e-07
9421.00,6.593102e-07
9422.00,6.593658e-07
9423.00,6.606762e-07
9424.00,6.554313e-07
9425.00,6.607005e-07
9426.00,6.667887e-07
9427.00,6.972031e-07
9428.00,7.135370e-07
9429.00,7.345972e-07
9430.00,7.500917e-07
9431.00,7.355660e-07
9432.00,7.318562e-07
9433.00,7.309929e-07
9434.00,7.431079e-07
9435.00,7.501672e-07
9436.00,7.521670e-07
9437.00,7.688272e-07
9438.00,7.780666e-07
9439.00,7.911897e-07
9440.00,8.046029e-07
9441.00,8.137735e-07
9442.00,8.301795e-07
9443.00,8.257913e-07
9444.00,8.298910e-07
9445.00,8.216355e-07
9446.00,8.067283e-07
9447.00,7.723722e-07
9448.00,7.512695e-07
9449.00,7.116282e-07
9450.00,6.766982e-07
9451.00,6.424071e-07
9452.00,6.081154e-07
9453.00,6.011477e-07
9454.00,5.891958e-07
9455.00,5.997180e-07
9456.00,6.121203e-07
9457.00,6.112532e-07
9458.00,6.343426e-07
9459.00,6.490199e-07
9460.00,6.647498e-07
9461.00,6.767098e-07
9462.00,6.893443e-07
9463.00,7.047985e-07
9464.00,7.091576e-07
9465.00,7.217155e-07
9466.00,7.379610e-07
9467.00,7.640257e-07
9468.00,7.918502e-07
9469.00,8.034509e-07
9470.00,8.291485e-07
9471.00,8.378557e-07
9472.00,8.406191e-07
9473.00,8.423490e-07
9474.00,8.696958e-07
9475.00,8.668563e-07
9476.00,8.790860e-07
9477.00,8.805462e-07
9478.00,8.611382e-07
9479.00,8.369240e-07
9480.00,8.105707e-07
9481.00,8.182417e-07
9482.00,7.998229e-07
9483.00,7.829361e-07
9484.00,7.502300e-07
9485.00,7.172073e-07
9486.00,6.966483e-07
9487.00,6.888114e-07
9488.00,7.029611e-07
9489.00,7.364677e-07
9490.00,7.726285e-07
9491.00,8.060400e-07
9492.00,8.198755e-07
9493.00,8.344023e-07
9494.00,8.381415e-07
9495.00,8.249372e-07
9496.00,7.869953e-07
9497.00,7.748415e-07
9498.00,7.306461e-07
9499.00,6.852894e-07
9500.00,6.870023e-07
9501.00,6.832674e-07
9502.00,7.182257e-07
9503.00,7.682593e-07
9504.00,8.788244e-07
9505.00,9.765172e-07
9506.00,1.095280e-06
9507.00,1.215909e-06
9508.00,1.318060e-06
9509.00,1.451168e-06
9510.00,1.445381e-06
9511.00,1.404208e-06
9512.00,1.267137e-06
9513.00,1.114936e-06
9514.00,9.542097e-07
9515.00,8.049786e-07
9516.00,7.136478e-07
9517.00,6.479887e-07
9518.00,6.234811e-07
9519.00,6.263613e-07
9520.00,6.363724e-07
9521.00,6.312832e-07
9522.00,5.996380e-07
9523.00,5.732106e-07
9524.00,5.160185e-07
9525.00,4.792561e-07
9526.00,4.553855e-07
9527.00,4.477870e-07
9528.00,4.632779e-07
9529.00,4.885365e-07
9530.00,5.300336e-07
9531.00,5.901558e-07
9532.00,6.658849e-07
9533.00,7.444924e-07
9534.00,7.898423e-07
9535.00,8.175651e-07
9536.00,8.239591e-07
9537.00,7.960086e-07
9538.00,7.730623e-07
9539.00,7.610979e-07
9540.00,7.635921e-07
9541.00,7.745906e-07
9542.00,8.080265e-07
9543.00,8.339515e-07
9544.00,8.641244e-07
9545.00,8.875413e-07
9546.00,8.872227e-07
9547.00,8.900225e-07
9548.00,8.655516e-07
9549.00,8.312493e-07
9550.00,7.913397e-07
9551.00,7.670157e-07
9552.00,7.332520e-07
9553.00,7.013912e-07
9554.00,6.876833e-07
9555.00,6.720095e-07
9556.00,6.557909e-07
9557.00,6.425125e-07
9558.00,6.452311e-07
9559.00,6.414887e-07
9560.00,6.228141e-07
9561.00,6.276212e-07
9562.00,6.258411e-07
9563.00,6.242391e-07
9564.00,6.225699e-07
9565.00,6.459543e-07
9566.00,6.657295e-07
9567.00,6.798462e-07
9568.00,6.875050e-07
9569.00,6.597735e-07
9570.00,6.414011e-07
9571.00,5.940896e-07
9572.00,5.672383e-07
9573.00,5.626612e-07
9574.00,5.376420e-07
9575.00,5.393778e-07
9576.00,5.580030e-07
9577.00,5.675881e-07
9578.00,5.769519e-07
9579.00,5.894220e-07
9580.00,5.937549e-07
9581.00,5.975078e-07
9582.00,6.036240e-07
9583.00,5.924234e-07
9584.00,6.043501e-07
9585.00,5.998691e-07
9586.00,6.019133e-07
9587.00,6.153924e-07
9588.00,6.228838e-07
9589.00,6.525410e-07
9590.00,6.650866e-07
9591.00,6.867894e-07
9592.00,6.989225e-07
9593.00,7.426393e-07
9594.00,8.045637e-07
9595.00,8.441708e-07
9596.00,9.035099e-07
9597.00,9.100890e-07
9598.00,9.532621e-07
9599.00,9.560281e-07
9600.00,9.124606e-07
9601.00,9.029941e-07
9602.00,8.534586e-07
9603.00,8.361708e-07
9604.00,7.434306e-07
9605.00,6.838982e-07
9606.00,6.398033e-07
9607.00,5.908196e-07
9608.00,5.794761e-07
9609.00,5.626750e-07
9610.00,5.801740e-07
9611.00,5.712463e-07
9612.00,5.806967e-07
9613.00,5.766574e-07
9614.00,5.561271e-07
9615.00,5.395863e-07
9616.00,5.137838e-07
9617.00,5.089094e-07
9618.00,4.951501e-07
9619.00,4.811420e-07
9620.00,4.886574e-07
9621.00,4.941261e-07
9622.00,5.020347e-07
9623.00,5.004494e-07
9624.00,5.032815e-07
9625.00,5.050674e-07
9626.00,5.057171e-07
9627.00,4.883312e-07
9628.00,4.719559e-07
9629.00,4.653901e-07
9630.00,4.514802e-07
9631.00,4.515882e-07
9632.00,4.532733e-07
9633.00,4.613852e-07
9634.00,4.640127e-07
9635.00,4.675425e-07
9636.00,4.612762e-07
9637.00,4.474661e-07
9638.00,4.277445e-07
9639.00,4.220444e-07
9640.00,4.450840e-07
9641.00,4.588430e-07
9642.00,4.775556e-07
9643.00,4.953504e-07
9644.00,5.074507e-07
9645.00,5.029378e-07
9646.00,4.944661e-07
9647.00,4.937758e-07
9648.00,4.724016e-07
9649.00,4.692577e-07
9650.00,4.559730e-07
9651.00,4.428262e-07
9652.00,4.279935e-07
9653.00,4.224525e-07
9654.00,4.276770e-07
9655.00,4.201225e-07
9656.00,4.143748e-07
9657.00,4.253771e-07
9658.00,4.197325e-07
9659.00,4.124541e-07
9660.00,4.055508e-07
9661.00,3.890686e-07
9662.00,3.727909e-07
9663.00,3.644198e-07
9664.00,3.510816e-07
9665.00,3.458404e-07
9666.00,3.410555e-07
9667.00,3.355704e-07
9668.00,3.387976e-07
9669.00,3.339955e-07
9670.00,3.324709e-07
9671.00,3.421104e-07
9672.00,3.573756e-07
9673.00,3.713684e-07
9674.00,3.970803e-07
9675.00,4.158674e-07
9676.00,4.231805e-07
9677.00,4.237546e-07
9678.00,4.114706e-07
9679.00,4.080241e-07
9680.00,4.058994e-07
9681.00,4.123235e-07
9682.00,4.300832e-07
9683.00,4.548993e-07
9684.00,4.914892e-07
9685.00,5.015301e-07
9686.00,5.029344e-07
9687.00,4.797133e-07
9688.00,4.438412e-07
9689.00,4.036748e-07
9690.00,3.691539e-07
9691.00,3.514639e-07
9692.00,3.484918e-07
9693.00,3.617918e-07
9694.00,3.743949e-07
9695.00,3.887641e-07
9696.00,3.999098e-07
9697.00,3.986976e-07
9698.00,4.117675e-07
9699.00,4.136068e-07
9700.00,4.289046e-07
9701.00,4.287336e-07
9702.00,4.327127e-07
9703.00,4.185020e-07
9704.00,3.975537e-07
9705.00,3.622399e-07
9706.00,3.365686e-07
9707.00,3.106640e-07
9708.00,2.931558e-07
9709.00,2.936133e-07
9710.00,2.931632e-07
9711.00,3.036177e-07
9712.00,3.292513e-07
9713.00,3.576718e-07
9714.00,3.887837e-07
9715.00,4.265247e-07
9716.00,4.520835e-07
9717.00,4.684215e-07
9718.00,4.933875e-07
9719.00,4.767905e-07
9720.00,4.458344e-07
9721.00,4.147917e-07
9722.00,3.783875e-07
9723.00,3.518014e-07
9724.00,3.355383e-07
9725.00,3.383686e-07
9726.00,3.331971e-07
9727.00,3.218976e-07
9728.00,3.147968e-07
9729.00,2.988287e-07
9730.00,2.924853e-07
9731.00,2.808257e-07
9732.00,2.743219e-07
9733.00,2.668910e-07
9734.00,2.676994e-07
9735.00,2.686196e-07
9736.00,2.679980e-07
9737.00,2.757050e-07
9738.00,2.823419e-07
9739.00,2.986198e-07
9740.00,3.022720e-07
9741.00,3.126427e-07
9742.00,3.295488e-07
9743.00,3.282709e-07
9744.00,3.397409e-07
9745.00,3.487504e-07
9746.00,3.622195e-07
9747.00,3.677266e-07
9748.00,3.767968e-07
9749.00,3.785580e-07
9750.00,3.716425e-07
9751.00,3.733196e-07
9752.00,3.747842e-07
9753.00,3.889757e-07
9754.00,3.973347e-07
9755.00,4.015795e-07
9756.00,3.978682e-07
9757.00,3.708942e-07
9758.00,3.489494e-07
9759.00,3.119288e-07
9760.00,2.951501e-07
9761.00,2.810807e-07
9762.00,2.802315e-07
9763.00,2.871163e-07
9764.00,2.914998e-07
9765.00,3.067645e-07
9766.00,3.121500e-07
9767.00,3.223512e-07
9768.00,3.336341e-07
9769.00,3.422418e-07
9770.00,3.471384e-07
9771.00,3.475641e-07
9772.00,3.467680e-07
9773.00,3.415696e-07
9774.00,3.510746e-07
9775.00,3.547860e-07
9776.00,3.600616e-07
9777.00,3.590951e-07
9778.00,3.528767e-07
9779.00,3.459424e-07
9780.00,3.238521e-07
9781.00,2.995653e-07
9782.00,2.865228e-07
9783.00,2.920669e-07
9784.00,3.000507e-07
9785.00,3.174498e-07
9786.00,3.361421e-07
9787.00,3.484334e-07
9788.00,3.632243e-07
9789.00,3.544628e-07
9790.00,3.435413e-07
9791.00,3.215415e-07
9792.00,3.010989e-07
9793.00,2.902790e-07
9794.00,2.877782e-07
9795.00,2.954655e-07
9796.00,3.149300e-07
9797.00,3.449738e-07
9798.00,3.853567e-07
9799.00,4.365398e-07
9800.00,4.927821e-07
9801.00,5.925191e-07
9802.00,7.755955e-07
9803.00,1.018627e-06
9804.00,1.445588e-06
9805.00,2.044832e-06
9806.00,2.789706e-06
9807.00,3.449237e-06
9808.00,3.844519e-06
9809.00,3.727584e-06
9810.00,2.947462e-06
9811.00,2.139711e-06
9812.00,1.442720e-06
9813.00,9.676506e-07
9814.00,6.751095e-07
9815.00,4.953189e-07
9816.00,3.994401e-07
9817.00,3.266634e-07
9818.00,2.961000e-07
9819.00,2.712788e-07
9820.00,2.575428e-07
9821.00,2.505936e-07
9822.00,2.489071e-07
9823.00,2.509108e-07
9824.00,2.468870e-07
9825.00,2.376705e-07
9826.00,2.287736e-07
9827.00,2.181858e-07
9828.00,2.086338e-07
9829.00,2.029401e-07
9830.00,2.024183e-07
9831.00,1.988888e-07
9832.00,2.018201e-07
9833.00,2.053578e-07
9834.00,2.125475e-07
9835.00,2.272025e-07
9836.00,2.377600e-07
9837.00,2.513620e-07
9838.00,2.623929e-07
9839.00,2.634810e-07
9840.00,2.635714e-07
9841.00,2.608776e-07
9842.00,2.555957e-07
9843.00,2.492693e-07
9844.00,2.440204e-07
9845.00,2.460104e-07
9846.00,2.529561e-07
9847.00,2.592411e-07
9848.00,2.631294e-07
9849.00,2.577682e-07
9850.00,2.463648e-07
9851.00,2.258461e-07
9852.00,2.037003e-07
9853.00,1.855623e-07
9854.00,1.769815e-07
9855.00,1.725728e-07
9856.00,1.744575e-07
9857.00,1.833660e-07
9858.00,1.957572e-07
9859.00,2.081105e-07
9860.00,2.215946e-07
9861.00,2.300988e-07
9862.00,2.289343e-07
9863.00,2.240800e-07
9864.00,2.132514e-07
9865.00,2.009946e-07
9866.00,1.934776e-07
9867.00,1.904106e-07
9868.00,1.907054e-07
9869.00,1.947953e-07
9870.00,1.998883e-07
9871.00,2.032031e-07
9872.00,2.100952e-07
9873.00,2.187922e-07
9874.00,2.166842e-07
9875.00,2.179188e-07
9876.00,2.102064e-07
9877.00,2.021038e-07
9878.00,1.900656e-07
9879.00,1.774160e-07
9880.00,1.673576e-07
9881.00,1.622704e-07
9882.00,1.580363e-07
9883.00,1.559517e-07
9884.00,1.581613e-07
9885.00,1.671893e-07
9886.00,1.768884e-07
9887.00,1.863848e-07
9888.00,1.904352e-07
9889.00,1.983827e-07
9890.00,1.940663e-07
9891.00,1.844470e-07
9892.00,1.755701e-07
9893.00,1.685989e-07
9894.00,1.624031e-07
9895.00,1.609047e-07
9896.00,1.667890e-07
9897.00,1.707188e-07
9898.00,1.759741e-07
9899.00,1.879990e-07
9900.00,2.014050e-07
9901.00,2.144529e-07
9902.00,2.320293e-07
9903.00,2.586259e-07
9904.00,2.767223e-07
9905.00,2.879028e-07
9906.00,2.885908e-07
9907.00,2.694631e-07
9908.00,2.477434e-07
9909.00,2.249837e-07
9910.00,2.075263e-07
9911.00,1.888031e-07
9912.00,1.825825e-07
9913.00,1.819791e-07
9914.00,1.845034e-07
9915.00,1.868582e-07
9916.00,1.821271e-07
9917.00,1.826469e-07
9918.00,1.747804e-07
9919.00,1.664025e-07
9920.00,1.624314e-07
9921.00,1.653842e-07
9922.00,1.678671e-07
9923.00,1.752389e-07
9924.00,1.874920e-07
9925.00,1.933174e-07
9926.00,1.968108e-07
9927.00,1.948817e-07
9928.00,1.909321e-07
9929.00,1.878285e-07
9930.00,1.891446e-07
9931.00,1.916901e-07
9932.00,1.942069e-07
9933.00,2.020701e-07
9934.00,2.093512e-07
9935.00,2.155354e-07
9936.00,2.155789e-07
9937.00,2.166995e-07
9938.00,2.150441e-07
9939.00,2.089298e-07
9940.00,2.012557e-07
9941.00,1.906725e-07
9942.00,1.804031e-07
9943.00,1.731280e-07
9944.00,1.699926e-07
9945.00,1.702785e-07
9946.00,1.712321e-07
9947.00,1.769387e-07
9948.00,1.783667e-07
9949.00,1.812488e-07
9950.00,1.821786e-07
9951.00,1.827610e-07
9952.00,1.847893e-07
9953.00,1.841699e-07
9954.00,1.843246e-07
9955.00,1.836425e-07
9956.00,1.805016e-07
9957.00,1.795082e-07
9958.00,1.754082e-07
9959.00,1.742104e-07
9960.00,1.701383e-07
9961.00,1.647747e-07
9962.00,1.581379e-07
9963.00,1.538589e-07
9964.00,1.494249e-07
9965.00,1.481024e-07
9966.00,1.479882e-07
9967.00,1.469113e-07
9968.00,1.443575e-07
9969.00,1.405233e-07
9970.00,1.360452e-07
9971.00,1.336037e-07
9972.00,1.306559e-07
9973.00,1.311806e-07
9974.00,1.321556e-07
9975.00,1.366419e-07
9976.00,1.416531e-07
9977.00,1.498693e-07
9978.00,1.624702e-07
9979.00,1.721665e-07
9980.00,1.845334e-07
9981.00,1.945267e-07
9982.00,2.009110e-07
9983.00,2.062820e-07
9984.00,2.117620e-07
9985.00,2.216031e-07
9986.00,2.270242e-07
9987.00,2.282994e-07
9988.00,2.222742e-07
9989.00,2.112448e-07
9990.00,1.976152e-07
9991.00,1.848570e-07
9992.00,1.761357e-07
9993.00,1.668805e-07
9994.00,1.597122e-07
9995.00,1.538230e-07
9996.00,1.514987e-07
9997.00,1.505673e-07
9998.00,1.522682e-07
9999.00,1.599178e-07
10000.00,1.675379e-07
10001.00,1.760161e-07
10002.00,1.815648e-07
10003.00,1.814227e-07
10004.00,1.772358e-07
10005.00,1.707388e-07
10006.00,1.646116e-07
10007.00,1.545531e-07
10008.00,1.468756e-07
10009.00,1.389944e-07
10010.00,1.343915e-07
10011.00,1.299153e-07
10012.00,1.272398e-07
10013.00,1.299256e-07
10014.00,1.331810e-07
10015.00,1.394830e-07
10016.00,1.489011e-07
10017.00,1.575274e-07
10018.00,1.687762e-07
10019.00,1.782080e-07
10020.00,1.876113e-07
10021.00,1.899475e-07
10022.00,1.857774e-07
10023.00,1.765791e-07
10024.00,1.640767e-07
10025.00,1.487800e-07
10026.00,1.362140e-07
10027.00,1.273042e-07
10028.00,1.240758e-07
10029.00,1.260902e-07
10030.00,1.308982e-07
10031.00,1.344951e-07
10032.00,1.347181e-07
10033.00,1.304007e-07
10034.00,1.218809e-07
10035.00,1.118410e-07
10036.00,1.042003e-07
10037.00,9.931885e-08
10038.00,9.802573e-08
10039.00,1.000981e-07
10040.00,1.059628e-07
10041.00,1.150767e-07
10042.00,1.279498e-07
10043.00,1.407006e-07
10044.00,1.551301e-07
10045.00,1.630510e-07
10046.00,1.683153e-07
10047.00,1.691926e-07
10048.00,1.657149e-07
10049.00,1.622480e-07
10050.00,1.608949e-07
10051.00,1.626433e-07
10052.00,1.649437e-07
10053.00,1.668889e-07
10054.00,1.695460e-07
10055.00,1.693033e-07
10056.00,1.705769e-07
10057.00,1.691578e-07
10058.00,1.663453e-07
10059.00,1.633428e-07
10060.00,1.575208e-07
10061.00,1.526517e-07
10062.00,1.456199e-07
10063.00,1.372217e-07
10064.00,1.308711e-07
10065.00,1.226911e-07
10066.00,1.163350e-07
10067.00,1.108204e-07
10068.00,1.084629e-07
10069.00,1.095507e-07
10070.00,1.129786e-07
10071.00,1.177182e-07
10072.00,1.209706e-07
10073.00,1.235613e-07
10074.00,1.253521e-07
10075.00,1.235768e-07
10076.00,1.227063e-07
10077.00,1.219790e-07
10078.00,1.240869e-07
10079.00,1.262302e-07
10080.00,1.319307e-07
10081.00,1.351956e-07
10082.00,1.352033e-07
10083.00,1.373677e-07
10084.00,1.391962e-07
10085.00,1.415736e-07
10086.00,1.373542e-07
10087.00,1.337116e-07
10088.00,1.296782e-07
10089.00,1.208604e-07
10090.00,1.138062e-07
10091.00,1.106373e-07
10092.00,1.064528e-07
10093.00,1.020532e-07
10094.00,1.041847e-07
10095.00,1.073890e-07
10096.00,1.117539e-07
10097.00,1.199092e-07
10098.00,1.263466e-07
10099.00,1.317786e-07
10100.00,1.358416e-07
10101.00,1.348859e-07
10102.00,1.350042e-07
10103.00,1.376101e-07
10104.00,1.444461e-07
10105.00,1.541817e-07
10106.00,1.619648e-07
10107.00,1.680973e-07
10108.00,1.741424e-07
10109.00,1.828687e-07
10110.00,1.862704e-07
10111.00,1.910231e-07
10112.00,1.891677e-07
10113.00,1.798068e-07
10114.00,1.648330e-07
10115.00,1.484453e-07
10116.00,1.320879e-07
10117.00,1.217450e-07
10118.00,1.141708e-07
10119.00,1.094151e-07
10120.00,1.082929e-07
10121.00,1.056311e-07
10122.00,1.044459e-07
10123.00,1.035653e-07
10124.00,1.013500e-07
10125.00,1.009332e-07
10126.00,9.753231e-08
10127.00,9.404428e-08
10128.00,9.065036e-08
10129.00,8.851723e-08
10130.00,9.004123e-08
10131.00,8.894163e-08
10132.00,9.053670e-08
10133.00,8.994650e-08
10134.00,9.100733e-08
10135.00,9.347584e-08
10136.00,9.292059e-08
10137.00,9.570132e-08
10138.00,9.840641e-08
10139.00,1.009156e-07
10140.00,1.033515e-07
10141.00,1.080099e-07
10142.00,1.122828e-07
10143.00,1.163924e-07
10144.00,1.188974e-07
10145.00,1.191959e-07
10146.00,1.141523e-07
10147.00,1.057862e-07
10148.00,1.001852e-07
10149.00,9.364805e-08
10150.00,9.246926e-08
10151.00,9.391024e-08
10152.00,1.006619e-07
10153.00,1.082524e-07
10154.00,1.150930e-07
10155.00,1.209334e-07
10156.00,1.234057e-07
10157.00,1.213663e-07
10158.00,1.163497e-07
10159.00,1.087100e-07
10160.00,1.043336e-07
10161.00,9.704003e-08
10162.00,9.184945e-08
10163.00,8.853676e-08
10164.00,8.826931e-08
10165.00,9.111310e-08
10166.00,9.211227e-08
10167.00,9.410252e-08
10168.00,9.463675e-08
10169.00,9.594237e-08
10170.00,9.548666e-08
10171.00,9.492081e-08
10172.00,9.251622e-08
10173.00,8.882850e-08
10174.00,8.679454e-08
10175.00,8.207520e-08
10176.00,7.909507e-08
10177.00,7.792567e-08
10178.00,7.644011e-08
10179.00,7.803663e-08
10180.00,7.935371e-08
10181.00,8.247278e-08
10182.00,8.422987e-08
10183.00,8.876286e-08
10184.00,9.148288e-08
10185.00,9.414264e-08
10186.00,1.016516e-07
10187.00,1.050788e-07
10188.00,1.106435e-07
10189.00,1.177728e-07
10190.00,1.293352e-07
10191.00,1.401969e-07
10192.00,1.542232e-07
10193.00,1.660399e-07
10194.00,1.722515e-07
10195.00,1.717541e-07
10196.00,1.601489e-07
10197.00,1.466487e-07
10198.00,1.278071e-07
10199.00,1.113281e-07
10200.00,1.000443e-07
10201.00,9.125537e-08
10202.00,8.656639e-08
10203.00,8.319455e-08
10204.00,8.366407e-08
10205.00,8.346252e-08
10206.00,8.149826e-08
10207.00,7.968890e-08
10208.00,7.906565e-08
10209.00,7.964594e-08
10210.00,8.093740e-08
10211.00,8.344117e-08
10212.00,8.635574e-08
10213.00,8.970524e-08
10214.00,9.017027e-08
10215.00,8.920711e-08
10216.00,8.829596e-08
10217.00,8.605769e-08
10218.00,8.586443e-08
10219.00,8.515948e-08
10220.00,8.722434e-08
10221.00,8.967525e-08
10222.00,9.040836e-08
10223.00,9.604355e-08
10224.00,9.960037e-08
10225.00,1.066463e-07
10226.00,1.143509e-07
10227.00,1.205852e-07
10228.00,1.278856e-07
10229.00,1.314015e-07
10230.00,1.304061e-07
10231.00,1.257177e-07
10232.00,1.192138e-07
10233.00,1.122754e-07
10234.00,1.083499e-07
10235.00,1.036222e-07
10236.00,1.010859e-07
10237.00,9.710097e-08
10238.00,9.049770e-08
10239.00,8.620237e-08
10240.00,8.037523e-08
10241.00,7.750098e-08
10242.00,7.488431e-08
10243.00,7.395410e-08
10244.00,7.405196e-08
10245.00,7.323117e-08
10246.00,7.258495e-08
10247.00,7.198197e-08
10248.00,7.110570e-08
10249.00,7.218227e-08
10250.00,7.366151e-08
10251.00,7.647495e-08
10252.00,7.914358e-08
10253.00,8.003087e-08
10254.00,8.075897e-08
10255.00,8.070953e-08
10256.00,8.069416e-08
10257.00,8.244972e-08
10258.00,8.473535e-08
10259.00,8.685170e-08
10260.00,8.709679e-08
10261.00,8.740233e-08
10262.00,8.688293e-08
10263.00,8.912595e-08
10264.00,9.263850e-08
10265.00,9.872473e-08
10266.00,1.029066e-07
10267.00,1.013252e-07
10268.00,9.423017e-08
10269.00,8.599777e-08
10270.00,7.681354e-08
10271.00,6.937061e-08
10272.00,6.581337e-08
10273.00,6.422224e-08
10274.00,6.464104e-08
10275.00,6.728781e-08
10276.00,6.797244e-08
10277.00,6.900848e-08
10278.00,6.958367e-08
10279.00,7.037697e-08
10280.00,7.063396e-08
10281.00,7.071271e-08
10282.00,7.195825e-08
10283.00,7.226556e-08
10284.00,7.340707e-08
10285.00,7.464770e-08
10286.00,7.676909e-08
10287.00,7.943433e-08
10288.00,8.003887e-08
10289.00,8.152323e-08
10290.00,7.989699e-08
10291.00,7.949694e-08
10292.00,7.901036e-08
10293.00,7.914809e-08
10294.00,8.043342e-08
10295.00,8.313209e-08
10296.00,8.501777e-08
10297.00,8.634238e-08
10298.00,8.527098e-08
10299.00,8.195193e-08
10300.00,7.793270e-08
10301.00,7.391160e-08
10302.00,7.103995e-08
10303.00,7.000849e-08
10304.00,6.790361e-08
10305.00,6.645006e-08
10306.00,6.603484e-08
10307.00,6.797701e-08
10308.00,6.964859e-08
10309.00,7.216357e-08
10310.00,7.768341e-08
10311.00,8.172687e-08
10312.00,8.862276e-08
10313.00,9.646619e-08
10314.00,1.078215e-07
10315.00,1.206667e-07
10316.00,1.350778e-07
10317.00,1.485817e-07
10318.00,1.553619e-07
10319.00,1.556906e-07
10320.00,1.482221e-07
10321.00,1.346387e-07
10322.00,1.171699e-07
10323.00,9.980575e-08
10324.00,8.572599e-08
10325.00,7.469869e-08
10326.00,6.719066e-08
10327.00,6.239726e-08
10328.00,5.993802e-08
10329.00,5.890287e-08
10330.00,6.032703e-08
10331.00,6.349860e-08
10332.00,6.523226e-08
10333.00,6.806341e-08
10334.00,6.808236e-08
10335.00,6.754389e-08
10336.00,6.607463e-08
10337.00,6.251349e-08
10338.00,6.004691e-08
10339.00,5.589334e-08
10340.00,5.440819e-08
10341.00,5.189652e-08
10342.00,5.079104e-08
10343.00,5.036707e-08
10344.00,5.118734e-08
10345.00,5.418302e-08
10346.00,5.725224e-08
10347.00,6.237728e-08
10348.00,6.526791e-08
10349.00,6.913432e-08
10350.00,7.178912e-08
10351.00,7.312151e-08
10352.00,7.526437e-08
10353.00,7.555315e-08
10354.00,7.575022e-08
10355.00,7.315832e-08
10356.00,7.401196e-08
10357.00,7.364284e-08
10358.00,7.405752e-08
10359.00,7.570416e-08
10360.00,7.547256e-08
10361.00,7.502174e-08
10362.00,7.076657e-08
10363.00,6.594435e-08
10364.00,6.160008e-08
10365.00,5.780618e-08
10366.00,5.804940e-08
10367.00,5.877039e-08
10368.00,6.092167e-08
10369.00,6.535512e-08
10370.00,6.977649e-08
10371.00,7.338579e-08
10372.00,7.669711e-08
10373.00,7.686912e-08
10374.00,7.434525e-08
10375.00,7.200914e-08
10376.00,6.880371e-08
10377.00,6.630739e-08
10378.00,6.458384e-08
10379.00,6.422011e-08
10380.00,6.535043e-08
10381.00,6.481232e-08
10382.00,6.801324e-08
10383.00,7.039208e-08
10384.00,7.253998e-08
10385.00,7.255728e-08
10386.00,7.084495e-08
10387.00,6.772702e-08
10388.00,6.221277e-08
10389.00,5.821719e-08
10390.00,5.294208e-08
10391.00,5.045240e-08
10392.00,4.836478e-08
10393.00,4.812539e-08
10394.00,4.912987e-08
10395.00,4.998717e-08
10396.00,5.164783e-08
10397.00,5.307953e-08
10398.00,5.462558e-08
10399.00,5.642142e-08
10400.00,5.604103e-08
10401.00,5.559646e-08
10402.00,5.370990e-08
10403.00,5.346714e-08
10404.00,5.185501e-08
10405.00,4.843303e-08
10406.00,4.652269e-08
10407.00,4.596965e-08
10408.00,4.662338e-08
10409.00,4.809518e-08
10410.00,5.207772e-08
10411.00,5.530383e-08
10412.00,6.074542e-08
10413.00,6.422037e-08
10414.00,6.709483e-08
10415.00,7.026875e-08
10416.00,6.920290e-08
10417.00,6.883858e-08
10418.00,6.337986e-08
10419.00,5.739424e-08
10420.00,5.244741e-08
10421.00,4.911977e-08
10422.00,4.819098e-08
10423.00,4.834612e-08
10424.00,5.025086e-08
10425.00,5.152954e-08
10426.00,5.401143e-08
10427.00,5.474433e-08
10428.00,5.520760e-08
10429.00,5.419437e-08
10430.00,5.374550e-08
10431.00,5.318723e-08
10432.00,5.268981e-08
10433.00,5.324502e-08
10434.00,5.280688e-08
10435.00,5.323951e-08
10436.00,5.388079e-08
10437.00,5.295536e-08
10438.00,5.206384e-08
10439.00,5.056781e-08
10440.00,4.967857e-08
10441.00,4.897720e-08
10442.00,5.024091e-08
10443.00,5.257611e-08
10444.00,5.524474e-08
10445.00,5.803204e-08
10446.00,6.068398e-08
10447.00,6.284434e-08
10448.00,6.239007e-08
10449.00,6.336439e-08
10450.00,6.251459e-08
10451.00,6.040897e-08
10452.00,5.822821e-08
10453.00,5.545168e-08
10454.00,5.350221e-08
10455.00,5.165986e-08
10456.00,5.107732e-08
10457.00,5.166542e-08
10458.00,5.256263e-08
10459.00,5.429603e-08
10460.00,5.650841e-08
10461.00,5.955379e-08
10462.00,6.154036e-08
10463.00,6.349404e-08
10464.00,6.225420e-08
10465.00,6.015217e-08
10466.00,5.771266e-08
10467.00,5.417191e-08
10468.00,5.285270e-08
10469.00,5.182988e-08
10470.00,5.180826e-08
10471.00,5.139633e-08
10472.00,5.094815e-08
10473.00,5.102104e-08
10474.00,5.032096e-08
10475.00,5.039426e-08
10476.00,5.015718e-08
10477.00,5.023282e-08
10478.00,4.919255e-08
10479.00,4.734453e-08
10480.00,4.558016e-08
10481.00,4.359081e-08
10482.00,4.215491e-08
10483.00,4.186776e-08
10484.00,4.295258e-08
10485.00,4.390064e-08
10486.00,4.677576e-08
10487.00,5.020428e-08
10488.00,5.434432e-08
10489.00,5.959451e-08
10490.00,6.389479e-08
10491.00,6.881017e-08
10492.00,7.059373e-08
10493.00,7.127552e-08
10494.00,7.156734e-08
10495.00,7.234786e-08
10496.00,7.361948e-08
10497.00,7.411233e-08
10498.00,7.373901e-08
10499.00,7.191213e-08
10500.00,6.855557e-08
10501.00,6.488023e-08
10502.00,6.147378e-08
10503.00,5.880969e-08
10504.00,5.648513e-08
10505.00,5.565352e-08
10506.00,5.475140e-08
10507.00,5.481056e-08
10508.00,5.715394e-08
10509.00,5.976343e-08
10510.00,6.380439e-08
10511.00,6.640836e-08
10512.00,6.858269e-08
10513.00,6.837918e-08
10514.00,6.790193e-08
10515.00,6.765173e-08
10516.00,6.758481e-08
10517.00,6.800855e-08
10518.00,6.737910e-08
10519.00,6.612638e-08
10520.00,6.308063e-08
10521.00,5.931883e-08
10522.00,5.515606e-08
10523.00,5.106620e-08
10524.00,4.854000e-08
10525.00,4.676087e-08
10526.00,4.678357e-08
10527.00,4.706542e-08
10528.00,4.821645e-08
10529.00,4.962854e-08
10530.00,4.967523e-08
10531.00,4.917529e-08
10532.00,4.812670e-08
10533.00,4.679675e-08
10534.00,4.522113e-08
10535.00,4.415874e-08
10536.00,4.401618e-08
10537.00,4.478144e-08
10538.00,4.599297e-08
10539.00,4.737899e-08
10540.00,4.952147e-08
10541.00,5.118858e-08
10542.00,5.222644e-08
10543.00,5.265019e-08
10544.00,5.245724e-08
10545.00,5.148063e-08
10546.00,4.916918e-08
10547.00,4.692055e-08
10548.00,4.500634e-08
10549.00,4.324660e-08
10550.00,4.277264e-08
10551.00,4.363168e-08
10552.00,4.586652e-08
10553.00,4.839123e-08
10554.00,5.097828e-08
10555.00,5.327588e-08
10556.00,5.502420e-08
10557.00,5.587552e-08
10558.00,5.648794e-08
10559.00,5.682802e-08
10560.00,5.696601e-08
10561.00,5.784266e-08
10562.00,5.803568e-08
10563.00,5.855206e-08
10564.00,5.703725e-08
10565.00,5.548632e-08
10566.00,5.454298e-08
10567.00,5.241810e-08
10568.00,5.062089e-08
10569.00,4.851604e-08
10570.00,4.630999e-08
10571.00,4.428319e-08
10572.00,4.221974e-08
10573.00,4.059067e-08
10574.00,3.973452e-08
10575.00,3.955314e-08
10576.00,3.959697e-08
10577.00,4.037398e-08
10578.00,4.120011e-08
10579.00,4.257906e-08
10580.00,4.412831e-08
10581.00,4.569746e-08
10582.00,4.807398e-08
10583.00,4.921128e-08
10584.00,5.036924e-08
10585.00,5.076452e-08
10586.00,5.087351e-08
10587.00,5.081312e-08
10588.00,4.938700e-08
10589.00,4.955434e-08
10590.00,4.991161e-08
10591.00,5.074745e-08
10592.00,5.219675e-08
10593.00,5.397164e-08
10594.00,5.638416e-08
10595.00,5.874908e-08
10596.00,6.114012e-08
10597.00,6.295089e-08
10598.00,6.347045e-08
10599.00,6.180143e-08
10600.00,5.779406e-08
10601.00,5.311755e-08
10602.00,4.745073e-08
10603.00,4.326537e-08
10604.00,4.017253e-08
10605.00,3.901460e-08
10606.00,4.038590e-08
10607.00,4.315334e-08
10608.00,4.751024e-08
10609.00,5.135619e-08
10610.00,5.394884e-08
10611.00,5.515047e-08
10612.00,5.299609e-08
10613.00,5.049048e-08
10614.00,4.763935e-08
10615.00,4.505089e-08
10616.00,4.379791e-08
10617.00,4.329462e-08
10618.00,4.326379e-08
10619.00,4.381018e-08
10620.00,4.490261e-08
10621.00,4.746551e-08
10622.00,5.048477e-08
10623.00,5.444148e-08
10624.00,5.822116e-08
10625.00,6.152536e-08
10626.00,6.309108e-08
10627.00,6.239409e-08
10628.00,6.027526e-08
10629.00,5.646831e-08
10630.00,5.204798e-08
10631.00,4.773953e-08
10632.00,4.418715e-08
10633.00,4.162663e-08
10634.00,4.025172e-08
10635.00,3.994012e-08
10636.00,3.997691e-08
10637.00,4.100749e-08
10638.00,4.162854e-08
10639.00,4.245151e-08
10640.00,4.368284e-08
10641.00,4.466228e-08
10642.00,4.578200e-08
10643.00,4.577833e-08
10644.00,4.570929e-08
10645.00,4.548862e-08
10646.00,4.525950e-08
10647.00,4.542216e-08
10648.00,4.676561e-08
10649.00,4.879394e-08
10650.00,5.126840e-08
10651.00,5.451371e-08
10652.00,5.768117e-08
10653.00,5.987773e-08
10654.00,6.068910e-08
10655.00,5.996809e-08
10656.00,5.833003e-08
10657.00,5.569703e-08
10658.00,5.318628e-08
10659.00,5.175838e-08
10660.00,5.098540e-08
10661.00,5.171643e-08
10662.00,5.314354e-08
10663.00,5.530375e-08
10664.00,5.806791e-08
10665.00,5.932058e-08
10666.00,6.008548e-08
10667.00,5.794753e-08
10668.00,5.517741e-08
10669.00,5.200863e-08
10670.00,4.914681e-08
10671.00,4.694951e-08
10672.00,4.559827e-08
10673.00,4.484192e-08
10674.00,4.464318e-08
10675.00,4.624982e-08
10676.00,4.791975e-08
10677.00,5.034568e-08
10678.00,5.259060e-08
10679.00,5.503539e-08
10680.00,5.755142e-08
10681.00,5.692625e-08
10682.00,5.570515e-08
10683.00,5.241458e-08
10684.00,4.874557e-08
10685.00,4.487115e-08
10686.00,4.128900e-08
10687.00,3.974686e-08
10688.00,3.909136e-08
10689.00,4.027412e-08
10690.00,4.176141e-08
10691.00,4.354045e-08
10692.00,4.515830e-08
10693.00,4.615380e-08
10694.00,4.761713e-08
10695.00,4.814567e-08
10696.00,4.966579e-08
10697.00,5.178297e-08
10698.00,5.521570e-08
10699.00,6.009861e-08
10700.00,6.681477e-08
10701.00,7.422215e-08
10702.00,8.084147e-08
10703.00,8.613416e-08
10704.00,8.926899e-08
10705.00,8.766006e-08
10706.00,8.241136e-08
10707.00,7.473820e-08
10708.00,6.691287e-08
10709.00,6.001314e-08
10710.00,5.482624e-08
10711.00,5.136444e-08
10712.00,4.950680e-08
10713.00,4.918067e-08
10714.00,4.909096e-08
10715.00,4.911110e-08
10716.00,4.809344e-08
10717.00,4.658681e-08
10718.00,4.530153e-08
10719.00,4.365464e-08
10720.00,4.298953e-08
10721.00,4.352146e-08
10722.00,4.540240e-08
10723.00,4.773684e-08
10724.00,5.007349e-08
10725.00,5.187555e-08
10726.00,5.249762e-08
10727.00,5.203446e-08
10728.00,5.150735e-08
10729.00,5.110560e-08
10730.00,5.059991e-08
10731.00,5.044192e-08
10732.00,5.050286e-08
10733.00,5.095989e-08
10734.00,5.133543e-08
10735.00,5.163399e-08
10736.00,5.214531e-08
10737.00,5.277234e-08
10738.00,5.467565e-08
10739.00,5.711181e-08
10740.00,5.951340e-08
10741.00,6.271908e-08
10742.00,6.592644e-08
10743.00,6.769874e-08
10744.00,6.908779e-08
10745.00,6.834414e-08
10746.00,6.603031e-08
10747.00,6.210610e-08
10748.00,5.627984e-08
10749.00,5.117561e-08
10750.00,4.670448e-08
10751.00,4.411748e-08
10752.00,4.347355e-08
10753.00,4.399149e-08
10754.00,4.530209e-08
10755.00,4.648735e-08
10756.00,4.702664e-08
10757.00,4.673059e-08
10758.00,4.581270e-08
10759.00,4.465816e-08
10760.00,4.470671e-08
10761.00,4.464989e-08
10762.00,4.515113e-08
10763.00,4.498196e-08
10764.00,4.522237e-08
10765.00,4.459355e-08
10766.00,4.386301e-08
10767.00,4.296879e-08
10768.00,4.273293e-08
10769.00,4.235113e-08
10770.00,4.252702e-08
10771.00,4.304313e-08
10772.00,4.429582e-08
10773.00,4.541651e-08
10774.00,4.704115e-08
10775.00,4.927247e-08
10776.00,5.070185e-08
10777.00,5.032979e-08
10778.00,4.802833e-08
10779.00,4.461497e-08
10780.00,4.058063e-08
10781.00,3.651621e-08
10782.00,3.361398e-08
10783.00,3.251336e-08
10784.00,3.336566e-08
10785.00,3.613332e-08
10786.00,3.967977e-08
10787.00,4.359427e-08
10788.00,4.645863e-08
10789.00,4.694422e-08
10790.00,4.567937e-08
10791.00,4.266280e-08
10792.00,4.000413e-08
10793.00,3.788956e-08
10794.00,3.642054e-08
10795.00,3.561418e-08
10796.00,3.576190e-08
10797.00,3.601490e-08
10798.00,3.691773e-08
10799.00,3.885068e-08
10800.00,4.138207e-08
10801.00,4.384327e-08
10802.00,4.659978e-08
10803.00,4.854058e-08
10804.00,5.014199e-08
10805.00,5.141434e-08
10806.00,5.253424e-08
10807.00,5.390389e-08
10808.00,5.454282e-08
10809.00,5.522869e-08
10810.00,5.492807e-08
10811.00,5.416876e-08
10812.00,5.262325e-08
10813.00,4.993950e-08
10814.00,4.638349e-08
10815.00,4.367450e-08
10816.00,4.098865e-08
10817.00,3.875540e-08
10818.00,3.793483e-08
10819.00,3.793171e-08
10820.00,3.907444e-08
10821.00,4.080611e-08
10822.00,4.248607e-08
10823.00,4.340530e-08
10824.00,4.377598e-08
10825.00,4.295222e-08
10826.00,4.130152e-08
10827.00,3.943964e-08
10828.00,3.728753e-08
10829.00,3.524593e-08
10830.00,3.381120e-08
10831.00,3.241624e-08
10832.00,3.181430e-08
10833.00,3.131207e-08
10834.00,3.138557e-08
10835.00,3.181652e-08
10836.00,3.207960e-08
10837.00,3.231669e-08
10838.00,3.320877e-08
10839.00,3.448330e-08
10840.00,3.605565e-08
10841.00,3.856375e-08
10842.00,4.190138e-08
10843.00,4.546332e-08
10844.00,4.837279e-08
10845.00,5.109370e-08
10846.00,5.195474e-08
10847.00,5.133980e-08
10848.00,5.005503e-08
10849.00,4.758561e-08
10850.00,4.467095e-08
10851.00,4.172078e-08
10852.00,3.927980e-08
10853.00,3.780949e-08
10854.00,3.707276e-08
10855.00,3.770845e-08
10856.00,3.949267e-08
10857.00,4.210242e-08
10858.00,4.557559e-08
10859.00,4.859315e-08
10860.00,5.119044e-08
10861.00,5.270714e-08
10862.00,5.393809e-08
10863.00,5.442253e-08
10864.00,5.393332e-08
10865.00,5.284546e-08
10866.00,5.103162e-08
10867.00,4.898101e-08
10868.00,4.697135e-08
10869.00,4.571949e-08
10870.00,4.561716e-08
10871.00,4.609510e-08
10872.00,4.678463e-08
10873.00,4.709809e-08
10874.00,4.692687e-08
10875.00,4.674899e-08
10876.00,4.719493e-08
10877.00,4.826314e-08
10878.00,4.962951e-08
10879.00,5.134448e-08
10880.00,5.385184e-08
10881.00,5.455856e-08
10882.00,5.371666e-08
10883.00,5.225531e-08
10884.00,5.018731e-08
10885.00,4.849779e-08
10886.00,4.629323e-08
10887.00,4.456841e-08
10888.00,4.431267e-08
10889.00,4.423506e-08
10890.00,4.416005e-08
10891.00,4.471334e-08
10892.00,4.520471e-08
10893.00,4.593847e-08
10894.00,4.702989e-08
10895.00,4.784199e-08
10896.00,4.874862e-08
10897.00,4.904604e-08
10898.00,4.943971e-08
10899.00,4.884279e-08
10900.00,4.789259e-08
10901.00,4.758276e-08
10902.00,4.728707e-08
10903.00,4.681539e-08
10904.00,4.578848e-08
10905.00,4.534682e-08
10906.00,4.466476e-08
10907.00,4.335901e-08
10908.00,4.269650e-08
10909.00,4.151216e-08
10910.00,4.038044e-08
10911.00,3.923504e-08
10912.00,3.799385e-08
10913.00,3.693633e-08
10914.00,3.588300e-08
10915.00,3.509784e-08
10916.00,3.449222e-08
10917.00,3.381103e-08
10918.00,3.346806e-08
10919.00,3.404403e-08
10920.00,3.591951e-08
10921.00,3.905088e-08
10922.00,4.253326e-08
10923.00,4.650637e-08
10924.00,4.942343e-08
10925.00,5.127853e-08
10926.00,5.124070e-08
10927.00,4.925506e-08
10928.00,4.600715e-08
10929.00,4.229553e-08
10930.00,3.845856e-08
10931.00,3.565731e-08
10932.00,3.401473e-08
10933.00,3.394535e-08
10934.00,3.486279e-08
10935.00,3.653389e-08
10936.00,3.896003e-08
10937.00,4.103494e-08
10938.00,4.288493e-08
10939.00,4.363582e-08
10940.00,4.371986e-08
10941.00,4.311558e-08
10942.00,4.250920e-08
10943.00,4.129478e-08
10944.00,4.040951e-08
10945.00,3.969407e-08
10946.00,3.938559e-08
10947.00,3.959737e-08
10948.00,3.984050e-08
10949.00,3.967109e-08
10950.00,3.878221e-08
10951.00,3.723583e-08
10952.00,3.537275e-08
10953.00,3.362932e-08
10954.00,3.276268e-08
10955.00,3.290892e-08
10956.00,3.364247e-08
10957.00,3.486903e-08
10958.00,3.610588e-08
10959.00,3.729945e-08
10960.00,3.828007e-08
10961.00,3.867500e-08
10962.00,3.838564e-08
10963.00,3.816299e-08
10964.00,3.770771e-08
10965.00,3.731601e-08
10966.00,3.659534e-08
10967.00,3.633833e-08
10968.00,3.680527e-08
10969.00,3.807703e-08
10970.00,4.061453e-08
10971.00,4.313324e-08
10972.00,4.601711e-08
10973.00,4.826242e-08
10974.00,4.842666e-08
10975.00,4.686808e-08
10976.00,4.407887e-08
10977.00,4.062924e-08
10978.00,3.749778e-08
10979.00,3.579625e-08
10980.00,3.502041e-08
10981.00,3.425022e-08
10982.00,3.434069e-08
10983.00,3.497490e-08
10984.00,3.596978e-08
10985.00,3.699396e-08
10986.00,3.855346e-08
10987.00,3.941957e-08
10988.00,4.019794e-08
10989.00,3.959641e-08
10990.00,3.842738e-08
10991.00,3.734493e-08
10992.00,3.683879e-08
10993.00,3.740509e-08
10994.00,3.894407e-08
10995.00,4.136364e-08
10996.00,4.422635e-08
10997.00,4.694174e-08
10998.00,4.953818e-08
10999.00,5.135423e-08
11000.00,5.268455e-08
11001.00,5.307906e-08
11002.00,5.359971e-08
11003.00,5.282432e-08
11004.00,5.099059e-08
11005.00,4.963299e-08
11006.00,4.794991e-08
11007.00,4.709585e-08
11008.00,4.562633e-08
11009.00,4.430323e-08
11010.00,4.330468e-08
11011.00,4.231290e-08
11012.00,4.276830e-08
11013.00,4.345588e-08
11014.00,4.486439e-08
11015.00,4.541632e-08
11016.00,4.605280e-08
11017.00,4.627094e-08
11018.00,4.514447e-08
11019.00,4.496324e-08
11020.00,4.500820e-08
11021.00,4.663869e-08
11022.00,4.826419e-08
11023.00,4.999490e-08
11024.00,5.217827e-08
11025.00,5.347519e-08
11026.00,5.552453e-08
11027.00,5.713455e-08
11028.00,5.959175e-08
11029.00,6.137397e-08
11030.00,6.135484e-08
11031.00,5.985468e-08
11032.00,5.635933e-08
11033.00,5.271342e-08
11034.00,4.803593e-08
11035.00,4.511362e-08
11036.00,4.339159e-08
11037.00,4.354452e-08
11038.00,4.428516e-08
11039.00,4.505193e-08
11040.00,4.568574e-08
11041.00,4.534736e-08
11042.00,4.457274e-08
11043.00,4.389013e-08
11044.00,4.326052e-08
11045.00,4.331768e-08
11046.00,4.365724e-08
11047.00,4.445501e-08
11048.00,4.530740e-08
11049.00,4.545414e-08
11050.00,4.571898e-08
11051.00,4.630999e-08
11052.00,4.768986e-08
11053.00,5.032765e-08
11054.00,5.443232e-08
11055.00,5.922218e-08
11056.00,6.398847e-08
11057.00,6.636895e-08
11058.00,6.695105e-08
11059.00,6.580062e-08
11060.00,6.341383e-08
11061.00,6.241353e-08
11062.00,6.005788e-08
11063.00,5.920043e-08
11064.00,5.757085e-08
11065.00,5.532420e-08
11066.00,5.437860e-08
11067.00,5.265388e-08
11068.00,5.201904e-08
11069.00,5.171076e-08
11070.00,5.103539e-08
11071.00,5.027782e-08
11072.00,4.897656e-08
11073.00,4.778635e-08
11074.00,4.619884e-08
11075.00,4.466953e-08
11076.00,4.339667e-08
11077.00,4.237927e-08
11078.00,4.164717e-08
11079.00,4.061768e-08
11080.00,4.006112e-08
11081.00,3.919947e-08
11082.00,3.851185e-08
11083.00,3.740526e-08
11084.00,3.719358e-08
11085.00,3.700831e-08
11086.00,3.741393e-08
11087.00,3.816117e-08
11088.00,4.029799e-08
11089.00,4.246691e-08
11090.00,4.646996e-08
11091.00,5.042205e-08
11092.00,5.696228e-08
11093.00,6.460755e-08
11094.00,7.414069e-08
11095.00,8.074412e-08
11096.00,8.483187e-08
11097.00,8.440088e-08
11098.00,8.157638e-08
11099.00,7.459290e-08
11100.00,6.974361e-08
11101.00,6.547669e-08
11102.00,6.326987e-08
11103.00,6.284814e-08
11104.00,6.405845e-08
11105.00,6.779972e-08
11106.00,7.349465e-08
11107.00,7.942894e-08
11108.00,8.791359e-08
11109.00,9.199584e-08
11110.00,9.156650e-08
11111.00,8.584495e-08
11112.00,7.478346e-08
11113.00,6.317131e-08
11114.00,5.304351e-08
11115.00,4.493480e-08
11116.00,4.135323e-08
11117.00,4.006376e-08
11118.00,4.117787e-08
11119.00,4.364106e-08
11120.00,4.730709e-08
11121.00,4.956390e-08
11122.00,5.023389e-08
11123.00,4.863850e-08
11124.00,4.609321e-08
11125.00,4.300519e-08
11126.00,3.972205e-08
11127.00,3.668494e-08
11128.00,3.486346e-08
11129.00,3.372716e-08
11130.00,3.318330e-08
11131.00,3.380767e-08
11132.00,3.562630e-08
11133.00,4.005434e-08
11134.00,4.661896e-08
11135.00,5.516534e-08
11136.00,6.522147e-08
11137.00,7.441960e-08
11138.00,8.137528e-08
11139.00,8.243095e-08
11140.00,7.859735e-08
11141.00,7.379305e-08
11142.00,6.778770e-08
11143.00,6.349096e-08
11144.00,5.889101e-08
11145.00,5.500059e-08
11146.00,5.187486e-08
11147.00,4.896151e-08
11148.00,4.695679e-08
11149.00,4.530938e-08
11150.00,4.459048e-08
11151.00,4.493574e-08
11152.00,4.617329e-08
11153.00,4.745252e-08
11154.00,4.817443e-08
11155.00,4.848161e-08
11156.00,4.805010e-08
11157.00,4.767696e-08
11158.00,4.713903e-08
11159.00,4.731801e-08
11160.00,4.809754e-08
11161.00,4.908283e-08
11162.00,5.029576e-08
11163.00,5.153015e-08
11164.00,5.262498e-08
11165.00,5.338705e-08
11166.00,5.422899e-08
11167.00,5.626735e-08
11168.00,5.913343e-08
11169.00,6.247330e-08
11170.00,6.717445e-08
11171.00,7.100061e-08
11172.00,7.489948e-08
11173.00,7.677494e-08
11174.00,7.631709e-08
11175.00,7.502020e-08
11176.00,7.355058e-08
11177.00,7.227528e-08
11178.00,7.050614e-08
11179.00,6.879336e-08
11180.00,6.723899e-08
11181.00,6.548904e-08
11182.00,6.362023e-08
11183.00,6.093632e-08
11184.00,5.855993e-08
11185.00,5.745422e-08
11186.00,5.923959e-08
11187.00,6.086328e-08
11188.00,6.380102e-08
11189.00,6.710363e-08
11190.00,7.084549e-08
11191.00,7.311332e-08
11192.00,7.076796e-08
11193.00,6.708252e-08
11194.00,6.187656e-08
11195.00,5.586039e-08
11196.00,5.069117e-08
11197.00,4.618422e-08
11198.00,4.449861e-08
11199.00,4.477413e-08
11200.00,4.674858e-08
11201.00,4.888350e-08
11202.00,5.152953e-08
11203.00,5.325599e-08
11204.00,5.383587e-08
11205.00,5.490557e-08
11206.00,5.607381e-08
11207.00,5.808694e-08
11208.00,6.093843e-08
11209.00,6.534287e-08
11210.00,6.884537e-08
11211.00,7.235352e-08
11212.00,7.471339e-08
11213.00,7.577718e-08
11214.00,7.740820e-08
11215.00,7.926631e-08
11216.00,7.936748e-08
11217.00,7.898542e-08
11218.00,7.676275e-08
11219.00,7.449852e-08
11220.00,7.221408e-08
11221.00,6.937432e-08
11222.00,6.801721e-08
11223.00,6.728374e-08
11224.00,6.634070e-08
11225.00,6.459786e-08
11226.00,6.164095e-08
11227.00,5.838643e-08
11228.00,5.591751e-08
11229.00,5.493627e-08
11230.00,5.469966e-08
11231.00,5.592303e-08
11232.00,5.716133e-08
11233.00,5.935625e-08
11234.00,6.169213e-08
11235.00,6.200009e-08
11236.00,6.246241e-08
11237.00,6.201333e-08
11238.00,6.214045e-08
11239.00,6.183095e-08
11240.00,6.281854e-08
11241.00,6.393689e-08
11242.00,6.620733e-08
11243.00,6.695570e-08
11244.00,6.612922e-08
11245.00,6.429648e-08
11246.00,5.975876e-08
11247.00,5.592094e-08
11248.00,5.158464e-08
11249.00,4.950266e-08
11250.00,4.999442e-08
11251.00,5.225546e-08
11252.00,5.665238e-08
11253.00,6.415367e-08
11254.00,7.279237e-08
11255.00,8.044539e-08
11256.00,8.400145e-08
11257.00,8.286276e-08
11258.00,7.926692e-08
11259.00,7.193695e-08
11260.00,6.604295e-08
11261.00,6.303969e-08
11262.00,6.224511e-08
11263.00,6.520078e-08
11264.00,7.037116e-08
11265.00,7.570796e-08
11266.00,8.144008e-08
11267.00,8.256175e-08
11268.00,8.214175e-08
11269.00,7.856964e-08
11270.00,7.434293e-08
11271.00,7.116899e-08
11272.00,6.852665e-08
11273.00,6.961024e-08
11274.00,7.121935e-08
11275.00,7.427754e-08
11276.00,7.615342e-08
11277.00,7.533934e-08
11278.00,7.307083e-08
11279.00,6.848624e-08
11280.00,6.422003e-08
11281.00,6.192564e-08
11282.00,6.105692e-08
11283.00,6.382324e-08
11284.00,6.622160e-08
11285.00,6.978410e-08
11286.00,7.166509e-08
11287.00,7.313203e-08
11288.00,7.037364e-08
11289.00,6.843542e-08
11290.00,6.567959e-08
11291.00,6.450544e-08
11292.00,6.144555e-08
11293.00,5.951082e-08
11294.00,5.900740e-08
11295.00,5.934088e-08
11296.00,6.172891e-08
11297.00,6.444830e-08
11298.00,6.829823e-08
11299.00,7.202177e-08
11300.00,7.374313e-08
11301.00,7.388184e-08
11302.00,6.907130e-08
11303.00,6.471465e-08
11304.00,6.024914e-08
11305.00,5.574129e-08
11306.00,5.191019e-08
11307.00,4.909399e-08
11308.00,4.701829e-08
11309.00,4.635531e-08
11310.00,4.798396e-08
11311.00,5.105407e-08
11312.00,5.599680e-08
11313.00,6.172800e-08
11314.00,6.784879e-08
11315.00,7.402339e-08
11316.00,7.694195e-08
11317.00,7.778750e-08
11318.00,7.672784e-08
11319.00,7.538665e-08
11320.00,7.402087e-08
11321.00,7.245789e-08
11322.00,7.219646e-08
11323.00,7.340110e-08
11324.00,7.508202e-08
11325.00,7.606441e-08
11326.00,7.818150e-08
11327.00,7.979486e-08
11328.00,8.108191e-08
11329.00,8.137693e-08
11330.00,8.054688e-08
11331.00,7.922774e-08
11332.00,7.844967e-08
11333.00,7.699946e-08
11334.00,7.488850e-08
11335.00,7.071380e-08
11336.00,6.653165e-08
11337.00,6.257012e-08
11338.00,5.859025e-08
11339.00,5.535509e-08
11340.00,5.449216e-08
11341.00,5.620254e-08
11342.00,6.037810e-08
11343.00,6.546872e-08
11344.00,7.103950e-08
11345.00,7.763405e-08
11346.00,8.354036e-08
11347.00,8.653653e-08
11348.00,8.758138e-08
11349.00,8.968779e-08
11350.00,9.264119e-08
11351.00,9.588059e-08
11352.00,9.965959e-08
11353.00,1.020966e-07
11354.00,1.037642e-07
11355.00,1.007243e-07
11356.00,9.551174e-08
11357.00,8.758779e-08
11358.00,7.783725e-08
11359.00,7.080640e-08
11360.00,6.390873e-08
11361.00,5.984978e-08
11362.00,5.646158e-08
11363.00,5.601639e-08
11364.00,5.785711e-08
11365.00,6.150911e-08
11366.00,6.724705e-08
11367.00,7.331539e-08
11368.00,7.977368e-08
11369.00,8.915340e-08
11370.00,9.674400e-08
11371.00,1.035104e-07
11372.00,1.086871e-07
11373.00,1.152651e-07
11374.00,1.182478e-07
11375.00,1.173545e-07
11376.00,1.128712e-07
11377.00,1.088945e-07
11378.00,1.076930e-07
11379.00,1.065496e-07
11380.00,1.064652e-07
11381.00,1.062479e-07
11382.00,1.080521e-07
11383.00,1.071809e-07
11384.00,1.015897e-07
11385.00,9.530040e-08
11386.00,9.024760e-08
11387.00,8.808932e-08
11388.00,8.514483e-08
11389.00,8.253024e-08
11390.00,8.138424e-08
11391.00,8.228135e-08
11392.00,8.182706e-08
11393.00,7.977857e-08
11394.00,7.934712e-08
11395.00,7.836272e-08
11396.00,7.738019e-08
11397.00,7.570398e-08
11398.00,7.349294e-08
11399.00,7.426527e-08
11400.00,7.397069e-08
11401.00,7.434611e-08
11402.00,7.415357e-08
11403.00,7.485249e-08
11404.00,7.846513e-08
11405.00,8.142867e-08
11406.00,8.667516e-08
11407.00,9.121806e-08
11408.00,9.571512e-08
11409.00,1.014217e-07
11410.00,1.046309e-07
11411.00,1.061968e-07
11412.00,1.073787e-07
11413.00,1.070046e-07
11414.00,1.057427e-07
11415.00,1.026879e-07
11416.00,9.635021e-08
11417.00,9.221394e-08
11418.00,8.737401e-08
11419.00,8.453162e-08
11420.00,8.446457e-08
11421.00,8.675316e-08
11422.00,8.954330e-08
11423.00,9.089791e-08
11424.00,9.275146e-08
11425.00,9.282992e-08
11426.00,9.060685e-08
11427.00,9.027107e-08
11428.00,9.081518e-08
11429.00,9.465909e-08
11430.00,9.795189e-08
11431.00,1.039051e-07
11432.00,1.104164e-07
11433.00,1.168421e-07
11434.00,1.221535e-07
11435.00,1.229219e-07
11436.00,1.202849e-07
11437.00,1.146627e-07
11438.00,1.092537e-07
11439.00,1.010131e-07
11440.00,9.323537e-08
11441.00,8.538351e-08
11442.00,8.032224e-08
11443.00,7.591964e-08
11444.00,7.335867e-08
11445.00,7.253335e-08
11446.00,7.215149e-08
11447.00,7.283965e-08
11448.00,7.371256e-08
11449.00,7.467628e-08
11450.00,7.414511e-08
11451.00,7.263275e-08
11452.00,7.052942e-08
11453.00,6.829222e-08
11454.00,6.592105e-08
11455.00,6.436423e-08
11456.00,6.408069e-08
11457.00,6.495997e-08
11458.00,6.634423e-08
11459.00,6.812817e-08
11460.00,6.895260e-08
11461.00,6.701627e-08
11462.00,6.232167e-08
11463.00,5.734192e-08
11464.00,5.216589e-08
11465.00,4.827493e-08
11466.00,4.617525e-08
11467.00,4.543690e-08
11468.00,4.584820e-08
11469.00,4.643119e-08
11470.00,4.815238e-08
11471.00,4.945593e-08
11472.00,4.998856e-08
11473.00,5.011882e-08
11474.00,5.014039e-08
11475.00,5.046127e-08
11476.00,5.016159e-08
11477.00,4.997341e-08
11478.00,5.077111e-08
11479.00,5.171434e-08
11480.00,5.402935e-08
11481.00,5.708759e-08
11482.00,5.970761e-08
11483.00,6.237960e-08
11484.00,6.342027e-08
11485.00,6.247917e-08
11486.00,6.063383e-08
11487.00,5.732848e-08
11488.00,5.509403e-08
11489.00,5.231141e-08
11490.00,5.109386e-08
11491.00,5.050499e-08
11492.00,5.008734e-08
11493.00,4.998864e-08
11494.00,5.114414e-08
11495.00,5.367405e-08
11496.00,5.640262e-08
11497.00,5.859579e-08
11498.00,6.017349e-08
11499.00,6.187089e-08
11500.00,6.126935e-08
11501.00,6.071560e-08
11502.00,6.008181e-08
11503.00,6.052569e-08
11504.00,6.288730e-08
11505.00,6.638187e-08
11506.00,7.045931e-08
11507.00,7.450827e-08
11508.00,7.721820e-08
11509.00,7.826904e-08
11510.00,7.863693e-08
11511.00,7.677329e-08
11512.00,7.369515e-08
11513.00,7.218269e-08
11514.00,7.011883e-08
11515.00,6.809925e-08
11516.00,6.589520e-08
11517.00,6.342043e-08
11518.00,6.153888e-08
11519.00,5.898137e-08
11520.00,5.666050e-08
11521.00,5.592981e-08
11522.00,5.638084e-08
11523.00,5.840864e-08
11524.00,6.173422e-08
11525.00,6.577557e-08
11526.00,6.898893e-08
11527.00,7.099006e-08
11528.00,7.090581e-08
11529.00,6.919648e-08
11530.00,6.671326e-08
11531.00,6.475511e-08
11532.00,6.422968e-08
11533.00,6.541101e-08
11534.00,6.792371e-08
11535.00,7.147257e-08
11536.00,7.494916e-08
11537.00,7.909826e-08
11538.00,8.195658e-08
11539.00,8.530665e-08
11540.00,8.761197e-08
11541.00,8.810281e-08
11542.00,8.791393e-08
11543.00,8.566508e-08
11544.00,8.319856e-08
11545.00,7.982451e-08
11546.00,7.648701e-08
11547.00,7.543095e-08
11548.00,7.564017e-08
11549.00,7.649895e-08
11550.00,7.738375e-08
11551.00,7.732086e-08
11552.00,7.727972e-08
11553.00,7.726974e-08
11554.00,7.745604e-08
11555.00,7.891528e-08
11556.00,8.062927e-08
11557.00,8.337871e-08
11558.00,8.472209e-08
11559.00,8.518839e-08
11560.00,8.363038e-08
11561.00,8.263390e-08
11562.00,8.266956e-08
11563.00,8.420485e-08
11564.00,8.964875e-08
11565.00,9.753991e-08
11566.00,1.083189e-07
11567.00,1.172301e-07
11568.00,1.242103e-07
11569.00,1.278803e-07
11570.00,1.283240e-07
11571.00,1.255264e-07
11572.00,1.236569e-07
11573.00,1.200848e-07
11574.00,1.161680e-07
11575.00,1.095078e-07
11576.00,1.025674e-07
11577.00,9.808704e-08
11578.00,9.410882e-08
11579.00,9.205390e-08
11580.00,9.077608e-08
11581.00,8.894408e-08
11582.00,8.595801e-08
11583.00,8.177750e-08
11584.00,7.861255e-08
11585.00,7.587328e-08
11586.00,7.347838e-08
11587.00,7.232168e-08
11588.00,7.209420e-08
11589.00,7.250421e-08
11590.00,7.315248e-08
11591.00,7.576835e-08
11592.00,7.734905e-08
11593.00,7.987231e-08
11594.00,7.959596e-08
11595.00,8.041912e-08
11596.00,8.009036e-08
11597.00,7.935552e-08
11598.00,7.885115e-08
11599.00,7.971735e-08
11600.00,8.194234e-08
11601.00,8.680859e-08
11602.00,9.322351e-08
11603.00,1.061478e-07
11604.00,1.201714e-07
11605.00,1.391230e-07
11606.00,1.550484e-07
11607.00,1.664511e-07
11608.00,1.682482e-07
11609.00,1.616829e-07
11610.00,1.493235e-07
11611.00,1.374219e-07
11612.00,1.264755e-07
11613.00,1.212016e-07
11614.00,1.197087e-07
11615.00,1.208973e-07
11616.00,1.244728e-07
11617.00,1.327004e-07
11618.00,1.421537e-07
11619.00,1.552075e-07
11620.00,1.635014e-07
11621.00,1.642857e-07
11622.00,1.565473e-07
11623.00,1.398154e-07
11624.00,1.196420e-07
11625.00,1.002103e-07
11626.00,8.611540e-08
11627.00,7.914642e-08
11628.00,7.502528e-08
11629.00,7.494231e-08
11630.00,7.659427e-08
11631.00,8.006834e-08
11632.00,8.284378e-08
11633.00,8.439797e-08
11634.00,8.323170e-08
11635.00,8.177827e-08
11636.00,7.885862e-08
11637.00,7.527537e-08
11638.00,7.187504e-08
11639.00,7.004114e-08
11640.00,6.850573e-08
11641.00,6.794154e-08
11642.00,6.921950e-08
11643.00,7.220028e-08
11644.00,7.980335e-08
11645.00,9.005143e-08
11646.00,1.028925e-07
11647.00,1.166195e-07
11648.00,1.295825e-07
11649.00,1.413712e-07
11650.00,1.438275e-07
11651.00,1.381029e-07
11652.00,1.339710e-07
11653.00,1.269202e-07
11654.00,1.237309e-07
11655.00,1.174242e-07
11656.00,1.113892e-07
11657.00,1.035477e-07
11658.00,9.464361e-08
11659.00,8.695687e-08
11660.00,7.991324e-08
11661.00,7.599655e-08
11662.00,7.413173e-08
11663.00,7.452316e-08
11664.00,7.635755e-08
11665.00,7.788110e-08
11666.00,7.898844e-08
11667.00,7.895299e-08
11668.00,7.920404e-08
11669.00,7.718154e-08
11670.00,7.577084e-08
11671.00,7.543304e-08
11672.00,7.491424e-08
11673.00,7.460918e-08
11674.00,7.391933e-08
11675.00,7.546026e-08
11676.00,7.733838e-08
11677.00,8.001524e-08
11678.00,8.525942e-08
11679.00,9.324887e-08
11680.00,1.027481e-07
11681.00,1.110305e-07
11682.00,1.178615e-07
11683.00,1.244133e-07
11684.00,1.258236e-07
11685.00,1.229670e-07
11686.00,1.185950e-07
11687.00,1.154466e-07
11688.00,1.129324e-07
11689.00,1.148647e-07
11690.00,1.149704e-07
11691.00,1.141245e-07
11692.00,1.146063e-07
11693.00,1.129123e-07
11694.00,1.075138e-07
11695.00,1.029623e-07
11696.00,1.001799e-07
11697.00,1.013327e-07
11698.00,1.031684e-07
11699.00,1.043188e-07
11700.00,1.060705e-07
11701.00,1.075955e-07
11702.00,1.083668e-07
11703.00,1.040062e-07
11704.00,9.795437e-08
11705.00,9.256593e-08
11706.00,8.774020e-08
11707.00,8.215049e-08
11708.00,7.848995e-08
11709.00,7.611338e-08
11710.00,7.702448e-08
11711.00,7.898549e-08
11712.00,8.056104e-08
11713.00,8.229001e-08
11714.00,8.347399e-08
11715.00,8.383790e-08
11716.00,8.536009e-08
11717.00,8.737420e-08
11718.00,9.088009e-08
11719.00,9.519336e-08
11720.00,9.919805e-08
11721.00,9.952596e-08
11722.00,9.784441e-08
11723.00,9.570942e-08
11724.00,9.286732e-08
11725.00,9.264890e-08
11726.00,9.530675e-08
11727.00,9.863772e-08
11728.00,1.036474e-07
11729.00,1.073441e-07
11730.00,1.081448e-07
11731.00,1.109694e-07
11732.00,1.090634e-07
11733.00,1.091307e-07
11734.00,1.071769e-07
11735.00,1.045841e-07
11736.00,1.008007e-07
11737.00,9.376642e-08
11738.00,8.757694e-08
11739.00,8.359105e-08
11740.00,8.376512e-08
11741.00,8.529878e-08
11742.00,8.962945e-08
11743.00,9.020485e-08
11744.00,9.293102e-08
11745.00,9.416539e-08
11746.00,9.198028e-08
11747.00,9.046563e-08
11748.00,8.777236e-08
11749.00,8.800777e-08
11750.00,8.792259e-08
11751.00,9.096450e-08
11752.00,9.408205e-08
11753.00,9.795876e-08
11754.00,1.005137e-07
11755.00,9.948145e-08
11756.00,9.853220e-08
11757.00,9.055839e-08
11758.00,8.394648e-08
11759.00,7.701266e-08
11760.00,7.264013e-08
11761.00,7.205671e-08
11762.00,7.345003e-08
11763.00,7.734815e-08
11764.00,8.440198e-08
11765.00,9.296362e-08
11766.00,1.012807e-07
11767.00,1.057146e-07
11768.00,1.055314e-07
11769.00,1.033014e-07
11770.00,9.898596e-08
11771.00,9.479268e-08
11772.00,9.473104e-08
11773.00,9.562153e-08
11774.00,1.010133e-07
11775.00,1.092956e-07
11776.00,1.178780e-07
11777.00,1.245964e-07
11778.00,1.269676e-07
11779.00,1.245707e-07
11780.00,1.201319e-07
11781.00,1.118128e-07
11782.00,1.073177e-07
11783.00,1.031944e-07
11784.00,1.046276e-07
11785.00,1.103110e-07
11786.00,1.152792e-07
11787.00,1.203310e-07
11788.00,1.217537e-07
11789.00,1.205499e-07
11790.00,1.135388e-07
11791.00,1.045667e-07
11792.00,1.021467e-07
11793.00,9.884172e-08
11794.00,1.009011e-07
11795.00,1.024693e-07
11796.00,1.053878e-07
11797.00,1.080862e-07
11798.00,1.078437e-07
11799.00,1.044317e-07
11800.00,1.037249e-07
11801.00,1.053668e-07
11802.00,1.077579e-07
11803.00,1.094935e-07
11804.00,1.080950e-07
11805.00,1.070584e-07
11806.00,1.014480e-07
11807.00,9.831258e-08
11808.00,9.516611e-08
11809.00,9.382941e-08
11810.00,9.543042e-08
11811.00,9.557674e-08
11812.00,9.846615e-08
11813.00,9.733601e-08
11814.00,9.537717e-08
11815.00,9.165170e-08
11816.00,8.687871e-08
11817.00,8.116777e-08
11818.00,7.548144e-08
11819.00,7.153010e-08
11820.00,6.856929e-08
11821.00,6.814849e-08
11822.00,7.060324e-08
11823.00,7.451136e-08
11824.00,8.079392e-08
11825.00,8.732792e-08
11826.00,9.309301e-08
11827.00,9.582293e-08
11828.00,9.670901e-08
11829.00,9.518391e-08
11830.00,9.204133e-08
11831.00,8.896852e-08
11832.00,8.591402e-08
11833.00,8.523662e-08
11834.00,8.735625e-08
11835.00,9.230355e-08
11836.00,9.864481e-08
11837.00,1.054153e-07
11838.00,1.146640e-07
11839.00,1.213628e-07
11840.00,1.230988e-07
11841.00,1.201047e-07
11842.00,1.148822e-07
11843.00,1.103454e-07
11844.00,1.037139e-07
11845.00,9.685430e-08
11846.00,8.973579e-08
11847.00,8.413700e-08
11848.00,8.012253e-08
11849.00,7.638311e-08
11850.00,7.401034e-08
11851.00,7.596194e-08
11852.00,8.185573e-08
11853.00,9.174791e-08
11854.00,1.034158e-07
11855.00,1.156257e-07
11856.00,1.269710e-07
11857.00,1.389730e-07
11858.00,1.426129e-07
11859.00,1.431225e-07
11860.00,1.439975e-07
11861.00,1.458202e-07
11862.00,1.479834e-07
11863.00,1.480538e-07
11864.00,1.440065e-07
11865.00,1.394198e-07
11866.00,1.299710e-07
11867.00,1.143483e-07
11868.00,9.904053e-08
11869.00,8.469911e-08
11870.00,7.420620e-08
11871.00,6.719460e-08
11872.00,6.376900e-08
11873.00,6.297616e-08
11874.00,6.415127e-08
11875.00,6.931286e-08
11876.00,7.579381e-08
11877.00,8.368173e-08
11878.00,9.114516e-08
11879.00,9.855569e-08
11880.00,1.082917e-07
11881.00,1.144648e-07
11882.00,1.212918e-07
11883.00,1.275167e-07
11884.00,1.350865e-07
11885.00,1.415864e-07
11886.00,1.411753e-07
11887.00,1.364485e-07
11888.00,1.340000e-07
11889.00,1.368412e-07
11890.00,1.374929e-07
11891.00,1.412934e-07
11892.00,1.407246e-07
11893.00,1.438659e-07
11894.00,1.392102e-07
11895.00,1.247550e-07
11896.00,1.119225e-07
11897.00,1.009891e-07
11898.00,9.386734e-08
11899.00,8.779832e-08
11900.00,8.292393e-08
11901.00,8.187367e-08
11902.00,8.179506e-08
11903.00,8.339671e-08
11904.00,8.294786e-08
11905.00,8.555118e-08
11906.00,8.639964e-08
11907.00,8.839518e-08
11908.00,8.797152e-08
11909.00,8.572999e-08
11910.00,8.587437e-08
11911.00,8.487012e-08
11912.00,8.547600e-08
11913.00,8.599792e-08
11914.00,8.701701e-08
11915.00,9.172944e-08
11916.00,9.538193e-08
11917.00,1.020425e-07
11918.00,1.074120e-07
11919.00,1.129414e-07
11920.00,1.168186e-07
11921.00,1.186942e-07
11922.00,1.156677e-07
11923.00,1.137092e-07
11924.00,1.117146e-07
11925.00,1.091683e-07
11926.00,1.060103e-07
11927.00,1.010050e-07
11928.00,9.703272e-08
11929.00,9.448337e-08
11930.00,9.285851e-08
11931.00,9.771759e-08
11932.00,1.021179e-07
11933.00,1.102491e-07
11934.00,1.160397e-07
11935.00,1.207434e-07
11936.00,1.221761e-07
11937.00,1.193530e-07
11938.00,1.186031e-07
11939.00,1.186769e-07
11940.00,1.238903e-07
11941.00,1.277998e-07
11942.00,1.315534e-07
11943.00,1.368015e-07
11944.00,1.369094e-07
11945.00,1.382598e-07
11946.00,1.336760e-07
11947.00,1.281248e-07
11948.00,1.235543e-07
11949.00,1.208480e-07
11950.00,1.160518e-07
11951.00,1.117885e-07
11952.00,1.055413e-07
11953.00,1.006224e-07
11954.00,9.553712e-08
11955.00,9.015685e-08
11956.00,8.563394e-08
11957.00,8.120117e-08
11958.00,7.794528e-08
11959.00,7.635909e-08
11960.00,7.432912e-08
11961.00,7.222792e-08
11962.00,6.914008e-08
11963.00,6.654368e-08
11964.00,6.475344e-08
11965.00,6.297882e-08
11966.00,6.244309e-08
11967.00,6.236521e-08
11968.00,6.309362e-08
11969.00,6.415156e-08
11970.00,6.508157e-08
11971.00,6.533356e-08
11972.00,6.366198e-08
11973.00,6.033198e-08
11974.00,5.707517e-08
11975.00,5.389199e-08
11976.00,5.114470e-08
11977.00,4.986099e-08
11978.00,4.919541e-08
11979.00,4.917253e-08
11980.00,4.953536e-08
11981.00,4.991347e-08
11982.00,5.023124e-08
11983.00,5.024161e-08
11984.00,4.947259e-08
11985.00,4.948856e-08
11986.00,4.933496e-08
11987.00,4.913057e-08
11988.00,4.922463e-08
11989.00,4.958777e-08
11990.00,5.022904e-08
11991.00,5.088250e-08
11992.00,5.193005e-08
11993.00,5.198841e-08
11994.00,5.253359e-08
11995.00,5.227212e-08
11996.00,5.205913e-08
11997.00,5.180071e-08
11998.00,5.098415e-08
11999.00,5.043639e-08
12000.00,5.013698e-08


==> anc/unfolded_spectrum_isotropic_01_MIF_BOX_REACTOR_OPTIMIZED_DAYCOUNT_OPTIMAL_GAIN.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,1.984957e-02
41.00,3.017235e-03
42.00,2.014064e-03
43.00,1.688375e-03
44.00,1.529578e-03
45.00,1.435973e-03
46.00,1.374363e-03
47.00,1.330780e-03
48.00,1.298329e-03
49.00,1.273242e-03
50.00,1.253267e-03
51.00,1.236993e-03
52.00,1.223473e-03
53.00,1.212068e-03
54.00,1.202318e-03
55.00,1.193882e-03
56.00,1.186519e-03
57.00,1.180033e-03
58.00,1.174273e-03
59.00,1.169131e-03
60.00,1.164291e-03
61.00,1.459112e-03
62.00,1.784918e-03
63.00,2.139483e-03
64.00,2.520186e-03
65.00,2.924374e-03
66.00,3.349400e-03
67.00,3.792708e-03
68.00,4.251860e-03
69.00,4.724575e-03
70.00,5.208710e-03
71.00,5.702291e-03
72.00,6.203538e-03
73.00,6.710782e-03
74.00,7.222566e-03
75.00,7.737533e-03
76.00,8.254495e-03
77.00,8.772349e-03
78.00,9.290175e-03
79.00,9.807074e-03
80.00,1.030809e-02
81.00,7.330868e-04
82.00,5.835538e-05
83.00,5.155974e-06
84.00,5.026749e-07
85.00,5.375800e-08
86.00,6.271819e-09
87.00,7.942134e-10
88.00,1.086534e-10
89.00,1.000000e-10
90.00,1.000000e-10
91.00,1.000000e-10
92.00,1.000000e-10
93.00,1.000000e-10
94.00,1.000000e-10
95.00,1.000000e-10
96.00,1.000000e-10
97.00,1.000000e-10
98.00,1.000000e-10
99.00,1.000000e-10
100.00,1.000000e-10
101.00,1.000000e-10
102.00,1.000000e-10
103.00,1.000000e-10
104.00,1.000000e-10
105.00,1.000000e-10
106.00,1.000000e-10
107.00,1.000000e-10
108.00,1.000000e-10
109.00,1.000000e-10
110.00,1.000000e-10
111.00,1.000000e-10
112.00,1.000000e-10
113.00,1.000000e-10
114.00,1.000000e-10
115.00,1.000000e-10
116.00,1.000000e-10
117.00,1.000000e-10
118.00,1.000000e-10
119.00,1.000000e-10
120.00,1.000000e-10
121.00,1.000000e-10
122.00,1.000000e-10
123.00,1.000000e-10
124.00,1.000000e-10
125.00,1.000000e-10
126.00,1.000000e-10
127.00,1.000000e-10
128.00,1.000000e-10
129.00,1.000000e-10
130.00,1.000000e-10
131.00,1.000000e-10
132.00,1.000000e-10
133.00,1.000000e-10
134.00,1.000000e-10
135.00,1.000000e-10
136.00,1.000000e-10
137.00,1.000000e-10
138.00,1.000000e-10
139.00,1.000000e-10
140.00,1.000000e-10
141.00,1.000000e-10
142.00,1.000000e-10
143.00,1.000000e-10
144.00,1.000000e-10
145.00,1.000000e-10
146.00,1.000000e-10
147.00,1.000000e-10
148.00,1.000000e-10
149.00,1.000000e-10
150.00,1.000000e-10
151.00,1.000000e-10
152.00,1.000000e-10
153.00,1.000000e-10
154.00,1.000000e-10
155.00,1.000000e-10
156.00,1.000000e-10
157.00,1.000000e-10
158.00,1.000000e-10
159.00,1.000000e-10
160.00,1.000000e-10
161.00,1.000000e-10
162.00,1.000000e-10
163.00,1.000000e-10
164.00,1.000000e-10
165.00,1.000000e-10
166.00,1.000000e-10
167.00,1.000000e-10
168.00,1.000000e-10
169.00,1.000000e-10
170.00,1.000000e-10
171.00,1.000000e-10
172.00,1.000000e-10
173.00,1.000000e-10
174.00,1.000000e-10
175.00,1.000000e-10
176.00,1.000000e-10
177.00,1.000000e-10
178.00,1.000000e-10
179.00,1.000000e-10
180.00,1.000000e-10
181.00,1.000000e-10
182.00,1.000000e-10
183.00,1.000000e-10
184.00,1.000000e-10
185.00,1.000000e-10
186.00,1.000000e-10
187.00,1.000000e-10
188.00,1.000000e-10
189.00,1.000000e-10
190.00,1.000000e-10
191.00,1.000000e-10
192.00,1.000000e-10
193.00,1.000000e-10
194.00,1.000000e-10
195.00,1.000000e-10
196.00,1.000000e-10
197.00,1.000000e-10
198.00,1.000000e-10
199.00,1.000000e-10
200.00,1.000000e-10
201.00,1.000000e-10
202.00,1.000000e-10
203.00,1.000000e-10
204.00,1.000000e-10
205.00,1.000000e-10
206.00,1.000000e-10
207.00,1.000000e-10
208.00,1.000000e-10
209.00,1.000000e-10
210.00,1.000000e-10
211.00,1.000000e-10
212.00,1.000000e-10
213.00,1.000000e-10
214.00,1.000000e-10
215.00,1.000000e-10
216.00,1.000000e-10
217.00,1.000000e-10
218.00,1.000000e-10
219.00,1.000000e-10
220.00,1.000000e-10
221.00,1.000000e-10
222.00,1.000000e-10
223.00,1.000000e-10
224.00,1.000000e-10
225.00,1.000000e-10
226.00,1.000000e-10
227.00,1.000000e-10
228.00,1.000000e-10
229.00,1.000000e-10
230.00,1.000000e-10
231.00,1.000000e-10
232.00,1.000000e-10
233.00,1.000000e-10
234.00,1.000000e-10
235.00,1.000000e-10
236.00,1.000000e-10
237.00,1.000000e-10
238.00,1.000000e-10
239.00,1.000000e-10
240.00,1.000000e-10
241.00,1.000000e-10
242.00,1.000000e-10
243.00,1.000000e-10
244.00,1.000000e-10
245.00,1.000000e-10
246.00,1.000000e-10
247.00,1.000000e-10
248.00,1.000000e-10
249.00,1.000000e-10
250.00,1.000000e-10
251.00,1.000000e-10
252.00,1.000000e-10
253.00,1.000000e-10
254.00,1.000000e-10
255.00,1.000000e-10
256.00,1.000000e-10
257.00,1.000000e-10
258.00,1.000000e-10
259.00,1.000000e-10
260.00,1.000000e-10
261.00,1.000000e-10
262.00,1.000000e-10
263.00,1.000000e-10
264.00,1.000000e-10
265.00,1.000000e-10
266.00,1.000000e-10
267.00,1.000000e-10
268.00,1.000000e-10
269.00,1.000000e-10
270.00,1.000000e-10
271.00,1.000000e-10
272.00,1.000000e-10
273.00,1.000000e-10
274.00,1.000000e-10
275.00,1.000000e-10
276.00,1.000000e-10
277.00,1.000000e-10
278.00,1.000000e-10
279.00,1.000000e-10
280.00,1.000000e-10
281.00,1.000000e-10
282.00,1.000000e-10
283.00,1.000000e-10
284.00,1.000000e-10
285.00,1.000000e-10
286.00,1.000000e-10
287.00,1.000000e-10
288.00,1.000000e-10
289.00,1.000000e-10
290.00,1.000000e-10
291.00,1.000000e-10
292.00,1.000000e-10
293.00,1.000000e-10
294.00,1.000000e-10
295.00,1.000000e-10
296.00,1.000000e-10
297.00,1.000000e-10
298.00,1.000000e-10
299.00,1.000000e-10
300.00,1.000000e-10
301.00,1.000000e-10
302.00,1.000000e-10
303.00,1.000000e-10
304.00,1.000000e-10
305.00,1.000000e-10
306.00,1.000000e-10
307.00,1.000000e-10
308.00,1.000000e-10
309.00,1.000000e-10
310.00,1.000000e-10
311.00,1.000000e-10
312.00,1.000000e-10
313.00,1.000000e-10
314.00,1.000000e-10
315.00,1.000000e-10
316.00,1.000000e-10
317.00,1.000000e-10
318.00,1.000000e-10
319.00,1.000000e-10
320.00,1.000000e-10
321.00,1.000000e-10
322.00,1.000000e-10
323.00,1.000000e-10
324.00,1.000000e-10
325.00,1.000000e-10
326.00,1.000000e-10
327.00,1.000000e-10
328.00,1.000000e-10
329.00,1.000000e-10
330.00,1.000000e-10
331.00,1.000000e-10
332.00,1.000000e-10
333.00,1.000000e-10
334.00,1.000000e-10
335.00,1.000000e-10
336.00,1.000000e-10
337.00,1.000000e-10
338.00,1.000000e-10
339.00,1.000000e-10
340.00,1.000000e-10
341.00,1.000000e-10
342.00,1.000000e-10
343.00,1.000000e-10
344.00,1.000000e-10
345.00,1.000000e-10
346.00,1.000000e-10
347.00,1.000000e-10
348.00,1.000000e-10
349.00,1.000000e-10
350.00,1.000000e-10
351.00,1.000000e-10
352.00,1.000000e-10
353.00,1.000000e-10
354.00,1.000000e-10
355.00,1.000000e-10
356.00,1.000000e-10
357.00,1.000000e-10
358.00,1.000000e-10
359.00,1.000000e-10
360.00,1.000000e-10
361.00,1.000000e-10
362.00,1.000000e-10
363.00,1.000000e-10
364.00,1.000000e-10
365.00,1.000000e-10
366.00,1.000000e-10
367.00,1.000000e-10
368.00,1.000000e-10
369.00,1.000000e-10
370.00,1.000000e-10
371.00,1.000000e-10
372.00,1.000000e-10
373.00,1.000000e-10
374.00,1.000000e-10
375.00,1.000000e-10
376.00,1.000000e-10
377.00,1.000000e-10
378.00,1.000000e-10
379.00,1.000000e-10
380.00,1.000000e-10
381.00,1.000000e-10
382.00,1.000000e-10
383.00,1.000000e-10
384.00,1.000000e-10
385.00,1.000000e-10
386.00,1.000000e-10
387.00,1.000000e-10
388.00,1.000000e-10
389.00,1.000000e-10
390.00,1.000000e-10
391.00,1.000000e-10
392.00,1.000000e-10
393.00,1.000000e-10
394.00,1.000000e-10
395.00,1.000000e-10
396.00,1.000000e-10
397.00,1.000000e-10
398.00,1.000000e-10
399.00,1.000000e-10
400.00,1.000000e-10
401.00,1.000000e-10
402.00,1.000000e-10
403.00,1.000000e-10
404.00,1.000000e-10
405.00,1.000000e-10
406.00,1.000000e-10
407.00,1.000000e-10
408.00,1.000000e-10
409.00,1.000000e-10
410.00,1.000000e-10
411.00,1.000000e-10
412.00,1.000000e-10
413.00,1.000000e-10
414.00,1.000000e-10
415.00,1.000000e-10
416.00,1.000000e-10
417.00,1.000000e-10
418.00,1.000000e-10
419.00,1.000000e-10
420.00,1.000000e-10
421.00,1.000000e-10
422.00,1.000000e-10
423.00,1.000000e-10
424.00,1.000000e-10
425.00,1.000000e-10
426.00,1.000000e-10
427.00,1.000000e-10
428.00,1.000000e-10
429.00,1.000000e-10
430.00,1.000000e-10
431.00,1.000000e-10
432.00,1.000000e-10
433.00,1.000000e-10
434.00,1.000000e-10
435.00,1.000000e-10
436.00,1.000000e-10
437.00,1.000000e-10
438.00,1.000000e-10
439.00,1.000000e-10
440.00,1.000000e-10
441.00,1.000000e-10
442.00,1.000000e-10
443.00,1.000000e-10
444.00,1.000000e-10
445.00,1.000000e-10
446.00,1.000000e-10
447.00,1.000000e-10
448.00,1.000000e-10
449.00,1.000000e-10
450.00,1.000000e-10
451.00,1.000000e-10
452.00,1.000000e-10
453.00,1.000000e-10
454.00,1.000000e-10
455.00,1.000000e-10
456.00,1.000000e-10
457.00,1.000000e-10
458.00,1.000000e-10
459.00,1.000000e-10
460.00,1.000000e-10
461.00,1.000000e-10
462.00,1.000000e-10
463.00,1.000000e-10
464.00,1.000000e-10
465.00,1.000000e-10
466.00,1.000000e-10
467.00,1.000000e-10
468.00,1.000000e-10
469.00,1.000000e-10
470.00,1.000000e-10
471.00,1.000000e-10
472.00,1.000000e-10
473.00,1.000000e-10
474.00,1.000000e-10
475.00,1.000000e-10
476.00,1.000000e-10
477.00,1.000000e-10
478.00,1.000000e-10
479.00,1.000000e-10
480.00,1.000000e-10
481.00,1.000000e-10
482.00,1.000000e-10
483.00,1.000000e-10
484.00,1.000000e-10
485.00,1.000000e-10
486.00,1.000000e-10
487.00,1.000000e-10
488.00,1.000000e-10
489.00,1.000000e-10
490.00,1.000000e-10
491.00,1.000000e-10
492.00,1.000000e-10
493.00,1.000000e-10
494.00,1.000000e-10
495.00,1.000000e-10
496.00,1.000000e-10
497.00,1.000000e-10
498.00,1.000000e-10
499.00,1.000000e-10
500.00,1.000000e-10
501.00,1.000000e-10
502.00,1.000000e-10
503.00,1.000000e-10
504.00,1.000000e-10
505.00,1.000000e-10
506.00,1.000000e-10
507.00,1.000000e-10
508.00,1.000000e-10
509.00,1.000000e-10
510.00,1.000000e-10
511.00,1.000000e-10
512.00,1.000000e-10
513.00,1.000000e-10
514.00,1.000000e-10
515.00,1.000000e-10
516.00,1.000000e-10
517.00,1.000000e-10
518.00,1.000000e-10
519.00,1.000000e-10
520.00,1.000000e-10
521.00,1.000000e-10
522.00,1.000000e-10
523.00,1.000000e-10
524.00,1.000000e-10
525.00,1.000000e-10
526.00,1.000000e-10
527.00,1.000000e-10
528.00,1.000000e-10
529.00,1.000000e-10
530.00,1.000000e-10
531.00,1.000000e-10
532.00,1.000000e-10
533.00,1.000000e-10
534.00,1.000000e-10
535.00,1.000000e-10
536.00,1.000000e-10
537.00,1.000000e-10
538.00,1.000000e-10
539.00,1.000000e-10
540.00,1.000000e-10
541.00,1.000000e-10
542.00,1.000000e-10
543.00,1.000000e-10
544.00,1.000000e-10
545.00,1.000000e-10
546.00,1.000000e-10
547.00,1.000000e-10
548.00,1.000000e-10
549.00,1.000000e-10
550.00,1.000000e-10
551.00,1.000000e-10
552.00,1.000000e-10
553.00,1.000000e-10
554.00,1.000000e-10
555.00,1.000000e-10
556.00,1.000000e-10
557.00,1.000000e-10
558.00,1.000000e-10
559.00,1.000000e-10
560.00,1.000000e-10
561.00,1.000000e-10
562.00,1.000000e-10
563.00,1.000000e-10
564.00,1.000000e-10
565.00,1.000000e-10
566.00,1.000000e-10
567.00,1.000000e-10
568.00,1.000000e-10
569.00,1.000000e-10
570.00,1.000000e-10
571.00,1.000000e-10
572.00,1.000000e-10
573.00,1.000000e-10
574.00,1.000000e-10
575.00,1.000000e-10
576.00,1.000000e-10
577.00,1.000000e-10
578.00,1.000000e-10
579.00,1.000000e-10
580.00,1.000000e-10
581.00,1.000000e-10
582.00,1.000000e-10
583.00,1.000000e-10
584.00,1.000000e-10
585.00,1.000000e-10
586.00,1.000000e-10
587.00,1.000000e-10
588.00,1.000000e-10
589.00,1.000000e-10
590.00,1.000000e-10
591.00,1.000000e-10
592.00,1.000000e-10
593.00,1.000000e-10
594.00,1.000000e-10
595.00,1.000000e-10
596.00,1.000000e-10
597.00,1.000000e-10
598.00,1.000000e-10
599.00,1.000000e-10
600.00,1.000000e-10
601.00,1.000000e-10
602.00,1.000000e-10
603.00,1.000000e-10
604.00,1.000000e-10
605.00,1.000000e-10
606.00,1.000000e-10
607.00,1.000000e-10
608.00,1.000000e-10
609.00,1.000000e-10
610.00,1.000000e-10
611.00,1.000000e-10
612.00,1.000000e-10
613.00,1.000000e-10
614.00,1.000000e-10
615.00,1.000000e-10
616.00,1.000000e-10
617.00,1.000000e-10
618.00,1.000000e-10
619.00,1.000000e-10
620.00,1.000000e-10
621.00,1.000000e-10
622.00,1.000000e-10
623.00,1.000000e-10
624.00,1.000000e-10
625.00,1.000000e-10
626.00,1.000000e-10
627.00,1.000000e-10
628.00,1.000000e-10
629.00,1.000000e-10
630.00,1.000000e-10
631.00,1.000000e-10
632.00,1.000000e-10
633.00,1.000000e-10
634.00,1.000000e-10
635.00,1.000000e-10
636.00,1.000000e-10
637.00,1.000000e-10
638.00,1.000000e-10
639.00,1.000000e-10
640.00,1.000000e-10
641.00,1.000000e-10
642.00,1.000000e-10
643.00,1.000000e-10
644.00,1.000000e-10
645.00,1.000000e-10
646.00,1.000000e-10
647.00,1.000000e-10
648.00,1.000000e-10
649.00,1.000000e-10
650.00,1.000000e-10
651.00,1.000000e-10
652.00,1.000000e-10
653.00,1.000000e-10
654.00,1.000000e-10
655.00,1.000000e-10
656.00,1.000000e-10
657.00,1.000000e-10
658.00,1.000000e-10
659.00,1.000000e-10
660.00,1.000000e-10
661.00,1.000000e-10
662.00,1.000000e-10
663.00,1.000000e-10
664.00,1.000000e-10
665.00,1.000000e-10
666.00,1.000000e-10
667.00,1.000000e-10
668.00,1.000000e-10
669.00,1.000000e-10
670.00,1.000000e-10
671.00,1.000000e-10
672.00,1.000000e-10
673.00,1.000000e-10
674.00,1.000000e-10
675.00,1.000000e-10
676.00,1.000000e-10
677.00,1.000000e-10
678.00,1.000000e-10
679.00,1.000000e-10
680.00,1.000000e-10
681.00,1.000000e-10
682.00,1.000000e-10
683.00,1.000000e-10
684.00,1.000000e-10
685.00,1.000000e-10
686.00,1.000000e-10
687.00,1.000000e-10
688.00,1.000000e-10
689.00,1.000000e-10
690.00,1.000000e-10
691.00,1.000000e-10
692.00,1.000000e-10
693.00,1.000000e-10
694.00,1.000000e-10
695.00,1.000000e-10
696.00,1.000000e-10
697.00,1.000000e-10
698.00,1.000000e-10
699.00,1.000000e-10
700.00,1.000000e-10
701.00,1.000000e-10
702.00,1.000000e-10
703.00,1.000000e-10
704.00,1.000000e-10
705.00,1.000000e-10
706.00,1.000000e-10
707.00,1.000000e-10
708.00,1.000000e-10
709.00,1.000000e-10
710.00,1.000000e-10
711.00,1.000000e-10
712.00,1.000000e-10
713.00,1.000000e-10
714.00,1.000000e-10
715.00,1.000000e-10
716.00,1.000000e-10
717.00,1.000000e-10
718.00,1.000000e-10
719.00,1.000000e-10
720.00,1.000000e-10
721.00,1.000000e-10
722.00,1.000000e-10
723.00,1.000000e-10
724.00,1.000000e-10
725.00,1.000000e-10
726.00,1.000000e-10
727.00,1.000000e-10
728.00,1.000000e-10
729.00,1.000000e-10
730.00,1.000000e-10
731.00,1.000000e-10
732.00,1.000000e-10
733.00,1.000000e-10
734.00,1.000000e-10
735.00,1.000000e-10
736.00,1.000000e-10
737.00,1.000000e-10
738.00,1.000000e-10
739.00,1.000000e-10
740.00,1.000000e-10
741.00,1.000000e-10
742.00,1.000000e-10
743.00,1.000000e-10
744.00,1.000000e-10
745.00,1.000000e-10
746.00,1.000000e-10
747.00,1.000000e-10
748.00,1.000000e-10
749.00,1.000000e-10
750.00,1.000000e-10
751.00,1.000000e-10
752.00,1.000000e-10
753.00,1.000000e-10
754.00,1.000000e-10
755.00,1.000000e-10
756.00,1.000000e-10
757.00,1.000000e-10
758.00,1.000000e-10
759.00,1.000000e-10
760.00,1.000000e-10
761.00,1.000000e-10
762.00,1.000000e-10
763.00,1.000000e-10
764.00,1.000000e-10
765.00,1.000000e-10
766.00,1.000000e-10
767.00,1.000000e-10
768.00,1.000000e-10
769.00,1.000000e-10
770.00,1.000000e-10
771.00,1.000000e-10
772.00,1.000000e-10
773.00,1.000000e-10
774.00,1.000000e-10
775.00,1.000000e-10
776.00,1.000000e-10
777.00,1.000000e-10
778.00,1.000000e-10
779.00,1.000000e-10
780.00,1.000000e-10
781.00,1.000000e-10
782.00,1.000000e-10
783.00,1.000000e-10
784.00,1.000000e-10
785.00,1.000000e-10
786.00,1.000000e-10
787.00,1.000000e-10
788.00,1.000000e-10
789.00,1.000000e-10
790.00,1.000000e-10
791.00,1.000000e-10
792.00,1.000000e-10
793.00,1.000000e-10
794.00,1.000000e-10
795.00,1.000000e-10
796.00,1.000000e-10
797.00,1.000000e-10
798.00,1.000000e-10
799.00,1.000000e-10
800.00,1.000000e-10
801.00,1.000000e-10
802.00,1.000000e-10
803.00,1.000000e-10
804.00,1.000000e-10
805.00,1.000000e-10
806.00,1.000000e-10
807.00,1.000000e-10
808.00,1.000000e-10
809.00,1.000000e-10
810.00,1.000000e-10
811.00,1.000000e-10
812.00,1.000000e-10
813.00,1.000000e-10
814.00,1.000000e-10
815.00,1.000000e-10
816.00,1.000000e-10
817.00,1.000000e-10
818.00,1.000000e-10
819.00,1.000000e-10
820.00,1.000000e-10
821.00,1.000000e-10
822.00,1.000000e-10
823.00,1.000000e-10
824.00,1.000000e-10
825.00,1.000000e-10
826.00,1.000000e-10
827.00,1.000000e-10
828.00,1.000000e-10
829.00,1.000000e-10
830.00,1.000000e-10
831.00,1.000000e-10
832.00,1.000000e-10
833.00,1.000000e-10
834.00,1.000000e-10
835.00,1.000000e-10
836.00,1.000000e-10
837.00,1.000000e-10
838.00,1.000000e-10
839.00,1.000000e-10
840.00,1.000000e-10
841.00,1.000000e-10
842.00,1.000000e-10
843.00,1.000000e-10
844.00,1.000000e-10
845.00,1.000000e-10
846.00,1.000000e-10
847.00,1.000000e-10
848.00,1.000000e-10
849.00,1.000000e-10
850.00,1.000000e-10
851.00,1.000000e-10
852.00,1.000000e-10
853.00,1.000000e-10
854.00,1.000000e-10
855.00,1.000000e-10
856.00,1.000000e-10
857.00,1.000000e-10
858.00,1.000000e-10
859.00,1.000000e-10
860.00,1.000000e-10
861.00,1.000000e-10
862.00,1.000000e-10
863.00,1.000000e-10
864.00,1.000000e-10
865.00,1.000000e-10
866.00,1.000000e-10
867.00,1.000000e-10
868.00,1.000000e-10
869.00,1.000000e-10
870.00,1.000000e-10
871.00,1.000000e-10
872.00,1.000000e-10
873.00,1.000000e-10
874.00,1.000000e-10
875.00,1.000000e-10
876.00,1.000000e-10
877.00,1.000000e-10
878.00,1.000000e-10
879.00,1.000000e-10
880.00,1.000000e-10
881.00,1.000000e-10
882.00,1.000000e-10
883.00,1.000000e-10
884.00,1.000000e-10
885.00,1.000000e-10
886.00,1.000000e-10
887.00,1.000000e-10
888.00,1.000000e-10
889.00,1.000000e-10
890.00,1.000000e-10
891.00,1.000000e-10
892.00,1.000000e-10
893.00,1.000000e-10
894.00,1.000000e-10
895.00,1.000000e-10
896.00,1.000000e-10
897.00,1.000000e-10
898.00,1.000000e-10
899.00,1.000000e-10
900.00,1.000000e-10
901.00,1.000000e-10
902.00,1.000000e-10
903.00,1.000000e-10
904.00,1.000000e-10
905.00,1.000000e-10
906.00,1.000000e-10
907.00,1.000000e-10
908.00,1.000000e-10
909.00,1.000000e-10
910.00,1.000000e-10
911.00,1.000000e-10
912.00,1.000000e-10
913.00,1.000000e-10
914.00,1.000000e-10
915.00,1.000000e-10
916.00,1.000000e-10
917.00,1.000000e-10
918.00,1.000000e-10
919.00,1.000000e-10
920.00,1.000000e-10
921.00,1.000000e-10
922.00,1.000000e-10
923.00,1.000000e-10
924.00,1.000000e-10
925.00,1.000000e-10
926.00,1.000000e-10
927.00,1.000000e-10
928.00,1.000000e-10
929.00,1.000000e-10
930.00,1.000000e-10
931.00,1.000000e-10
932.00,1.000000e-10
933.00,1.000000e-10
934.00,1.000000e-10
935.00,1.000000e-10
936.00,1.000000e-10
937.00,1.000000e-10
938.00,1.000000e-10
939.00,1.000000e-10
940.00,1.000000e-10
941.00,1.000000e-10
942.00,1.000000e-10
943.00,1.000000e-10
944.00,1.000000e-10
945.00,1.000000e-10
946.00,1.000000e-10
947.00,1.000000e-10
948.00,1.000000e-10
949.00,1.000000e-10
950.00,1.000000e-10
951.00,1.000000e-10
952.00,1.000000e-10
953.00,1.000000e-10
954.00,1.000000e-10
955.00,1.000000e-10
956.00,1.000000e-10
957.00,1.000000e-10
958.00,1.000000e-10
959.00,1.000000e-10
960.00,1.000000e-10
961.00,1.000000e-10
962.00,1.000000e-10
963.00,1.000000e-10
964.00,1.000000e-10
965.00,1.000000e-10
966.00,1.000000e-10
967.00,1.000000e-10
968.00,1.000000e-10
969.00,1.000000e-10
970.00,1.000000e-10
971.00,1.000000e-10
972.00,1.000000e-10
973.00,1.000000e-10
974.00,1.000000e-10
975.00,1.000000e-10
976.00,1.000000e-10
977.00,1.000000e-10
978.00,1.000000e-10
979.00,1.000000e-10
980.00,1.000000e-10
981.00,1.000000e-10
982.00,1.000000e-10
983.00,1.000000e-10
984.00,1.000000e-10
985.00,1.000000e-10
986.00,1.000000e-10
987.00,1.000000e-10
988.00,1.000000e-10
989.00,1.000000e-10
990.00,1.000000e-10
991.00,1.000000e-10
992.00,1.000000e-10
993.00,1.000000e-10
994.00,1.000000e-10
995.00,1.000000e-10
996.00,1.000000e-10
997.00,1.000000e-10
998.00,1.000000e-10
999.00,1.000000e-10
1000.00,1.000000e-10
1001.00,1.000000e-10
1002.00,1.000000e-10
1003.00,1.000000e-10
1004.00,1.000000e-10
1005.00,1.000000e-10
1006.00,1.000000e-10
1007.00,1.000000e-10
1008.00,1.000000e-10
1009.00,1.000000e-10
1010.00,1.000000e-10
1011.00,1.000000e-10
1012.00,1.000000e-10
1013.00,1.000000e-10
1014.00,1.000000e-10
1015.00,1.000000e-10
1016.00,1.000000e-10
1017.00,1.000000e-10
1018.00,1.000000e-10
1019.00,1.000000e-10
1020.00,1.000000e-10
1021.00,1.000000e-10
1022.00,1.000000e-10
1023.00,1.000000e-10
1024.00,1.000000e-10
1025.00,1.000000e-10
1026.00,1.000000e-10
1027.00,1.000000e-10
1028.00,1.000000e-10
1029.00,1.000000e-10
1030.00,1.000000e-10
1031.00,1.000000e-10
1032.00,1.000000e-10
1033.00,1.000000e-10
1034.00,1.000000e-10
1035.00,1.000000e-10
1036.00,1.000000e-10
1037.00,1.000000e-10
1038.00,1.000000e-10
1039.00,1.000000e-10
1040.00,1.000000e-10
1041.00,1.000000e-10
1042.00,1.000000e-10
1043.00,1.000000e-10
1044.00,1.000000e-10
1045.00,1.000000e-10
1046.00,1.000000e-10
1047.00,1.000000e-10
1048.00,1.000000e-10
1049.00,1.000000e-10
1050.00,1.000000e-10
1051.00,1.000000e-10
1052.00,1.000000e-10
1053.00,1.000000e-10
1054.00,1.000000e-10
1055.00,1.000000e-10
1056.00,1.000000e-10
1057.00,1.000000e-10
1058.00,1.000000e-10
1059.00,1.000000e-10
1060.00,1.000000e-10
1061.00,1.000000e-10
1062.00,1.000000e-10
1063.00,1.000000e-10
1064.00,1.000000e-10
1065.00,1.000000e-10
1066.00,1.000000e-10
1067.00,1.000000e-10
1068.00,1.000000e-10
1069.00,1.000000e-10
1070.00,1.000000e-10
1071.00,1.000000e-10
1072.00,1.000000e-10
1073.00,1.000000e-10
1074.00,1.000000e-10
1075.00,1.000000e-10
1076.00,1.000000e-10
1077.00,1.000000e-10
1078.00,1.000000e-10
1079.00,1.000000e-10
1080.00,1.000000e-10
1081.00,1.000000e-10
1082.00,1.000000e-10
1083.00,1.000000e-10
1084.00,1.000000e-10
1085.00,1.000000e-10
1086.00,1.000000e-10
1087.00,1.000000e-10
1088.00,1.000000e-10
1089.00,1.000000e-10
1090.00,1.000000e-10
1091.00,1.000000e-10
1092.00,1.000000e-10
1093.00,1.000000e-10
1094.00,1.000000e-10
1095.00,1.000000e-10
1096.00,1.000000e-10
1097.00,1.000000e-10
1098.00,1.000000e-10
1099.00,1.000000e-10
1100.00,1.000000e-10
1101.00,1.000000e-10
1102.00,1.000000e-10
1103.00,1.000000e-10
1104.00,1.000000e-10
1105.00,1.000000e-10
1106.00,1.000000e-10
1107.00,1.000000e-10
1108.00,1.000000e-10
1109.00,1.000000e-10
1110.00,1.000000e-10
1111.00,1.000000e-10
1112.00,1.000000e-10
1113.00,1.000000e-10
1114.00,1.000000e-10
1115.00,1.000000e-10
1116.00,1.000000e-10
1117.00,1.000000e-10
1118.00,1.000000e-10
1119.00,1.000000e-10
1120.00,1.000000e-10
1121.00,1.000000e-10
1122.00,1.000000e-10
1123.00,1.000000e-10
1124.00,1.000000e-10
1125.00,1.000000e-10
1126.00,1.000000e-10
1127.00,1.000000e-10
1128.00,1.000000e-10
1129.00,1.000000e-10
1130.00,1.000000e-10
1131.00,1.000000e-10
1132.00,1.000000e-10
1133.00,1.000000e-10
1134.00,1.000000e-10
1135.00,1.000000e-10
1136.00,1.000000e-10
1137.00,1.000000e-10
1138.00,1.000000e-10
1139.00,1.000000e-10
1140.00,1.000000e-10
1141.00,1.000000e-10
1142.00,1.000000e-10
1143.00,1.000000e-10
1144.00,1.000000e-10
1145.00,1.000000e-10
1146.00,1.000000e-10
1147.00,1.000000e-10
1148.00,1.000000e-10
1149.00,1.000000e-10
1150.00,1.000000e-10
1151.00,1.000000e-10
1152.00,1.000000e-10
1153.00,1.000000e-10
1154.00,1.000000e-10
1155.00,1.000000e-10
1156.00,1.000000e-10
1157.00,1.000000e-10
1158.00,1.000000e-10
1159.00,1.000000e-10
1160.00,1.000000e-10
1161.00,1.000000e-10
1162.00,1.000000e-10
1163.00,1.000000e-10
1164.00,1.000000e-10
1165.00,1.000000e-10
1166.00,1.000000e-10
1167.00,1.000000e-10
1168.00,1.000000e-10
1169.00,1.000000e-10
1170.00,1.000000e-10
1171.00,1.000000e-10
1172.00,4.674028e-06
1173.00,4.251399e-02
1174.00,2.930615e-03
1175.00,6.734066e-09
1176.00,1.000000e-10
1177.00,1.000000e-10
1178.00,1.000000e-10
1179.00,1.000000e-10
1180.00,1.000000e-10
1181.00,1.000000e-10
1182.00,1.000000e-10
1183.00,1.000000e-10
1184.00,1.000000e-10
1185.00,1.000000e-10
1186.00,1.000000e-10
1187.00,1.000000e-10
1188.00,1.000000e-10
1189.00,1.000000e-10
1190.00,1.000000e-10
1191.00,1.000000e-10
1192.00,1.000000e-10
1193.00,1.000000e-10
1194.00,1.000000e-10
1195.00,1.000000e-10
1196.00,1.000000e-10
1197.00,1.000000e-10
1198.00,1.000000e-10
1199.00,1.000000e-10
1200.00,1.000000e-10
1201.00,1.000000e-10
1202.00,1.000000e-10
1203.00,1.000000e-10
1204.00,1.000000e-10
1205.00,1.000000e-10
1206.00,1.000000e-10
1207.00,1.000000e-10
1208.00,1.000000e-10
1209.00,1.000000e-10
1210.00,1.000000e-10
1211.00,1.000000e-10
1212.00,1.000000e-10
1213.00,1.000000e-10
1214.00,1.000000e-10
1215.00,1.000000e-10
1216.00,1.000000e-10
1217.00,1.000000e-10
1218.00,1.000000e-10
1219.00,1.000000e-10
1220.00,1.000000e-10
1221.00,1.000000e-10
1222.00,1.000000e-10
1223.00,1.000000e-10
1224.00,1.000000e-10
1225.00,1.000000e-10
1226.00,1.000000e-10
1227.00,1.000000e-10
1228.00,1.000000e-10
1229.00,1.000000e-10
1230.00,1.000000e-10
1231.00,1.000000e-10
1232.00,1.000000e-10
1233.00,1.000000e-10
1234.00,1.000000e-10
1235.00,1.000000e-10
1236.00,1.000000e-10
1237.00,1.000000e-10
1238.00,1.000000e-10
1239.00,1.000000e-10
1240.00,1.000000e-10
1241.00,1.000000e-10
1242.00,1.000000e-10
1243.00,1.000000e-10
1244.00,1.000000e-10
1245.00,1.000000e-10
1246.00,1.000000e-10
1247.00,1.000000e-10
1248.00,1.000000e-10
1249.00,1.000000e-10
1250.00,1.000000e-10
1251.00,1.000000e-10
1252.00,1.000000e-10
1253.00,1.000000e-10
1254.00,1.000000e-10
1255.00,1.000000e-10
1256.00,1.000000e-10
1257.00,1.000000e-10
1258.00,1.000000e-10
1259.00,1.000000e-10
1260.00,1.000000e-10
1261.00,1.000000e-10
1262.00,1.000000e-10
1263.00,1.000000e-10
1264.00,1.000000e-10
1265.00,1.000000e-10
1266.00,1.000000e-10
1267.00,1.000000e-10
1268.00,1.000000e-10
1269.00,1.000000e-10
1270.00,1.000000e-10
1271.00,1.000000e-10
1272.00,1.000000e-10
1273.00,1.000000e-10
1274.00,1.000000e-10
1275.00,1.000000e-10
1276.00,1.000000e-10
1277.00,1.000000e-10
1278.00,1.000000e-10
1279.00,1.000000e-10
1280.00,1.000000e-10
1281.00,1.000000e-10
1282.00,1.000000e-10
1283.00,1.000000e-10
1284.00,1.000000e-10
1285.00,1.000000e-10
1286.00,1.000000e-10
1287.00,1.000000e-10
1288.00,1.000000e-10
1289.00,1.000000e-10
1290.00,1.000000e-10
1291.00,1.000000e-10
1292.00,1.000000e-10
1293.00,1.000000e-10
1294.00,1.000000e-10
1295.00,1.000000e-10
1296.00,1.000000e-10
1297.00,1.000000e-10
1298.00,1.000000e-10
1299.00,1.000000e-10
1300.00,1.000000e-10
1301.00,1.000000e-10
1302.00,1.000000e-10
1303.00,1.000000e-10
1304.00,1.000000e-10
1305.00,1.000000e-10
1306.00,1.000000e-10
1307.00,1.000000e-10
1308.00,1.000000e-10
1309.00,1.000000e-10
1310.00,1.000000e-10
1311.00,1.000000e-10
1312.00,1.000000e-10
1313.00,1.000000e-10
1314.00,1.000000e-10
1315.00,1.000000e-10
1316.00,1.000000e-10
1317.00,1.000000e-10
1318.00,1.000000e-10
1319.00,1.000000e-10
1320.00,1.000000e-10
1321.00,1.000000e-10
1322.00,1.000000e-10
1323.00,1.000000e-10
1324.00,1.000000e-10
1325.00,1.000000e-10
1326.00,1.000000e-10
1327.00,1.000000e-10
1328.00,1.000000e-10
1329.00,1.000000e-10
1330.00,1.862621e-10
1331.00,4.534683e-05
1332.00,5.131745e-02
1333.00,8.094113e-03
1334.00,3.410532e-08
1335.00,1.000000e-10
1336.00,1.000000e-10
1337.00,1.000000e-10
1338.00,1.000000e-10
1339.00,1.000000e-10
1340.00,1.000000e-10
1341.00,1.000000e-10
1342.00,1.000000e-10
1343.00,1.000000e-10
1344.00,1.000000e-10
1345.00,1.000000e-10
1346.00,1.000000e-10
1347.00,1.000000e-10
1348.00,1.000000e-10
1349.00,1.000000e-10
1350.00,1.000000e-10
1351.00,1.000000e-10
1352.00,1.000000e-10
1353.00,1.000000e-10
1354.00,1.000000e-10
1355.00,1.000000e-10
1356.00,1.000000e-10
1357.00,1.000000e-10
1358.00,1.000000e-10
1359.00,1.000000e-10
1360.00,1.000000e-10
1361.00,1.000000e-10
1362.00,1.000000e-10
1363.00,1.000000e-10
1364.00,1.000000e-10
1365.00,1.000000e-10
1366.00,1.000000e-10
1367.00,1.000000e-10
1368.00,1.000000e-10
1369.00,1.000000e-10
1370.00,1.000000e-10
1371.00,1.000000e-10
1372.00,1.000000e-10
1373.00,1.000000e-10
1374.00,1.000000e-10
1375.00,1.000000e-10
1376.00,1.000000e-10
1377.00,1.000000e-10
1378.00,1.000000e-10
1379.00,1.000000e-10
1380.00,1.000000e-10
1381.00,1.000000e-10
1382.00,1.000000e-10
1383.00,1.000000e-10
1384.00,1.000000e-10
1385.00,1.000000e-10
1386.00,1.000000e-10
1387.00,1.000000e-10
1388.00,1.000000e-10
1389.00,1.000000e-10
1390.00,1.000000e-10
1391.00,1.000000e-10
1392.00,1.000000e-10
1393.00,1.000000e-10
1394.00,1.000000e-10
1395.00,1.000000e-10
1396.00,1.000000e-10
1397.00,1.000000e-10
1398.00,1.000000e-10
1399.00,1.000000e-10
1400.00,1.000000e-10
1401.00,1.000000e-10
1402.00,1.000000e-10
1403.00,1.000000e-10
1404.00,1.000000e-10
1405.00,1.000000e-10
1406.00,1.000000e-10
1407.00,1.000000e-10
1408.00,1.000000e-10
1409.00,1.000000e-10
1410.00,1.000000e-10
1411.00,1.000000e-10
1412.00,1.000000e-10
1413.00,1.000000e-10
1414.00,1.000000e-10
1415.00,1.000000e-10
1416.00,1.000000e-10
1417.00,1.000000e-10
1418.00,1.000000e-10
1419.00,1.000000e-10
1420.00,1.000000e-10
1421.00,1.000000e-10
1422.00,1.000000e-10
1423.00,1.000000e-10
1424.00,1.000000e-10
1425.00,1.000000e-10
1426.00,1.000000e-10
1427.00,1.000000e-10
1428.00,1.000000e-10
1429.00,1.000000e-10
1430.00,1.000000e-10
1431.00,1.000000e-10
1432.00,1.000000e-10
1433.00,1.000000e-10
1434.00,1.000000e-10
1435.00,1.000000e-10
1436.00,1.000000e-10
1437.00,1.000000e-10
1438.00,1.000000e-10
1439.00,1.000000e-10
1440.00,1.000000e-10
1441.00,1.000000e-10
1442.00,1.000000e-10
1443.00,1.000000e-10
1444.00,1.000000e-10
1445.00,1.000000e-10
1446.00,1.000000e-10
1447.00,1.000000e-10
1448.00,1.000000e-10
1449.00,1.000000e-10
1450.00,1.000000e-10
1451.00,1.000000e-10
1452.00,1.000000e-10
1453.00,1.000000e-10
1454.00,1.000000e-10
1455.00,1.000000e-10
1456.00,1.000000e-10
1457.00,1.000000e-10
1458.00,1.000000e-10
1459.00,1.000000e-10
1460.00,1.000000e-10
1461.00,1.000000e-10
1462.00,1.000000e-10
1463.00,1.000000e-10
1464.00,1.000000e-10
1465.00,1.000000e-10
1466.00,1.000000e-10
1467.00,1.000000e-10
1468.00,1.000000e-10
1469.00,1.000000e-10
1470.00,1.000000e-10
1471.00,1.000000e-10
1472.00,1.000000e-10
1473.00,1.000000e-10
1474.00,1.000000e-10
1475.00,1.000000e-10
1476.00,1.000000e-10
1477.00,1.000000e-10
1478.00,1.000000e-10
1479.00,1.000000e-10
1480.00,1.000000e-10
1481.00,1.000000e-10
1482.00,1.000000e-10
1483.00,1.000000e-10
1484.00,1.000000e-10
1485.00,1.000000e-10
1486.00,1.000000e-10
1487.00,1.000000e-10
1488.00,1.000000e-10
1489.00,1.000000e-10
1490.00,1.000000e-10
1491.00,1.000000e-10
1492.00,1.000000e-10
1493.00,1.000000e-10
1494.00,1.000000e-10
1495.00,1.000000e-10
1496.00,1.000000e-10
1497.00,1.000000e-10
1498.00,1.000000e-10
1499.00,1.000000e-10
1500.00,1.000000e-10
1501.00,1.000000e-10
1502.00,1.000000e-10
1503.00,1.000000e-10
1504.00,1.000000e-10
1505.00,1.000000e-10
1506.00,1.000000e-10
1507.00,1.000000e-10
1508.00,1.000000e-10
1509.00,1.000000e-10
1510.00,1.000000e-10
1511.00,1.000000e-10
1512.00,1.000000e-10
1513.00,1.000000e-10
1514.00,1.000000e-10
1515.00,1.000000e-10
1516.00,1.000000e-10
1517.00,1.000000e-10
1518.00,1.000000e-10
1519.00,1.000000e-10
1520.00,1.000000e-10
1521.00,1.000000e-10
1522.00,1.000000e-10
1523.00,1.000000e-10
1524.00,1.000000e-10
1525.00,1.000000e-10
1526.00,1.000000e-10
1527.00,1.000000e-10
1528.00,1.000000e-10
1529.00,1.000000e-10
1530.00,1.000000e-10
1531.00,1.000000e-10
1532.00,1.000000e-10
1533.00,1.000000e-10
1534.00,1.000000e-10
1535.00,1.000000e-10
1536.00,1.000000e-10
1537.00,1.000000e-10
1538.00,1.000000e-10
1539.00,1.000000e-10
1540.00,1.000000e-10
1541.00,1.000000e-10
1542.00,1.000000e-10
1543.00,1.000000e-10
1544.00,1.000000e-10
1545.00,1.000000e-10
1546.00,1.000000e-10
1547.00,1.000000e-10
1548.00,1.000000e-10
1549.00,1.000000e-10
1550.00,1.000000e-10
1551.00,1.000000e-10
1552.00,1.000000e-10
1553.00,1.000000e-10
1554.00,1.000000e-10
1555.00,1.000000e-10
1556.00,1.000000e-10
1557.00,1.000000e-10
1558.00,1.000000e-10
1559.00,1.000000e-10
1560.00,1.000000e-10
1561.00,1.000000e-10
1562.00,1.000000e-10
1563.00,1.000000e-10
1564.00,1.000000e-10
1565.00,1.000000e-10
1566.00,1.000000e-10
1567.00,1.000000e-10
1568.00,1.000000e-10
1569.00,1.000000e-10
1570.00,1.000000e-10
1571.00,1.000000e-10
1572.00,1.000000e-10
1573.00,1.000000e-10
1574.00,1.000000e-10
1575.00,1.000000e-10
1576.00,1.000000e-10
1577.00,1.000000e-10
1578.00,1.000000e-10
1579.00,1.000000e-10
1580.00,1.000000e-10
1581.00,1.000000e-10
1582.00,1.000000e-10
1583.00,1.000000e-10
1584.00,1.000000e-10
1585.00,1.000000e-10
1586.00,1.000000e-10
1587.00,1.000000e-10
1588.00,1.000000e-10
1589.00,1.000000e-10
1590.00,1.000000e-10
1591.00,1.000000e-10
1592.00,1.000000e-10
1593.00,1.000000e-10
1594.00,1.000000e-10
1595.00,1.000000e-10
1596.00,1.000000e-10
1597.00,1.000000e-10
1598.00,1.000000e-10
1599.00,1.000000e-10
1600.00,1.000000e-10
1601.00,1.000000e-10
1602.00,1.000000e-10
1603.00,1.000000e-10
1604.00,1.000000e-10
1605.00,1.000000e-10
1606.00,1.000000e-10
1607.00,1.000000e-10
1608.00,1.000000e-10
1609.00,1.000000e-10
1610.00,1.000000e-10
1611.00,1.000000e-10
1612.00,1.000000e-10
1613.00,1.000000e-10
1614.00,1.000000e-10
1615.00,1.000000e-10
1616.00,1.000000e-10
1617.00,1.000000e-10
1618.00,1.000000e-10
1619.00,1.000000e-10
1620.00,1.000000e-10
1621.00,1.000000e-10
1622.00,1.000000e-10
1623.00,1.000000e-10
1624.00,1.000000e-10
1625.00,1.000000e-10
1626.00,1.000000e-10
1627.00,1.000000e-10
1628.00,1.000000e-10
1629.00,1.000000e-10
1630.00,1.000000e-10
1631.00,1.000000e-10
1632.00,1.000000e-10
1633.00,1.000000e-10
1634.00,1.000000e-10
1635.00,1.000000e-10
1636.00,1.000000e-10
1637.00,1.000000e-10
1638.00,1.000000e-10
1639.00,1.000000e-10
1640.00,1.000000e-10
1641.00,1.000000e-10
1642.00,1.000000e-10
1643.00,1.000000e-10
1644.00,1.000000e-10
1645.00,1.000000e-10
1646.00,1.000000e-10
1647.00,1.000000e-10
1648.00,1.000000e-10
1649.00,1.000000e-10
1650.00,1.000000e-10
1651.00,1.000000e-10
1652.00,1.000000e-10
1653.00,1.000000e-10
1654.00,1.000000e-10
1655.00,1.000000e-10
1656.00,1.000000e-10
1657.00,1.000000e-10
1658.00,1.000000e-10
1659.00,1.000000e-10
1660.00,1.000000e-10
1661.00,1.000000e-10
1662.00,1.000000e-10
1663.00,1.000000e-10
1664.00,1.000000e-10
1665.00,1.000000e-10
1666.00,1.000000e-10
1667.00,1.000000e-10
1668.00,1.000000e-10
1669.00,1.000000e-10
1670.00,1.000000e-10
1671.00,1.000000e-10
1672.00,1.000000e-10
1673.00,1.000000e-10
1674.00,1.000000e-10
1675.00,1.000000e-10
1676.00,1.000000e-10
1677.00,1.000000e-10
1678.00,1.000000e-10
1679.00,1.000000e-10
1680.00,1.000000e-10
1681.00,1.000000e-10
1682.00,1.000000e-10
1683.00,1.000000e-10
1684.00,1.000000e-10
1685.00,1.000000e-10
1686.00,1.000000e-10
1687.00,1.000000e-10
1688.00,1.000000e-10
1689.00,1.000000e-10
1690.00,1.000000e-10
1691.00,1.000000e-10
1692.00,1.000000e-10
1693.00,1.000000e-10
1694.00,1.000000e-10
1695.00,1.000000e-10
1696.00,1.000000e-10
1697.00,1.000000e-10
1698.00,1.000000e-10
1699.00,1.000000e-10
1700.00,1.000000e-10
1701.00,1.000000e-10
1702.00,1.000000e-10
1703.00,1.000000e-10
1704.00,1.000000e-10
1705.00,1.000000e-10
1706.00,1.000000e-10
1707.00,1.000000e-10
1708.00,1.000000e-10
1709.00,1.000000e-10
1710.00,1.000000e-10
1711.00,1.000000e-10
1712.00,1.000000e-10
1713.00,1.000000e-10
1714.00,1.000000e-10
1715.00,1.000000e-10
1716.00,1.000000e-10
1717.00,1.000000e-10
1718.00,1.000000e-10
1719.00,1.000000e-10
1720.00,1.000000e-10
1721.00,1.000000e-10
1722.00,1.000000e-10
1723.00,1.000000e-10
1724.00,1.000000e-10
1725.00,1.000000e-10
1726.00,1.000000e-10
1727.00,1.000000e-10
1728.00,1.000000e-10
1729.00,1.000000e-10
1730.00,1.000000e-10
1731.00,1.000000e-10
1732.00,1.000000e-10
1733.00,1.000000e-10
1734.00,1.000000e-10
1735.00,1.000000e-10
1736.00,1.000000e-10
1737.00,1.000000e-10
1738.00,1.000000e-10
1739.00,1.000000e-10
1740.00,1.000000e-10
1741.00,1.000000e-10
1742.00,1.000000e-10
1743.00,1.000000e-10
1744.00,1.000000e-10
1745.00,1.000000e-10
1746.00,1.000000e-10
1747.00,1.000000e-10
1748.00,1.000000e-10
1749.00,1.000000e-10
1750.00,1.000000e-10
1751.00,1.000000e-10
1752.00,1.000000e-10
1753.00,1.000000e-10
1754.00,1.000000e-10
1755.00,1.000000e-10
1756.00,1.000000e-10
1757.00,1.000000e-10
1758.00,1.000000e-10
1759.00,1.000000e-10
1760.00,1.000000e-10
1761.00,1.000000e-10
1762.00,1.000000e-10
1763.00,1.000000e-10
1764.00,1.000000e-10
1765.00,1.000000e-10
1766.00,1.000000e-10
1767.00,1.000000e-10
1768.00,1.000000e-10
1769.00,1.000000e-10
1770.00,1.000000e-10
1771.00,1.000000e-10
1772.00,1.000000e-10
1773.00,1.000000e-10
1774.00,1.000000e-10
1775.00,1.000000e-10
1776.00,1.000000e-10
1777.00,1.000000e-10
1778.00,1.000000e-10
1779.00,1.000000e-10
1780.00,1.000000e-10
1781.00,1.000000e-10
1782.00,1.000000e-10
1783.00,1.000000e-10
1784.00,1.000000e-10
1785.00,1.000000e-10
1786.00,1.000000e-10
1787.00,1.000000e-10
1788.00,1.000000e-10
1789.00,1.000000e-10
1790.00,1.000000e-10
1791.00,1.000000e-10
1792.00,1.000000e-10
1793.00,1.000000e-10
1794.00,1.000000e-10
1795.00,1.000000e-10
1796.00,1.000000e-10
1797.00,1.000000e-10
1798.00,1.000000e-10
1799.00,1.000000e-10
1800.00,1.000000e-10
1801.00,1.000000e-10
1802.00,1.000000e-10
1803.00,1.000000e-10
1804.00,1.000000e-10
1805.00,1.000000e-10
1806.00,1.000000e-10
1807.00,1.000000e-10
1808.00,1.000000e-10
1809.00,1.000000e-10
1810.00,1.000000e-10
1811.00,1.000000e-10
1812.00,1.000000e-10
1813.00,1.000000e-10
1814.00,1.000000e-10
1815.00,1.000000e-10
1816.00,1.000000e-10
1817.00,1.000000e-10
1818.00,1.000000e-10
1819.00,1.000000e-10
1820.00,1.000000e-10
1821.00,1.000000e-10
1822.00,1.000000e-10
1823.00,1.000000e-10
1824.00,1.000000e-10
1825.00,1.000000e-10
1826.00,1.000000e-10
1827.00,1.000000e-10
1828.00,1.000000e-10
1829.00,1.000000e-10
1830.00,1.000000e-10
1831.00,1.000000e-10
1832.00,1.000000e-10
1833.00,1.000000e-10
1834.00,1.000000e-10
1835.00,1.000000e-10
1836.00,1.000000e-10
1837.00,1.000000e-10
1838.00,1.000000e-10
1839.00,1.000000e-10
1840.00,1.000000e-10
1841.00,1.000000e-10
1842.00,1.000000e-10
1843.00,1.000000e-10
1844.00,1.000000e-10
1845.00,1.000000e-10
1846.00,1.000000e-10
1847.00,1.000000e-10
1848.00,1.000000e-10
1849.00,1.000000e-10
1850.00,1.000000e-10
1851.00,1.000000e-10
1852.00,1.000000e-10
1853.00,1.000000e-10
1854.00,1.000000e-10
1855.00,1.000000e-10
1856.00,1.000000e-10
1857.00,1.000000e-10
1858.00,1.000000e-10
1859.00,1.000000e-10
1860.00,1.000000e-10
1861.00,1.000000e-10
1862.00,1.000000e-10
1863.00,1.000000e-10
1864.00,1.000000e-10
1865.00,1.000000e-10
1866.00,1.000000e-10
1867.00,1.000000e-10
1868.00,1.000000e-10
1869.00,1.000000e-10
1870.00,1.000000e-10
1871.00,1.000000e-10
1872.00,1.000000e-10
1873.00,1.000000e-10
1874.00,1.000000e-10
1875.00,1.000000e-10
1876.00,1.000000e-10
1877.00,1.000000e-10
1878.00,1.000000e-10
1879.00,1.000000e-10
1880.00,1.000000e-10
1881.00,1.000000e-10
1882.00,1.000000e-10
1883.00,1.000000e-10
1884.00,1.000000e-10
1885.00,1.000000e-10
1886.00,1.000000e-10
1887.00,1.000000e-10
1888.00,1.000000e-10
1889.00,1.000000e-10
1890.00,1.000000e-10
1891.00,1.000000e-10
1892.00,1.000000e-10
1893.00,1.000000e-10
1894.00,1.000000e-10
1895.00,1.000000e-10
1896.00,1.000000e-10
1897.00,1.000000e-10
1898.00,1.000000e-10
1899.00,1.000000e-10
1900.00,1.000000e-10
1901.00,1.000000e-10
1902.00,1.000000e-10
1903.00,1.000000e-10
1904.00,1.000000e-10
1905.00,1.000000e-10
1906.00,1.000000e-10
1907.00,1.000000e-10
1908.00,1.000000e-10
1909.00,1.000000e-10
1910.00,1.000000e-10
1911.00,1.000000e-10
1912.00,1.000000e-10
1913.00,1.000000e-10
1914.00,1.000000e-10
1915.00,1.000000e-10
1916.00,1.000000e-10
1917.00,1.000000e-10
1918.00,1.000000e-10
1919.00,1.000000e-10
1920.00,1.000000e-10
1921.00,1.000000e-10
1922.00,1.000000e-10
1923.00,1.000000e-10
1924.00,1.000000e-10
1925.00,1.000000e-10
1926.00,1.000000e-10
1927.00,1.000000e-10
1928.00,1.000000e-10
1929.00,1.000000e-10
1930.00,1.000000e-10
1931.00,1.000000e-10
1932.00,1.000000e-10
1933.00,1.000000e-10
1934.00,1.000000e-10
1935.00,1.000000e-10
1936.00,1.000000e-10
1937.00,1.000000e-10
1938.00,1.000000e-10
1939.00,1.000000e-10
1940.00,1.000000e-10
1941.00,1.000000e-10
1942.00,1.000000e-10
1943.00,1.000000e-10
1944.00,1.000000e-10
1945.00,1.000000e-10
1946.00,1.000000e-10
1947.00,1.000000e-10
1948.00,1.000000e-10
1949.00,1.000000e-10
1950.00,1.000000e-10
1951.00,1.000000e-10
1952.00,1.000000e-10
1953.00,1.000000e-10
1954.00,1.000000e-10
1955.00,1.000000e-10
1956.00,1.000000e-10
1957.00,1.000000e-10
1958.00,1.000000e-10
1959.00,1.000000e-10
1960.00,1.000000e-10
1961.00,1.000000e-10
1962.00,1.000000e-10
1963.00,1.000000e-10
1964.00,1.000000e-10
1965.00,1.000000e-10
1966.00,1.000000e-10
1967.00,1.000000e-10
1968.00,1.000000e-10
1969.00,1.000000e-10
1970.00,1.000000e-10
1971.00,1.000000e-10
1972.00,1.000000e-10
1973.00,1.000000e-10
1974.00,1.000000e-10
1975.00,1.000000e-10
1976.00,1.000000e-10
1977.00,1.000000e-10
1978.00,1.000000e-10
1979.00,1.000000e-10
1980.00,1.000000e-10
1981.00,1.000000e-10
1982.00,1.000000e-10
1983.00,1.000000e-10
1984.00,1.000000e-10
1985.00,1.000000e-10
1986.00,1.000000e-10
1987.00,1.000000e-10
1988.00,1.000000e-10
1989.00,1.000000e-10
1990.00,1.000000e-10
1991.00,1.000000e-10
1992.00,1.000000e-10
1993.00,1.000000e-10
1994.00,1.000000e-10
1995.00,1.000000e-10
1996.00,1.000000e-10
1997.00,1.000000e-10
1998.00,1.000000e-10
1999.00,1.000000e-10
2000.00,1.000000e-10
2001.00,1.000000e-10
2002.00,1.000000e-10
2003.00,1.000000e-10
2004.00,1.000000e-10
2005.00,1.000000e-10
2006.00,1.000000e-10
2007.00,1.000000e-10
2008.00,1.000000e-10
2009.00,1.000000e-10
2010.00,1.000000e-10
2011.00,1.000000e-10
2012.00,1.000000e-10
2013.00,1.000000e-10
2014.00,1.000000e-10
2015.00,1.000000e-10
2016.00,1.000000e-10
2017.00,1.000000e-10
2018.00,1.000000e-10
2019.00,1.000000e-10
2020.00,1.000000e-10
2021.00,1.000000e-10
2022.00,1.000000e-10
2023.00,1.000000e-10
2024.00,1.000000e-10
2025.00,1.000000e-10
2026.00,1.000000e-10
2027.00,1.000000e-10
2028.00,1.000000e-10
2029.00,1.000000e-10
2030.00,1.000000e-10
2031.00,1.000000e-10
2032.00,1.000000e-10
2033.00,1.000000e-10
2034.00,1.000000e-10
2035.00,1.000000e-10
2036.00,1.000000e-10
2037.00,1.000000e-10
2038.00,1.000000e-10
2039.00,1.000000e-10
2040.00,1.000000e-10
2041.00,1.000000e-10
2042.00,1.000000e-10
2043.00,1.000000e-10
2044.00,1.000000e-10
2045.00,1.000000e-10
2046.00,1.000000e-10
2047.00,1.000000e-10
2048.00,1.000000e-10
2049.00,1.000000e-10
2050.00,1.000000e-10
2051.00,1.000000e-10
2052.00,1.000000e-10
2053.00,1.000000e-10
2054.00,1.000000e-10
2055.00,1.000000e-10
2056.00,1.000000e-10
2057.00,1.000000e-10
2058.00,1.000000e-10
2059.00,1.000000e-10
2060.00,1.000000e-10
2061.00,1.000000e-10
2062.00,1.000000e-10
2063.00,1.000000e-10
2064.00,1.000000e-10
2065.00,1.000000e-10
2066.00,1.000000e-10
2067.00,1.000000e-10
2068.00,1.000000e-10
2069.00,1.000000e-10
2070.00,1.000000e-10
2071.00,1.000000e-10
2072.00,1.000000e-10
2073.00,1.000000e-10
2074.00,1.000000e-10
2075.00,1.000000e-10
2076.00,1.000000e-10
2077.00,1.000000e-10
2078.00,1.000000e-10
2079.00,1.000000e-10
2080.00,1.000000e-10
2081.00,1.000000e-10
2082.00,1.000000e-10
2083.00,1.000000e-10
2084.00,1.000000e-10
2085.00,1.000000e-10
2086.00,1.000000e-10
2087.00,1.000000e-10
2088.00,1.000000e-10
2089.00,1.000000e-10
2090.00,1.000000e-10
2091.00,1.000000e-10
2092.00,1.000000e-10
2093.00,1.000000e-10
2094.00,1.000000e-10
2095.00,1.000000e-10
2096.00,1.000000e-10
2097.00,1.000000e-10
2098.00,1.000000e-10
2099.00,1.000000e-10
2100.00,1.000000e-10
2101.00,1.000000e-10
2102.00,1.000000e-10
2103.00,1.000000e-10
2104.00,1.000000e-10
2105.00,1.000000e-10
2106.00,1.000000e-10
2107.00,1.000000e-10
2108.00,1.000000e-10
2109.00,1.000000e-10
2110.00,1.000000e-10
2111.00,1.000000e-10
2112.00,1.000000e-10
2113.00,1.000000e-10
2114.00,1.000000e-10
2115.00,1.000000e-10
2116.00,1.000000e-10
2117.00,1.000000e-10
2118.00,1.000000e-10
2119.00,1.000000e-10
2120.00,1.000000e-10
2121.00,1.000000e-10
2122.00,1.000000e-10
2123.00,1.000000e-10
2124.00,1.000000e-10
2125.00,1.000000e-10
2126.00,1.000000e-10
2127.00,1.000000e-10
2128.00,1.000000e-10
2129.00,1.000000e-10
2130.00,1.000000e-10
2131.00,1.000000e-10
2132.00,1.000000e-10
2133.00,1.000000e-10
2134.00,1.000000e-10
2135.00,1.000000e-10
2136.00,1.000000e-10
2137.00,1.000000e-10
2138.00,1.000000e-10
2139.00,1.000000e-10
2140.00,1.000000e-10
2141.00,1.000000e-10
2142.00,1.000000e-10
2143.00,1.000000e-10
2144.00,1.000000e-10
2145.00,1.000000e-10
2146.00,1.000000e-10
2147.00,1.000000e-10
2148.00,1.000000e-10
2149.00,1.000000e-10
2150.00,1.000000e-10
2151.00,1.000000e-10
2152.00,1.000000e-10
2153.00,1.000000e-10
2154.00,1.000000e-10
2155.00,1.000000e-10
2156.00,1.000000e-10
2157.00,1.000000e-10
2158.00,1.000000e-10
2159.00,1.000000e-10
2160.00,1.000000e-10
2161.00,1.000000e-10
2162.00,1.000000e-10
2163.00,1.000000e-10
2164.00,1.000000e-10
2165.00,1.000000e-10
2166.00,1.000000e-10
2167.00,1.000000e-10
2168.00,1.000000e-10
2169.00,1.000000e-10
2170.00,1.000000e-10
2171.00,1.000000e-10
2172.00,1.000000e-10
2173.00,1.000000e-10
2174.00,1.000000e-10
2175.00,1.000000e-10
2176.00,1.000000e-10
2177.00,1.000000e-10
2178.00,1.000000e-10
2179.00,1.000000e-10
2180.00,1.000000e-10
2181.00,1.000000e-10
2182.00,1.000000e-10
2183.00,1.000000e-10
2184.00,1.000000e-10
2185.00,1.000000e-10
2186.00,1.000000e-10
2187.00,1.000000e-10
2188.00,1.000000e-10
2189.00,1.000000e-10
2190.00,1.000000e-10
2191.00,1.000000e-10
2192.00,1.000000e-10
2193.00,1.000000e-10
2194.00,1.000000e-10
2195.00,1.000000e-10
2196.00,1.000000e-10
2197.00,1.000000e-10
2198.00,1.000000e-10
2199.00,1.000000e-10
2200.00,1.000000e-10
2201.00,1.000000e-10
2202.00,1.000000e-10
2203.00,1.000000e-10
2204.00,1.000000e-10
2205.00,1.000000e-10
2206.00,1.000000e-10
2207.00,1.000000e-10
2208.00,1.000000e-10
2209.00,1.000000e-10
2210.00,1.000000e-10
2211.00,1.000000e-10
2212.00,1.000000e-10
2213.00,1.000000e-10
2214.00,1.000000e-10
2215.00,1.000000e-10
2216.00,1.000000e-10
2217.00,1.000000e-10
2218.00,1.000000e-10
2219.00,1.000000e-10
2220.00,1.000000e-10
2221.00,1.000000e-10
2222.00,1.000000e-10
2223.00,1.000000e-10
2224.00,1.000000e-10
2225.00,1.000000e-10
2226.00,1.000000e-10
2227.00,1.000000e-10
2228.00,1.000000e-10
2229.00,1.000000e-10
2230.00,1.000000e-10
2231.00,1.000000e-10
2232.00,1.000000e-10
2233.00,1.000000e-10
2234.00,1.000000e-10
2235.00,1.000000e-10
2236.00,1.000000e-10
2237.00,1.000000e-10
2238.00,1.000000e-10
2239.00,1.000000e-10
2240.00,1.000000e-10
2241.00,1.000000e-10
2242.00,1.000000e-10
2243.00,1.000000e-10
2244.00,1.000000e-10
2245.00,1.000000e-10
2246.00,1.000000e-10
2247.00,1.000000e-10
2248.00,1.000000e-10
2249.00,1.000000e-10
2250.00,1.000000e-10
2251.00,1.000000e-10
2252.00,1.000000e-10
2253.00,1.000000e-10
2254.00,1.000000e-10
2255.00,1.000000e-10
2256.00,1.000000e-10
2257.00,1.000000e-10
2258.00,1.000000e-10
2259.00,1.000000e-10
2260.00,1.000000e-10
2261.00,1.000000e-10
2262.00,1.000000e-10
2263.00,1.000000e-10
2264.00,1.000000e-10
2265.00,1.000000e-10
2266.00,1.000000e-10
2267.00,1.000000e-10
2268.00,1.000000e-10
2269.00,1.000000e-10
2270.00,1.000000e-10
2271.00,1.000000e-10
2272.00,1.000000e-10
2273.00,1.000000e-10
2274.00,1.000000e-10
2275.00,1.000000e-10
2276.00,1.000000e-10
2277.00,1.000000e-10
2278.00,1.000000e-10
2279.00,1.000000e-10
2280.00,1.000000e-10
2281.00,1.000000e-10
2282.00,1.000000e-10
2283.00,1.000000e-10
2284.00,1.000000e-10
2285.00,1.000000e-10
2286.00,1.000000e-10
2287.00,1.000000e-10
2288.00,1.000000e-10
2289.00,1.000000e-10
2290.00,1.000000e-10
2291.00,1.000000e-10
2292.00,1.000000e-10
2293.00,1.000000e-10
2294.00,1.000000e-10
2295.00,1.000000e-10
2296.00,1.000000e-10
2297.00,1.000000e-10
2298.00,1.000000e-10
2299.00,1.000000e-10
2300.00,1.000000e-10
2301.00,1.000000e-10
2302.00,1.000000e-10
2303.00,1.000000e-10
2304.00,1.000000e-10
2305.00,1.000000e-10
2306.00,1.000000e-10
2307.00,1.000000e-10
2308.00,1.000000e-10
2309.00,1.000000e-10
2310.00,1.000000e-10
2311.00,1.000000e-10
2312.00,1.000000e-10
2313.00,1.000000e-10
2314.00,1.000000e-10
2315.00,1.000000e-10
2316.00,1.000000e-10
2317.00,1.000000e-10
2318.00,1.000000e-10
2319.00,1.000000e-10
2320.00,1.000000e-10
2321.00,1.000000e-10
2322.00,1.000000e-10
2323.00,1.000000e-10
2324.00,1.000000e-10
2325.00,1.000000e-10
2326.00,1.000000e-10
2327.00,1.000000e-10
2328.00,1.000000e-10
2329.00,1.000000e-10
2330.00,1.000000e-10
2331.00,1.000000e-10
2332.00,1.000000e-10
2333.00,1.000000e-10
2334.00,1.000000e-10
2335.00,1.000000e-10
2336.00,1.000000e-10
2337.00,1.000000e-10
2338.00,1.000000e-10
2339.00,1.000000e-10
2340.00,1.000000e-10
2341.00,1.000000e-10
2342.00,1.000000e-10
2343.00,1.000000e-10
2344.00,1.000000e-10
2345.00,1.000000e-10
2346.00,1.000000e-10
2347.00,1.000000e-10
2348.00,1.000000e-10
2349.00,1.000000e-10
2350.00,1.000000e-10
2351.00,1.000000e-10
2352.00,1.152110e-10
2353.00,1.000000e-10
2354.00,1.000000e-10
2355.00,1.000000e-10
2356.00,1.000000e-10
2357.00,1.095473e-10
2358.00,1.037763e-10
2359.00,1.000000e-10
2360.00,1.000000e-10
2361.00,1.000000e-10
2362.00,1.000000e-10
2363.00,1.000000e-10
2364.00,1.000000e-10
2365.00,1.102175e-10
2366.00,1.000000e-10
2367.00,1.000000e-10
2368.00,1.000000e-10
2369.00,1.000000e-10
2370.00,1.000000e-10
2371.00,1.000000e-10
2372.00,1.366862e-10
2373.00,1.016035e-10
2374.00,1.000000e-10
2375.00,1.000000e-10
2376.00,1.000000e-10
2377.00,1.000000e-10
2378.00,1.000000e-10
2379.00,1.000000e-10
2380.00,1.000000e-10
2381.00,1.000000e-10
2382.00,1.000000e-10
2383.00,1.000000e-10
2384.00,1.000000e-10
2385.00,1.299565e-10
2386.00,1.715033e-10
2387.00,1.543163e-10
2388.00,1.000000e-10
2389.00,1.000000e-10
2390.00,1.000000e-10
2391.00,1.000000e-10
2392.00,1.000000e-10
2393.00,1.235436e-10
2394.00,1.014985e-10
2395.00,1.000000e-10
2396.00,1.000000e-10
2397.00,1.000000e-10
2398.00,1.000000e-10
2399.00,1.073072e-10
2400.00,1.318605e-10
2401.00,1.000000e-10
2402.00,1.000000e-10
2403.00,1.000000e-10
2404.00,1.000000e-10
2405.00,1.000000e-10
2406.00,1.406690e-10
2407.00,2.049154e-10
2408.00,1.591874e-10
2409.00,1.000000e-10
2410.00,1.000000e-10
2411.00,1.000000e-10
2412.00,1.000000e-10
2413.00,1.160944e-10
2414.00,1.537937e-10
2415.00,1.412305e-10
2416.00,1.000000e-10
2417.00,1.000000e-10
2418.00,1.000000e-10
2419.00,1.276241e-10
2420.00,2.938653e-10
2421.00,4.445243e-10
2422.00,3.834523e-10
2423.00,2.021814e-10
2424.00,1.000000e-10
2425.00,1.000000e-10
2426.00,1.468608e-10
2427.00,3.365136e-10
2428.00,5.379654e-10
2429.00,5.120658e-10
2430.00,2.598537e-10
2431.00,1.053595e-10
2432.00,1.000000e-10
2433.00,1.414908e-10
2434.00,2.137065e-10
2435.00,2.630594e-10
2436.00,2.458429e-10
2437.00,1.593349e-10
2438.00,1.000000e-10
2439.00,1.000000e-10
2440.00,1.171864e-10
2441.00,1.790850e-10
2442.00,2.477911e-10
2443.00,2.286482e-10
2444.00,1.516619e-10
2445.00,1.000000e-10
2446.00,1.173520e-10
2447.00,2.663258e-10
2448.00,4.625592e-10
2449.00,5.934514e-10
2450.00,5.066691e-10
2451.00,3.189884e-10
2452.00,1.673262e-10
2453.00,1.421819e-10
2454.00,2.330909e-10
2455.00,3.497302e-10
2456.00,4.323383e-10
2457.00,3.813173e-10
2458.00,2.366063e-10
2459.00,1.205765e-10
2460.00,1.243015e-10
2461.00,2.237420e-10
2462.00,3.982392e-10
2463.00,5.756382e-10
2464.00,5.546076e-10
2465.00,3.615374e-10
2466.00,1.765196e-10
2467.00,1.645827e-10
2468.00,2.930007e-10
2469.00,4.725807e-10
2470.00,5.625796e-10
2471.00,4.317179e-10
2472.00,2.794669e-10
2473.00,1.652039e-10
2474.00,1.854523e-10
2475.00,3.752365e-10
2476.00,6.061641e-10
2477.00,7.277335e-10
2478.00,7.508962e-10
2479.00,8.536238e-10
2480.00,6.792835e-10
2481.00,4.583948e-10
2482.00,2.553093e-10
2483.00,2.343285e-10
2484.00,4.698956e-10
2485.00,9.419893e-10
2486.00,1.526069e-09
2487.00,1.152470e-09
2488.00,5.246827e-10
2489.00,2.087206e-10
2490.00,1.553337e-10
2491.00,2.800178e-10
2492.00,5.668448e-10
2493.00,1.157098e-09
2494.00,1.090303e-09
2495.00,5.895053e-10
2496.00,2.586428e-10
2497.00,2.092952e-10
2498.00,3.867577e-10
2499.00,6.915941e-10
2500.00,1.113491e-09
2501.00,1.033206e-09
2502.00,6.169404e-10
2503.00,3.592880e-10
2504.00,3.822797e-10
2505.00,7.636379e-10
2506.00,1.315703e-09
2507.00,1.919603e-09
2508.00,1.349739e-09
2509.00,7.336033e-10
2510.00,4.170964e-10
2511.00,3.609372e-10
2512.00,7.216844e-10
2513.00,1.302702e-09
2514.00,1.954162e-09
2515.00,1.637799e-09
2516.00,9.330930e-10
2517.00,4.637330e-10
2518.00,3.526196e-10
2519.00,7.269697e-10
2520.00,1.650437e-09
2521.00,2.771734e-09
2522.00,2.180982e-09
2523.00,1.092339e-09
2524.00,4.675255e-10
2525.00,3.605321e-10
2526.00,5.924339e-10
2527.00,1.025452e-09
2528.00,1.690676e-09
2529.00,1.465146e-09
2530.00,9.771588e-10
2531.00,5.488263e-10
2532.00,4.615918e-10
2533.00,7.786438e-10
2534.00,1.319151e-09
2535.00,1.706553e-09
2536.00,1.218130e-09
2537.00,6.733920e-10
2538.00,3.467666e-10
2539.00,3.537472e-10
2540.00,7.793141e-10
2541.00,1.800359e-09
2542.00,3.340902e-09
2543.00,2.817405e-09
2544.00,1.743797e-09
2545.00,8.450242e-10
2546.00,6.464606e-10
2547.00,1.172640e-09
2548.00,2.427475e-09
2549.00,3.995345e-09
2550.00,3.085259e-09
2551.00,1.875199e-09
2552.00,9.839135e-10
2553.00,8.871248e-10
2554.00,1.706444e-09
2555.00,3.037694e-09
2556.00,4.221781e-09
2557.00,3.340349e-09
2558.00,2.479767e-09
2559.00,1.336304e-09
2560.00,1.063356e-09
2561.00,1.779917e-09
2562.00,3.120119e-09
2563.00,4.657168e-09
2564.00,3.649541e-09
2565.00,2.032046e-09
2566.00,9.605639e-10
2567.00,8.338363e-10
2568.00,1.716433e-09
2569.00,3.189766e-09
2570.00,4.701461e-09
2571.00,3.939523e-09
2572.00,2.627635e-09
2573.00,1.375537e-09
2574.00,1.148769e-09
2575.00,2.158576e-09
2576.00,3.789487e-09
2577.00,5.155130e-09
2578.00,4.183750e-09
2579.00,2.638062e-09
2580.00,1.604045e-09
2581.00,1.673241e-09
2582.00,3.413388e-09
2583.00,5.352224e-09
2584.00,5.779552e-09
2585.00,3.853315e-09
2586.00,2.353856e-09
2587.00,1.249338e-09
2588.00,1.137926e-09
2589.00,2.428385e-09
2590.00,4.927406e-09
2591.00,7.497547e-09
2592.00,6.061817e-09
2593.00,3.890911e-09
2594.00,1.943129e-09
2595.00,1.469411e-09
2596.00,2.490611e-09
2597.00,4.359985e-09
2598.00,5.907935e-09
2599.00,4.918115e-09
2600.00,3.285699e-09
2601.00,1.995192e-09
2602.00,1.810309e-09
2603.00,3.306185e-09
2604.00,5.650449e-09
2605.00,7.478389e-09
2606.00,7.146896e-09
2607.00,5.092654e-09
2608.00,2.556270e-09
2609.00,1.912608e-09
2610.00,3.144463e-09
2611.00,6.511077e-09
2612.00,1.078880e-08
2613.00,1.062716e-08
2614.00,7.271637e-09
2615.00,4.024352e-09
2616.00,3.686133e-09
2617.00,5.919115e-09
2618.00,8.330276e-09
2619.00,9.431407e-09
2620.00,7.009915e-09
2621.00,4.369816e-09
2622.00,3.082883e-09
2623.00,3.282991e-09
2624.00,5.698131e-09
2625.00,8.806747e-09
2626.00,1.004128e-08
2627.00,7.685168e-09
2628.00,4.601698e-09
2629.00,2.885640e-09
2630.00,3.017958e-09
2631.00,5.816855e-09
2632.00,8.649355e-09
2633.00,1.029111e-08
2634.00,1.008258e-08
2635.00,7.145459e-09
2636.00,5.075322e-09
2637.00,5.519782e-09
2638.00,9.826437e-09
2639.00,1.481954e-08
2640.00,1.619654e-08
2641.00,1.353820e-08
2642.00,8.378722e-09
2643.00,5.622839e-09
2644.00,6.045266e-09
2645.00,1.066635e-08
2646.00,1.471098e-08
2647.00,1.444471e-08
2648.00,1.293812e-08
2649.00,8.133585e-09
2650.00,4.992120e-09
2651.00,4.448286e-09
2652.00,7.641788e-09
2653.00,1.202770e-08
2654.00,1.396584e-08
2655.00,1.436408e-08
2656.00,1.001467e-08
2657.00,6.560911e-09
2658.00,6.629260e-09
2659.00,1.076108e-08
2660.00,1.531438e-08
2661.00,1.691577e-08
2662.00,2.109173e-08
2663.00,2.412932e-08
2664.00,2.045620e-08
2665.00,1.149212e-08
2666.00,5.725417e-09
2667.00,5.072803e-09
2668.00,8.933813e-09
2669.00,2.037213e-08
2670.00,2.810754e-08
2671.00,2.692398e-08
2672.00,1.637995e-08
2673.00,9.472045e-09
2674.00,9.145739e-09
2675.00,1.540007e-08
2676.00,2.907717e-08
2677.00,3.876516e-08
2678.00,4.063887e-08
2679.00,2.356470e-08
2680.00,1.117959e-08
2681.00,9.078454e-09
2682.00,1.355379e-08
2683.00,2.797767e-08
2684.00,4.063314e-08
2685.00,4.033073e-08
2686.00,2.107791e-08
2687.00,1.036887e-08
2688.00,8.410332e-09
2689.00,1.372294e-08
2690.00,3.141042e-08
2691.00,5.015009e-08
2692.00,5.261417e-08
2693.00,2.337000e-08
2694.00,1.042908e-08
2695.00,7.429263e-09
2696.00,1.316687e-08
2697.00,3.323813e-08
2698.00,5.189622e-08
2699.00,6.781179e-08
2700.00,3.916638e-08
2701.00,2.118574e-08
2702.00,1.818427e-08
2703.00,3.093598e-08
2704.00,5.984683e-08
2705.00,7.113007e-08
2706.00,6.797187e-08
2707.00,3.494187e-08
2708.00,1.839714e-08
2709.00,1.358401e-08
2710.00,2.221111e-08
2711.00,4.622357e-08
2712.00,5.526924e-08
2713.00,4.898752e-08
2714.00,2.351643e-08
2715.00,1.305641e-08
2716.00,1.231926e-08
2717.00,2.210833e-08
2718.00,4.689553e-08
2719.00,7.178181e-08
2720.00,8.131652e-08
2721.00,4.834488e-08
2722.00,3.238656e-08
2723.00,2.819832e-08
2724.00,4.261460e-08
2725.00,7.849253e-08
2726.00,9.509196e-08
2727.00,9.613141e-08
2728.00,4.972269e-08
2729.00,2.706509e-08
2730.00,2.217054e-08
2731.00,3.592427e-08
2732.00,6.679401e-08
2733.00,8.825573e-08
2734.00,9.519216e-08
2735.00,5.402987e-08
2736.00,3.005009e-08
2737.00,2.340379e-08
2738.00,3.835670e-08
2739.00,7.573672e-08
2740.00,9.454340e-08
2741.00,9.855528e-08
2742.00,5.996942e-08
2743.00,3.595084e-08
2744.00,2.838056e-08
2745.00,4.550602e-08
2746.00,8.660529e-08
2747.00,1.170180e-07
2748.00,1.282428e-07
2749.00,7.517904e-08
2750.00,5.249752e-08
2751.00,4.694467e-08
2752.00,7.676056e-08
2753.00,1.324746e-07
2754.00,1.385028e-07
2755.00,1.233413e-07
2756.00,7.258006e-08
2757.00,4.681037e-08
2758.00,4.222864e-08
2759.00,7.317376e-08
2760.00,1.257963e-07
2761.00,1.517641e-07
2762.00,1.358189e-07
2763.00,7.178322e-08
2764.00,4.263519e-08
2765.00,3.522152e-08
2766.00,6.416519e-08
2767.00,9.733469e-08
2768.00,1.044027e-07
2769.00,1.093160e-07
2770.00,6.760940e-08
2771.00,4.836000e-08
2772.00,3.916642e-08
2773.00,6.522888e-08
2774.00,1.209592e-07
2775.00,1.392801e-07
2776.00,1.285697e-07
2777.00,8.000155e-08
2778.00,5.703635e-08
2779.00,5.130890e-08
2780.00,9.268906e-08
2781.00,1.566746e-07
2782.00,1.891813e-07
2783.00,1.674366e-07
2784.00,8.426131e-08
2785.00,4.426743e-08
2786.00,2.994375e-08
2787.00,5.767577e-08
2788.00,1.131428e-07
2789.00,1.632496e-07
2790.00,1.742767e-07
2791.00,9.622234e-08
2792.00,6.216086e-08
2793.00,5.148576e-08
2794.00,9.806706e-08
2795.00,1.616972e-07
2796.00,1.777499e-07
2797.00,1.860440e-07
2798.00,1.148996e-07
2799.00,7.585351e-08
2800.00,6.246272e-08
2801.00,1.149578e-07
2802.00,1.741849e-07
2803.00,2.081449e-07
2804.00,2.158125e-07
2805.00,1.270042e-07
2806.00,9.821163e-08
2807.00,1.001132e-07
2808.00,1.836541e-07
2809.00,2.588630e-07
2810.00,2.920646e-07
2811.00,3.115526e-07
2812.00,2.033105e-07
2813.00,1.328109e-07
2814.00,1.147155e-07
2815.00,1.929158e-07
2816.00,2.470458e-07
2817.00,2.741167e-07
2818.00,2.835615e-07
2819.00,1.987439e-07
2820.00,1.421727e-07
2821.00,1.116478e-07
2822.00,1.938678e-07
2823.00,2.903682e-07
2824.00,3.275423e-07
2825.00,3.078079e-07
2826.00,1.617255e-07
2827.00,9.983381e-08
2828.00,7.416424e-08
2829.00,1.289462e-07
2830.00,1.936490e-07
2831.00,2.084847e-07
2832.00,2.306825e-07
2833.00,1.569031e-07
2834.00,1.080421e-07
2835.00,9.606094e-08
2836.00,1.761852e-07
2837.00,3.111462e-07
2838.00,4.278280e-07
2839.00,4.585864e-07
2840.00,2.896009e-07
2841.00,1.968353e-07
2842.00,1.853661e-07
2843.00,2.957859e-07
2844.00,3.998188e-07
2845.00,4.135158e-07
2846.00,4.380675e-07
2847.00,4.733461e-07
2848.00,4.764342e-07
2849.00,2.990657e-07
2850.00,1.990242e-07
2851.00,1.726104e-07
2852.00,2.936154e-07
2853.00,4.477371e-07
2854.00,5.179207e-07
2855.00,4.377908e-07
2856.00,2.418248e-07
2857.00,1.465162e-07
2858.00,1.189469e-07
2859.00,1.986055e-07
2860.00,3.795591e-07
2861.00,6.378546e-07
2862.00,7.332707e-07
2863.00,4.489135e-07
2864.00,2.528975e-07
2865.00,1.698594e-07
2866.00,2.478623e-07
2867.00,4.042801e-07
2868.00,5.768081e-07
2869.00,6.118513e-07
2870.00,3.703107e-07
2871.00,2.458942e-07
2872.00,2.124646e-07
2873.00,3.571958e-07
2874.00,6.730181e-07
2875.00,9.892181e-07
2876.00,8.746243e-07
2877.00,4.753174e-07
2878.00,3.096881e-07
2879.00,2.685728e-07
2880.00,4.909155e-07
2881.00,8.479327e-07
2882.00,1.227973e-06
2883.00,1.146604e-06
2884.00,6.410465e-07
2885.00,3.990904e-07
2886.00,2.871503e-07
2887.00,4.457096e-07
2888.00,7.110632e-07
2889.00,9.959191e-07
2890.00,9.574757e-07
2891.00,6.495001e-07
2892.00,4.684341e-07
2893.00,3.571841e-07
2894.00,5.567703e-07
2895.00,9.243196e-07
2896.00,1.314365e-06
2897.00,1.239225e-06
2898.00,6.735562e-07
2899.00,3.877647e-07
2900.00,2.936673e-07
2901.00,3.969622e-07
2902.00,6.269319e-07
2903.00,9.038230e-07
2904.00,8.946730e-07
2905.00,5.636404e-07
2906.00,3.359474e-07
2907.00,2.374397e-07
2908.00,3.820566e-07
2909.00,7.160413e-07
2910.00,1.158052e-06
2911.00,1.098637e-06
2912.00,6.123658e-07
2913.00,4.244306e-07
2914.00,3.935093e-07
2915.00,6.555371e-07
2916.00,1.144413e-06
2917.00,1.827179e-06
2918.00,1.622015e-06
2919.00,8.972440e-07
2920.00,5.610278e-07
2921.00,4.660165e-07
2922.00,7.764481e-07
2923.00,1.233381e-06
2924.00,1.673223e-06
2925.00,1.471909e-06
2926.00,8.051821e-07
2927.00,5.109260e-07
2928.00,4.512914e-07
2929.00,8.643023e-07
2930.00,1.442446e-06
2931.00,2.106274e-06
2932.00,2.027547e-06
2933.00,1.201722e-06
2934.00,7.556361e-07
2935.00,5.729523e-07
2936.00,8.694679e-07
2937.00,1.327552e-06
2938.00,1.736429e-06
2939.00,1.639471e-06
2940.00,9.551038e-07
2941.00,6.317422e-07
2942.00,5.976019e-07
2943.00,1.129995e-06
2944.00,1.985807e-06
2945.00,2.507449e-06
2946.00,1.972852e-06
2947.00,1.180149e-06
2948.00,8.020611e-07
2949.00,7.137265e-07
2950.00,1.399251e-06
2951.00,2.429223e-06
2952.00,3.247693e-06
2953.00,2.832340e-06
2954.00,1.491852e-06
2955.00,7.952592e-07
2956.00,5.579291e-07
2957.00,1.015257e-06
2958.00,1.870190e-06
2959.00,2.745535e-06
2960.00,2.708565e-06
2961.00,1.725461e-06
2962.00,1.043388e-06
2963.00,7.625841e-07
2964.00,1.242831e-06
2965.00,1.873275e-06
2966.00,2.399844e-06
2967.00,2.247454e-06
2968.00,1.352540e-06
2969.00,8.428619e-07
2970.00,6.668609e-07
2971.00,1.097957e-06
2972.00,1.751221e-06
2973.00,2.478271e-06
2974.00,2.628541e-06
2975.00,1.858823e-06
2976.00,1.344083e-06
2977.00,1.013593e-06
2978.00,1.650092e-06
2979.00,2.368115e-06
2980.00,2.724867e-06
2981.00,2.459190e-06
2982.00,1.483890e-06
2983.00,1.045091e-06
2984.00,9.136135e-07
2985.00,1.777515e-06
2986.00,3.261743e-06
2987.00,4.032344e-06
2988.00,3.805621e-06
2989.00,2.442349e-06
2990.00,1.702313e-06
2991.00,1.553202e-06
2992.00,2.673422e-06
2993.00,3.620854e-06
2994.00,3.741963e-06
2995.00,3.652819e-06
2996.00,2.628059e-06
2997.00,1.855169e-06
2998.00,1.467011e-06
2999.00,2.086249e-06
3000.00,2.430535e-06
3001.00,2.493913e-06
3002.00,2.502152e-06
3003.00,1.928958e-06
3004.00,1.568802e-06
3005.00,1.517625e-06
3006.00,2.451707e-06
3007.00,3.107852e-06
3008.00,3.932063e-06
3009.00,4.168528e-06
3010.00,2.743788e-06
3011.00,1.999141e-06
3012.00,1.732243e-06
3013.00,2.518449e-06
3014.00,3.295216e-06
3015.00,3.797906e-06
3016.00,3.888970e-06
3017.00,2.871546e-06
3018.00,2.319641e-06
3019.00,2.014144e-06
3020.00,3.089166e-06
3021.00,3.805807e-06
3022.00,4.152419e-06
3023.00,4.049443e-06
3024.00,2.738740e-06
3025.00,2.285991e-06
3026.00,1.956938e-06
3027.00,2.798352e-06
3028.00,3.267594e-06
3029.00,3.429283e-06
3030.00,3.850405e-06
3031.00,2.830293e-06
3032.00,2.154399e-06
3033.00,1.680150e-06
3034.00,2.840382e-06
3035.00,4.472080e-06
3036.00,5.935842e-06
3037.00,8.223326e-06
3038.00,8.332730e-06
3039.00,7.616593e-06
3040.00,4.178368e-06
3041.00,2.549226e-06
3042.00,1.973374e-06
3043.00,2.786395e-06
3044.00,5.015538e-06
3045.00,6.611916e-06
3046.00,6.841884e-06
3047.00,3.980421e-06
3048.00,2.645307e-06
3049.00,2.028883e-06
3050.00,2.967876e-06
3051.00,6.145440e-06
3052.00,8.608526e-06
3053.00,9.477939e-06
3054.00,5.234885e-06
3055.00,3.190690e-06
3056.00,2.409610e-06
3057.00,3.380344e-06
3058.00,6.408933e-06
3059.00,8.290820e-06
3060.00,9.490346e-06
3061.00,5.340874e-06
3062.00,3.468982e-06
3063.00,2.880111e-06
3064.00,3.805408e-06
3065.00,6.988440e-06
3066.00,9.374222e-06
3067.00,1.017265e-05
3068.00,6.074133e-06
3069.00,4.000530e-06
3070.00,3.183071e-06
3071.00,4.591864e-06
3072.00,9.524968e-06
3073.00,1.293696e-05
3074.00,1.418271e-05
3075.00,7.283908e-06
3076.00,3.936430e-06
3077.00,3.054660e-06
3078.00,4.085388e-06
3079.00,8.277845e-06
3080.00,1.233705e-05
3081.00,1.324845e-05
3082.00,7.522481e-06
3083.00,4.309256e-06
3084.00,3.400251e-06
3085.00,4.648088e-06
3086.00,8.588841e-06
3087.00,1.117992e-05
3088.00,1.143601e-05
3089.00,6.154592e-06
3090.00,4.005883e-06
3091.00,3.456838e-06
3092.00,4.976241e-06
3093.00,9.743382e-06
3094.00,1.187250e-05
3095.00,1.298174e-05
3096.00,7.052779e-06
3097.00,4.818705e-06
3098.00,3.933727e-06
3099.00,5.189690e-06
3100.00,1.019219e-05
3101.00,1.277512e-05
3102.00,1.567884e-05
3103.00,9.094121e-06
3104.00,5.587184e-06
3105.00,4.437819e-06
3106.00,6.493639e-06
3107.00,1.215906e-05
3108.00,1.444897e-05
3109.00,1.420433e-05
3110.00,7.894021e-06
3111.00,5.092722e-06
3112.00,4.372410e-06
3113.00,5.691832e-06
3114.00,8.642894e-06
3115.00,1.051693e-05
3116.00,1.019600e-05
3117.00,6.521219e-06
3118.00,4.683858e-06
3119.00,4.210085e-06
3120.00,6.230678e-06
3121.00,1.043793e-05
3122.00,1.467710e-05
3123.00,1.554017e-05
3124.00,1.030260e-05
3125.00,7.846930e-06
3126.00,7.225029e-06
3127.00,1.208628e-05
3128.00,1.741259e-05
3129.00,1.893480e-05
3130.00,1.672156e-05
3131.00,9.614962e-06
3132.00,6.418677e-06
3133.00,5.099633e-06
3134.00,8.439750e-06
3135.00,1.339949e-05
3136.00,1.817988e-05
3137.00,1.790964e-05
3138.00,1.154605e-05
3139.00,8.078793e-06
3140.00,6.688278e-06
3141.00,1.000422e-05
3142.00,1.493001e-05
3143.00,1.782336e-05
3144.00,1.675984e-05
3145.00,1.184293e-05
3146.00,8.936900e-06
3147.00,8.585482e-06
3148.00,1.463377e-05
3149.00,2.400129e-05
3150.00,3.133338e-05
3151.00,2.713943e-05
3152.00,1.623042e-05
3153.00,8.969811e-06
3154.00,6.617191e-06
3155.00,9.741870e-06
3156.00,1.515711e-05
3157.00,2.248908e-05
3158.00,2.135949e-05
3159.00,1.752608e-05
3160.00,1.164848e-05
3161.00,8.928156e-06
3162.00,1.316421e-05
3163.00,1.702919e-05
3164.00,2.411601e-05
3165.00,2.351035e-05
3166.00,1.854736e-05
3167.00,1.379910e-05
3168.00,1.169811e-05
3169.00,1.883768e-05
3170.00,2.524493e-05
3171.00,3.273631e-05
3172.00,2.779383e-05
3173.00,2.018223e-05
3174.00,1.434292e-05
3175.00,1.278965e-05
3176.00,1.862730e-05
3177.00,2.189739e-05
3178.00,2.457722e-05
3179.00,2.024782e-05
3180.00,1.536548e-05
3181.00,1.225050e-05
3182.00,1.322638e-05
3183.00,2.081071e-05
3184.00,2.331999e-05
3185.00,2.943504e-05
3186.00,2.479142e-05
3187.00,1.996788e-05
3188.00,1.545424e-05
3189.00,1.420759e-05
3190.00,2.231583e-05
3191.00,2.511356e-05
3192.00,3.193061e-05
3193.00,2.750368e-05
3194.00,2.227977e-05
3195.00,1.480432e-05
3196.00,1.261375e-05
3197.00,1.736252e-05
3198.00,1.745331e-05
3199.00,2.382882e-05
3200.00,2.144256e-05
3201.00,2.065051e-05
3202.00,1.775330e-05
3203.00,1.826646e-05
3204.00,2.570460e-05
3205.00,2.588386e-05
3206.00,3.063245e-05
3207.00,2.642100e-05
3208.00,2.665304e-05
3209.00,2.386547e-05
3210.00,2.504939e-05
3211.00,3.672785e-05
3212.00,3.611881e-05
3213.00,4.332422e-05
3214.00,3.644481e-05
3215.00,3.229832e-05
3216.00,2.110287e-05
3217.00,1.673280e-05
3218.00,2.202679e-05
3219.00,2.518498e-05
3220.00,3.601906e-05
3221.00,4.269449e-05
3222.00,6.566974e-05
3223.00,5.927385e-05
3224.00,3.705651e-05
3225.00,1.887520e-05
3226.00,1.215096e-05
3227.00,1.970121e-05
3228.00,3.039516e-05
3229.00,4.968456e-05
3230.00,4.346631e-05
3231.00,2.933939e-05
3232.00,1.692731e-05
3233.00,1.328027e-05
3234.00,2.125544e-05
3235.00,3.110816e-05
3236.00,4.810613e-05
3237.00,4.314734e-05
3238.00,3.129166e-05
3239.00,1.915674e-05
3240.00,1.448329e-05
3241.00,2.183316e-05
3242.00,3.481056e-05
3243.00,6.085471e-05
3244.00,6.001793e-05
3245.00,4.636798e-05
3246.00,2.995646e-05
3247.00,2.229376e-05
3248.00,2.930853e-05
3249.00,4.339006e-05
3250.00,7.176847e-05
3251.00,6.649292e-05
3252.00,4.564807e-05
3253.00,2.791846e-05
3254.00,2.217827e-05
3255.00,3.121186e-05
3256.00,4.405173e-05
3257.00,6.686254e-05
3258.00,5.883775e-05
3259.00,4.230810e-05
3260.00,2.647899e-05
3261.00,2.076720e-05
3262.00,2.947455e-05
3263.00,4.101575e-05
3264.00,5.779856e-05
3265.00,4.687770e-05
3266.00,3.584621e-05
3267.00,2.723010e-05
3268.00,2.714052e-05
3269.00,4.300665e-05
3270.00,6.404184e-05
3271.00,8.801165e-05
3272.00,7.240794e-05
3273.00,4.657383e-05
3274.00,2.795113e-05
3275.00,2.270632e-05
3276.00,3.134272e-05
3277.00,4.705578e-05
3278.00,7.231051e-05
3279.00,6.493182e-05
3280.00,4.717883e-05
3281.00,3.096107e-05
3282.00,2.410935e-05
3283.00,3.195618e-05
3284.00,4.859655e-05
3285.00,7.672872e-05
3286.00,7.709090e-05
3287.00,4.876148e-05
3288.00,2.774009e-05
3289.00,2.306271e-05
3290.00,2.979466e-05
3291.00,4.623998e-05
3292.00,7.062349e-05
3293.00,7.741890e-05
3294.00,6.194108e-05
3295.00,4.410491e-05
3296.00,3.329684e-05
3297.00,3.780832e-05
3298.00,5.445357e-05
3299.00,6.848539e-05
3300.00,6.566516e-05
3301.00,4.326601e-05
3302.00,2.752735e-05
3303.00,2.534955e-05
3304.00,3.528010e-05
3305.00,5.676716e-05
3306.00,8.083303e-05
3307.00,8.029684e-05
3308.00,5.627494e-05
3309.00,3.534089e-05
3310.00,2.898798e-05
3311.00,3.618860e-05
3312.00,5.306560e-05
3313.00,5.864341e-05
3314.00,6.077906e-05
3315.00,4.752708e-05
3316.00,3.543800e-05
3317.00,3.739358e-05
3318.00,5.433373e-05
3319.00,8.564264e-05
3320.00,9.726069e-05
3321.00,9.205879e-05
3322.00,6.894604e-05
3323.00,4.827215e-05
3324.00,4.318400e-05
3325.00,5.429853e-05
3326.00,7.624277e-05
3327.00,8.836282e-05
3328.00,8.382954e-05
3329.00,5.957792e-05
3330.00,4.043727e-05
3331.00,3.255195e-05
3332.00,3.768153e-05
3333.00,5.533838e-05
3334.00,6.754052e-05
3335.00,7.072638e-05
3336.00,5.447289e-05
3337.00,4.232005e-05
3338.00,3.790063e-05
3339.00,5.282226e-05
3340.00,8.525544e-05
3341.00,9.798833e-05
3342.00,9.459218e-05
3343.00,6.067184e-05
3344.00,3.987768e-05
3345.00,3.137550e-05
3346.00,3.920462e-05
3347.00,6.484154e-05
3348.00,8.026243e-05
3349.00,8.021663e-05
3350.00,5.475874e-05
3351.00,4.016951e-05
3352.00,3.495046e-05
3353.00,5.157309e-05
3354.00,8.687541e-05
3355.00,1.096426e-04
3356.00,1.126045e-04
3357.00,7.477507e-05
3358.00,5.981506e-05
3359.00,5.019113e-05
3360.00,5.948573e-05
3361.00,7.365759e-05
3362.00,7.613980e-05
3363.00,8.672024e-05
3364.00,7.205656e-05
3365.00,6.331821e-05
3366.00,5.746229e-05
3367.00,7.252750e-05
3368.00,8.788500e-05
3369.00,8.561784e-05
3370.00,8.836937e-05
3371.00,6.159794e-05
3372.00,5.067419e-05
3373.00,4.733429e-05
3374.00,6.662218e-05
3375.00,8.506084e-05
3376.00,8.553905e-05
3377.00,8.789058e-05
3378.00,5.746897e-05
3379.00,4.547370e-05
3380.00,3.988278e-05
3381.00,5.275477e-05
3382.00,7.068682e-05
3383.00,8.216635e-05
3384.00,9.860974e-05
3385.00,7.751663e-05
3386.00,6.747989e-05
3387.00,6.223529e-05
3388.00,8.481889e-05
3389.00,1.059065e-04
3390.00,1.115022e-04
3391.00,1.284425e-04
3392.00,9.028018e-05
3393.00,7.069799e-05
3394.00,5.619038e-05
3395.00,6.697193e-05
3396.00,7.547079e-05
3397.00,7.725263e-05
3398.00,9.481948e-05
3399.00,6.982189e-05
3400.00,6.349540e-05
3401.00,6.061393e-05
3402.00,7.899960e-05
3403.00,9.659554e-05
3404.00,1.059186e-04
3405.00,1.450330e-04
3406.00,1.685800e-04
3407.00,1.918668e-04
3408.00,1.338217e-04
3409.00,9.004753e-05
3410.00,6.245393e-05
3411.00,6.964824e-05
3412.00,1.007186e-04
3413.00,1.124685e-04
3414.00,1.185414e-04
3415.00,8.338073e-05
3416.00,6.002069e-05
3417.00,4.699880e-05
3418.00,6.505314e-05
3419.00,1.158204e-04
3420.00,1.536029e-04
3421.00,1.759664e-04
3422.00,1.193867e-04
3423.00,7.755983e-05
3424.00,4.766947e-05
3425.00,5.632643e-05
3426.00,8.891559e-05
3427.00,1.124814e-04
3428.00,1.418425e-04
3429.00,1.142832e-04
3430.00,9.297780e-05
3431.00,7.555968e-05
3432.00,1.008984e-04
3433.00,1.632489e-04
3434.00,1.790327e-04
3435.00,1.614769e-04
3436.00,9.407671e-05
3437.00,6.312515e-05
3438.00,4.921509e-05
3439.00,7.211010e-05
3440.00,1.457963e-04
3441.00,2.328943e-04
3442.00,2.915738e-04
3443.00,1.806902e-04
3444.00,1.133608e-04
3445.00,7.088486e-05
3446.00,8.047603e-05
3447.00,1.197469e-04
3448.00,1.388776e-04
3449.00,1.499209e-04
3450.00,9.690056e-05
3451.00,7.347010e-05
3452.00,5.947191e-05
3453.00,7.506461e-05
3454.00,1.151315e-04
3455.00,1.471505e-04
3456.00,1.578938e-04
3457.00,1.014275e-04
3458.00,7.128171e-05
3459.00,5.512268e-05
3460.00,7.666943e-05
3461.00,1.400210e-04
3462.00,2.066327e-04
3463.00,2.301022e-04
3464.00,1.460850e-04
3465.00,1.018644e-04
3466.00,6.372002e-05
3467.00,7.951767e-05
3468.00,1.270152e-04
3469.00,1.898565e-04
3470.00,2.290430e-04
3471.00,1.519036e-04
3472.00,1.188069e-04
3473.00,8.620622e-05
3474.00,1.063629e-04
3475.00,1.573494e-04
3476.00,2.084015e-04
3477.00,2.340482e-04
3478.00,1.405901e-04
3479.00,9.738417e-05
3480.00,6.969888e-05
3481.00,9.397783e-05
3482.00,1.427059e-04
3483.00,2.084718e-04
3484.00,2.169899e-04
3485.00,1.340345e-04
3486.00,1.051368e-04
3487.00,7.225652e-05
3488.00,9.588415e-05
3489.00,1.543018e-04
3490.00,2.020445e-04
3491.00,2.124383e-04
3492.00,1.282871e-04
3493.00,1.026162e-04
3494.00,8.178747e-05
3495.00,1.256538e-04
3496.00,1.913442e-04
3497.00,2.379206e-04
3498.00,2.534892e-04
3499.00,1.418927e-04
3500.00,1.032115e-04
3501.00,8.178736e-05
3502.00,1.096056e-04
3503.00,1.538465e-04
3504.00,1.872959e-04
3505.00,2.176420e-04
3506.00,1.640531e-04
3507.00,1.441486e-04
3508.00,1.119965e-04
3509.00,1.462138e-04
3510.00,1.806448e-04
3511.00,1.960487e-04
3512.00,1.750100e-04
3513.00,1.165648e-04
3514.00,1.087346e-04
3515.00,1.007006e-04
3516.00,1.543825e-04
3517.00,2.087636e-04
3518.00,2.345133e-04
3519.00,2.180574e-04
3520.00,1.436621e-04
3521.00,1.157176e-04
3522.00,1.056955e-04
3523.00,1.792698e-04
3524.00,2.384222e-04
3525.00,2.912201e-04
3526.00,2.530190e-04
3527.00,1.626972e-04
3528.00,1.277216e-04
3529.00,1.010958e-04
3530.00,1.419269e-04
3531.00,1.919306e-04
3532.00,2.517173e-04
3533.00,2.496823e-04
3534.00,1.799884e-04
3535.00,1.461540e-04
3536.00,1.191184e-04
3537.00,1.804377e-04
3538.00,2.520359e-04
3539.00,3.112096e-04
3540.00,2.853131e-04
3541.00,2.033415e-04
3542.00,1.549787e-04
3543.00,1.152636e-04
3544.00,1.467120e-04
3545.00,1.799686e-04
3546.00,2.290907e-04
3547.00,2.322416e-04
3548.00,1.694934e-04
3549.00,1.616292e-04
3550.00,1.537768e-04
3551.00,2.035428e-04
3552.00,2.216649e-04
3553.00,2.436637e-04
3554.00,2.258310e-04
3555.00,1.793651e-04
3556.00,1.463224e-04
3557.00,1.220975e-04
3558.00,1.527666e-04
3559.00,1.478142e-04
3560.00,1.619040e-04
3561.00,1.712307e-04
3562.00,1.521742e-04
3563.00,1.460495e-04
3564.00,1.387994e-04
3565.00,1.745274e-04
3566.00,1.859249e-04
3567.00,2.021597e-04
3568.00,2.125511e-04
3569.00,2.088968e-04
3570.00,1.930307e-04
3571.00,1.727782e-04
3572.00,2.032115e-04
3573.00,2.152517e-04
3574.00,2.324943e-04
3575.00,2.047349e-04
3576.00,1.632116e-04
3577.00,1.358976e-04
3578.00,1.296211e-04
3579.00,1.753545e-04
3580.00,2.058588e-04
3581.00,2.537672e-04
3582.00,2.697681e-04
3583.00,2.503913e-04
3584.00,2.090331e-04
3585.00,1.923625e-04
3586.00,2.214249e-04
3587.00,2.178218e-04
3588.00,2.487550e-04
3589.00,2.461358e-04
3590.00,3.070853e-04
3591.00,3.139761e-04
3592.00,2.345074e-04
3593.00,1.556563e-04
3594.00,1.208578e-04
3595.00,1.649862e-04
3596.00,2.349611e-04
3597.00,3.398006e-04
3598.00,3.249262e-04
3599.00,2.367679e-04
3600.00,1.470547e-04
3601.00,1.105139e-04
3602.00,1.290512e-04
3603.00,1.963894e-04
3604.00,3.314983e-04
3605.00,3.450629e-04
3606.00,2.530633e-04
3607.00,1.652980e-04
3608.00,1.348369e-04
3609.00,1.708851e-04
3610.00,2.265445e-04
3611.00,3.435309e-04
3612.00,3.270817e-04
3613.00,2.282691e-04
3614.00,1.430972e-04
3615.00,1.128626e-04
3616.00,1.410788e-04
3617.00,2.127990e-04
3618.00,3.313058e-04
3619.00,3.729825e-04
3620.00,2.734264e-04
3621.00,1.892692e-04
3622.00,1.638788e-04
3623.00,1.961844e-04
3624.00,2.701143e-04
3625.00,3.750734e-04
3626.00,3.552344e-04
3627.00,2.624857e-04
3628.00,1.806950e-04
3629.00,1.493747e-04
3630.00,1.716804e-04
3631.00,2.453076e-04
3632.00,3.514326e-04
3633.00,3.631309e-04
3634.00,2.827249e-04
3635.00,1.869095e-04
3636.00,1.629436e-04
3637.00,1.931030e-04
3638.00,2.673531e-04
3639.00,3.700725e-04
3640.00,3.706096e-04
3641.00,2.857273e-04
3642.00,1.942857e-04
3643.00,1.656677e-04
3644.00,1.960272e-04
3645.00,2.784882e-04
3646.00,3.785589e-04
3647.00,3.539710e-04
3648.00,2.607376e-04
3649.00,1.641123e-04
3650.00,1.430808e-04
3651.00,1.801062e-04
3652.00,2.988133e-04
3653.00,4.761293e-04
3654.00,4.700674e-04
3655.00,3.414094e-04
3656.00,2.178977e-04
3657.00,1.832766e-04
3658.00,2.315716e-04
3659.00,3.459418e-04
3660.00,5.104422e-04
3661.00,4.972243e-04
3662.00,3.580744e-04
3663.00,2.241237e-04
3664.00,1.631023e-04
3665.00,1.861297e-04
3666.00,2.572206e-04
3667.00,3.642652e-04
3668.00,3.445139e-04
3669.00,2.563713e-04
3670.00,1.852869e-04
3671.00,1.619837e-04
3672.00,1.920518e-04
3673.00,2.636468e-04
3674.00,3.691984e-04
3675.00,3.513132e-04
3676.00,2.641242e-04
3677.00,1.859984e-04
3678.00,1.570415e-04
3679.00,1.940745e-04
3680.00,2.814392e-04
3681.00,3.959175e-04
3682.00,3.994084e-04
3683.00,3.257958e-04
3684.00,2.422235e-04
3685.00,2.155820e-04
3686.00,2.701543e-04
3687.00,3.630249e-04
3688.00,3.972242e-04
3689.00,3.436329e-04
3690.00,2.487216e-04
3691.00,1.815050e-04
3692.00,1.742960e-04
3693.00,2.222831e-04
3694.00,3.223502e-04
3695.00,3.970672e-04
3696.00,3.599537e-04
3697.00,2.739741e-04
3698.00,2.201329e-04
3699.00,2.074829e-04
3700.00,2.586884e-04
3701.00,3.790944e-04
3702.00,4.492458e-04
3703.00,4.204993e-04
3704.00,3.279891e-04
3705.00,2.448901e-04
3706.00,2.149561e-04
3707.00,2.563444e-04
3708.00,3.625454e-04
3709.00,3.955162e-04
3710.00,3.616817e-04
3711.00,2.900190e-04
3712.00,2.391034e-04
3713.00,2.271677e-04
3714.00,2.800409e-04
3715.00,3.808144e-04
3716.00,4.154291e-04
3717.00,3.540609e-04
3718.00,2.539393e-04
3719.00,2.014064e-04
3720.00,1.945201e-04
3721.00,2.610158e-04
3722.00,3.779224e-04
3723.00,4.338774e-04
3724.00,3.813425e-04
3725.00,2.892083e-04
3726.00,2.155869e-04
3727.00,1.759397e-04
3728.00,2.120697e-04
3729.00,2.946457e-04
3730.00,3.644618e-04
3731.00,3.551266e-04
3732.00,2.913413e-04
3733.00,2.495872e-04
3734.00,2.455119e-04
3735.00,2.797088e-04
3736.00,3.051965e-04
3737.00,3.169324e-04
3738.00,2.997039e-04
3739.00,2.821323e-04
3740.00,2.565194e-04
3741.00,2.315453e-04
3742.00,2.637274e-04
3743.00,2.920522e-04
3744.00,3.063579e-04
3745.00,2.994647e-04
3746.00,2.750236e-04
3747.00,2.568823e-04
3748.00,2.443588e-04
3749.00,2.779159e-04
3750.00,3.002993e-04
3751.00,3.451289e-04
3752.00,3.642988e-04
3753.00,3.691796e-04
3754.00,3.652760e-04
3755.00,3.249718e-04
3756.00,3.803926e-04
3757.00,3.855369e-04
3758.00,3.956378e-04
3759.00,3.841590e-04
3760.00,3.470526e-04
3761.00,3.388161e-04
3762.00,3.302862e-04
3763.00,4.076810e-04
3764.00,4.447925e-04
3765.00,4.598982e-04
3766.00,4.337497e-04
3767.00,3.910518e-04
3768.00,3.615087e-04
3769.00,3.353790e-04
3770.00,3.863550e-04
3771.00,3.958877e-04
3772.00,4.098010e-04
3773.00,3.915221e-04
3774.00,3.552631e-04
3775.00,3.048967e-04
3776.00,2.587836e-04
3777.00,3.056859e-04
3778.00,3.432440e-04
3779.00,4.213759e-04
3780.00,4.908932e-04
3781.00,5.819409e-04
3782.00,5.941654e-04
3783.00,4.430216e-04
3784.00,3.008088e-04
3785.00,2.467572e-04
3786.00,3.020369e-04
3787.00,3.807573e-04
3788.00,4.829143e-04
3789.00,4.903720e-04
3790.00,3.485800e-04
3791.00,2.521321e-04
3792.00,2.106454e-04
3793.00,2.793664e-04
3794.00,3.835606e-04
3795.00,5.475805e-04
3796.00,6.372184e-04
3797.00,4.407321e-04
3798.00,2.936480e-04
3799.00,2.132587e-04
3800.00,2.598265e-04
3801.00,3.274204e-04
3802.00,4.269840e-04
3803.00,4.999852e-04
3804.00,3.926095e-04
3805.00,3.043076e-04
3806.00,2.514499e-04
3807.00,3.048528e-04
3808.00,4.009803e-04
3809.00,5.432853e-04
3810.00,5.990654e-04
3811.00,4.476103e-04
3812.00,3.097622e-04
3813.00,2.372446e-04
3814.00,2.811707e-04
3815.00,3.775200e-04
3816.00,5.103792e-04
3817.00,5.340428e-04
3818.00,3.769803e-04
3819.00,2.706531e-04
3820.00,2.267243e-04
3821.00,2.780783e-04
3822.00,3.625600e-04
3823.00,4.975721e-04
3824.00,5.039722e-04
3825.00,3.735362e-04
3826.00,2.689257e-04
3827.00,2.213871e-04
3828.00,2.898230e-04
3829.00,4.070317e-04
3830.00,5.356639e-04
3831.00,5.420434e-04
3832.00,4.128659e-04
3833.00,2.982807e-04
3834.00,2.359544e-04
3835.00,2.930958e-04
3836.00,4.020521e-04
3837.00,5.646461e-04
3838.00,5.458181e-04
3839.00,4.092912e-04
3840.00,2.759602e-04
3841.00,2.086305e-04
3842.00,2.486885e-04
3843.00,3.261887e-04
3844.00,4.503221e-04
3845.00,4.781786e-04
3846.00,3.800695e-04
3847.00,2.803822e-04
3848.00,2.263446e-04
3849.00,2.928316e-04
3850.00,4.246653e-04
3851.00,6.171308e-04
3852.00,6.594012e-04
3853.00,4.877952e-04
3854.00,3.104129e-04
3855.00,2.584672e-04
3856.00,3.045039e-04
3857.00,3.757905e-04
3858.00,5.102819e-04
3859.00,5.449566e-04
3860.00,4.179880e-04
3861.00,2.821306e-04
3862.00,2.170819e-04
3863.00,2.603967e-04
3864.00,3.669521e-04
3865.00,5.299722e-04
3866.00,5.729702e-04
3867.00,4.725371e-04
3868.00,3.376149e-04
3869.00,2.751237e-04
3870.00,3.195065e-04
3871.00,4.079538e-04
3872.00,4.840412e-04
3873.00,4.577313e-04
3874.00,4.059302e-04
3875.00,3.012251e-04
3876.00,2.856277e-04
3877.00,3.558916e-04
3878.00,4.672723e-04
3879.00,5.532818e-04
3880.00,4.825808e-04
3881.00,3.947938e-04
3882.00,2.760463e-04
3883.00,2.507019e-04
3884.00,3.163930e-04
3885.00,3.979459e-04
3886.00,4.555283e-04
3887.00,3.793938e-04
3888.00,3.158697e-04
3889.00,2.260943e-04
3890.00,2.187992e-04
3891.00,2.934656e-04
3892.00,3.794363e-04
3893.00,4.810075e-04
3894.00,4.573634e-04
3895.00,4.304702e-04
3896.00,3.382661e-04
3897.00,3.040395e-04
3898.00,3.596910e-04
3899.00,4.062004e-04
3900.00,4.534317e-04
3901.00,4.213255e-04
3902.00,3.430505e-04
3903.00,2.617007e-04
3904.00,2.358274e-04
3905.00,2.850290e-04
3906.00,3.878513e-04
3907.00,4.917309e-04
3908.00,4.648024e-04
3909.00,4.124565e-04
3910.00,2.935796e-04
3911.00,2.659728e-04
3912.00,3.363892e-04
3913.00,4.706650e-04
3914.00,5.678465e-04
3915.00,5.062780e-04
3916.00,4.480039e-04
3917.00,3.663539e-04
3918.00,3.584481e-04
3919.00,3.996227e-04
3920.00,4.095538e-04
3921.00,4.239783e-04
3922.00,4.146502e-04
3923.00,3.897564e-04
3924.00,3.291894e-04
3925.00,3.134609e-04
3926.00,3.438174e-04
3927.00,3.675674e-04
3928.00,3.855131e-04
3929.00,4.002179e-04
3930.00,4.209416e-04
3931.00,4.131921e-04
3932.00,3.971588e-04
3933.00,4.232322e-04
3934.00,4.268648e-04
3935.00,4.101413e-04
3936.00,3.722015e-04
3937.00,3.300738e-04
3938.00,2.944919e-04
3939.00,3.044329e-04
3940.00,3.720581e-04
3941.00,4.054909e-04
3942.00,4.476298e-04
3943.00,4.767576e-04
3944.00,4.535370e-04
3945.00,3.878086e-04
3946.00,3.349191e-04
3947.00,3.400266e-04
3948.00,3.310987e-04
3949.00,3.208994e-04
3950.00,3.501220e-04
3951.00,3.541989e-04
3952.00,3.433768e-04
3953.00,3.620334e-04
3954.00,4.009817e-04
3955.00,4.325892e-04
3956.00,4.151621e-04
3957.00,4.282697e-04
3958.00,3.851887e-04
3959.00,3.399792e-04
3960.00,3.435781e-04
3961.00,3.840354e-04
3962.00,4.342063e-04
3963.00,4.857861e-04
3964.00,5.637935e-04
3965.00,6.566999e-04
3966.00,6.657335e-04
3967.00,5.049123e-04
3968.00,3.583632e-04
3969.00,2.920805e-04
3970.00,3.122244e-04
3971.00,4.426826e-04
3972.00,5.268556e-04
3973.00,5.872056e-04
3974.00,4.581225e-04
3975.00,3.297644e-04
3976.00,2.751616e-04
3977.00,2.748236e-04
3978.00,4.274902e-04
3979.00,5.376067e-04
3980.00,5.789993e-04
3981.00,4.422001e-04
3982.00,3.043453e-04
3983.00,2.621587e-04
3984.00,2.932737e-04
3985.00,4.469011e-04
3986.00,5.415518e-04
3987.00,6.240270e-04
3988.00,4.940708e-04
3989.00,3.295326e-04
3990.00,2.595884e-04
3991.00,2.834495e-04
3992.00,4.418522e-04
3993.00,5.540159e-04
3994.00,6.549541e-04
3995.00,4.949232e-04
3996.00,3.453946e-04
3997.00,2.701007e-04
3998.00,2.737910e-04
3999.00,4.215084e-04
4000.00,5.123454e-04
4001.00,5.978840e-04
4002.00,4.341604e-04
4003.00,3.180082e-04
4004.00,2.630219e-04
4005.00,2.805574e-04
4006.00,4.767604e-04
4007.00,5.492952e-04
4008.00,6.022695e-04
4009.00,4.391079e-04
4010.00,2.990124e-04
4011.00,2.615063e-04
4012.00,2.880482e-04
4013.00,4.630319e-04
4014.00,6.211625e-04
4015.00,7.014143e-04
4016.00,5.522158e-04
4017.00,3.736821e-04
4018.00,3.012686e-04
4019.00,3.129646e-04
4020.00,4.540265e-04
4021.00,5.390023e-04
4022.00,6.203767e-04
4023.00,4.589079e-04
4024.00,3.341215e-04
4025.00,2.772482e-04
4026.00,2.868119e-04
4027.00,3.784078e-04
4028.00,4.578844e-04
4029.00,5.488524e-04
4030.00,4.277838e-04
4031.00,3.168220e-04
4032.00,2.644508e-04
4033.00,2.739418e-04
4034.00,4.322800e-04
4035.00,5.623044e-04
4036.00,6.443527e-04
4037.00,4.889760e-04
4038.00,3.585656e-04
4039.00,3.051635e-04
4040.00,3.225894e-04
4041.00,4.853612e-04
4042.00,5.743380e-04
4043.00,6.330655e-04
4044.00,5.123748e-04
4045.00,3.604628e-04
4046.00,2.905522e-04
4047.00,3.030165e-04
4048.00,4.578572e-04
4049.00,5.722371e-04
4050.00,6.514569e-04
4051.00,5.049739e-04
4052.00,3.489599e-04
4053.00,2.949603e-04
4054.00,3.011742e-04
4055.00,4.285197e-04
4056.00,5.291872e-04
4057.00,5.873351e-04
4058.00,4.711361e-04
4059.00,3.654201e-04
4060.00,3.573082e-04
4061.00,4.009676e-04
4062.00,5.437138e-04
4063.00,5.757189e-04
4064.00,5.522425e-04
4065.00,4.104020e-04
4066.00,3.060455e-04
4067.00,2.807940e-04
4068.00,3.274875e-04
4069.00,4.671668e-04
4070.00,4.657847e-04
4071.00,4.354425e-04
4072.00,3.343573e-04
4073.00,2.553292e-04
4074.00,2.536980e-04
4075.00,3.301504e-04
4076.00,4.761655e-04
4077.00,4.789981e-04
4078.00,5.061855e-04
4079.00,3.911396e-04
4080.00,2.987375e-04
4081.00,2.865976e-04
4082.00,3.231884e-04
4083.00,4.632344e-04
4084.00,4.734574e-04
4085.00,4.977984e-04
4086.00,3.767287e-04
4087.00,2.904386e-04
4088.00,2.884616e-04
4089.00,3.558652e-04
4090.00,5.602021e-04
4091.00,6.112829e-04
4092.00,5.996694e-04
4093.00,5.078342e-04
4094.00,4.090701e-04
4095.00,3.611496e-04
4096.00,3.883008e-04
4097.00,5.069576e-04
4098.00,4.848371e-04
4099.00,4.694031e-04
4100.00,3.877537e-04
4101.00,3.452308e-04
4102.00,3.498339e-04
4103.00,3.561030e-04
4104.00,3.936577e-04
4105.00,4.048014e-04
4106.00,4.349134e-04
4107.00,4.234002e-04
4108.00,4.079252e-04
4109.00,3.827239e-04
4110.00,3.755964e-04
4111.00,4.434173e-04
4112.00,4.488457e-04
4113.00,4.681329e-04
4114.00,4.461176e-04
4115.00,4.308604e-04
4116.00,3.998868e-04
4117.00,4.511935e-04
4118.00,5.106643e-04
4119.00,5.171158e-04
4120.00,5.434228e-04
4121.00,4.995561e-04
4122.00,4.373017e-04
4123.00,4.019872e-04
4124.00,4.058027e-04
4125.00,4.130320e-04
4126.00,4.184036e-04
4127.00,4.646658e-04
4128.00,4.792098e-04
4129.00,4.803154e-04
4130.00,4.531390e-04
4131.00,4.915910e-04
4132.00,5.026670e-04
4133.00,5.227973e-04
4134.00,5.538897e-04
4135.00,5.106781e-04
4136.00,4.696755e-04
4137.00,4.497062e-04
4138.00,4.796697e-04
4139.00,4.944709e-04
4140.00,5.041106e-04
4141.00,4.783079e-04
4142.00,4.437834e-04
4143.00,4.294549e-04
4144.00,4.248776e-04
4145.00,4.733489e-04
4146.00,4.562877e-04
4147.00,5.083943e-04
4148.00,5.520683e-04
4149.00,5.816065e-04
4150.00,5.742809e-04
4151.00,4.491326e-04
4152.00,3.684015e-04
4153.00,3.175480e-04
4154.00,3.866260e-04
4155.00,5.567656e-04
4156.00,7.170059e-04
4157.00,8.238666e-04
4158.00,6.475191e-04
4159.00,4.572827e-04
4160.00,3.631056e-04
4161.00,4.151606e-04
4162.00,5.655755e-04
4163.00,7.020751e-04
4164.00,7.326947e-04
4165.00,5.595236e-04
4166.00,3.796026e-04
4167.00,3.087656e-04
4168.00,3.832353e-04
4169.00,5.069422e-04
4170.00,6.820844e-04
4171.00,6.998135e-04
4172.00,5.221540e-04
4173.00,3.837998e-04
4174.00,2.928676e-04
4175.00,3.360487e-04
4176.00,4.301019e-04
4177.00,5.797370e-04
4178.00,6.057919e-04
4179.00,4.783588e-04
4180.00,3.531254e-04
4181.00,2.916847e-04
4182.00,3.631125e-04
4183.00,4.782371e-04
4184.00,6.924261e-04
4185.00,6.939423e-04
4186.00,5.366770e-04
4187.00,4.274554e-04
4188.00,3.258151e-04
4189.00,4.079737e-04
4190.00,5.420868e-04
4191.00,7.577334e-04
4192.00,7.358643e-04
4193.00,5.462426e-04
4194.00,4.287082e-04
4195.00,3.328279e-04
4196.00,4.357882e-04
4197.00,5.515359e-04
4198.00,7.533894e-04
4199.00,7.175993e-04
4200.00,4.960796e-04
4201.00,3.593587e-04
4202.00,2.545567e-04
4203.00,3.209597e-04
4204.00,3.862496e-04
4205.00,5.402524e-04
4206.00,5.879278e-04
4207.00,5.034276e-04
4208.00,4.151209e-04
4209.00,3.201188e-04
4210.00,4.026697e-04
4211.00,4.709080e-04
4212.00,6.775671e-04
4213.00,6.888488e-04
4214.00,5.112417e-04
4215.00,4.148940e-04
4216.00,3.068925e-04
4217.00,3.687056e-04
4218.00,4.621742e-04
4219.00,6.412518e-04
4220.00,6.742533e-04
4221.00,5.207236e-04
4222.00,4.159679e-04
4223.00,3.157929e-04
4224.00,4.080084e-04
4225.00,5.101219e-04
4226.00,6.830989e-04
4227.00,6.692778e-04
4228.00,5.185779e-04
4229.00,3.922012e-04
4230.00,3.096154e-04
4231.00,3.898654e-04
4232.00,4.768608e-04
4233.00,6.256544e-04
4234.00,6.069187e-04
4235.00,4.444027e-04
4236.00,3.449061e-04
4237.00,2.491857e-04
4238.00,3.240553e-04
4239.00,4.167480e-04
4240.00,5.483712e-04
4241.00,5.852315e-04
4242.00,4.741971e-04
4243.00,3.968976e-04
4244.00,3.261796e-04
4245.00,4.289413e-04
4246.00,5.122259e-04
4247.00,6.094012e-04
4248.00,5.688728e-04
4249.00,4.580139e-04
4250.00,3.833858e-04
4251.00,3.121652e-04
4252.00,4.063762e-04
4253.00,4.994056e-04
4254.00,6.514367e-04
4255.00,6.652543e-04
4256.00,5.795961e-04
4257.00,4.947048e-04
4258.00,3.773694e-04
4259.00,4.431469e-04
4260.00,4.956630e-04
4261.00,5.188267e-04
4262.00,4.896253e-04
4263.00,4.223503e-04
4264.00,3.728779e-04
4265.00,3.388867e-04
4266.00,4.622669e-04
4267.00,5.615430e-04
4268.00,7.156422e-04
4269.00,7.289029e-04
4270.00,5.891816e-04
4271.00,4.611842e-04
4272.00,3.688072e-04
4273.00,4.354795e-04
4274.00,4.824978e-04
4275.00,5.578919e-04
4276.00,5.486624e-04
4277.00,4.274964e-04
4278.00,3.686515e-04
4279.00,3.459789e-04
4280.00,4.558433e-04
4281.00,5.620287e-04
4282.00,6.394049e-04
4283.00,5.829329e-04
4284.00,4.764696e-04
4285.00,4.049828e-04
4286.00,3.355455e-04
4287.00,4.133385e-04
4288.00,4.724234e-04
4289.00,5.100580e-04
4290.00,5.384633e-04
4291.00,4.690796e-04
4292.00,4.550508e-04
4293.00,4.126963e-04
4294.00,4.652294e-04
4295.00,4.485366e-04
4296.00,4.687377e-04
4297.00,4.658613e-04
4298.00,4.064938e-04
4299.00,4.263782e-04
4300.00,4.091305e-04
4301.00,4.665594e-04
4302.00,4.803606e-04
4303.00,5.298706e-04
4304.00,5.179512e-04
4305.00,4.428906e-04
4306.00,4.444692e-04
4307.00,4.037147e-04
4308.00,4.726956e-04
4309.00,4.718020e-04
4310.00,4.611112e-04
4311.00,4.450250e-04
4312.00,4.136517e-04
4313.00,4.548155e-04
4314.00,4.417532e-04
4315.00,5.502669e-04
4316.00,5.557120e-04
4317.00,5.231269e-04
4318.00,4.729400e-04
4319.00,4.149279e-04
4320.00,3.970564e-04
4321.00,3.591654e-04
4322.00,4.477376e-04
4323.00,4.615483e-04
4324.00,4.756221e-04
4325.00,4.651116e-04
4326.00,4.051346e-04
4327.00,3.883542e-04
4328.00,3.496809e-04
4329.00,4.226124e-04
4330.00,4.527172e-04
4331.00,5.284776e-04
4332.00,6.019420e-04
4333.00,5.809764e-04
4334.00,5.508987e-04
4335.00,4.557626e-04
4336.00,5.039606e-04
4337.00,4.869346e-04
4338.00,5.415796e-04
4339.00,6.330723e-04
4340.00,7.269401e-04
4341.00,7.308553e-04
4342.00,5.782172e-04
4343.00,4.316359e-04
4344.00,3.214038e-04
4345.00,3.650381e-04
4346.00,5.010685e-04
4347.00,6.574792e-04
4348.00,7.038647e-04
4349.00,5.313196e-04
4350.00,4.038722e-04
4351.00,3.079267e-04
4352.00,3.709442e-04
4353.00,5.188060e-04
4354.00,6.361612e-04
4355.00,6.563823e-04
4356.00,4.968380e-04
4357.00,3.695370e-04
4358.00,2.983605e-04
4359.00,3.374846e-04
4360.00,4.537267e-04
4361.00,5.549791e-04
4362.00,5.783719e-04
4363.00,4.374466e-04
4364.00,3.554205e-04
4365.00,2.801904e-04
4366.00,3.079004e-04
4367.00,4.396958e-04
4368.00,5.859234e-04
4369.00,6.583597e-04
4370.00,5.665575e-04
4371.00,4.369206e-04
4372.00,3.502625e-04
4373.00,3.651274e-04
4374.00,4.762739e-04
4375.00,6.314532e-04
4376.00,7.131540e-04
4377.00,6.129482e-04
4378.00,4.888337e-04
4379.00,3.849863e-04
4380.00,3.754839e-04
4381.00,4.733508e-04
4382.00,6.075840e-04
4383.00,6.784640e-04
4384.00,5.785021e-04
4385.00,4.450410e-04
4386.00,3.625564e-04
4387.00,3.922186e-04
4388.00,4.850100e-04
4389.00,6.165847e-04
4390.00,6.328886e-04
4391.00,5.104661e-04
4392.00,3.812154e-04
4393.00,2.922734e-04
4394.00,3.223654e-04
4395.00,4.707978e-04
4396.00,6.077664e-04
4397.00,6.623424e-04
4398.00,5.644917e-04
4399.00,4.137684e-04
4400.00,3.417032e-04
4401.00,3.636128e-04
4402.00,5.195613e-04
4403.00,6.858153e-04
4404.00,7.448839e-04
4405.00,6.288637e-04
4406.00,4.719718e-04
4407.00,3.913812e-04
4408.00,4.258270e-04
4409.00,5.584495e-04
4410.00,7.406032e-04
4411.00,7.607461e-04
4412.00,5.801930e-04
4413.00,3.883001e-04
4414.00,3.121054e-04
4415.00,3.414414e-04
4416.00,4.882086e-04
4417.00,6.864287e-04
4418.00,7.457944e-04
4419.00,6.191802e-04
4420.00,4.675547e-04
4421.00,3.688049e-04
4422.00,3.871236e-04
4423.00,4.854553e-04
4424.00,6.091896e-04
4425.00,6.372626e-04
4426.00,5.201404e-04
4427.00,4.245605e-04
4428.00,3.965372e-04
4429.00,4.843856e-04
4430.00,6.048974e-04
4431.00,6.624862e-04
4432.00,5.959754e-04
4433.00,4.740569e-04
4434.00,4.085417e-04
4435.00,3.645173e-04
4436.00,4.413817e-04
4437.00,5.704471e-04
4438.00,6.259420e-04
4439.00,6.053051e-04
4440.00,5.019180e-04
4441.00,4.206674e-04
4442.00,3.630656e-04
4443.00,4.093061e-04
4444.00,5.115610e-04
4445.00,5.968166e-04
4446.00,5.597500e-04
4447.00,4.564633e-04
4448.00,3.463876e-04
4449.00,2.889007e-04
4450.00,3.653913e-04
4451.00,4.855059e-04
4452.00,5.875528e-04
4453.00,5.660498e-04
4454.00,4.665429e-04
4455.00,4.041811e-04
4456.00,3.656671e-04
4457.00,4.271486e-04
4458.00,5.057113e-04
4459.00,6.102556e-04
4460.00,5.982548e-04
4461.00,5.413095e-04
4462.00,5.074042e-04
4463.00,4.494363e-04
4464.00,5.336562e-04
4465.00,6.456252e-04
4466.00,6.868885e-04
4467.00,6.360707e-04
4468.00,4.856309e-04
4469.00,3.812373e-04
4470.00,3.149925e-04
4471.00,3.610799e-04
4472.00,4.329355e-04
4473.00,5.073994e-04
4474.00,5.620215e-04
4475.00,5.319010e-04
4476.00,5.315976e-04
4477.00,4.936214e-04
4478.00,5.252645e-04
4479.00,5.008686e-04
4480.00,5.034530e-04
4481.00,4.747046e-04
4482.00,4.315060e-04
4483.00,4.363120e-04
4484.00,4.256481e-04
4485.00,4.884279e-04
4486.00,5.015061e-04
4487.00,4.819426e-04
4488.00,4.575671e-04
4489.00,4.195567e-04
4490.00,4.050669e-04
4491.00,3.716750e-04
4492.00,4.403800e-04
4493.00,4.144633e-04
4494.00,4.452882e-04
4495.00,4.598879e-04
4496.00,4.277996e-04
4497.00,4.471901e-04
4498.00,4.433698e-04
4499.00,5.105216e-04
4500.00,4.957224e-04
4501.00,5.133977e-04
4502.00,5.063744e-04
4503.00,4.875781e-04
4504.00,5.509136e-04
4505.00,5.324942e-04
4506.00,6.067824e-04
4507.00,5.467170e-04
4508.00,5.491438e-04
4509.00,5.160319e-04
4510.00,4.857280e-04
4511.00,5.115398e-04
4512.00,4.541187e-04
4513.00,5.358992e-04
4514.00,5.351421e-04
4515.00,6.015335e-04
4516.00,6.352571e-04
4517.00,5.604907e-04
4518.00,5.408509e-04
4519.00,4.566616e-04
4520.00,4.889867e-04
4521.00,5.041288e-04
4522.00,5.685710e-04
4523.00,6.516469e-04
4524.00,7.676634e-04
4525.00,7.523817e-04
4526.00,5.453671e-04
4527.00,4.352560e-04
4528.00,3.387498e-04
4529.00,3.928184e-04
4530.00,4.995593e-04
4531.00,6.254570e-04
4532.00,6.409822e-04
4533.00,5.109540e-04
4534.00,4.309891e-04
4535.00,3.547283e-04
4536.00,4.238212e-04
4537.00,5.656279e-04
4538.00,7.219769e-04
4539.00,7.330120e-04
4540.00,5.656575e-04
4541.00,4.556239e-04
4542.00,3.557856e-04
4543.00,3.787207e-04
4544.00,4.653096e-04
4545.00,6.030228e-04
4546.00,6.567289e-04
4547.00,5.343997e-04
4548.00,4.651043e-04
4549.00,3.735324e-04
4550.00,4.426657e-04
4551.00,5.531621e-04
4552.00,7.118905e-04
4553.00,7.308265e-04
4554.00,5.718962e-04
4555.00,4.566406e-04
4556.00,3.610024e-04
4557.00,4.148869e-04
4558.00,5.451349e-04
4559.00,7.809119e-04
4560.00,7.999068e-04
4561.00,6.239671e-04
4562.00,4.937070e-04
4563.00,3.734536e-04
4564.00,4.322935e-04
4565.00,5.138420e-04
4566.00,6.354169e-04
4567.00,6.696226e-04
4568.00,5.332252e-04
4569.00,3.822857e-04
4570.00,2.980763e-04
4571.00,3.530445e-04
4572.00,4.808954e-04
4573.00,6.841046e-04
4574.00,7.099997e-04
4575.00,5.594628e-04
4576.00,4.227161e-04
4577.00,3.298255e-04
4578.00,4.026457e-04
4579.00,5.318010e-04
4580.00,7.477124e-04
4581.00,7.082243e-04
4582.00,5.310785e-04
4583.00,3.846776e-04
4584.00,3.169758e-04
4585.00,4.077848e-04
4586.00,5.175468e-04
4587.00,7.346640e-04
4588.00,6.830425e-04
4589.00,5.213471e-04
4590.00,3.920928e-04
4591.00,3.256795e-04
4592.00,3.935678e-04
4593.00,4.600812e-04
4594.00,5.925531e-04
4595.00,5.584575e-04
4596.00,4.849425e-04
4597.00,3.810967e-04
4598.00,3.187630e-04
4599.00,4.020615e-04
4600.00,4.896784e-04
4601.00,7.260810e-04
4602.00,7.321680e-04
4603.00,6.097244e-04
4604.00,4.473850e-04
4605.00,3.469687e-04
4606.00,4.113533e-04
4607.00,4.994275e-04
4608.00,6.966752e-04
4609.00,6.727604e-04
4610.00,5.659960e-04
4611.00,4.542240e-04
4612.00,4.322336e-04
4613.00,5.332874e-04
4614.00,6.087520e-04
4615.00,7.244949e-04
4616.00,6.392885e-04
4617.00,5.462909e-04
4618.00,4.433740e-04
4619.00,4.042123e-04
4620.00,4.768628e-04
4621.00,5.291173e-04
4622.00,6.130728e-04
4623.00,5.686400e-04
4624.00,5.121601e-04
4625.00,4.611907e-04
4626.00,4.174132e-04
4627.00,5.070582e-04
4628.00,5.811109e-04
4629.00,6.400718e-04
4630.00,5.822183e-04
4631.00,4.923362e-04
4632.00,4.294984e-04
4633.00,3.873153e-04
4634.00,4.497196e-04
4635.00,5.821380e-04
4636.00,6.671675e-04
4637.00,6.559223e-04
4638.00,5.410556e-04
4639.00,4.475141e-04
4640.00,4.164331e-04
4641.00,4.683558e-04
4642.00,5.721760e-04
4643.00,6.418304e-04
4644.00,6.235773e-04
4645.00,5.453271e-04
4646.00,4.655939e-04
4647.00,4.240428e-04
4648.00,4.490206e-04
4649.00,5.190978e-04
4650.00,5.815849e-04
4651.00,5.611287e-04
4652.00,4.901686e-04
4653.00,4.334117e-04
4654.00,4.076028e-04
4655.00,4.589911e-04
4656.00,5.716148e-04
4657.00,6.619394e-04
4658.00,6.309935e-04
4659.00,5.649891e-04
4660.00,5.118530e-04
4661.00,4.855754e-04
4662.00,5.161546e-04
4663.00,5.337277e-04
4664.00,5.451484e-04
4665.00,5.567846e-04
4666.00,5.226079e-04
4667.00,5.141798e-04
4668.00,5.044181e-04
4669.00,5.564782e-04
4670.00,5.950115e-04
4671.00,6.005089e-04
4672.00,6.221096e-04
4673.00,5.653322e-04
4674.00,5.368895e-04
4675.00,5.057398e-04
4676.00,4.902578e-04
4677.00,4.876443e-04
4678.00,4.754256e-04
4679.00,4.825272e-04
4680.00,4.713021e-04
4681.00,4.692431e-04
4682.00,4.674176e-04
4683.00,4.651542e-04
4684.00,5.173551e-04
4685.00,5.484802e-04
4686.00,6.043276e-04
4687.00,6.087944e-04
4688.00,6.214086e-04
4689.00,5.856551e-04
4690.00,5.713587e-04
4691.00,5.820246e-04
4692.00,5.581063e-04
4693.00,5.515020e-04
4694.00,5.316746e-04
4695.00,5.350910e-04
4696.00,5.239910e-04
4697.00,5.542713e-04
4698.00,5.796260e-04
4699.00,5.446504e-04
4700.00,5.525559e-04
4701.00,5.288402e-04
4702.00,5.544079e-04
4703.00,5.325640e-04
4704.00,5.574974e-04
4705.00,6.170653e-04
4706.00,6.481502e-04
4707.00,8.378987e-04
4708.00,8.927395e-04
4709.00,8.115073e-04
4710.00,6.635351e-04
4711.00,4.840807e-04
4712.00,3.865565e-04
4713.00,3.976699e-04
4714.00,5.446855e-04
4715.00,6.759011e-04
4716.00,6.831550e-04
4717.00,5.663373e-04
4718.00,4.567893e-04
4719.00,4.149234e-04
4720.00,4.232192e-04
4721.00,6.022605e-04
4722.00,7.274446e-04
4723.00,7.743590e-04
4724.00,6.445906e-04
4725.00,4.642900e-04
4726.00,4.124065e-04
4727.00,4.200213e-04
4728.00,5.899062e-04
4729.00,8.088328e-04
4730.00,8.362425e-04
4731.00,7.362665e-04
4732.00,5.553855e-04
4733.00,4.708466e-04
4734.00,4.628607e-04
4735.00,5.890758e-04
4736.00,7.552706e-04
4737.00,7.458465e-04
4738.00,6.177932e-04
4739.00,4.492071e-04
4740.00,3.913144e-04
4741.00,4.185374e-04
4742.00,5.663062e-04
4743.00,7.183217e-04
4744.00,7.091979e-04
4745.00,5.861309e-04
4746.00,4.253449e-04
4747.00,3.664460e-04
4748.00,3.923189e-04
4749.00,5.400871e-04
4750.00,7.397658e-04
4751.00,7.302709e-04
4752.00,6.201855e-04
4753.00,4.549282e-04
4754.00,3.887659e-04
4755.00,4.054750e-04
4756.00,5.457168e-04
4757.00,7.735523e-04
4758.00,8.052386e-04
4759.00,7.339631e-04
4760.00,5.320366e-04
4761.00,4.317821e-04
4762.00,4.326058e-04
4763.00,5.209283e-04
4764.00,6.766121e-04
4765.00,6.776585e-04
4766.00,6.130767e-04
4767.00,4.911783e-04
4768.00,4.690875e-04
4769.00,5.272429e-04
4770.00,7.002413e-04
4771.00,8.835836e-04
4772.00,8.650288e-04
4773.00,6.862735e-04
4774.00,5.072793e-04
4775.00,4.430476e-04
4776.00,4.507421e-04
4777.00,5.647881e-04
4778.00,7.518674e-04
4779.00,7.810122e-04
4780.00,7.083660e-04
4781.00,5.574758e-04
4782.00,4.950429e-04
4783.00,4.726673e-04
4784.00,5.424570e-04
4785.00,6.884416e-04
4786.00,6.711236e-04
4787.00,6.168141e-04
4788.00,4.613378e-04
4789.00,4.075836e-04
4790.00,4.507490e-04
4791.00,5.928341e-04
4792.00,7.551226e-04
4793.00,7.354455e-04
4794.00,6.436285e-04
4795.00,4.651954e-04
4796.00,3.964332e-04
4797.00,4.280036e-04
4798.00,5.501883e-04
4799.00,6.985127e-04
4800.00,7.666934e-04
4801.00,6.492398e-04
4802.00,4.940187e-04
4803.00,4.511919e-04
4804.00,4.669779e-04
4805.00,5.973789e-04
4806.00,6.503885e-04
4807.00,6.324218e-04
4808.00,5.946392e-04
4809.00,4.792965e-04
4810.00,4.508130e-04
4811.00,4.909470e-04
4812.00,5.845421e-04
4813.00,6.644955e-04
4814.00,6.913230e-04
4815.00,6.322134e-04
4816.00,5.352812e-04
4817.00,5.275632e-04
4818.00,5.711188e-04
4819.00,7.126527e-04
4820.00,7.774967e-04
4821.00,6.917949e-04
4822.00,5.802790e-04
4823.00,4.999258e-04
4824.00,5.017915e-04
4825.00,5.699461e-04
4826.00,6.831896e-04
4827.00,7.364803e-04
4828.00,6.805279e-04
4829.00,5.518848e-04
4830.00,4.479323e-04
4831.00,4.005345e-04
4832.00,4.417782e-04
4833.00,5.546935e-04
4834.00,6.260696e-04
4835.00,6.050525e-04
4836.00,5.438513e-04
4837.00,4.526683e-04
4838.00,4.126671e-04
4839.00,4.447118e-04
4840.00,5.361680e-04
4841.00,5.913272e-04
4842.00,6.211221e-04
4843.00,6.087132e-04
4844.00,5.209666e-04
4845.00,5.087349e-04
4846.00,5.570105e-04
4847.00,6.430247e-04
4848.00,7.074581e-04
4849.00,6.591777e-04
4850.00,6.320650e-04
4851.00,5.586643e-04
4852.00,5.230504e-04
4853.00,5.315829e-04
4854.00,5.306682e-04
4855.00,5.648140e-04
4856.00,5.617986e-04
4857.00,5.795137e-04
4858.00,5.813130e-04
4859.00,5.558996e-04
4860.00,5.758865e-04
4861.00,5.258109e-04
4862.00,5.202939e-04
4863.00,5.131644e-04
4864.00,5.295920e-04
4865.00,5.313442e-04
4866.00,5.082591e-04
4867.00,5.179081e-04
4868.00,4.717479e-04
4869.00,4.993270e-04
4870.00,4.962235e-04
4871.00,5.092855e-04
4872.00,5.349016e-04
4873.00,4.773508e-04
4874.00,5.080610e-04
4875.00,4.656170e-04
4876.00,4.597188e-04
4877.00,4.679115e-04
4878.00,4.879435e-04
4879.00,5.211576e-04
4880.00,5.190782e-04
4881.00,6.037097e-04
4882.00,5.658505e-04
4883.00,5.560194e-04
4884.00,5.010327e-04
4885.00,4.810366e-04
4886.00,4.693499e-04
4887.00,4.474572e-04
4888.00,5.499974e-04
4889.00,5.421467e-04
4890.00,5.996785e-04
4891.00,6.315686e-04
4892.00,6.868151e-04
4893.00,7.366904e-04
4894.00,6.007229e-04
4895.00,5.253302e-04
4896.00,4.318758e-04
4897.00,5.108604e-04
4898.00,6.130317e-04
4899.00,7.791034e-04
4900.00,8.625175e-04
4901.00,6.798618e-04
4902.00,5.608061e-04
4903.00,4.378296e-04
4904.00,4.899678e-04
4905.00,5.675685e-04
4906.00,6.987258e-04
4907.00,7.539878e-04
4908.00,5.842231e-04
4909.00,4.968710e-04
4910.00,3.691676e-04
4911.00,3.942412e-04
4912.00,4.781831e-04
4913.00,6.175396e-04
4914.00,6.958465e-04
4915.00,5.597449e-04
4916.00,4.795191e-04
4917.00,3.915383e-04
4918.00,4.383512e-04
4919.00,5.261181e-04
4920.00,6.289523e-04
4921.00,6.509511e-04
4922.00,5.076746e-04
4923.00,4.223416e-04
4924.00,3.393910e-04
4925.00,4.112020e-04
4926.00,5.274100e-04
4927.00,6.964997e-04
4928.00,7.981291e-04
4929.00,6.593707e-04
4930.00,5.840814e-04
4931.00,4.465827e-04
4932.00,4.593180e-04
4933.00,5.668004e-04
4934.00,7.140452e-04
4935.00,7.549620e-04
4936.00,6.401427e-04
4937.00,5.402284e-04
4938.00,4.511420e-04
4939.00,5.019479e-04
4940.00,6.135156e-04
4941.00,7.456448e-04
4942.00,7.652092e-04
4943.00,6.173382e-04
4944.00,4.986713e-04
4945.00,4.217849e-04
4946.00,4.905968e-04
4947.00,6.099627e-04
4948.00,7.599160e-04
4949.00,8.039505e-04
4950.00,6.583029e-04
4951.00,5.030836e-04
4952.00,4.212416e-04
4953.00,4.599091e-04
4954.00,5.434784e-04
4955.00,6.804914e-04
4956.00,7.081738e-04
4957.00,6.043899e-04
4958.00,5.059300e-04
4959.00,4.299662e-04
4960.00,4.771158e-04
4961.00,5.966521e-04
4962.00,7.647460e-04
4963.00,7.973776e-04
4964.00,6.733421e-04
4965.00,5.324968e-04
4966.00,4.387880e-04
4967.00,4.746933e-04
4968.00,5.873861e-04
4969.00,7.367219e-04
4970.00,7.721016e-04
4971.00,6.530442e-04
4972.00,5.265935e-04
4973.00,4.565862e-04
4974.00,4.613158e-04
4975.00,5.447261e-04
4976.00,6.924930e-04
4977.00,7.671741e-04
4978.00,6.832107e-04
4979.00,5.365625e-04
4980.00,4.431269e-04
4981.00,4.792969e-04
4982.00,5.875702e-04
4983.00,7.628730e-04
4984.00,8.382127e-04
4985.00,7.185797e-04
4986.00,5.868918e-04
4987.00,5.372062e-04
4988.00,5.641675e-04
4989.00,6.492749e-04
4990.00,6.902172e-04
4991.00,6.879126e-04
4992.00,6.311556e-04
4993.00,5.074295e-04
4994.00,4.748228e-04
4995.00,5.005150e-04
4996.00,5.945198e-04
4997.00,6.272339e-04
4998.00,6.425632e-04
4999.00,5.886314e-04
5000.00,4.724840e-04
5001.00,4.948280e-04
5002.00,5.383760e-04
5003.00,6.554293e-04
5004.00,7.072994e-04
5005.00,7.418846e-04
5006.00,7.369505e-04
5007.00,5.793308e-04
5008.00,5.640934e-04
5009.00,5.684808e-04
5010.00,6.148840e-04
5011.00,6.540801e-04
5012.00,6.397385e-04
5013.00,5.924397e-04
5014.00,5.271214e-04
5015.00,5.762114e-04
5016.00,6.630284e-04
5017.00,7.462534e-04
5018.00,7.572611e-04
5019.00,7.052991e-04
5020.00,6.305730e-04
5021.00,5.421431e-04
5022.00,5.681333e-04
5023.00,6.472424e-04
5024.00,8.003953e-04
5025.00,8.832542e-04
5026.00,8.810591e-04
5027.00,7.712942e-04
5028.00,6.107014e-04
5029.00,5.672288e-04
5030.00,5.785782e-04
5031.00,7.198519e-04
5032.00,8.040374e-04
5033.00,8.348719e-04
5034.00,7.997032e-04
5035.00,7.103777e-04
5036.00,7.048611e-04
5037.00,6.339559e-04
5038.00,6.063284e-04
5039.00,5.945499e-04
5040.00,6.073394e-04
5041.00,6.290660e-04
5042.00,6.189676e-04
5043.00,6.299795e-04
5044.00,5.999751e-04
5045.00,6.002697e-04
5046.00,6.007428e-04
5047.00,6.458997e-04
5048.00,7.137859e-04
5049.00,6.612881e-04
5050.00,6.625506e-04
5051.00,6.394376e-04
5052.00,6.462132e-04
5053.00,6.288203e-04
5054.00,6.207004e-04
5055.00,6.244458e-04
5056.00,5.978473e-04
5057.00,6.197041e-04
5058.00,5.947620e-04
5059.00,6.166408e-04
5060.00,6.270857e-04
5061.00,6.078201e-04
5062.00,6.360042e-04
5063.00,6.118580e-04
5064.00,6.059358e-04
5065.00,6.220702e-04
5066.00,6.407697e-04
5067.00,6.890818e-04
5068.00,7.179373e-04
5069.00,7.308832e-04
5070.00,6.631137e-04
5071.00,6.519327e-04
5072.00,6.283632e-04
5073.00,6.310712e-04
5074.00,6.683113e-04
5075.00,6.614577e-04
5076.00,6.945289e-04
5077.00,6.396440e-04
5078.00,6.002776e-04
5079.00,5.743876e-04
5080.00,5.765445e-04
5081.00,6.028075e-04
5082.00,6.941921e-04
5083.00,8.676305e-04
5084.00,8.574181e-04
5085.00,7.706444e-04
5086.00,5.592957e-04
5087.00,4.690886e-04
5088.00,4.830122e-04
5089.00,5.859176e-04
5090.00,7.599731e-04
5091.00,7.973363e-04
5092.00,7.600476e-04
5093.00,5.488386e-04
5094.00,4.513863e-04
5095.00,4.895741e-04
5096.00,6.263660e-04
5097.00,8.095709e-04
5098.00,7.736438e-04
5099.00,6.517473e-04
5100.00,4.634639e-04
5101.00,4.010936e-04
5102.00,4.711541e-04
5103.00,5.814933e-04
5104.00,7.364029e-04
5105.00,7.577862e-04
5106.00,6.822903e-04
5107.00,5.207164e-04
5108.00,4.620991e-04
5109.00,4.807537e-04
5110.00,6.006529e-04
5111.00,7.540225e-04
5112.00,7.827834e-04
5113.00,7.333496e-04
5114.00,5.534486e-04
5115.00,4.926519e-04
5116.00,5.377894e-04
5117.00,7.384561e-04
5118.00,9.801188e-04
5119.00,9.725346e-04
5120.00,8.138794e-04
5121.00,5.617138e-04
5122.00,5.062517e-04
5123.00,5.345422e-04
5124.00,6.700154e-04
5125.00,8.307796e-04
5126.00,8.365919e-04
5127.00,7.430230e-04
5128.00,5.479691e-04
5129.00,4.857599e-04
5130.00,5.187218e-04
5131.00,6.819941e-04
5132.00,8.505242e-04
5133.00,8.494309e-04
5134.00,7.857796e-04
5135.00,5.896798e-04
5136.00,5.250074e-04
5137.00,5.350924e-04
5138.00,6.666519e-04
5139.00,8.311526e-04
5140.00,8.448625e-04
5141.00,7.292830e-04
5142.00,5.220374e-04
5143.00,4.743390e-04
5144.00,4.756320e-04
5145.00,5.855314e-04
5146.00,7.297485e-04
5147.00,7.206830e-04
5148.00,6.551681e-04
5149.00,5.028586e-04
5150.00,4.474763e-04
5151.00,4.608471e-04
5152.00,5.969688e-04
5153.00,7.270176e-04
5154.00,7.196094e-04
5155.00,6.246498e-04
5156.00,4.702589e-04
5157.00,4.200886e-04
5158.00,4.505062e-04
5159.00,5.871155e-04
5160.00,7.284523e-04
5161.00,7.746971e-04
5162.00,7.537864e-04
5163.00,6.081937e-04
5164.00,5.520331e-04
5165.00,5.531480e-04
5166.00,6.858956e-04
5167.00,8.191180e-04
5168.00,8.341148e-04
5169.00,7.549479e-04
5170.00,5.607143e-04
5171.00,5.185408e-04
5172.00,4.986316e-04
5173.00,6.230095e-04
5174.00,6.937979e-04
5175.00,6.699085e-04
5176.00,6.595918e-04
5177.00,5.183015e-04
5178.00,5.184843e-04
5179.00,5.491169e-04
5180.00,6.581675e-04
5181.00,7.058717e-04
5182.00,6.658802e-04
5183.00,6.210986e-04
5184.00,4.860940e-04
5185.00,4.727051e-04
5186.00,4.883289e-04
5187.00,6.380507e-04
5188.00,7.214425e-04
5189.00,7.468414e-04
5190.00,7.743131e-04
5191.00,6.460789e-04
5192.00,6.225820e-04
5193.00,5.736385e-04
5194.00,6.373618e-04
5195.00,6.900684e-04
5196.00,6.831172e-04
5197.00,6.682126e-04
5198.00,5.186793e-04
5199.00,4.894170e-04
5200.00,4.777846e-04
5201.00,5.559189e-04
5202.00,6.170637e-04
5203.00,5.882019e-04
5204.00,5.627937e-04
5205.00,4.861031e-04
5206.00,5.262730e-04
5207.00,5.985741e-04
5208.00,7.579143e-04
5209.00,8.221082e-04
5210.00,7.968140e-04
5211.00,6.911033e-04
5212.00,5.672658e-04
5213.00,5.511364e-04
5214.00,5.690455e-04
5215.00,6.903284e-04
5216.00,7.136175e-04
5217.00,7.218015e-04
5218.00,7.185113e-04
5219.00,6.434727e-04
5220.00,6.433651e-04
5221.00,5.929566e-04
5222.00,6.397019e-04
5223.00,6.281068e-04
5224.00,6.671469e-04
5225.00,6.938666e-04
5226.00,6.429621e-04
5227.00,6.334899e-04
5228.00,5.955676e-04
5229.00,6.121848e-04
5230.00,6.092425e-04
5231.00,6.319553e-04
5232.00,6.631619e-04
5233.00,6.435387e-04
5234.00,6.725880e-04
5235.00,6.402767e-04
5236.00,6.209013e-04
5237.00,5.861552e-04
5238.00,6.346752e-04
5239.00,6.736611e-04
5240.00,6.051556e-04
5241.00,6.146701e-04
5242.00,5.867244e-04
5243.00,5.691409e-04
5244.00,5.344243e-04
5245.00,5.454621e-04
5246.00,5.701708e-04
5247.00,5.403174e-04
5248.00,5.485409e-04
5249.00,5.606381e-04
5250.00,5.846082e-04
5251.00,5.775372e-04
5252.00,6.015209e-04
5253.00,6.203379e-04
5254.00,5.746596e-04
5255.00,5.691790e-04
5256.00,5.402378e-04
5257.00,5.311844e-04
5258.00,5.070104e-04
5259.00,5.580207e-04
5260.00,6.228125e-04
5261.00,5.976334e-04
5262.00,5.808508e-04
5263.00,5.528528e-04
5264.00,5.949056e-04
5265.00,6.018792e-04
5266.00,6.945340e-04
5267.00,8.265632e-04
5268.00,7.802674e-04
5269.00,6.931867e-04
5270.00,5.254683e-04
5271.00,4.414604e-04
5272.00,4.344633e-04
5273.00,5.227689e-04
5274.00,6.370629e-04
5275.00,6.196692e-04
5276.00,5.484748e-04
5277.00,4.339717e-04
5278.00,4.098245e-04
5279.00,4.416064e-04
5280.00,5.873751e-04
5281.00,7.984815e-04
5282.00,8.671801e-04
5283.00,7.735464e-04
5284.00,5.977384e-04
5285.00,5.036337e-04
5286.00,5.090433e-04
5287.00,6.188353e-04
5288.00,6.981954e-04
5289.00,7.145290e-04
5290.00,6.617147e-04
5291.00,5.748945e-04
5292.00,5.429854e-04
5293.00,5.590339e-04
5294.00,6.584919e-04
5295.00,7.516809e-04
5296.00,7.696940e-04
5297.00,7.103141e-04
5298.00,5.731035e-04
5299.00,5.466631e-04
5300.00,5.444127e-04
5301.00,6.677718e-04
5302.00,7.618573e-04
5303.00,7.449993e-04
5304.00,6.456106e-04
5305.00,4.606772e-04
5306.00,3.909110e-04
5307.00,3.997478e-04
5308.00,4.746828e-04
5309.00,6.005973e-04
5310.00,6.616585e-04
5311.00,6.039155e-04
5312.00,4.922764e-04
5313.00,4.349921e-04
5314.00,4.746475e-04
5315.00,6.040946e-04
5316.00,7.338239e-04
5317.00,8.247165e-04
5318.00,7.328496e-04
5319.00,5.807613e-04
5320.00,5.136984e-04
5321.00,5.082447e-04
5322.00,6.274267e-04
5323.00,7.418253e-04
5324.00,8.049210e-04
5325.00,7.046357e-04
5326.00,5.549695e-04
5327.00,5.252127e-04
5328.00,5.348746e-04
5329.00,6.766517e-04
5330.00,7.967610e-04
5331.00,8.223803e-04
5332.00,7.511296e-04
5333.00,5.755611e-04
5334.00,5.045301e-04
5335.00,4.938116e-04
5336.00,6.443395e-04
5337.00,7.489974e-04
5338.00,7.528876e-04
5339.00,6.667193e-04
5340.00,5.191367e-04
5341.00,4.749538e-04
5342.00,4.697277e-04
5343.00,5.839771e-04
5344.00,7.335583e-04
5345.00,7.615915e-04
5346.00,6.933389e-04
5347.00,5.612280e-04
5348.00,5.082556e-04
5349.00,5.136121e-04
5350.00,6.322059e-04
5351.00,7.466455e-04
5352.00,7.439702e-04
5353.00,6.488881e-04
5354.00,4.966838e-04
5355.00,4.519782e-04
5356.00,4.716935e-04
5357.00,5.802732e-04
5358.00,7.078970e-04
5359.00,7.639227e-04
5360.00,7.387852e-04
5361.00,6.113935e-04
5362.00,5.830779e-04
5363.00,5.532580e-04
5364.00,6.289611e-04
5365.00,6.999332e-04
5366.00,6.618551e-04
5367.00,5.905816e-04
5368.00,5.167637e-04
5369.00,4.954547e-04
5370.00,5.185080e-04
5371.00,6.441594e-04
5372.00,7.055308e-04
5373.00,6.785647e-04
5374.00,6.124531e-04
5375.00,5.259999e-04
5376.00,5.396417e-04
5377.00,5.606182e-04
5378.00,6.610316e-04
5379.00,7.065642e-04
5380.00,7.291532e-04
5381.00,7.056285e-04
5382.00,6.201209e-04
5383.00,6.259464e-04
5384.00,6.515385e-04
5385.00,7.422322e-04
5386.00,7.333547e-04
5387.00,6.770980e-04
5388.00,6.072402e-04
5389.00,5.195998e-04
5390.00,5.380482e-04
5391.00,5.759990e-04
5392.00,7.563989e-04
5393.00,7.895466e-04
5394.00,7.694081e-04
5395.00,7.321567e-04
5396.00,5.603415e-04
5397.00,5.215277e-04
5398.00,5.275292e-04
5399.00,5.991770e-04
5400.00,6.295349e-04
5401.00,6.313536e-04
5402.00,6.212820e-04
5403.00,5.857433e-04
5404.00,6.568660e-04
5405.00,6.615010e-04
5406.00,7.335155e-04
5407.00,7.076515e-04
5408.00,7.408462e-04
5409.00,7.876564e-04
5410.00,7.339137e-04
5411.00,7.735483e-04
5412.00,6.995415e-04
5413.00,7.154115e-04
5414.00,7.094611e-04
5415.00,6.973538e-04
5416.00,7.333261e-04
5417.00,7.009428e-04
5418.00,7.259983e-04
5419.00,6.946182e-04
5420.00,6.616240e-04
5421.00,5.951817e-04
5422.00,6.099636e-04
5423.00,6.330459e-04
5424.00,6.008206e-04
5425.00,5.916366e-04
5426.00,5.960915e-04
5427.00,6.028853e-04
5428.00,5.600333e-04
5429.00,5.662031e-04
5430.00,5.873095e-04
5431.00,5.770964e-04
5432.00,6.226179e-04
5433.00,6.240663e-04
5434.00,6.460246e-04
5435.00,6.331407e-04
5436.00,6.528409e-04
5437.00,6.896482e-04
5438.00,6.443826e-04
5439.00,6.577400e-04
5440.00,6.501783e-04
5441.00,6.545049e-04
5442.00,6.380482e-04
5443.00,6.575588e-04
5444.00,6.958496e-04
5445.00,6.701935e-04
5446.00,6.878072e-04
5447.00,6.725058e-04
5448.00,6.855586e-04
5449.00,6.778839e-04
5450.00,7.862566e-04
5451.00,8.927571e-04
5452.00,8.665223e-04
5453.00,7.447439e-04
5454.00,6.143328e-04
5455.00,5.814257e-04
5456.00,5.922642e-04
5457.00,7.153486e-04
5458.00,8.839372e-04
5459.00,8.960834e-04
5460.00,7.411573e-04
5461.00,5.660112e-04
5462.00,4.791578e-04
5463.00,4.596335e-04
5464.00,5.689109e-04
5465.00,7.084922e-04
5466.00,7.408609e-04
5467.00,6.833927e-04
5468.00,5.709137e-04
5469.00,4.897668e-04
5470.00,5.078291e-04
5471.00,6.228991e-04
5472.00,8.086889e-04
5473.00,9.262266e-04
5474.00,8.578182e-04
5475.00,7.047669e-04
5476.00,6.112111e-04
5477.00,6.115644e-04
5478.00,7.430545e-04
5479.00,8.593072e-04
5480.00,8.414490e-04
5481.00,7.233904e-04
5482.00,6.017472e-04
5483.00,5.709184e-04
5484.00,5.842083e-04
5485.00,7.289025e-04
5486.00,9.057717e-04
5487.00,9.414739e-04
5488.00,8.144774e-04
5489.00,6.354357e-04
5490.00,5.553271e-04
5491.00,5.526572e-04
5492.00,6.575516e-04
5493.00,7.903583e-04
5494.00,8.045199e-04
5495.00,6.812358e-04
5496.00,5.941805e-04
5497.00,5.378119e-04
5498.00,5.275069e-04
5499.00,6.801377e-04
5500.00,8.536595e-04
5501.00,8.929915e-04
5502.00,8.386064e-04
5503.00,6.762940e-04
5504.00,5.896920e-04
5505.00,6.533162e-04
5506.00,7.880980e-04
5507.00,9.659285e-04
5508.00,1.017232e-03
5509.00,8.505364e-04
5510.00,6.883647e-04
5511.00,5.780639e-04
5512.00,5.499556e-04
5513.00,6.504609e-04
5514.00,7.765410e-04
5515.00,8.613424e-04
5516.00,8.246297e-04
5517.00,7.027324e-04
5518.00,6.001060e-04
5519.00,6.135114e-04
5520.00,7.224376e-04
5521.00,7.926036e-04
5522.00,8.251701e-04
5523.00,7.253552e-04
5524.00,6.144532e-04
5525.00,5.688939e-04
5526.00,5.788901e-04
5527.00,7.057255e-04
5528.00,8.255116e-04
5529.00,8.333379e-04
5530.00,6.897722e-04
5531.00,5.485948e-04
5532.00,5.056236e-04
5533.00,5.271663e-04
5534.00,6.604673e-04
5535.00,8.159316e-04
5536.00,9.349308e-04
5537.00,8.449637e-04
5538.00,6.680454e-04
5539.00,5.718661e-04
5540.00,5.521495e-04
5541.00,6.468680e-04
5542.00,7.648853e-04
5543.00,8.708208e-04
5544.00,7.828652e-04
5545.00,6.184646e-04
5546.00,5.474022e-04
5547.00,5.479796e-04
5548.00,6.014766e-04
5549.00,6.326647e-04
5550.00,6.514359e-04
5551.00,6.111511e-04
5552.00,5.619902e-04
5553.00,5.524475e-04
5554.00,6.148118e-04
5555.00,7.154424e-04
5556.00,7.498527e-04
5557.00,7.695670e-04
5558.00,7.116555e-04
5559.00,6.424870e-04
5560.00,6.205263e-04
5561.00,6.322167e-04
5562.00,7.003096e-04
5563.00,7.167115e-04
5564.00,7.649672e-04
5565.00,6.837992e-04
5566.00,5.837048e-04
5567.00,5.663866e-04
5568.00,5.642903e-04
5569.00,6.272760e-04
5570.00,6.522348e-04
5571.00,6.713169e-04
5572.00,6.247945e-04
5573.00,5.650863e-04
5574.00,5.894064e-04
5575.00,6.359309e-04
5576.00,7.279307e-04
5577.00,7.662629e-04
5578.00,8.118308e-04
5579.00,7.139407e-04
5580.00,6.202266e-04
5581.00,6.021159e-04
5582.00,6.298389e-04
5583.00,7.390765e-04
5584.00,8.192523e-04
5585.00,8.487838e-04
5586.00,8.306904e-04
5587.00,7.089871e-04
5588.00,6.684422e-04
5589.00,6.933564e-04
5590.00,8.078332e-04
5591.00,8.646808e-04
5592.00,8.859785e-04
5593.00,7.872942e-04
5594.00,7.726278e-04
5595.00,7.099095e-04
5596.00,6.861110e-04
5597.00,6.452800e-04
5598.00,6.148021e-04
5599.00,6.565729e-04
5600.00,6.556395e-04
5601.00,6.572032e-04
5602.00,6.858395e-04
5603.00,6.811147e-04
5604.00,6.013807e-04
5605.00,5.545202e-04
5606.00,6.168082e-04
5607.00,6.178064e-04
5608.00,6.912600e-04
5609.00,6.396924e-04
5610.00,6.178115e-04
5611.00,6.006249e-04
5612.00,5.822669e-04
5613.00,6.741029e-04
5614.00,6.933552e-04
5615.00,7.519182e-04
5616.00,7.420537e-04
5617.00,7.133791e-04
5618.00,7.263140e-04
5619.00,6.797072e-04
5620.00,6.787997e-04
5621.00,6.778036e-04
5622.00,6.771445e-04
5623.00,6.080212e-04
5624.00,6.183945e-04
5625.00,5.811253e-04
5626.00,5.440440e-04
5627.00,6.242777e-04
5628.00,6.293869e-04
5629.00,7.630592e-04
5630.00,7.412208e-04
5631.00,7.062561e-04
5632.00,6.861075e-04
5633.00,6.532075e-04
5634.00,7.210625e-04
5635.00,7.106158e-04
5636.00,7.624596e-04
5637.00,7.290730e-04
5638.00,7.256966e-04
5639.00,7.172510e-04
5640.00,7.504399e-04
5641.00,8.963544e-04
5642.00,9.318104e-04
5643.00,9.840371e-04
5644.00,7.843398e-04
5645.00,6.495825e-04
5646.00,5.587112e-04
5647.00,5.922160e-04
5648.00,7.736495e-04
5649.00,8.684614e-04
5650.00,9.526885e-04
5651.00,7.714272e-04
5652.00,6.437403e-04
5653.00,5.422021e-04
5654.00,5.443242e-04
5655.00,6.836136e-04
5656.00,7.909285e-04
5657.00,8.660522e-04
5658.00,7.510459e-04
5659.00,6.295264e-04
5660.00,4.996978e-04
5661.00,5.158543e-04
5662.00,6.373385e-04
5663.00,7.493422e-04
5664.00,8.685807e-04
5665.00,7.198765e-04
5666.00,6.383783e-04
5667.00,5.634110e-04
5668.00,5.734589e-04
5669.00,7.131962e-04
5670.00,7.950240e-04
5671.00,8.285612e-04
5672.00,6.588837e-04
5673.00,5.669604e-04
5674.00,4.905104e-04
5675.00,5.135183e-04
5676.00,6.670841e-04
5677.00,7.296393e-04
5678.00,7.880745e-04
5679.00,6.809851e-04
5680.00,6.409879e-04
5681.00,5.649856e-04
5682.00,5.817009e-04
5683.00,7.433399e-04
5684.00,8.756672e-04
5685.00,9.885735e-04
5686.00,8.261746e-04
5687.00,6.930640e-04
5688.00,5.994685e-04
5689.00,6.312652e-04
5690.00,7.398960e-04
5691.00,8.336137e-04
5692.00,8.528624e-04
5693.00,6.571522e-04
5694.00,5.992691e-04
5695.00,4.843849e-04
5696.00,4.965495e-04
5697.00,6.566244e-04
5698.00,7.326854e-04
5699.00,8.538536e-04
5700.00,8.057368e-04
5701.00,7.123247e-04
5702.00,5.991915e-04
5703.00,5.791553e-04
5704.00,7.011529e-04
5705.00,7.813255e-04
5706.00,8.320315e-04
5707.00,7.460468e-04
5708.00,6.673685e-04
5709.00,5.314950e-04
5710.00,5.459490e-04
5711.00,6.437722e-04
5712.00,7.297532e-04
5713.00,7.800845e-04
5714.00,6.460492e-04
5715.00,5.802755e-04
5716.00,4.999620e-04
5717.00,5.384912e-04
5718.00,6.996145e-04
5719.00,8.939903e-04
5720.00,1.003199e-03
5721.00,8.346614e-04
5722.00,7.030366e-04
5723.00,5.687072e-04
5724.00,5.819973e-04
5725.00,6.754190e-04
5726.00,7.729737e-04
5727.00,8.247456e-04
5728.00,7.095259e-04
5729.00,6.499224e-04
5730.00,5.966071e-04
5731.00,6.566939e-04
5732.00,7.498532e-04
5733.00,8.161286e-04
5734.00,8.000790e-04
5735.00,6.886244e-04
5736.00,5.843596e-04
5737.00,5.517822e-04
5738.00,6.123845e-04
5739.00,6.859621e-04
5740.00,7.772230e-04
5741.00,7.901152e-04
5742.00,7.147440e-04
5743.00,6.413561e-04
5744.00,5.921390e-04
5745.00,6.331691e-04
5746.00,6.678330e-04
5747.00,7.292212e-04
5748.00,7.378373e-04
5749.00,7.085099e-04
5750.00,6.578517e-04
5751.00,6.401346e-04
5752.00,6.789853e-04
5753.00,7.221845e-04
5754.00,7.734037e-04
5755.00,7.723186e-04
5756.00,7.191754e-04
5757.00,6.539418e-04
5758.00,6.285633e-04
5759.00,6.744688e-04
5760.00,7.405391e-04
5761.00,7.728343e-04
5762.00,7.312488e-04
5763.00,6.715288e-04
5764.00,5.663296e-04
5765.00,5.395081e-04
5766.00,5.816642e-04
5767.00,6.263426e-04
5768.00,7.125778e-04
5769.00,7.291716e-04
5770.00,7.028594e-04
5771.00,6.193077e-04
5772.00,5.649383e-04
5773.00,5.884070e-04
5774.00,6.321509e-04
5775.00,7.353440e-04
5776.00,7.851482e-04
5777.00,7.701659e-04
5778.00,7.014479e-04
5779.00,6.771810e-04
5780.00,6.233951e-04
5781.00,5.613228e-04
5782.00,5.440313e-04
5783.00,6.054488e-04
5784.00,6.695218e-04
5785.00,7.330561e-04
5786.00,8.323935e-04
5787.00,9.021087e-04
5788.00,9.332395e-04
5789.00,8.905994e-04
5790.00,8.803777e-04
5791.00,8.670836e-04
5792.00,8.115728e-04
5793.00,8.009475e-04
5794.00,7.417283e-04
5795.00,6.849752e-04
5796.00,6.674084e-04
5797.00,6.269820e-04
5798.00,6.730046e-04
5799.00,6.435382e-04
5800.00,6.522941e-04
5801.00,6.763604e-04
5802.00,6.854308e-04
5803.00,8.137152e-04
5804.00,8.550929e-04
5805.00,9.072704e-04
5806.00,8.494391e-04
5807.00,8.161028e-04
5808.00,7.906662e-04
5809.00,7.462582e-04
5810.00,7.539170e-04
5811.00,7.473369e-04
5812.00,7.369720e-04
5813.00,7.014645e-04
5814.00,6.556370e-04
5815.00,6.313802e-04
5816.00,6.097931e-04
5817.00,5.925387e-04
5818.00,6.137982e-04
5819.00,6.470400e-04
5820.00,6.776175e-04
5821.00,6.858321e-04
5822.00,6.884735e-04
5823.00,7.141369e-04
5824.00,7.657862e-04
5825.00,8.474001e-04
5826.00,9.598184e-04
5827.00,9.275898e-04
5828.00,8.465778e-04
5829.00,6.770859e-04
5830.00,5.761512e-04
5831.00,5.770626e-04
5832.00,6.295827e-04
5833.00,7.546928e-04
5834.00,7.839036e-04
5835.00,7.109701e-04
5836.00,6.172232e-04
5837.00,5.710254e-04
5838.00,6.043586e-04
5839.00,7.243298e-04
5840.00,8.886273e-04
5841.00,9.201751e-04
5842.00,8.350643e-04
5843.00,6.749401e-04
5844.00,6.014662e-04
5845.00,6.582526e-04
5846.00,7.301307e-04
5847.00,9.001596e-04
5848.00,8.598348e-04
5849.00,7.404788e-04
5850.00,6.160645e-04
5851.00,5.323378e-04
5852.00,6.075695e-04
5853.00,7.163794e-04
5854.00,8.772474e-04
5855.00,9.044470e-04
5856.00,7.784464e-04
5857.00,6.584721e-04
5858.00,5.929303e-04
5859.00,6.486864e-04
5860.00,7.408630e-04
5861.00,8.918006e-04
5862.00,8.909593e-04
5863.00,7.790172e-04
5864.00,6.718970e-04
5865.00,5.660848e-04
5866.00,6.012280e-04
5867.00,6.916125e-04
5868.00,8.073158e-04
5869.00,8.085798e-04
5870.00,7.648629e-04
5871.00,6.665909e-04
5872.00,5.568927e-04
5873.00,6.215283e-04
5874.00,6.902615e-04
5875.00,8.226281e-04
5876.00,8.553215e-04
5877.00,7.906132e-04
5878.00,6.824289e-04
5879.00,5.826591e-04
5880.00,6.454545e-04
5881.00,7.479157e-04
5882.00,9.226992e-04
5883.00,9.730233e-04
5884.00,8.800640e-04
5885.00,7.538514e-04
5886.00,6.355250e-04
5887.00,7.053251e-04
5888.00,8.377546e-04
5889.00,9.624553e-04
5890.00,1.004849e-03
5891.00,8.927369e-04
5892.00,7.478689e-04
5893.00,6.441335e-04
5894.00,6.984849e-04
5895.00,8.204311e-04
5896.00,9.972122e-04
5897.00,1.080459e-03
5898.00,9.530979e-04
5899.00,8.149038e-04
5900.00,6.524907e-04
5901.00,6.503612e-04
5902.00,7.150805e-04
5903.00,7.874257e-04
5904.00,8.382177e-04
5905.00,7.614337e-04
5906.00,6.677892e-04
5907.00,5.893134e-04
5908.00,6.174254e-04
5909.00,7.329921e-04
5910.00,8.816877e-04
5911.00,9.213555e-04
5912.00,8.541947e-04
5913.00,7.676383e-04
5914.00,6.946901e-04
5915.00,7.696908e-04
5916.00,8.444045e-04
5917.00,9.047477e-04
5918.00,9.498205e-04
5919.00,8.745287e-04
5920.00,8.223443e-04
5921.00,8.119297e-04
5922.00,8.679968e-04
5923.00,9.310205e-04
5924.00,9.797424e-04
5925.00,9.652856e-04
5926.00,8.891705e-04
5927.00,8.131996e-04
5928.00,7.537344e-04
5929.00,8.023168e-04
5930.00,8.525466e-04
5931.00,8.521622e-04
5932.00,8.057749e-04
5933.00,7.015021e-04
5934.00,6.258928e-04
5935.00,5.766946e-04
5936.00,6.584389e-04
5937.00,7.445999e-04
5938.00,8.200597e-04
5939.00,8.210483e-04
5940.00,7.447741e-04
5941.00,6.976514e-04
5942.00,6.559635e-04
5943.00,7.078047e-04
5944.00,7.849404e-04
5945.00,8.625027e-04
5946.00,8.569247e-04
5947.00,7.835906e-04
5948.00,7.098576e-04
5949.00,6.404374e-04
5950.00,6.885363e-04
5951.00,7.274827e-04
5952.00,7.901160e-04
5953.00,8.011056e-04
5954.00,7.749328e-04
5955.00,7.509609e-04
5956.00,7.146370e-04
5957.00,7.979230e-04
5958.00,8.360688e-04
5959.00,8.859973e-04
5960.00,8.680576e-04
5961.00,8.047441e-04
5962.00,7.662253e-04
5963.00,7.303121e-04
5964.00,7.637142e-04
5965.00,7.098156e-04
5966.00,7.296745e-04
5967.00,7.609514e-04
5968.00,7.974133e-04
5969.00,8.132399e-04
5970.00,7.611249e-04
5971.00,7.676948e-04
5972.00,6.956891e-04
5973.00,6.950435e-04
5974.00,6.685961e-04
5975.00,6.944120e-04
5976.00,7.368052e-04
5977.00,6.837182e-04
5978.00,6.692253e-04
5979.00,6.080400e-04
5980.00,6.296689e-04
5981.00,6.310028e-04
5982.00,7.141590e-04
5983.00,7.561158e-04
5984.00,7.227937e-04
5985.00,7.693888e-04
5986.00,7.334833e-04
5987.00,7.952264e-04
5988.00,7.781638e-04
5989.00,8.169880e-04
5990.00,8.065297e-04
5991.00,6.964537e-04
5992.00,7.002547e-04
5993.00,6.048197e-04
5994.00,6.549026e-04
5995.00,6.703486e-04
5996.00,7.167853e-04
5997.00,7.312371e-04
5998.00,6.881634e-04
5999.00,7.159528e-04
6000.00,6.518677e-04
6001.00,6.741782e-04
6002.00,6.701141e-04
6003.00,7.215598e-04
6004.00,7.655082e-04
6005.00,7.179442e-04
6006.00,7.364781e-04
6007.00,6.754256e-04
6008.00,7.271017e-04
6009.00,7.247552e-04
6010.00,8.310844e-04
6011.00,8.635567e-04
6012.00,7.481484e-04
6013.00,7.028377e-04
6014.00,6.120034e-04
6015.00,6.854569e-04
6016.00,7.871232e-04
6017.00,9.546858e-04
6018.00,1.042557e-03
6019.00,9.129095e-04
6020.00,8.172313e-04
6021.00,6.787397e-04
6022.00,6.921024e-04
6023.00,7.421579e-04
6024.00,8.733910e-04
6025.00,9.000549e-04
6026.00,8.035462e-04
6027.00,7.576399e-04
6028.00,6.333069e-04
6029.00,6.495944e-04
6030.00,6.846090e-04
6031.00,7.789921e-04
6032.00,8.253930e-04
6033.00,7.476019e-04
6034.00,6.686717e-04
6035.00,5.821714e-04
6036.00,6.409995e-04
6037.00,7.121225e-04
6038.00,8.405296e-04
6039.00,8.671182e-04
6040.00,7.412879e-04
6041.00,6.267513e-04
6042.00,5.427169e-04
6043.00,6.108317e-04
6044.00,7.198166e-04
6045.00,8.888060e-04
6046.00,9.221740e-04
6047.00,8.828919e-04
6048.00,7.741454e-04
6049.00,6.295965e-04
6050.00,6.428981e-04
6051.00,6.872720e-04
6052.00,8.376465e-04
6053.00,8.425128e-04
6054.00,7.785683e-04
6055.00,6.897626e-04
6056.00,5.844707e-04
6057.00,6.136273e-04
6058.00,6.680859e-04
6059.00,8.011344e-04
6060.00,8.079616e-04
6061.00,7.760947e-04
6062.00,7.001868e-04
6063.00,6.072589e-04
6064.00,6.816441e-04
6065.00,7.288344e-04
6066.00,8.846857e-04
6067.00,8.913112e-04
6068.00,8.191440e-04
6069.00,7.002673e-04
6070.00,5.752195e-04
6071.00,6.031330e-04
6072.00,6.279785e-04
6073.00,7.829528e-04
6074.00,8.239391e-04
6075.00,8.076885e-04
6076.00,7.545592e-04
6077.00,6.557443e-04
6078.00,6.929351e-04
6079.00,7.452260e-04
6080.00,8.538148e-04
6081.00,8.145907e-04
6082.00,7.635314e-04
6083.00,6.546239e-04
6084.00,5.880602e-04
6085.00,6.665075e-04
6086.00,7.479884e-04
6087.00,9.450317e-04
6088.00,9.719855e-04
6089.00,9.481289e-04
6090.00,8.108200e-04
6091.00,6.608021e-04
6092.00,6.495646e-04
6093.00,6.608737e-04
6094.00,8.101534e-04
6095.00,7.908277e-04
6096.00,7.802607e-04
6097.00,6.706627e-04
6098.00,5.897820e-04
6099.00,7.225685e-04
6100.00,8.326281e-04
6101.00,1.102380e-03
6102.00,1.146564e-03
6103.00,1.125098e-03
6104.00,1.000007e-03
6105.00,8.514541e-04
6106.00,8.780702e-04
6107.00,8.667030e-04
6108.00,9.196929e-04
6109.00,7.881487e-04
6110.00,7.442503e-04
6111.00,6.637448e-04
6112.00,6.028044e-04
6113.00,6.826010e-04
6114.00,6.978198e-04
6115.00,8.079765e-04
6116.00,7.476662e-04
6117.00,7.008515e-04
6118.00,6.938103e-04
6119.00,6.459748e-04
6120.00,7.487125e-04
6121.00,7.705599e-04
6122.00,8.645781e-04
6123.00,8.578116e-04
6124.00,8.924009e-04
6125.00,8.625842e-04
6126.00,8.138029e-04
6127.00,9.393288e-04
6128.00,9.916126e-04
6129.00,1.066392e-03
6130.00,9.445500e-04
6131.00,8.830417e-04
6132.00,7.717101e-04
6133.00,6.953125e-04
6134.00,7.229856e-04
6135.00,7.255778e-04
6136.00,8.174732e-04
6137.00,7.771092e-04
6138.00,8.019540e-04
6139.00,7.672469e-04
6140.00,7.160346e-04
6141.00,7.671739e-04
6142.00,8.132518e-04
6143.00,8.734136e-04
6144.00,8.045821e-04
6145.00,7.942378e-04
6146.00,7.134377e-04
6147.00,6.625189e-04
6148.00,7.066690e-04
6149.00,7.847201e-04
6150.00,9.010683e-04
6151.00,9.000745e-04
6152.00,9.582191e-04
6153.00,8.798445e-04
6154.00,8.294327e-04
6155.00,7.563764e-04
6156.00,6.948805e-04
6157.00,7.163858e-04
6158.00,7.076690e-04
6159.00,8.048847e-04
6160.00,7.853751e-04
6161.00,7.997883e-04
6162.00,7.696888e-04
6163.00,7.159850e-04
6164.00,7.384516e-04
6165.00,7.342567e-04
6166.00,8.095061e-04
6167.00,7.995950e-04
6168.00,8.026946e-04
6169.00,7.952740e-04
6170.00,7.685027e-04
6171.00,7.718631e-04
6172.00,7.871599e-04
6173.00,8.474884e-04
6174.00,7.838593e-04
6175.00,7.884331e-04
6176.00,7.200022e-04
6177.00,6.585086e-04
6178.00,6.771836e-04
6179.00,7.246044e-04
6180.00,7.911346e-04
6181.00,7.884526e-04
6182.00,7.753024e-04
6183.00,7.329085e-04
6184.00,6.702851e-04
6185.00,6.122901e-04
6186.00,5.587575e-04
6187.00,5.571435e-04
6188.00,4.940572e-04
6189.00,4.301722e-04
6190.00,3.968055e-04
6191.00,3.956265e-04
6192.00,3.810317e-04
6193.00,4.178362e-04
6194.00,4.965722e-04
6195.00,5.481296e-04
6196.00,6.579157e-04
6197.00,7.106620e-04
6198.00,7.915589e-04
6199.00,8.153326e-04
6200.00,8.955959e-04
6201.00,1.038462e-03
6202.00,9.527384e-04
6203.00,8.473101e-04
6204.00,6.606642e-04
6205.00,6.085029e-04
6206.00,6.160141e-04
6207.00,7.366298e-04
6208.00,8.527732e-04
6209.00,8.648426e-04
6210.00,8.602559e-04
6211.00,7.335729e-04
6212.00,7.111564e-04
6213.00,7.200416e-04
6214.00,7.881086e-04
6215.00,8.917053e-04
6216.00,8.664067e-04
6217.00,8.117229e-04
6218.00,6.698413e-04
6219.00,6.109127e-04
6220.00,5.933573e-04
6221.00,6.808809e-04
6222.00,7.929691e-04
6223.00,7.613301e-04
6224.00,7.303722e-04
6225.00,6.162090e-04
6226.00,5.463946e-04
6227.00,5.547375e-04
6228.00,6.727912e-04
6229.00,7.827326e-04
6230.00,8.217094e-04
6231.00,8.479578e-04
6232.00,7.003162e-04
6233.00,6.833972e-04
6234.00,7.049485e-04
6235.00,7.955352e-04
6236.00,9.301198e-04
6237.00,8.997777e-04
6238.00,8.372632e-04
6239.00,6.784592e-04
6240.00,6.595165e-04
6241.00,6.613095e-04
6242.00,7.642396e-04
6243.00,8.697828e-04
6244.00,8.589838e-04
6245.00,8.410027e-04
6246.00,7.261362e-04
6247.00,6.894350e-04
6248.00,6.623964e-04
6249.00,7.904859e-04
6250.00,9.486780e-04
6251.00,9.310917e-04
6252.00,8.908632e-04
6253.00,7.495729e-04
6254.00,7.088456e-04
6255.00,6.967002e-04
6256.00,7.871994e-04
6257.00,8.720696e-04
6258.00,8.701039e-04
6259.00,8.170130e-04
6260.00,6.667415e-04
6261.00,6.109593e-04
6262.00,5.824652e-04
6263.00,6.769104e-04
6264.00,7.816496e-04
6265.00,8.058641e-04
6266.00,7.940617e-04
6267.00,7.081528e-04
6268.00,7.469665e-04
6269.00,7.930783e-04
6270.00,1.028856e-03
6271.00,1.245833e-03
6272.00,1.217049e-03
6273.00,1.098125e-03
6274.00,8.371745e-04
6275.00,7.165055e-04
6276.00,6.454662e-04
6277.00,7.809493e-04
6278.00,9.237818e-04
6279.00,9.281574e-04
6280.00,9.119462e-04
6281.00,7.472227e-04
6282.00,6.638918e-04
6283.00,5.921322e-04
6284.00,6.834993e-04
6285.00,8.224652e-04
6286.00,8.778658e-04
6287.00,9.067723e-04
6288.00,7.919435e-04
6289.00,7.969135e-04
6290.00,7.440960e-04
6291.00,8.299538e-04
6292.00,8.680645e-04
6293.00,8.734601e-04
6294.00,9.708966e-04
6295.00,1.059929e-03
6296.00,1.537116e-03
6297.00,2.137350e-03
6298.00,3.265757e-03
6299.00,3.827107e-03
6300.00,3.340610e-03
6301.00,2.440725e-03
6302.00,1.513338e-03
6303.00,1.150575e-03
6304.00,8.618746e-04
6305.00,8.447338e-04
6306.00,8.255306e-04
6307.00,7.926612e-04
6308.00,7.678473e-04
6309.00,6.826862e-04
6310.00,7.298195e-04
6311.00,7.540386e-04
6312.00,8.940873e-04
6313.00,9.988520e-04
6314.00,1.050412e-03
6315.00,1.100548e-03
6316.00,9.933615e-04
6317.00,1.031099e-03
6318.00,9.559272e-04
6319.00,1.015363e-03
6320.00,1.024911e-03
6321.00,9.227634e-04
6322.00,8.710364e-04
6323.00,7.271038e-04
6324.00,7.105212e-04
6325.00,6.952634e-04
6326.00,7.606847e-04
6327.00,8.268545e-04
6328.00,8.233188e-04
6329.00,8.225986e-04
6330.00,7.205985e-04
6331.00,7.207863e-04
6332.00,6.986128e-04
6333.00,7.516572e-04
6334.00,8.224925e-04
6335.00,8.632825e-04
6336.00,8.880208e-04
6337.00,8.217111e-04
6338.00,8.049292e-04
6339.00,7.520650e-04
6340.00,7.101906e-04
6341.00,6.800037e-04
6342.00,6.850444e-04
6343.00,7.147902e-04
6344.00,6.894309e-04
6345.00,7.206153e-04
6346.00,6.987099e-04
6347.00,6.686703e-04
6348.00,7.031112e-04
6349.00,7.809940e-04
6350.00,8.752809e-04
6351.00,8.749315e-04
6352.00,8.765726e-04
6353.00,7.976794e-04
6354.00,7.289240e-04
6355.00,7.058919e-04
6356.00,7.074810e-04
6357.00,7.451408e-04
6358.00,7.084187e-04
6359.00,7.004642e-04
6360.00,6.561145e-04
6361.00,6.138085e-04
6362.00,6.354197e-04
6363.00,6.664300e-04
6364.00,7.242024e-04
6365.00,7.465998e-04
6366.00,7.372494e-04
6367.00,6.711314e-04
6368.00,6.172734e-04
6369.00,6.053774e-04
6370.00,6.178681e-04
6371.00,7.043450e-04
6372.00,7.271506e-04
6373.00,7.871415e-04
6374.00,7.508228e-04
6375.00,7.194130e-04
6376.00,7.474023e-04
6377.00,7.507301e-04
6378.00,7.833551e-04
6379.00,7.428816e-04
6380.00,7.656306e-04
6381.00,7.331544e-04
6382.00,7.242040e-04
6383.00,7.531150e-04
6384.00,7.654497e-04
6385.00,8.571491e-04
6386.00,8.092222e-04
6387.00,7.509903e-04
6388.00,6.521143e-04
6389.00,6.003130e-04
6390.00,6.346035e-04
6391.00,6.950822e-04
6392.00,8.593182e-04
6393.00,9.005184e-04
6394.00,8.462139e-04
6395.00,7.320890e-04
6396.00,6.448673e-04
6397.00,6.963674e-04
6398.00,7.575396e-04
6399.00,9.046897e-04
6400.00,9.052703e-04
6401.00,8.605537e-04
6402.00,7.552110e-04
6403.00,6.234458e-04
6404.00,6.500140e-04
6405.00,6.880722e-04
6406.00,7.933989e-04
6407.00,8.522957e-04
6408.00,8.219047e-04
6409.00,7.372366e-04
6410.00,6.557324e-04
6411.00,6.400415e-04
6412.00,6.611926e-04
6413.00,7.406419e-04
6414.00,7.408779e-04
6415.00,7.062360e-04
6416.00,6.201596e-04
6417.00,6.019503e-04
6418.00,6.293578e-04
6419.00,6.908047e-04
6420.00,8.275126e-04
6421.00,8.399126e-04
6422.00,7.443743e-04
6423.00,6.238684e-04
6424.00,5.748702e-04
6425.00,5.880580e-04
6426.00,7.341207e-04
6427.00,8.802300e-04
6428.00,9.224103e-04
6429.00,9.059502e-04
6430.00,7.735035e-04
6431.00,6.977095e-04
6432.00,6.948168e-04
6433.00,7.631298e-04
6434.00,8.619456e-04
6435.00,8.926351e-04
6436.00,8.665241e-04
6437.00,7.647050e-04
6438.00,7.322329e-04
6439.00,7.080957e-04
6440.00,7.974266e-04
6441.00,9.222799e-04
6442.00,8.795009e-04
6443.00,8.486838e-04
6444.00,6.834642e-04
6445.00,6.027691e-04
6446.00,6.101752e-04
6447.00,7.104867e-04
6448.00,8.058854e-04
6449.00,8.169609e-04
6450.00,8.049894e-04
6451.00,6.799473e-04
6452.00,6.262475e-04
6453.00,6.152946e-04
6454.00,7.299823e-04
6455.00,8.285368e-04
6456.00,8.540075e-04
6457.00,8.264323e-04
6458.00,6.705415e-04
6459.00,6.019351e-04
6460.00,5.527986e-04
6461.00,6.201834e-04
6462.00,7.119187e-04
6463.00,7.148606e-04
6464.00,7.172880e-04
6465.00,6.125850e-04
6466.00,6.044392e-04
6467.00,6.041427e-04
6468.00,7.066696e-04
6469.00,7.953960e-04
6470.00,8.391395e-04
6471.00,8.551365e-04
6472.00,7.219451e-04
6473.00,7.008114e-04
6474.00,7.128758e-04
6475.00,8.033830e-04
6476.00,8.225914e-04
6477.00,7.749649e-04
6478.00,7.781412e-04
6479.00,6.825540e-04
6480.00,6.863698e-04
6481.00,6.751365e-04
6482.00,7.279222e-04
6483.00,7.294841e-04
6484.00,7.059059e-04
6485.00,6.767464e-04
6486.00,6.038221e-04
6487.00,6.300694e-04
6488.00,6.237755e-04
6489.00,7.220180e-04
6490.00,7.219999e-04
6491.00,7.226493e-04
6492.00,7.250156e-04
6493.00,6.198227e-04
6494.00,6.426341e-04
6495.00,6.255827e-04
6496.00,7.279552e-04
6497.00,7.596288e-04
6498.00,8.468555e-04
6499.00,8.802236e-04
6500.00,7.490738e-04
6501.00,7.239180e-04
6502.00,6.369284e-04
6503.00,7.126944e-04
6504.00,7.198651e-04
6505.00,7.696935e-04
6506.00,8.085351e-04
6507.00,7.196616e-04
6508.00,7.470128e-04
6509.00,6.907309e-04
6510.00,7.895280e-04
6511.00,8.006124e-04
6512.00,8.004516e-04
6513.00,7.856215e-04
6514.00,7.181072e-04
6515.00,7.330724e-04
6516.00,6.999528e-04
6517.00,8.023072e-04
6518.00,7.973181e-04
6519.00,7.721064e-04
6520.00,7.678610e-04
6521.00,7.120151e-04
6522.00,7.386057e-04
6523.00,6.623909e-04
6524.00,7.118543e-04
6525.00,6.837219e-04
6526.00,7.181399e-04
6527.00,7.844376e-04
6528.00,7.684246e-04
6529.00,8.190710e-04
6530.00,7.120372e-04
6531.00,7.115696e-04
6532.00,6.728700e-04
6533.00,6.833282e-04
6534.00,7.377983e-04
6535.00,7.299545e-04
6536.00,7.859335e-04
6537.00,7.608636e-04
6538.00,7.700570e-04
6539.00,7.056696e-04
6540.00,7.084145e-04
6541.00,7.297083e-04
6542.00,7.013282e-04
6543.00,7.382331e-04
6544.00,6.976742e-04
6545.00,7.210710e-04
6546.00,7.306096e-04
6547.00,7.558337e-04
6548.00,8.039279e-04
6549.00,8.179135e-04
6550.00,7.917364e-04
6551.00,7.372345e-04
6552.00,7.384116e-04
6553.00,7.122215e-04
6554.00,7.186412e-04
6555.00,7.710450e-04
6556.00,7.990155e-04
6557.00,7.771461e-04
6558.00,7.403804e-04
6559.00,7.145962e-04
6560.00,6.784828e-04
6561.00,6.997627e-04
6562.00,7.158002e-04
6563.00,7.356672e-04
6564.00,7.457606e-04
6565.00,7.420343e-04
6566.00,7.489834e-04
6567.00,7.370887e-04
6568.00,8.086836e-04
6569.00,8.666661e-04
6570.00,8.888404e-04
6571.00,7.757262e-04
6572.00,6.834808e-04
6573.00,6.223358e-04
6574.00,6.265115e-04
6575.00,7.572711e-04
6576.00,7.853592e-04
6577.00,8.419401e-04
6578.00,7.723636e-04
6579.00,6.705571e-04
6580.00,6.122098e-04
6581.00,5.918277e-04
6582.00,6.698418e-04
6583.00,7.504449e-04
6584.00,8.443500e-04
6585.00,8.200047e-04
6586.00,7.994737e-04
6587.00,7.616645e-04
6588.00,7.713422e-04
6589.00,8.783302e-04
6590.00,8.969284e-04
6591.00,9.053324e-04
6592.00,7.543755e-04
6593.00,6.587199e-04
6594.00,5.649781e-04
6595.00,5.501840e-04
6596.00,6.495171e-04
6597.00,7.234061e-04
6598.00,7.955697e-04
6599.00,7.190380e-04
6600.00,6.412731e-04
6601.00,5.692487e-04
6602.00,5.496765e-04
6603.00,6.213279e-04
6604.00,6.883077e-04
6605.00,7.960143e-04
6606.00,7.506366e-04
6607.00,7.260938e-04
6608.00,7.031790e-04
6609.00,7.640121e-04
6610.00,9.282186e-04
6611.00,9.824696e-04
6612.00,1.054774e-03
6613.00,8.805994e-04
6614.00,7.754280e-04
6615.00,6.999797e-04
6616.00,6.866987e-04
6617.00,7.793207e-04
6618.00,8.152752e-04
6619.00,9.476640e-04
6620.00,8.599146e-04
6621.00,8.259207e-04
6622.00,7.977582e-04
6623.00,8.441627e-04
6624.00,9.464954e-04
6625.00,9.816691e-04
6626.00,9.967920e-04
6627.00,8.132730e-04
6628.00,6.963320e-04
6629.00,6.290624e-04
6630.00,6.388288e-04
6631.00,7.344396e-04
6632.00,8.223630e-04
6633.00,9.197909e-04
6634.00,8.382102e-04
6635.00,7.520585e-04
6636.00,7.036767e-04
6637.00,7.169927e-04
6638.00,8.162548e-04
6639.00,8.993130e-04
6640.00,9.335962e-04
6641.00,8.040055e-04
6642.00,6.961548e-04
6643.00,6.138210e-04
6644.00,6.299682e-04
6645.00,7.156005e-04
6646.00,7.998442e-04
6647.00,8.899702e-04
6648.00,8.011804e-04
6649.00,7.214854e-04
6650.00,6.489853e-04
6651.00,6.502195e-04
6652.00,7.261279e-04
6653.00,7.739142e-04
6654.00,8.361270e-04
6655.00,7.517507e-04
6656.00,6.679028e-04
6657.00,5.964628e-04
6658.00,5.841507e-04
6659.00,6.762379e-04
6660.00,7.914962e-04
6661.00,8.822555e-04
6662.00,7.870079e-04
6663.00,7.044744e-04
6664.00,6.055254e-04
6665.00,5.765180e-04
6666.00,5.988842e-04
6667.00,6.213423e-04
6668.00,6.829551e-04
6669.00,6.642299e-04
6670.00,7.286348e-04
6671.00,7.438978e-04
6672.00,7.642983e-04
6673.00,8.305291e-04
6674.00,8.154048e-04
6675.00,8.378281e-04
6676.00,7.579779e-04
6677.00,7.124532e-04
6678.00,6.519723e-04
6679.00,6.692411e-04
6680.00,6.993703e-04
6681.00,7.321590e-04
6682.00,7.937817e-04
6683.00,7.315888e-04
6684.00,7.616422e-04
6685.00,7.194833e-04
6686.00,7.144433e-04
6687.00,7.395165e-04
6688.00,7.116364e-04
6689.00,7.523714e-04
6690.00,6.672297e-04
6691.00,6.708793e-04
6692.00,5.755704e-04
6693.00,5.714059e-04
6694.00,5.432701e-04
6695.00,4.829190e-04
6696.00,4.615754e-04
6697.00,3.921605e-04
6698.00,4.062426e-04
6699.00,4.196226e-04
6700.00,5.121961e-04
6701.00,6.635672e-04
6702.00,7.765137e-04
6703.00,8.812281e-04
6704.00,7.766575e-04
6705.00,7.262161e-04
6706.00,6.556372e-04
6707.00,6.750967e-04
6708.00,7.074806e-04
6709.00,7.661129e-04
6710.00,8.429728e-04
6711.00,8.177493e-04
6712.00,8.905425e-04
6713.00,7.821704e-04
6714.00,7.404609e-04
6715.00,6.764798e-04
6716.00,6.309462e-04
6717.00,6.691962e-04
6718.00,6.398635e-04
6719.00,6.836407e-04
6720.00,6.632350e-04
6721.00,6.473923e-04
6722.00,6.576347e-04
6723.00,6.313396e-04
6724.00,6.480432e-04
6725.00,6.500285e-04
6726.00,6.746806e-04
6727.00,6.702949e-04
6728.00,7.012293e-04
6729.00,7.080848e-04
6730.00,7.266696e-04
6731.00,7.245503e-04
6732.00,7.307589e-04
6733.00,7.653727e-04
6734.00,7.088896e-04
6735.00,6.617406e-04
6736.00,6.125451e-04
6737.00,5.813903e-04
6738.00,5.744231e-04
6739.00,5.981853e-04
6740.00,6.246460e-04
6741.00,6.282280e-04
6742.00,6.627146e-04
6743.00,6.717202e-04
6744.00,7.206165e-04
6745.00,7.488109e-04
6746.00,7.800428e-04
6747.00,7.792880e-04
6748.00,7.173772e-04
6749.00,6.925575e-04
6750.00,6.653302e-04
6751.00,7.032246e-04
6752.00,7.648277e-04
6753.00,8.071138e-04
6754.00,8.141061e-04
6755.00,7.171602e-04
6756.00,6.276969e-04
6757.00,5.747651e-04
6758.00,6.125701e-04
6759.00,7.215978e-04
6760.00,8.265941e-04
6761.00,8.939501e-04
6762.00,8.126277e-04
6763.00,7.625900e-04
6764.00,7.367785e-04
6765.00,7.517635e-04
6766.00,8.229886e-04
6767.00,9.394669e-04
6768.00,9.581635e-04
6769.00,8.341335e-04
6770.00,7.120165e-04
6771.00,6.168568e-04
6772.00,6.047615e-04
6773.00,6.807738e-04
6774.00,7.826812e-04
6775.00,8.555170e-04
6776.00,8.454833e-04
6777.00,8.278773e-04
6778.00,8.234615e-04
6779.00,9.453523e-04
6780.00,1.176608e-03
6781.00,1.390047e-03
6782.00,1.446571e-03
6783.00,1.302460e-03
6784.00,1.012115e-03
6785.00,7.828482e-04
6786.00,6.903401e-04
6787.00,6.901810e-04
6788.00,7.651325e-04
6789.00,7.761818e-04
6790.00,7.770348e-04
6791.00,7.302610e-04
6792.00,6.362720e-04
6793.00,6.459297e-04
6794.00,7.017174e-04
6795.00,8.124565e-04
6796.00,8.336587e-04
6797.00,7.600637e-04
6798.00,6.537311e-04
6799.00,5.930510e-04
6800.00,6.453717e-04
6801.00,7.198679e-04
6802.00,8.472701e-04
6803.00,9.938263e-04
6804.00,1.130549e-03
6805.00,1.310981e-03
6806.00,1.847600e-03
6807.00,3.140864e-03
6808.00,5.492383e-03
6809.00,9.180711e-03
6810.00,9.986293e-03
6811.00,7.412139e-03
6812.00,4.074323e-03
6813.00,2.072008e-03
6814.00,1.153643e-03
6815.00,8.276978e-04
6816.00,7.405201e-04
6817.00,6.516233e-04
6818.00,5.905001e-04
6819.00,5.369692e-04
6820.00,5.135202e-04
6821.00,5.522470e-04
6822.00,6.357647e-04
6823.00,7.677277e-04
6824.00,8.256241e-04
6825.00,8.260270e-04
6826.00,7.320084e-04
6827.00,6.768627e-04
6828.00,6.797590e-04
6829.00,7.050437e-04
6830.00,7.781156e-04
6831.00,7.277353e-04
6832.00,6.548567e-04
6833.00,5.488700e-04
6834.00,4.842991e-04
6835.00,5.107406e-04
6836.00,5.569115e-04
6837.00,6.498398e-04
6838.00,6.904139e-04
6839.00,6.784223e-04
6840.00,5.925344e-04
6841.00,5.215186e-04
6842.00,5.259263e-04
6843.00,5.575479e-04
6844.00,6.253793e-04
6845.00,6.226167e-04
6846.00,6.154845e-04
6847.00,5.697359e-04
6848.00,5.398078e-04
6849.00,5.277247e-04
6850.00,5.749420e-04
6851.00,6.300826e-04
6852.00,6.121055e-04
6853.00,6.000999e-04
6854.00,5.444462e-04
6855.00,5.378725e-04
6856.00,5.677272e-04
6857.00,6.212459e-04
6858.00,6.908214e-04
6859.00,6.674580e-04
6860.00,6.917538e-04
6861.00,6.629283e-04
6862.00,6.343076e-04
6863.00,6.441533e-04
6864.00,6.706177e-04
6865.00,6.858100e-04
6866.00,6.510947e-04
6867.00,6.625956e-04
6868.00,5.883508e-04
6869.00,5.590743e-04
6870.00,5.801808e-04
6871.00,5.795084e-04
6872.00,6.130163e-04
6873.00,5.909593e-04
6874.00,5.750409e-04
6875.00,5.345292e-04
6876.00,5.225107e-04
6877.00,5.219183e-04
6878.00,5.367005e-04
6879.00,5.590526e-04
6880.00,5.626210e-04
6881.00,5.589444e-04
6882.00,5.588190e-04
6883.00,5.765102e-04
6884.00,5.986365e-04
6885.00,6.419756e-04
6886.00,6.867398e-04
6887.00,6.670705e-04
6888.00,6.527484e-04
6889.00,5.873684e-04
6890.00,5.570654e-04
6891.00,5.731646e-04
6892.00,5.945037e-04
6893.00,6.213101e-04
6894.00,6.436803e-04
6895.00,6.852941e-04
6896.00,6.772647e-04
6897.00,7.027854e-04
6898.00,6.615091e-04
6899.00,6.333756e-04
6900.00,6.732473e-04
6901.00,6.856257e-04
6902.00,7.389954e-04
6903.00,7.224253e-04
6904.00,7.097821e-04
6905.00,6.307944e-04
6906.00,5.886428e-04
6907.00,6.025404e-04
6908.00,5.948697e-04
6909.00,6.335810e-04
6910.00,6.810451e-04
6911.00,7.214833e-04
6912.00,7.023712e-04
6913.00,6.902891e-04
6914.00,6.527744e-04
6915.00,6.480389e-04
6916.00,6.900472e-04
6917.00,6.873079e-04
6918.00,6.959935e-04
6919.00,6.498722e-04
6920.00,6.268267e-04
6921.00,6.195233e-04
6922.00,5.905751e-04
6923.00,6.145643e-04
6924.00,6.000268e-04
6925.00,5.844181e-04
6926.00,5.534799e-04
6927.00,5.587884e-04
6928.00,5.928543e-04
6929.00,6.490148e-04
6930.00,6.977340e-04
6931.00,7.000385e-04
6932.00,7.157805e-04
6933.00,6.616521e-04
6934.00,6.557529e-04
6935.00,6.578716e-04
6936.00,6.865951e-04
6937.00,7.394745e-04
6938.00,7.136267e-04
6939.00,7.238034e-04
6940.00,7.121923e-04
6941.00,6.941495e-04
6942.00,6.845074e-04
6943.00,7.116348e-04
6944.00,7.417438e-04
6945.00,7.188759e-04
6946.00,6.782380e-04
6947.00,5.777802e-04
6948.00,5.494212e-04
6949.00,5.376326e-04
6950.00,6.015211e-04
6951.00,6.577859e-04
6952.00,6.840473e-04
6953.00,6.813525e-04
6954.00,5.992618e-04
6955.00,5.805213e-04
6956.00,5.730569e-04
6957.00,6.418445e-04
6958.00,7.356639e-04
6959.00,7.741501e-04
6960.00,7.372519e-04
6961.00,6.165543e-04
6962.00,5.726718e-04
6963.00,5.482734e-04
6964.00,5.936835e-04
6965.00,6.253419e-04
6966.00,6.490374e-04
6967.00,6.443412e-04
6968.00,5.698050e-04
6969.00,5.550059e-04
6970.00,5.496409e-04
6971.00,6.197593e-04
6972.00,6.803173e-04
6973.00,6.768662e-04
6974.00,6.671583e-04
6975.00,5.602533e-04
6976.00,5.089463e-04
6977.00,5.005809e-04
6978.00,5.526753e-04
6979.00,6.216198e-04
6980.00,6.826282e-04
6981.00,6.746005e-04
6982.00,5.981082e-04
6983.00,5.859361e-04
6984.00,5.981884e-04
6985.00,6.840126e-04
6986.00,7.497973e-04
6987.00,7.421183e-04
6988.00,7.171053e-04
6989.00,6.461891e-04
6990.00,5.880811e-04
6991.00,5.860641e-04
6992.00,6.722055e-04
6993.00,7.245631e-04
6994.00,7.493725e-04
6995.00,7.085586e-04
6996.00,5.907523e-04
6997.00,5.577453e-04
6998.00,5.458324e-04
6999.00,5.888943e-04
7000.00,6.386933e-04
7001.00,6.575723e-04
7002.00,6.261446e-04
7003.00,5.474392e-04
7004.00,5.467665e-04
7005.00,5.651234e-04
7006.00,6.418949e-04
7007.00,7.337406e-04
7008.00,7.981429e-04
7009.00,7.911290e-04
7010.00,7.093794e-04
7011.00,6.920617e-04
7012.00,6.569863e-04
7013.00,6.688819e-04
7014.00,7.390463e-04
7015.00,7.865636e-04
7016.00,7.412106e-04
7017.00,6.603022e-04
7018.00,6.237588e-04
7019.00,6.305526e-04
7020.00,6.836919e-04
7021.00,7.249433e-04
7022.00,7.435321e-04
7023.00,7.042725e-04
7024.00,6.424817e-04
7025.00,6.523172e-04
7026.00,6.939879e-04
7027.00,7.868169e-04
7028.00,8.515504e-04
7029.00,8.771720e-04
7030.00,7.999568e-04
7031.00,6.796276e-04
7032.00,6.118743e-04
7033.00,5.856227e-04
7034.00,6.216700e-04
7035.00,6.234900e-04
7036.00,6.256146e-04
7037.00,6.386070e-04
7038.00,6.208750e-04
7039.00,6.198006e-04
7040.00,6.237851e-04
7041.00,6.610553e-04
7042.00,6.487471e-04
7043.00,6.433175e-04
7044.00,6.067847e-04
7045.00,5.751645e-04
7046.00,5.925187e-04
7047.00,6.147448e-04
7048.00,6.863000e-04
7049.00,7.016053e-04
7050.00,6.877982e-04
7051.00,6.326621e-04
7052.00,5.732971e-04
7053.00,5.880123e-04
7054.00,5.855768e-04
7055.00,6.609073e-04
7056.00,6.906585e-04
7057.00,7.295741e-04
7058.00,7.145425e-04
7059.00,6.798662e-04
7060.00,6.766747e-04
7061.00,6.640375e-04
7062.00,7.221948e-04
7063.00,7.564675e-04
7064.00,7.731840e-04
7065.00,7.277067e-04
7066.00,6.446056e-04
7067.00,6.339499e-04
7068.00,5.945191e-04
7069.00,6.285014e-04
7070.00,6.305782e-04
7071.00,6.329939e-04
7072.00,6.050314e-04
7073.00,5.555297e-04
7074.00,5.698347e-04
7075.00,5.613675e-04
7076.00,6.220164e-04
7077.00,6.304897e-04
7078.00,6.643781e-04
7079.00,6.822148e-04
7080.00,6.235831e-04
7081.00,6.287399e-04
7082.00,5.857383e-04
7083.00,5.780789e-04
7084.00,5.656125e-04
7085.00,5.794546e-04
7086.00,6.260720e-04
7087.00,6.154462e-04
7088.00,6.505580e-04
7089.00,6.134632e-04
7090.00,5.982400e-04
7091.00,5.735374e-04
7092.00,5.945713e-04
7093.00,6.259003e-04
7094.00,6.229111e-04
7095.00,6.609616e-04
7096.00,6.549355e-04
7097.00,6.846158e-04
7098.00,6.655583e-04
7099.00,6.870672e-04
7100.00,7.232293e-04
7101.00,6.873077e-04
7102.00,6.505644e-04
7103.00,5.904583e-04
7104.00,6.016100e-04
7105.00,5.614194e-04
7106.00,5.569992e-04
7107.00,5.908569e-04
7108.00,5.757262e-04
7109.00,5.855905e-04
7110.00,5.401827e-04
7111.00,5.508246e-04
7112.00,5.418024e-04
7113.00,5.661080e-04
7114.00,6.397161e-04
7115.00,7.066861e-04
7116.00,9.060655e-04
7117.00,1.057818e-03
7118.00,1.333898e-03
7119.00,1.600593e-03
7120.00,1.784198e-03
7121.00,1.891259e-03
7122.00,1.630899e-03
7123.00,1.378478e-03
7124.00,1.067452e-03
7125.00,8.944143e-04
7126.00,7.655440e-04
7127.00,7.502103e-04
7128.00,8.202572e-04
7129.00,8.526077e-04
7130.00,9.257614e-04
7131.00,9.575426e-04
7132.00,1.177986e-03
7133.00,1.415070e-03
7134.00,1.779567e-03
7135.00,2.142539e-03
7136.00,1.912210e-03
7137.00,1.568604e-03
7138.00,1.114157e-03
7139.00,8.646087e-04
7140.00,7.196426e-04
7141.00,7.119309e-04
7142.00,7.623085e-04
7143.00,7.405639e-04
7144.00,7.223573e-04
7145.00,6.358888e-04
7146.00,6.093638e-04
7147.00,6.206121e-04
7148.00,6.878870e-04
7149.00,7.992911e-04
7150.00,7.863531e-04
7151.00,7.391860e-04
7152.00,6.399250e-04
7153.00,5.867965e-04
7154.00,5.696424e-04
7155.00,6.144296e-04
7156.00,6.918861e-04
7157.00,7.296068e-04
7158.00,7.405055e-04
7159.00,6.440677e-04
7160.00,6.364842e-04
7161.00,6.078653e-04
7162.00,6.355182e-04
7163.00,7.185434e-04
7164.00,6.974422e-04
7165.00,6.739874e-04
7166.00,5.660508e-04
7167.00,5.189872e-04
7168.00,5.210688e-04
7169.00,5.640539e-04
7170.00,6.656836e-04
7171.00,6.851471e-04
7172.00,7.043692e-04
7173.00,6.502836e-04
7174.00,6.171310e-04
7175.00,6.035777e-04
7176.00,6.354253e-04
7177.00,7.542878e-04
7178.00,8.628315e-04
7179.00,9.946858e-04
7180.00,1.034781e-03
7181.00,1.191042e-03
7182.00,1.356810e-03
7183.00,1.516722e-03
7184.00,1.670520e-03
7185.00,1.472411e-03
7186.00,1.196778e-03
7187.00,8.934104e-04
7188.00,7.429488e-04
7189.00,6.742203e-04
7190.00,6.668060e-04
7191.00,7.098693e-04
7192.00,6.784367e-04
7193.00,6.744621e-04
7194.00,6.392078e-04
7195.00,6.450420e-04
7196.00,6.500631e-04
7197.00,6.814863e-04
7198.00,7.685323e-04
7199.00,7.672450e-04
7200.00,7.154498e-04
7201.00,6.592014e-04
7202.00,6.528778e-04
7203.00,6.432850e-04
7204.00,7.035519e-04
7205.00,7.756794e-04
7206.00,7.599042e-04
7207.00,7.576311e-04
7208.00,7.541223e-04
7209.00,1.022281e-03
7210.00,1.565383e-03
7211.00,2.701703e-03
7212.00,4.738217e-03
7213.00,6.251375e-03
7214.00,6.195587e-03
7215.00,4.294787e-03
7216.00,2.883659e-03
7217.00,1.936609e-03
7218.00,1.471134e-03
7219.00,1.199455e-03
7220.00,9.740531e-04
7221.00,8.875097e-04
7222.00,7.566631e-04
7223.00,7.460527e-04
7224.00,7.209220e-04
7225.00,7.390583e-04
7226.00,7.513035e-04
7227.00,6.871085e-04
7228.00,6.647258e-04
7229.00,5.800288e-04
7230.00,5.802315e-04
7231.00,5.841165e-04
7232.00,6.350375e-04
7233.00,6.711276e-04
7234.00,6.561497e-04
7235.00,6.207014e-04
7236.00,5.717787e-04
7237.00,5.763359e-04
7238.00,6.028292e-04
7239.00,6.794248e-04
7240.00,7.463465e-04
7241.00,7.993858e-04
7242.00,7.899347e-04
7243.00,7.516755e-04
7244.00,7.349676e-04
7245.00,6.803527e-04
7246.00,7.095546e-04
7247.00,7.028619e-04
7248.00,6.492494e-04
7249.00,6.113830e-04
7250.00,5.469953e-04
7251.00,5.453588e-04
7252.00,5.478212e-04
7253.00,6.169759e-04
7254.00,6.667164e-04
7255.00,7.080195e-04
7256.00,6.908226e-04
7257.00,6.416426e-04
7258.00,6.131331e-04
7259.00,5.815288e-04
7260.00,6.374719e-04
7261.00,6.344523e-04
7262.00,6.765419e-04
7263.00,7.135940e-04
7264.00,6.860673e-04
7265.00,6.932878e-04
7266.00,6.506065e-04
7267.00,6.592423e-04
7268.00,6.401974e-04
7269.00,6.633655e-04
7270.00,6.929397e-04
7271.00,7.010758e-04
7272.00,7.068511e-04
7273.00,6.721242e-04
7274.00,7.394115e-04
7275.00,7.546850e-04
7276.00,8.697218e-04
7277.00,9.417967e-04
7278.00,9.325725e-04
7279.00,9.592893e-04
7280.00,8.129411e-04
7281.00,8.132324e-04
7282.00,6.963557e-04
7283.00,6.679007e-04
7284.00,6.988501e-04
7285.00,6.695959e-04
7286.00,6.894849e-04
7287.00,6.553391e-04
7288.00,7.122195e-04
7289.00,7.104784e-04
7290.00,8.058136e-04
7291.00,9.490155e-04
7292.00,9.807992e-04
7293.00,1.030872e-03
7294.00,9.218442e-04
7295.00,9.177567e-04
7296.00,8.331012e-04
7297.00,8.077490e-04
7298.00,8.106528e-04
7299.00,7.778464e-04
7300.00,8.093964e-04
7301.00,7.876529e-04
7302.00,8.018443e-04
7303.00,7.664721e-04
7304.00,8.157998e-04
7305.00,8.798654e-04
7306.00,8.952133e-04
7307.00,9.200853e-04
7308.00,8.175020e-04
7309.00,8.513210e-04
7310.00,8.138124e-04
7311.00,8.657955e-04
7312.00,9.081934e-04
7313.00,8.561938e-04
7314.00,8.450806e-04
7315.00,7.464050e-04
7316.00,8.846411e-04
7317.00,1.048276e-03
7318.00,1.599799e-03
7319.00,2.390560e-03
7320.00,2.988805e-03
7321.00,3.057367e-03
7322.00,2.286225e-03
7323.00,1.677496e-03
7324.00,1.132918e-03
7325.00,9.232719e-04
7326.00,7.942751e-04
7327.00,6.879657e-04
7328.00,6.303454e-04
7329.00,5.316754e-04
7330.00,5.180209e-04
7331.00,4.910666e-04
7332.00,5.550670e-04
7333.00,6.319013e-04
7334.00,6.602101e-04
7335.00,6.634879e-04
7336.00,6.042084e-04
7337.00,5.945649e-04
7338.00,5.815015e-04
7339.00,6.415802e-04
7340.00,6.810751e-04
7341.00,6.750059e-04
7342.00,6.513291e-04
7343.00,5.304714e-04
7344.00,4.964855e-04
7345.00,4.565108e-04
7346.00,5.113172e-04
7347.00,5.903883e-04
7348.00,6.150391e-04
7349.00,6.126355e-04
7350.00,5.210772e-04
7351.00,4.984816e-04
7352.00,4.974232e-04
7353.00,5.509106e-04
7354.00,6.274240e-04
7355.00,6.496559e-04
7356.00,6.494054e-04
7357.00,5.824851e-04
7358.00,5.454457e-04
7359.00,5.310571e-04
7360.00,5.885490e-04
7361.00,6.454322e-04
7362.00,6.794953e-04
7363.00,6.812857e-04
7364.00,6.037550e-04
7365.00,5.869516e-04
7366.00,5.840097e-04
7367.00,6.565186e-04
7368.00,7.277624e-04
7369.00,7.417576e-04
7370.00,7.705473e-04
7371.00,7.064583e-04
7372.00,6.897659e-04
7373.00,6.984098e-04
7374.00,7.561128e-04
7375.00,8.210479e-04
7376.00,8.209439e-04
7377.00,7.737308e-04
7378.00,6.594721e-04
7379.00,6.131564e-04
7380.00,5.850551e-04
7381.00,6.442010e-04
7382.00,6.798817e-04
7383.00,7.145902e-04
7384.00,7.014258e-04
7385.00,6.138244e-04
7386.00,5.942833e-04
7387.00,5.732034e-04
7388.00,6.463460e-04
7389.00,6.986366e-04
7390.00,7.271001e-04
7391.00,7.177576e-04
7392.00,6.459236e-04
7393.00,6.245252e-04
7394.00,6.175542e-04
7395.00,7.159751e-04
7396.00,7.884344e-04
7397.00,8.096870e-04
7398.00,7.628072e-04
7399.00,7.123693e-04
7400.00,6.838194e-04
7401.00,6.705317e-04
7402.00,7.640764e-04
7403.00,8.375600e-04
7404.00,9.359312e-04
7405.00,9.474023e-04
7406.00,8.535326e-04
7407.00,8.224682e-04
7408.00,8.141163e-04
7409.00,8.744730e-04
7410.00,8.817372e-04
7411.00,8.810944e-04
7412.00,8.548023e-04
7413.00,7.793984e-04
7414.00,7.324890e-04
7415.00,6.861974e-04
7416.00,6.967701e-04
7417.00,6.873450e-04
7418.00,6.791331e-04
7419.00,6.685166e-04
7420.00,6.302119e-04
7421.00,6.560585e-04
7422.00,7.144076e-04
7423.00,8.292560e-04
7424.00,9.236869e-04
7425.00,1.003678e-03
7426.00,1.067981e-03
7427.00,1.054509e-03
7428.00,1.065692e-03
7429.00,1.024449e-03
7430.00,1.053198e-03
7431.00,9.972020e-04
7432.00,8.813372e-04
7433.00,8.196648e-04
7434.00,7.000400e-04
7435.00,6.479456e-04
7436.00,6.396673e-04
7437.00,6.602050e-04
7438.00,7.229095e-04
7439.00,7.497384e-04
7440.00,7.857297e-04
7441.00,7.228846e-04
7442.00,7.189811e-04
7443.00,7.227613e-04
7444.00,7.169138e-04
7445.00,7.488706e-04
7446.00,7.408514e-04
7447.00,7.539053e-04
7448.00,7.269899e-04
7449.00,6.920498e-04
7450.00,6.842881e-04
7451.00,6.797597e-04
7452.00,6.996201e-04
7453.00,7.069045e-04
7454.00,7.265912e-04
7455.00,6.739273e-04
7456.00,6.409600e-04
7457.00,5.930625e-04
7458.00,5.528839e-04
7459.00,5.311610e-04
7460.00,5.109244e-04
7461.00,5.334054e-04
7462.00,5.297930e-04
7463.00,5.536724e-04
7464.00,5.475033e-04
7465.00,5.392227e-04
7466.00,5.549787e-04
7467.00,5.635122e-04
7468.00,6.060494e-04
7469.00,6.006258e-04
7470.00,6.167392e-04
7471.00,5.912151e-04
7472.00,5.538531e-04
7473.00,5.576111e-04
7474.00,5.471571e-04
7475.00,5.896253e-04
7476.00,5.846329e-04
7477.00,6.226619e-04
7478.00,6.217131e-04
7479.00,6.166804e-04
7480.00,6.385020e-04
7481.00,6.367840e-04
7482.00,6.570673e-04
7483.00,6.384634e-04
7484.00,6.459794e-04
7485.00,5.952768e-04
7486.00,5.555915e-04
7487.00,5.778178e-04
7488.00,5.913746e-04
7489.00,6.410251e-04
7490.00,6.614614e-04
7491.00,6.996230e-04
7492.00,6.708294e-04
7493.00,6.681118e-04
7494.00,6.713048e-04
7495.00,6.341140e-04
7496.00,6.540712e-04
7497.00,6.410765e-04
7498.00,6.617292e-04
7499.00,6.216718e-04
7500.00,6.164400e-04
7501.00,6.792357e-04
7502.00,6.937522e-04
7503.00,7.723335e-04
7504.00,7.612435e-04
7505.00,6.980023e-04
7506.00,6.085147e-04
7507.00,5.461922e-04
7508.00,5.844653e-04
7509.00,6.379980e-04
7510.00,7.191215e-04
7511.00,7.504721e-04
7512.00,7.557487e-04
7513.00,6.995556e-04
7514.00,6.344931e-04
7515.00,6.323700e-04
7516.00,6.695068e-04
7517.00,7.262159e-04
7518.00,7.194353e-04
7519.00,7.050635e-04
7520.00,6.316913e-04
7521.00,5.892619e-04
7522.00,5.682721e-04
7523.00,5.611272e-04
7524.00,6.016601e-04
7525.00,6.021361e-04
7526.00,5.957331e-04
7527.00,5.593234e-04
7528.00,5.470667e-04
7529.00,5.642378e-04
7530.00,5.936953e-04
7531.00,6.405102e-04
7532.00,6.584695e-04
7533.00,6.513926e-04
7534.00,6.043138e-04
7535.00,5.845724e-04
7536.00,6.361646e-04
7537.00,6.820500e-04
7538.00,7.769928e-04
7539.00,7.820612e-04
7540.00,7.243544e-04
7541.00,6.390388e-04
7542.00,5.606310e-04
7543.00,5.507540e-04
7544.00,5.472600e-04
7545.00,5.773057e-04
7546.00,5.837441e-04
7547.00,5.839875e-04
7548.00,5.576026e-04
7549.00,5.442020e-04
7550.00,5.686611e-04
7551.00,5.816055e-04
7552.00,6.315792e-04
7553.00,6.267662e-04
7554.00,5.931112e-04
7555.00,5.245648e-04
7556.00,4.708397e-04
7557.00,4.936875e-04
7558.00,5.455522e-04
7559.00,6.200292e-04
7560.00,6.481609e-04
7561.00,6.200042e-04
7562.00,5.575680e-04
7563.00,5.105768e-04
7564.00,5.042976e-04
7565.00,5.389439e-04
7566.00,6.126058e-04
7567.00,6.450808e-04
7568.00,6.367011e-04
7569.00,5.977640e-04
7570.00,5.642066e-04
7571.00,5.333454e-04
7572.00,5.445042e-04
7573.00,5.834812e-04
7574.00,6.063569e-04
7575.00,6.079177e-04
7576.00,5.668367e-04
7577.00,5.537709e-04
7578.00,5.847585e-04
7579.00,6.363217e-04
7580.00,6.759776e-04
7581.00,6.837661e-04
7582.00,6.423128e-04
7583.00,5.796369e-04
7584.00,5.390968e-04
7585.00,5.365326e-04
7586.00,5.746598e-04
7587.00,5.960398e-04
7588.00,6.027095e-04
7589.00,5.707354e-04
7590.00,5.103497e-04
7591.00,4.712161e-04
7592.00,4.568885e-04
7593.00,4.540450e-04
7594.00,4.657753e-04
7595.00,4.716627e-04
7596.00,4.585670e-04
7597.00,4.682468e-04
7598.00,4.535203e-04
7599.00,4.851857e-04
7600.00,5.271204e-04
7601.00,5.335039e-04
7602.00,5.598612e-04
7603.00,5.504281e-04
7604.00,5.358440e-04
7605.00,5.079365e-04
7606.00,5.494294e-04
7607.00,5.916068e-04
7608.00,6.457382e-04
7609.00,6.942993e-04
7610.00,6.457224e-04
7611.00,6.308886e-04
7612.00,5.698439e-04
7613.00,5.264163e-04
7614.00,5.307373e-04
7615.00,5.252109e-04
7616.00,5.499474e-04
7617.00,5.153837e-04
7618.00,5.226255e-04
7619.00,5.139487e-04
7620.00,5.194332e-04
7621.00,5.400569e-04
7622.00,5.585382e-04
7623.00,6.219076e-04
7624.00,6.388822e-04
7625.00,7.471838e-04
7626.00,9.595582e-04
7627.00,1.404442e-03
7628.00,2.273511e-03
7629.00,3.616228e-03
7630.00,5.261347e-03
7631.00,5.753314e-03
7632.00,5.323409e-03
7633.00,3.949952e-03
7634.00,2.700351e-03
7635.00,1.861822e-03
7636.00,1.354153e-03
7637.00,1.070564e-03
7638.00,9.118200e-04
7639.00,9.260953e-04
7640.00,1.017164e-03
7641.00,1.239951e-03
7642.00,1.739995e-03
7643.00,2.561189e-03
7644.00,3.617130e-03
7645.00,4.786077e-03
7646.00,4.955893e-03
7647.00,3.933427e-03
7648.00,2.594839e-03
7649.00,1.569827e-03
7650.00,1.021078e-03
7651.00,7.407385e-04
7652.00,6.224804e-04
7653.00,5.403188e-04
7654.00,4.981600e-04
7655.00,4.831497e-04
7656.00,4.572567e-04
7657.00,4.680085e-04
7658.00,4.721075e-04
7659.00,5.104723e-04
7660.00,5.291065e-04
7661.00,5.111895e-04
7662.00,4.850077e-04
7663.00,4.400130e-04
7664.00,4.188411e-04
7665.00,4.095087e-04
7666.00,4.273883e-04
7667.00,4.479609e-04
7668.00,4.607678e-04
7669.00,4.673506e-04
7670.00,4.501941e-04
7671.00,4.401523e-04
7672.00,4.489644e-04
7673.00,4.668267e-04
7674.00,4.791071e-04
7675.00,4.601735e-04
7676.00,4.420774e-04
7677.00,4.233376e-04
7678.00,4.240781e-04
7679.00,4.405821e-04
7680.00,4.542192e-04
7681.00,4.673944e-04
7682.00,4.901310e-04
7683.00,4.994693e-04
7684.00,5.031201e-04
7685.00,5.502650e-04
7686.00,5.989627e-04
7687.00,6.962622e-04
7688.00,8.598791e-04
7689.00,1.075378e-03
7690.00,1.395729e-03
7691.00,1.956647e-03
7692.00,2.768243e-03
7693.00,3.520194e-03
7694.00,3.876837e-03
7695.00,3.195400e-03
7696.00,2.165330e-03
7697.00,1.349945e-03
7698.00,8.664354e-04
7699.00,6.795296e-04
7700.00,5.922080e-04
7701.00,5.751920e-04
7702.00,5.585472e-04
7703.00,5.394560e-04
7704.00,5.255847e-04
7705.00,5.098669e-04
7706.00,5.464244e-04
7707.00,5.801557e-04
7708.00,6.152600e-04
7709.00,6.256296e-04
7710.00,5.777854e-04
7711.00,5.546217e-04
7712.00,5.449575e-04
7713.00,6.265455e-04
7714.00,8.032329e-04
7715.00,1.026510e-03
7716.00,1.242757e-03
7717.00,1.420260e-03
7718.00,1.717704e-03
7719.00,2.402534e-03
7720.00,4.545030e-03
7721.00,9.926275e-03
7722.00,2.206866e-02
7723.00,4.062054e-02
7724.00,4.906970e-02
7725.00,4.020912e-02
7726.00,2.197917e-02
7727.00,1.067272e-02
7728.00,4.783531e-03
7729.00,2.193365e-03
7730.00,1.148933e-03
7731.00,6.415746e-04
7732.00,4.415327e-04
7733.00,3.485775e-04
7734.00,3.295965e-04
7735.00,3.587663e-04
7736.00,3.847170e-04
7737.00,3.954080e-04
7738.00,3.613964e-04
7739.00,3.216740e-04
7740.00,2.921963e-04
7741.00,2.954523e-04
7742.00,3.246700e-04
7743.00,3.554894e-04
7744.00,3.654805e-04
7745.00,3.542146e-04
7746.00,3.316921e-04
7747.00,3.060373e-04
7748.00,3.265964e-04
7749.00,3.705535e-04
7750.00,4.211721e-04
7751.00,4.774708e-04
7752.00,4.994611e-04
7753.00,4.738923e-04
7754.00,4.423728e-04
7755.00,4.427751e-04
7756.00,4.579032e-04
7757.00,4.730395e-04
7758.00,4.548459e-04
7759.00,4.234727e-04
7760.00,3.814241e-04
7761.00,3.199297e-04
7762.00,3.088198e-04
7763.00,3.267587e-04
7764.00,3.543455e-04
7765.00,3.867252e-04
7766.00,3.821506e-04
7767.00,3.613179e-04
7768.00,3.309074e-04
7769.00,3.286811e-04
7770.00,3.382703e-04
7771.00,3.580139e-04
7772.00,3.565039e-04
7773.00,3.421366e-04
7774.00,3.395962e-04
7775.00,3.327478e-04
7776.00,3.529776e-04
7777.00,3.890684e-04
7778.00,4.122607e-04
7779.00,4.018504e-04
7780.00,3.890951e-04
7781.00,3.719084e-04
7782.00,3.373920e-04
7783.00,3.486765e-04
7784.00,3.610239e-04
7785.00,3.638417e-04
7786.00,3.759173e-04
7787.00,3.853361e-04
7788.00,3.977883e-04
7789.00,3.856432e-04
7790.00,4.075929e-04
7791.00,4.016430e-04
7792.00,4.107720e-04
7793.00,4.113125e-04
7794.00,3.843871e-04
7795.00,3.768739e-04
7796.00,3.503024e-04
7797.00,3.607610e-04
7798.00,3.559114e-04
7799.00,3.727677e-04
7800.00,3.865106e-04
7801.00,3.885774e-04
7802.00,3.989868e-04
7803.00,3.793672e-04
7804.00,4.042429e-04
7805.00,4.145367e-04
7806.00,4.299975e-04
7807.00,4.400412e-04
7808.00,4.452451e-04
7809.00,4.604073e-04
7810.00,4.352513e-04
7811.00,4.781414e-04
7812.00,4.929496e-04
7813.00,4.951266e-04
7814.00,5.122237e-04
7815.00,4.952491e-04
7816.00,5.026536e-04
7817.00,4.902067e-04
7818.00,5.231185e-04
7819.00,5.746437e-04
7820.00,5.953034e-04
7821.00,6.167219e-04
7822.00,5.881510e-04
7823.00,5.300623e-04
7824.00,4.577549e-04
7825.00,3.924664e-04
7826.00,3.438831e-04
7827.00,3.362768e-04
7828.00,3.489776e-04
7829.00,3.956874e-04
7830.00,4.559133e-04
7831.00,4.742126e-04
7832.00,5.064945e-04
7833.00,4.780493e-04
7834.00,4.294322e-04
7835.00,4.098665e-04
7836.00,3.889290e-04
7837.00,3.719613e-04
7838.00,3.460617e-04
7839.00,3.326834e-04
7840.00,3.102989e-04
7841.00,2.988236e-04
7842.00,2.995660e-04
7843.00,3.122964e-04
7844.00,3.250661e-04
7845.00,3.286884e-04
7846.00,3.350926e-04
7847.00,3.336549e-04
7848.00,3.290151e-04
7849.00,3.380597e-04
7850.00,3.462620e-04
7851.00,3.547783e-04
7852.00,3.501929e-04
7853.00,3.265725e-04
7854.00,3.129393e-04
7855.00,3.171339e-04
7856.00,3.433572e-04
7857.00,3.989514e-04
7858.00,4.641874e-04
7859.00,5.134741e-04
7860.00,5.245930e-04
7861.00,5.189129e-04
7862.00,4.910791e-04
7863.00,4.885631e-04
7864.00,4.913310e-04
7865.00,4.707805e-04
7866.00,4.531505e-04
7867.00,4.108633e-04
7868.00,3.923828e-04
7869.00,3.820855e-04
7870.00,3.862205e-04
7871.00,4.024747e-04
7872.00,4.028060e-04
7873.00,4.001294e-04
7874.00,3.649158e-04
7875.00,3.377726e-04
7876.00,3.384969e-04
7877.00,3.560421e-04
7878.00,3.827988e-04
7879.00,3.928866e-04
7880.00,3.799443e-04
7881.00,3.567145e-04
7882.00,3.341384e-04
7883.00,3.239755e-04
7884.00,3.559641e-04
7885.00,3.922947e-04
7886.00,3.895869e-04
7887.00,3.887188e-04
7888.00,3.523319e-04
7889.00,3.372186e-04
7890.00,3.373385e-04
7891.00,3.679998e-04
7892.00,3.937878e-04
7893.00,4.123005e-04
7894.00,4.063291e-04
7895.00,3.670155e-04
7896.00,3.429463e-04
7897.00,3.585137e-04
7898.00,3.722561e-04
7899.00,4.047299e-04
7900.00,3.965329e-04
7901.00,3.871899e-04
7902.00,3.505414e-04
7903.00,3.246171e-04
7904.00,3.252848e-04
7905.00,3.294841e-04
7906.00,3.733843e-04
7907.00,3.928669e-04
7908.00,3.862697e-04
7909.00,3.873511e-04
7910.00,3.745268e-04
7911.00,4.090106e-04
7912.00,4.843321e-04
7913.00,5.500226e-04
7914.00,6.296356e-04
7915.00,6.156724e-04
7916.00,5.674189e-04
7917.00,5.370557e-04
7918.00,4.977144e-04
7919.00,4.979785e-04
7920.00,4.969237e-04
7921.00,4.708049e-04
7922.00,4.239075e-04
7923.00,3.788577e-04
7924.00,3.402838e-04
7925.00,3.071301e-04
7926.00,3.200065e-04
7927.00,3.328073e-04
7928.00,3.338726e-04
7929.00,3.287656e-04
7930.00,3.170556e-04
7931.00,3.208001e-04
7932.00,3.501752e-04
7933.00,4.235629e-04
7934.00,5.314985e-04
7935.00,6.988893e-04
7936.00,8.258066e-04
7937.00,8.983305e-04
7938.00,9.383728e-04
7939.00,9.304168e-04
7940.00,9.367126e-04
7941.00,8.228457e-04
7942.00,6.995426e-04
7943.00,5.557920e-04
7944.00,4.199414e-04
7945.00,3.484761e-04
7946.00,2.985412e-04
7947.00,2.969358e-04
7948.00,3.148353e-04
7949.00,3.298448e-04
7950.00,3.288483e-04
7951.00,3.261753e-04
7952.00,3.150826e-04
7953.00,3.064754e-04
7954.00,3.204191e-04
7955.00,3.294542e-04
7956.00,3.538699e-04
7957.00,3.539575e-04
7958.00,3.434823e-04
7959.00,3.423888e-04
7960.00,3.217920e-04
7961.00,3.332850e-04
7962.00,3.312763e-04
7963.00,3.356285e-04
7964.00,3.261076e-04
7965.00,3.067567e-04
7966.00,2.939715e-04
7967.00,2.801804e-04
7968.00,2.964678e-04
7969.00,2.958703e-04
7970.00,3.116349e-04
7971.00,3.263413e-04
7972.00,3.478088e-04
7973.00,3.960624e-04
7974.00,4.327807e-04
7975.00,5.063122e-04
7976.00,5.183303e-04
7977.00,5.206667e-04
7978.00,4.942128e-04
7979.00,4.349290e-04
7980.00,3.702085e-04
7981.00,3.241206e-04
7982.00,3.152917e-04
7983.00,2.974021e-04
7984.00,2.963073e-04
7985.00,2.917339e-04
7986.00,2.884970e-04
7987.00,2.797836e-04
7988.00,2.872735e-04
7989.00,3.206640e-04
7990.00,3.140873e-04
7991.00,3.415800e-04
7992.00,3.264247e-04
7993.00,3.248887e-04
7994.00,3.205764e-04
7995.00,3.227545e-04
7996.00,3.635964e-04
7997.00,3.932428e-04
7998.00,4.482940e-04
7999.00,4.878683e-04
8000.00,5.086551e-04
8001.00,5.137331e-04
8002.00,4.861575e-04
8003.00,4.837875e-04
8004.00,4.435726e-04
8005.00,4.162097e-04
8006.00,3.568398e-04
8007.00,3.223941e-04
8008.00,2.990845e-04
8009.00,2.983731e-04
8010.00,3.060863e-04
8011.00,3.057271e-04
8012.00,3.489249e-04
8013.00,3.445852e-04
8014.00,3.428567e-04
8015.00,3.477600e-04
8016.00,3.356710e-04
8017.00,3.609725e-04
8018.00,3.977169e-04
8019.00,5.144628e-04
8020.00,6.725678e-04
8021.00,8.591283e-04
8022.00,1.032098e-03
8023.00,1.028854e-03
8024.00,9.938622e-04
8025.00,8.343201e-04
8026.00,7.042294e-04
8027.00,5.505926e-04
8028.00,4.588990e-04
8029.00,4.029440e-04
8030.00,3.260570e-04
8031.00,3.019178e-04
8032.00,2.739719e-04
8033.00,2.683804e-04
8034.00,2.717161e-04
8035.00,2.610669e-04
8036.00,2.618817e-04
8037.00,2.529848e-04
8038.00,2.533037e-04
8039.00,2.456559e-04
8040.00,2.521656e-04
8041.00,2.667734e-04
8042.00,2.545948e-04
8043.00,2.636355e-04
8044.00,2.602879e-04
8045.00,2.677489e-04
8046.00,2.841980e-04
8047.00,3.002430e-04
8048.00,3.262169e-04
8049.00,3.312108e-04
8050.00,3.266953e-04
8051.00,2.992904e-04
8052.00,2.870953e-04
8053.00,2.761300e-04
8054.00,2.861892e-04
8055.00,2.840637e-04
8056.00,2.750367e-04
8057.00,2.654683e-04
8058.00,2.505059e-04
8059.00,2.521668e-04
8060.00,2.562214e-04
8061.00,2.716548e-04
8062.00,2.885572e-04
8063.00,2.941289e-04
8064.00,2.846662e-04
8065.00,2.561319e-04
8066.00,2.517051e-04
8067.00,2.533685e-04
8068.00,2.746705e-04
8069.00,3.067981e-04
8070.00,3.179519e-04
8071.00,3.128631e-04
8072.00,2.764933e-04
8073.00,2.540547e-04
8074.00,2.300828e-04
8075.00,2.227674e-04
8076.00,2.366355e-04
8077.00,2.433723e-04
8078.00,2.520245e-04
8079.00,2.402194e-04
8080.00,2.452590e-04
8081.00,2.379022e-04
8082.00,2.403154e-04
8083.00,2.483687e-04
8084.00,2.420799e-04
8085.00,2.366190e-04
8086.00,2.212094e-04
8087.00,2.310311e-04
8088.00,2.493654e-04
8089.00,2.889367e-04
8090.00,3.295270e-04
8091.00,3.407694e-04
8092.00,3.489958e-04
8093.00,3.267674e-04
8094.00,3.233449e-04
8095.00,2.988600e-04
8096.00,3.001113e-04
8097.00,3.107639e-04
8098.00,2.847452e-04
8099.00,2.616625e-04
8100.00,2.142072e-04
8101.00,1.952928e-04
8102.00,1.755873e-04
8103.00,1.716336e-04
8104.00,1.880103e-04
8105.00,1.971244e-04
8106.00,2.012539e-04
8107.00,1.926934e-04
8108.00,2.039213e-04
8109.00,2.061328e-04
8110.00,2.202849e-04
8111.00,2.320653e-04
8112.00,2.291708e-04
8113.00,2.237422e-04
8114.00,2.020775e-04
8115.00,2.000302e-04
8116.00,2.031798e-04
8117.00,2.316948e-04
8118.00,2.591384e-04
8119.00,2.837483e-04
8120.00,2.938274e-04
8121.00,2.553452e-04
8122.00,2.440643e-04
8123.00,2.182960e-04
8124.00,2.121821e-04
8125.00,2.090660e-04
8126.00,2.075396e-04
8127.00,2.070860e-04
8128.00,1.902146e-04
8129.00,1.971290e-04
8130.00,2.046832e-04
8131.00,2.273262e-04
8132.00,2.529767e-04
8133.00,2.640026e-04
8134.00,2.691613e-04
8135.00,2.651279e-04
8136.00,2.863096e-04
8137.00,3.422940e-04
8138.00,4.673783e-04
8139.00,6.569217e-04
8140.00,8.940756e-04
8141.00,1.094081e-03
8142.00,1.059839e-03
8143.00,9.415637e-04
8144.00,7.441082e-04
8145.00,5.724276e-04
8146.00,4.422035e-04
8147.00,3.341991e-04
8148.00,2.737169e-04
8149.00,2.334116e-04
8150.00,2.290252e-04
8151.00,2.524324e-04
8152.00,3.206981e-04
8153.00,4.478914e-04
8154.00,6.032001e-04
8155.00,7.859718e-04
8156.00,9.001006e-04
8157.00,8.808638e-04
8158.00,7.418945e-04
8159.00,5.838496e-04
8160.00,4.281284e-04
8161.00,3.204669e-04
8162.00,2.483781e-04
8163.00,2.047789e-04
8164.00,1.839969e-04
8165.00,1.690760e-04
8166.00,1.729661e-04
8167.00,1.790785e-04
8168.00,1.871554e-04
8169.00,1.929093e-04
8170.00,1.920497e-04
8171.00,1.934843e-04
8172.00,1.844719e-04
8173.00,1.877079e-04
8174.00,1.789228e-04
8175.00,1.700772e-04
8176.00,1.578965e-04
8177.00,1.551403e-04
8178.00,1.568461e-04
8179.00,1.571368e-04
8180.00,1.703730e-04
8181.00,1.825351e-04
8182.00,1.893359e-04
8183.00,1.853689e-04
8184.00,1.762486e-04
8185.00,1.717563e-04
8186.00,1.562354e-04
8187.00,1.491606e-04
8188.00,1.404367e-04
8189.00,1.381032e-04
8190.00,1.447079e-04
8191.00,1.471620e-04
8192.00,1.613913e-04
8193.00,1.736670e-04
8194.00,1.984748e-04
8195.00,2.211232e-04
8196.00,2.453960e-04
8197.00,2.650567e-04
8198.00,2.754637e-04
8199.00,3.104451e-04
8200.00,3.710550e-04
8201.00,4.455654e-04
8202.00,5.634233e-04
8203.00,7.255088e-04
8204.00,8.330434e-04
8205.00,7.935630e-04
8206.00,6.602359e-04
8207.00,4.507042e-04
8208.00,3.182295e-04
8209.00,2.329671e-04
8210.00,2.005459e-04
8211.00,1.982268e-04
8212.00,1.899647e-04
8213.00,2.059230e-04
8214.00,2.057615e-04
8215.00,2.237195e-04
8216.00,2.389670e-04
8217.00,2.568193e-04
8218.00,2.727269e-04
8219.00,2.630040e-04
8220.00,2.657577e-04
8221.00,2.368392e-04
8222.00,2.309281e-04
8223.00,2.288584e-04
8224.00,2.502987e-04
8225.00,2.864191e-04
8226.00,3.005883e-04
8227.00,3.344689e-04
8228.00,3.558203e-04
8229.00,4.141162e-04
8230.00,5.270649e-04
8231.00,8.035895e-04
8232.00,1.313471e-03
8233.00,2.044688e-03
8234.00,2.971862e-03
8235.00,3.068679e-03
8236.00,2.554050e-03
8237.00,1.717892e-03
8238.00,1.017707e-03
8239.00,5.737606e-04
8240.00,3.191662e-04
8241.00,2.079034e-04
8242.00,1.434634e-04
8243.00,1.212122e-04
8244.00,1.123977e-04
8245.00,1.162958e-04
8246.00,1.230802e-04
8247.00,1.239987e-04
8248.00,1.248833e-04
8249.00,1.169632e-04
8250.00,1.194568e-04
8251.00,1.208018e-04
8252.00,1.334354e-04
8253.00,1.416569e-04
8254.00,1.501084e-04
8255.00,1.483795e-04
8256.00,1.346482e-04
8257.00,1.348881e-04
8258.00,1.355390e-04
8259.00,1.548196e-04
8260.00,1.768925e-04
8261.00,1.903676e-04
8262.00,1.950991e-04
8263.00,1.808079e-04
8264.00,1.744172e-04
8265.00,1.656250e-04
8266.00,1.703806e-04
8267.00,1.718284e-04
8268.00,1.705570e-04
8269.00,1.704647e-04
8270.00,1.553445e-04
8271.00,1.555966e-04
8272.00,1.521998e-04
8273.00,1.629259e-04
8274.00,1.753218e-04
8275.00,1.795863e-04
8276.00,1.857308e-04
8277.00,1.787119e-04
8278.00,1.779177e-04
8279.00,1.727779e-04
8280.00,1.803047e-04
8281.00,1.810015e-04
8282.00,1.725854e-04
8283.00,1.639115e-04
8284.00,1.452408e-04
8285.00,1.405369e-04
8286.00,1.314659e-04
8287.00,1.444486e-04
8288.00,1.527941e-04
8289.00,1.561206e-04
8290.00,1.549355e-04
8291.00,1.395161e-04
8292.00,1.361423e-04
8293.00,1.315235e-04
8294.00,1.383241e-04
8295.00,1.474566e-04
8296.00,1.485883e-04
8297.00,1.434287e-04
8298.00,1.311576e-04
8299.00,1.285232e-04
8300.00,1.255988e-04
8301.00,1.335899e-04
8302.00,1.399575e-04
8303.00,1.434772e-04
8304.00,1.418655e-04
8305.00,1.334864e-04
8306.00,1.371439e-04
8307.00,1.334332e-04
8308.00,1.404678e-04
8309.00,1.472505e-04
8310.00,1.395706e-04
8311.00,1.345876e-04
8312.00,1.263332e-04
8313.00,1.252241e-04
8314.00,1.257177e-04
8315.00,1.402990e-04
8316.00,1.500738e-04
8317.00,1.638187e-04
8318.00,1.685753e-04
8319.00,1.633345e-04
8320.00,1.736848e-04
8321.00,1.718588e-04
8322.00,1.893844e-04
8323.00,1.964158e-04
8324.00,1.907787e-04
8325.00,1.838593e-04
8326.00,1.655879e-04
8327.00,1.637888e-04
8328.00,1.590631e-04
8329.00,1.726557e-04
8330.00,1.890566e-04
8331.00,1.994804e-04
8332.00,1.983005e-04
8333.00,1.775890e-04
8334.00,1.673385e-04
8335.00,1.414980e-04
8336.00,1.320774e-04
8337.00,1.195103e-04
8338.00,1.077174e-04
8339.00,1.052383e-04
8340.00,9.729694e-05
8341.00,1.013389e-04
8342.00,1.055205e-04
8343.00,1.198570e-04
8344.00,1.311782e-04
8345.00,1.376290e-04
8346.00,1.421282e-04
8347.00,1.340972e-04
8348.00,1.375201e-04
8349.00,1.330687e-04
8350.00,1.318711e-04
8351.00,1.302489e-04
8352.00,1.260039e-04
8353.00,1.256837e-04
8354.00,1.210930e-04
8355.00,1.261673e-04
8356.00,1.298872e-04
8357.00,1.399994e-04
8358.00,1.465756e-04
8359.00,1.509164e-04
8360.00,1.533098e-04
8361.00,1.525900e-04
8362.00,1.533555e-04
8363.00,1.525984e-04
8364.00,1.647307e-04
8365.00,1.775566e-04
8366.00,2.143209e-04
8367.00,2.782660e-04
8368.00,3.757775e-04
8369.00,5.601812e-04
8370.00,7.958682e-04
8371.00,1.103834e-03
8372.00,1.325627e-03
8373.00,1.356533e-03
8374.00,1.101540e-03
8375.00,8.268640e-04
8376.00,5.717294e-04
8377.00,4.005695e-04
8378.00,3.149614e-04
8379.00,2.396581e-04
8380.00,2.055067e-04
8381.00,1.798618e-04
8382.00,1.557875e-04
8383.00,1.485685e-04
8384.00,1.384134e-04
8385.00,1.320967e-04
8386.00,1.274872e-04
8387.00,1.302814e-04
8388.00,1.353198e-04
8389.00,1.374891e-04
8390.00,1.372845e-04
8391.00,1.321548e-04
8392.00,1.288595e-04
8393.00,1.173762e-04
8394.00,1.160576e-04
8395.00,1.111725e-04
8396.00,1.069316e-04
8397.00,1.095899e-04
8398.00,1.080978e-04
8399.00,1.092657e-04
8400.00,1.143034e-04
8401.00,1.226211e-04
8402.00,1.292795e-04
8403.00,1.328355e-04
8404.00,1.363815e-04
8405.00,1.339492e-04
8406.00,1.387311e-04
8407.00,1.376320e-04
8408.00,1.447857e-04
8409.00,1.491605e-04
8410.00,1.532353e-04
8411.00,1.501126e-04
8412.00,1.373502e-04
8413.00,1.301990e-04
8414.00,1.188755e-04
8415.00,1.209022e-04
8416.00,1.228627e-04
8417.00,1.301880e-04
8418.00,1.412977e-04
8419.00,1.414566e-04
8420.00,1.512848e-04
8421.00,1.577666e-04
8422.00,1.678980e-04
8423.00,1.781381e-04
8424.00,1.865592e-04
8425.00,1.998630e-04
8426.00,2.012599e-04
8427.00,1.995581e-04
8428.00,1.921867e-04
8429.00,1.982549e-04
8430.00,1.918883e-04
8431.00,1.787147e-04
8432.00,1.606498e-04
8433.00,1.402971e-04
8434.00,1.292114e-04
8435.00,1.205901e-04
8436.00,1.222250e-04
8437.00,1.174060e-04
8438.00,1.137927e-04
8439.00,1.154277e-04
8440.00,1.100566e-04
8441.00,1.108581e-04
8442.00,1.172491e-04
8443.00,1.387593e-04
8444.00,1.631673e-04
8445.00,1.924077e-04
8446.00,2.175047e-04
8447.00,2.412317e-04
8448.00,2.575702e-04
8449.00,2.555530e-04
8450.00,2.742409e-04
8451.00,2.571774e-04
8452.00,2.293960e-04
8453.00,1.985722e-04
8454.00,1.645406e-04
8455.00,1.397344e-04
8456.00,1.219618e-04
8457.00,1.233985e-04
8458.00,1.232347e-04
8459.00,1.281682e-04
8460.00,1.260086e-04
8461.00,1.216251e-04
8462.00,1.185664e-04
8463.00,1.104867e-04
8464.00,1.153342e-04
8465.00,1.094519e-04
8466.00,1.070726e-04
8467.00,1.055772e-04
8468.00,1.020688e-04
8469.00,1.050000e-04
8470.00,1.071845e-04
8471.00,1.213479e-04
8472.00,1.277785e-04
8473.00,1.358096e-04
8474.00,1.369014e-04
8475.00,1.327280e-04
8476.00,1.338368e-04
8477.00,1.347830e-04
8478.00,1.518914e-04
8479.00,1.654921e-04
8480.00,1.973409e-04
8481.00,2.403029e-04
8482.00,3.086778e-04
8483.00,4.325605e-04
8484.00,6.454026e-04
8485.00,9.802354e-04
8486.00,1.364346e-03
8487.00,1.646853e-03
8488.00,1.581075e-03
8489.00,1.275586e-03
8490.00,8.978074e-04
8491.00,6.280872e-04
8492.00,4.686549e-04
8493.00,3.388218e-04
8494.00,2.618587e-04
8495.00,2.070477e-04
8496.00,1.686452e-04
8497.00,1.460389e-04
8498.00,1.379341e-04
8499.00,1.466947e-04
8500.00,1.490856e-04
8501.00,1.618784e-04
8502.00,1.573898e-04
8503.00,1.487171e-04
8504.00,1.468356e-04
8505.00,1.491621e-04
8506.00,1.766948e-04
8507.00,2.201145e-04
8508.00,2.667096e-04
8509.00,3.160972e-04
8510.00,3.701285e-04
8511.00,3.924090e-04
8512.00,4.041663e-04
8513.00,4.067307e-04
8514.00,3.628476e-04
8515.00,2.990116e-04
8516.00,2.327766e-04
8517.00,1.823336e-04
8518.00,1.526666e-04
8519.00,1.395404e-04
8520.00,1.391473e-04
8521.00,1.400793e-04
8522.00,1.410492e-04
8523.00,1.399320e-04
8524.00,1.424292e-04
8525.00,1.387508e-04
8526.00,1.483537e-04
8527.00,1.804749e-04
8528.00,2.186663e-04
8529.00,3.071393e-04
8530.00,4.438089e-04
8531.00,6.513245e-04
8532.00,9.129757e-04
8533.00,1.194086e-03
8534.00,1.388523e-03
8535.00,1.223670e-03
8536.00,9.263775e-04
8537.00,6.306219e-04
8538.00,4.138873e-04
8539.00,2.775100e-04
8540.00,2.073544e-04
8541.00,1.724517e-04
8542.00,1.419928e-04
8543.00,1.309528e-04
8544.00,1.277194e-04
8545.00,1.200187e-04
8546.00,1.163371e-04
8547.00,1.185544e-04
8548.00,1.247524e-04
8549.00,1.269389e-04
8550.00,1.251456e-04
8551.00,1.222508e-04
8552.00,1.203344e-04
8553.00,1.191114e-04
8554.00,1.209485e-04
8555.00,1.297842e-04
8556.00,1.321902e-04
8557.00,1.334210e-04
8558.00,1.297822e-04
8559.00,1.249905e-04
8560.00,1.241985e-04
8561.00,1.220205e-04
8562.00,1.235434e-04
8563.00,1.253947e-04
8564.00,1.250280e-04
8565.00,1.292984e-04
8566.00,1.212917e-04
8567.00,1.136565e-04
8568.00,1.087046e-04
8569.00,1.056779e-04
8570.00,1.040793e-04
8571.00,1.089328e-04
8572.00,1.180531e-04
8573.00,1.227582e-04
8574.00,1.253831e-04
8575.00,1.266474e-04
8576.00,1.246199e-04
8577.00,1.219037e-04
8578.00,1.230342e-04
8579.00,1.301532e-04
8580.00,1.329581e-04
8581.00,1.335353e-04
8582.00,1.286622e-04
8583.00,1.229339e-04
8584.00,1.145471e-04
8585.00,1.134446e-04
8586.00,1.152044e-04
8587.00,1.209979e-04
8588.00,1.361828e-04
8589.00,1.469986e-04
8590.00,1.642985e-04
8591.00,1.728244e-04
8592.00,1.805215e-04
8593.00,1.910651e-04
8594.00,1.678392e-04
8595.00,1.554386e-04
8596.00,1.385703e-04
8597.00,1.263464e-04
8598.00,1.287417e-04
8599.00,1.331291e-04
8600.00,1.518558e-04
8601.00,1.593038e-04
8602.00,1.652712e-04
8603.00,1.683414e-04
8604.00,1.701355e-04
8605.00,1.742517e-04
8606.00,1.700893e-04
8607.00,1.706000e-04
8608.00,1.597600e-04
8609.00,1.571278e-04
8610.00,1.483469e-04
8611.00,1.428954e-04
8612.00,1.369539e-04
8613.00,1.362449e-04
8614.00,1.353963e-04
8615.00,1.284865e-04
8616.00,1.270739e-04
8617.00,1.216217e-04
8618.00,1.169809e-04
8619.00,1.177793e-04
8620.00,1.246344e-04
8621.00,1.308981e-04
8622.00,1.325345e-04
8623.00,1.319854e-04
8624.00,1.234686e-04
8625.00,1.177661e-04
8626.00,1.162010e-04
8627.00,1.256196e-04
8628.00,1.399855e-04
8629.00,1.455416e-04
8630.00,1.530724e-04
8631.00,1.546291e-04
8632.00,1.539820e-04
8633.00,1.567247e-04
8634.00,1.546000e-04
8635.00,1.568046e-04
8636.00,1.474441e-04
8637.00,1.393471e-04
8638.00,1.275006e-04
8639.00,1.212669e-04
8640.00,1.169349e-04
8641.00,1.206796e-04
8642.00,1.324013e-04
8643.00,1.364885e-04
8644.00,1.380497e-04
8645.00,1.331312e-04
8646.00,1.314184e-04
8647.00,1.372098e-04
8648.00,1.464077e-04
8649.00,1.656720e-04
8650.00,1.834835e-04
8651.00,1.973859e-04
8652.00,1.996211e-04
8653.00,1.916191e-04
8654.00,1.850721e-04
8655.00,1.747831e-04
8656.00,1.623285e-04
8657.00,1.463158e-04
8658.00,1.284179e-04
8659.00,1.161856e-04
8660.00,1.122284e-04
8661.00,1.173180e-04
8662.00,1.299924e-04
8663.00,1.509674e-04
8664.00,1.692735e-04
8665.00,1.861941e-04
8666.00,1.936377e-04
8667.00,1.928971e-04
8668.00,1.941939e-04
8669.00,1.833059e-04
8670.00,1.746064e-04
8671.00,1.555254e-04
8672.00,1.381478e-04
8673.00,1.247243e-04
8674.00,1.157865e-04
8675.00,1.151578e-04
8676.00,1.193252e-04
8677.00,1.244328e-04
8678.00,1.289670e-04
8679.00,1.329208e-04
8680.00,1.259904e-04
8681.00,1.261708e-04
8682.00,1.270458e-04
8683.00,1.260263e-04
8684.00,1.299823e-04
8685.00,1.276774e-04
8686.00,1.194267e-04
8687.00,1.066234e-04
8688.00,1.038946e-04
8689.00,1.076920e-04
8690.00,1.146476e-04
8691.00,1.375178e-04
8692.00,1.563430e-04
8693.00,1.745699e-04
8694.00,1.795279e-04
8695.00,1.881895e-04
8696.00,1.908267e-04
8697.00,1.809216e-04
8698.00,1.699963e-04
8699.00,1.437380e-04
8700.00,1.337210e-04
8701.00,1.197721e-04
8702.00,1.155694e-04
8703.00,1.213890e-04
8704.00,1.252554e-04
8705.00,1.420808e-04
8706.00,1.474729e-04
8707.00,1.551391e-04
8708.00,1.486937e-04
8709.00,1.503938e-04
8710.00,1.579675e-04
8711.00,1.637482e-04
8712.00,1.810327e-04
8713.00,1.943587e-04
8714.00,2.172829e-04
8715.00,2.105577e-04
8716.00,2.046379e-04
8717.00,1.924286e-04
8718.00,1.718776e-04
8719.00,1.605402e-04
8720.00,1.490628e-04
8721.00,1.445736e-04
8722.00,1.426708e-04
8723.00,1.510349e-04
8724.00,1.639509e-04
8725.00,1.759365e-04
8726.00,1.975355e-04
8727.00,2.013855e-04
8728.00,2.162305e-04
8729.00,2.097041e-04
8730.00,1.940513e-04
8731.00,1.795513e-04
8732.00,1.651865e-04
8733.00,1.648102e-04
8734.00,1.549602e-04
8735.00,1.543519e-04
8736.00,1.486127e-04
8737.00,1.431001e-04
8738.00,1.476375e-04
8739.00,1.408508e-04
8740.00,1.458191e-04
8741.00,1.459680e-04
8742.00,1.528441e-04
8743.00,1.573178e-04
8744.00,1.672967e-04
8745.00,1.862608e-04
8746.00,1.869427e-04
8747.00,1.795158e-04
8748.00,1.560947e-04
8749.00,1.338161e-04
8750.00,1.097657e-04
8751.00,9.670190e-05
8752.00,9.166972e-05
8753.00,9.320008e-05
8754.00,1.012741e-04
8755.00,1.046461e-04
8756.00,1.164347e-04
8757.00,1.148124e-04
8758.00,1.170548e-04
8759.00,1.139157e-04
8760.00,1.091155e-04
8761.00,1.191726e-04
8762.00,1.276561e-04
8763.00,1.451219e-04
8764.00,1.453458e-04
8765.00,1.444736e-04
8766.00,1.422146e-04
8767.00,1.362660e-04
8768.00,1.295086e-04
8769.00,1.271872e-04
8770.00,1.367626e-04
8771.00,1.348347e-04
8772.00,1.385101e-04
8773.00,1.349375e-04
8774.00,1.266541e-04
8775.00,1.241070e-04
8776.00,1.227219e-04
8777.00,1.329566e-04
8778.00,1.407121e-04
8779.00,1.556958e-04
8780.00,1.739861e-04
8781.00,1.991760e-04
8782.00,2.423499e-04
8783.00,3.048805e-04
8784.00,4.183633e-04
8785.00,5.003602e-04
8786.00,5.920389e-04
8787.00,6.179594e-04
8788.00,5.788287e-04
8789.00,5.068219e-04
8790.00,4.072660e-04
8791.00,3.568538e-04
8792.00,2.681068e-04
8793.00,2.168654e-04
8794.00,1.759417e-04
8795.00,1.453350e-04
8796.00,1.337046e-04
8797.00,1.128436e-04
8798.00,1.132158e-04
8799.00,1.048982e-04
8800.00,1.047186e-04
8801.00,1.064519e-04
8802.00,1.053600e-04
8803.00,1.194133e-04
8804.00,1.224246e-04
8805.00,1.373138e-04
8806.00,1.369544e-04
8807.00,1.361867e-04
8808.00,1.287958e-04
8809.00,1.186992e-04
8810.00,1.162707e-04
8811.00,1.167320e-04
8812.00,1.220922e-04
8813.00,1.158903e-04
8814.00,1.180502e-04
8815.00,1.119069e-04
8816.00,1.089525e-04
8817.00,1.127913e-04
8818.00,1.163317e-04
8819.00,1.274812e-04
8820.00,1.264591e-04
8821.00,1.277028e-04
8822.00,1.198836e-04
8823.00,1.139761e-04
8824.00,1.133607e-04
8825.00,1.109684e-04
8826.00,1.172533e-04
8827.00,1.148052e-04
8828.00,1.124762e-04
8829.00,1.090181e-04
8830.00,1.125808e-04
8831.00,1.147095e-04
8832.00,1.184950e-04
8833.00,1.289649e-04
8834.00,1.297450e-04
8835.00,1.317089e-04
8836.00,1.218072e-04
8837.00,1.235956e-04
8838.00,1.206797e-04
8839.00,1.231359e-04
8840.00,1.355101e-04
8841.00,1.377768e-04
8842.00,1.401679e-04
8843.00,1.293706e-04
8844.00,1.230751e-04
8845.00,1.172946e-04
8846.00,1.100639e-04
8847.00,1.106579e-04
8848.00,1.054744e-04
8849.00,1.031323e-04
8850.00,9.734168e-05
8851.00,9.484568e-05
8852.00,1.003633e-04
8853.00,1.064410e-04
8854.00,1.170772e-04
8855.00,1.263719e-04
8856.00,1.313512e-04
8857.00,1.247701e-04
8858.00,1.246229e-04
8859.00,1.220860e-04
8860.00,1.204535e-04
8861.00,1.215354e-04
8862.00,1.179757e-04
8863.00,1.107180e-04
8864.00,1.036779e-04
8865.00,9.965264e-05
8866.00,9.856001e-05
8867.00,1.046543e-04
8868.00,1.100530e-04
8869.00,1.163686e-04
8870.00,1.221414e-04
8871.00,1.232917e-04
8872.00,1.301274e-04
8873.00,1.423256e-04
8874.00,1.597694e-04
8875.00,1.899747e-04
8876.00,2.370334e-04
8877.00,3.153557e-04
8878.00,4.386612e-04
8879.00,7.250233e-04
8880.00,1.346582e-03
8881.00,2.408685e-03
8882.00,3.999247e-03
8883.00,5.503448e-03
8884.00,5.276653e-03
8885.00,3.670951e-03
8886.00,2.199857e-03
8887.00,1.202710e-03
8888.00,6.492100e-04
8889.00,3.887233e-04
8890.00,2.420684e-04
8891.00,1.635926e-04
8892.00,1.215440e-04
8893.00,1.031116e-04
8894.00,9.746409e-05
8895.00,9.465702e-05
8896.00,9.879026e-05
8897.00,1.012737e-04
8898.00,9.996915e-05
8899.00,9.776668e-05
8900.00,1.002408e-04
8901.00,9.538225e-05
8902.00,9.526966e-05
8903.00,9.367183e-05
8904.00,8.713386e-05
8905.00,8.221601e-05
8906.00,7.562859e-05
8907.00,7.279935e-05
8908.00,7.215461e-05
8909.00,7.325692e-05
8910.00,7.931479e-05
8911.00,8.441680e-05
8912.00,8.840505e-05
8913.00,8.894694e-05
8914.00,8.780021e-05
8915.00,8.878806e-05
8916.00,8.832243e-05
8917.00,9.086464e-05
8918.00,9.118638e-05
8919.00,9.317367e-05
8920.00,9.682271e-05
8921.00,9.599300e-05
8922.00,1.007145e-04
8923.00,1.039171e-04
8924.00,1.041194e-04
8925.00,1.031108e-04
8926.00,9.657791e-05
8927.00,9.500446e-05
8928.00,9.376906e-05
8929.00,9.325686e-05
8930.00,9.412583e-05
8931.00,9.751136e-05
8932.00,9.755349e-05
8933.00,9.386805e-05
8934.00,9.344913e-05
8935.00,9.250195e-05
8936.00,9.355294e-05
8937.00,9.450235e-05
8938.00,9.910919e-05
8939.00,1.009076e-04
8940.00,9.978832e-05
8941.00,9.965154e-05
8942.00,9.139386e-05
8943.00,8.703137e-05
8944.00,8.252550e-05
8945.00,7.714669e-05
8946.00,7.859619e-05
8947.00,7.840548e-05
8948.00,7.931522e-05
8949.00,7.689671e-05
8950.00,7.371072e-05
8951.00,7.478600e-05
8952.00,7.546209e-05
8953.00,8.449624e-05
8954.00,9.004635e-05
8955.00,9.916310e-05
8956.00,1.060963e-04
8957.00,1.079776e-04
8958.00,1.119283e-04
8959.00,1.131219e-04
8960.00,1.169183e-04
8961.00,1.178598e-04
8962.00,1.169150e-04
8963.00,1.099937e-04
8964.00,1.071031e-04
8965.00,1.029476e-04
8966.00,1.025288e-04
8967.00,1.087999e-04
8968.00,1.083846e-04
8969.00,1.131410e-04
8970.00,1.152778e-04
8971.00,1.149478e-04
8972.00,1.184084e-04
8973.00,1.195725e-04
8974.00,1.191322e-04
8975.00,1.162206e-04
8976.00,1.144321e-04
8977.00,1.070503e-04
8978.00,1.032672e-04
8979.00,1.027245e-04
8980.00,1.055075e-04
8981.00,1.128563e-04
8982.00,1.217974e-04
8983.00,1.397074e-04
8984.00,1.505065e-04
8985.00,1.609460e-04
8986.00,1.809708e-04
8987.00,1.972003e-04
8988.00,2.142281e-04
8989.00,2.405896e-04
8990.00,2.762609e-04
8991.00,3.297280e-04
8992.00,4.095345e-04
8993.00,5.933783e-04
8994.00,1.037509e-03
8995.00,1.944197e-03
8996.00,3.806412e-03
8997.00,6.538440e-03
8998.00,8.286268e-03
8999.00,8.161564e-03
9000.00,5.941164e-03
9001.00,3.511362e-03
9002.00,1.959723e-03
9003.00,1.038041e-03
9004.00,5.863797e-04
9005.00,3.266516e-04
9006.00,1.939205e-04
9007.00,1.327038e-04
9008.00,1.009514e-04
9009.00,9.159384e-05
9010.00,9.220443e-05
9011.00,9.490921e-05
9012.00,9.663807e-05
9013.00,9.807676e-05
9014.00,9.587101e-05
9015.00,1.011636e-04
9016.00,1.156486e-04
9017.00,1.359004e-04
9018.00,1.651771e-04
9019.00,1.957671e-04
9020.00,2.263525e-04
9021.00,2.555642e-04
9022.00,2.665319e-04
9023.00,2.800069e-04
9024.00,2.687455e-04
9025.00,2.469890e-04
9026.00,2.051394e-04
9027.00,1.757274e-04
9028.00,1.503034e-04
9029.00,1.377965e-04
9030.00,1.399130e-04
9031.00,1.381196e-04
9032.00,1.406672e-04
9033.00,1.359145e-04
9034.00,1.289339e-04
9035.00,1.240581e-04
9036.00,1.166814e-04
9037.00,1.217507e-04
9038.00,1.298853e-04
9039.00,1.451362e-04
9040.00,1.722138e-04
9041.00,2.164057e-04
9042.00,2.722215e-04
9043.00,3.357216e-04
9044.00,4.221967e-04
9045.00,4.654869e-04
9046.00,4.445418e-04
9047.00,3.631728e-04
9048.00,2.674475e-04
9049.00,1.890217e-04
9050.00,1.329446e-04
9051.00,1.058317e-04
9052.00,8.992741e-05
9053.00,8.078903e-05
9054.00,7.383176e-05
9055.00,7.244527e-05
9056.00,7.103033e-05
9057.00,6.778819e-05
9058.00,7.244188e-05
9059.00,7.519720e-05
9060.00,7.543982e-05
9061.00,7.300410e-05
9062.00,6.899485e-05
9063.00,6.694651e-05
9064.00,6.299617e-05
9065.00,6.279835e-05
9066.00,6.381403e-05
9067.00,6.532789e-05
9068.00,6.198227e-05
9069.00,5.706862e-05
9070.00,5.463179e-05
9071.00,5.394476e-05
9072.00,5.713652e-05
9073.00,5.678015e-05
9074.00,5.715616e-05
9075.00,5.612360e-05
9076.00,5.188577e-05
9077.00,4.682551e-05
9078.00,4.193371e-05
9079.00,4.209810e-05
9080.00,4.074635e-05
9081.00,4.030748e-05
9082.00,3.989485e-05
9083.00,4.112890e-05
9084.00,4.286698e-05
9085.00,4.248881e-05
9086.00,4.518137e-05
9087.00,4.387457e-05
9088.00,4.329305e-05
9089.00,4.316708e-05
9090.00,4.269229e-05
9091.00,4.456652e-05
9092.00,4.340598e-05
9093.00,4.698604e-05
9094.00,5.025963e-05
9095.00,5.048060e-05
9096.00,5.453324e-05
9097.00,5.767496e-05
9098.00,6.681649e-05
9099.00,7.932988e-05
9100.00,9.726714e-05
9101.00,1.112128e-04
9102.00,1.230776e-04
9103.00,1.290850e-04
9104.00,1.157610e-04
9105.00,1.067828e-04
9106.00,9.356647e-05
9107.00,8.308308e-05
9108.00,7.288293e-05
9109.00,6.280084e-05
9110.00,5.917755e-05
9111.00,5.579334e-05
9112.00,5.727535e-05
9113.00,5.960086e-05
9114.00,6.363733e-05
9115.00,6.903181e-05
9116.00,7.062629e-05
9117.00,7.048573e-05
9118.00,7.136445e-05
9119.00,7.024121e-05
9120.00,6.897770e-05
9121.00,7.248815e-05
9122.00,7.454870e-05
9123.00,7.750994e-05
9124.00,7.929085e-05
9125.00,7.822466e-05
9126.00,7.503667e-05
9127.00,6.946966e-05
9128.00,6.927518e-05
9129.00,6.601024e-05
9130.00,6.640286e-05
9131.00,7.222130e-05
9132.00,7.525571e-05
9133.00,7.922445e-05
9134.00,7.725219e-05
9135.00,7.725663e-05
9136.00,7.449350e-05
9137.00,7.554779e-05
9138.00,7.967932e-05
9139.00,7.852308e-05
9140.00,8.278516e-05
9141.00,8.421310e-05
9142.00,9.212916e-05
9143.00,9.760330e-05
9144.00,1.028200e-04
9145.00,1.106046e-04
9146.00,1.091919e-04
9147.00,1.045581e-04
9148.00,9.471393e-05
9149.00,8.729058e-05
9150.00,7.644820e-05
9151.00,7.175698e-05
9152.00,6.924637e-05
9153.00,6.615982e-05
9154.00,6.608367e-05
9155.00,6.292103e-05
9156.00,6.723990e-05
9157.00,6.601698e-05
9158.00,6.683412e-05
9159.00,7.260917e-05
9160.00,7.039261e-05
9161.00,7.390312e-05
9162.00,6.804718e-05
9163.00,6.889801e-05
9164.00,6.783229e-05
9165.00,6.678795e-05
9166.00,7.160763e-05
9167.00,7.150030e-05
9168.00,7.472820e-05
9169.00,6.897869e-05
9170.00,6.707243e-05
9171.00,6.590650e-05
9172.00,6.962610e-05
9173.00,7.055267e-05
9174.00,6.902560e-05
9175.00,7.086233e-05
9176.00,6.490760e-05
9177.00,6.532754e-05
9178.00,6.616216e-05
9179.00,6.807060e-05
9180.00,7.099838e-05
9181.00,7.076513e-05
9182.00,6.983159e-05
9183.00,6.729791e-05
9184.00,7.061885e-05
9185.00,7.323741e-05
9186.00,7.556627e-05
9187.00,8.117218e-05
9188.00,8.013444e-05
9189.00,8.022697e-05
9190.00,7.863886e-05
9191.00,8.426588e-05
9192.00,8.250617e-05
9193.00,8.705744e-05
9194.00,8.979975e-05
9195.00,8.700441e-05
9196.00,8.917413e-05
9197.00,8.374959e-05
9198.00,8.267367e-05
9199.00,8.717607e-05
9200.00,1.113885e-04
9201.00,1.382204e-04
9202.00,1.952676e-04
9203.00,2.876442e-04
9204.00,3.922988e-04
9205.00,5.978753e-04
9206.00,7.376061e-04
9207.00,8.839777e-04
9208.00,8.461658e-04
9209.00,6.654024e-04
9210.00,4.602881e-04
9211.00,2.723727e-04
9212.00,1.945530e-04
9213.00,1.385599e-04
9214.00,1.180112e-04
9215.00,1.057199e-04
9216.00,9.755789e-05
9217.00,9.352472e-05
9218.00,8.133808e-05
9219.00,7.994533e-05
9220.00,7.554937e-05
9221.00,7.352531e-05
9222.00,7.004339e-05
9223.00,6.889134e-05
9224.00,6.783425e-05
9225.00,6.352840e-05
9226.00,6.546920e-05
9227.00,6.774064e-05
9228.00,7.359785e-05
9229.00,7.881203e-05
9230.00,8.499868e-05
9231.00,8.545010e-05
9232.00,8.509045e-05
9233.00,8.826326e-05
9234.00,8.920649e-05
9235.00,9.520056e-05
9236.00,9.896321e-05
9237.00,1.062503e-04
9238.00,1.057683e-04
9239.00,1.002241e-04
9240.00,9.899458e-05
9241.00,9.097033e-05
9242.00,8.948951e-05
9243.00,8.156117e-05
9244.00,7.424314e-05
9245.00,6.801148e-05
9246.00,6.060158e-05
9247.00,5.537389e-05
9248.00,5.334567e-05
9249.00,5.267787e-05
9250.00,5.067858e-05
9251.00,4.977924e-05
9252.00,4.466019e-05
9253.00,3.794685e-05
9254.00,3.500442e-05
9255.00,3.231102e-05
9256.00,3.278110e-05
9257.00,3.295778e-05
9258.00,3.559224e-05
9259.00,3.767804e-05
9260.00,3.754890e-05
9261.00,3.934297e-05
9262.00,4.133631e-05
9263.00,4.656781e-05
9264.00,5.131748e-05
9265.00,5.874207e-05
9266.00,6.416986e-05
9267.00,6.478377e-05
9268.00,6.374135e-05
9269.00,6.085518e-05
9270.00,6.013522e-05
9271.00,6.058063e-05
9272.00,6.359717e-05
9273.00,6.816786e-05
9274.00,6.892123e-05
9275.00,6.801483e-05
9276.00,6.622577e-05
9277.00,6.354460e-05
9278.00,6.045764e-05
9279.00,5.514350e-05
9280.00,5.288299e-05
9281.00,5.134623e-05
9282.00,5.190439e-05
9283.00,5.130077e-05
9284.00,5.404556e-05
9285.00,5.894413e-05
9286.00,6.127388e-05
9287.00,6.684470e-05
9288.00,7.654850e-05
9289.00,8.888094e-05
9290.00,1.126840e-04
9291.00,1.519119e-04
9292.00,2.187573e-04
9293.00,3.336025e-04
9294.00,5.150142e-04
9295.00,8.753582e-04
9296.00,1.202553e-03
9297.00,1.490046e-03
9298.00,1.520416e-03
9299.00,1.232558e-03
9300.00,8.121645e-04
9301.00,4.642025e-04
9302.00,2.748471e-04
9303.00,1.511856e-04
9304.00,9.398302e-05
9305.00,6.852573e-05
9306.00,5.278685e-05
9307.00,4.614353e-05
9308.00,3.937358e-05
9309.00,4.023073e-05
9310.00,3.885613e-05
9311.00,3.928709e-05
9312.00,4.061198e-05
9313.00,4.226981e-05
9314.00,4.972179e-05
9315.00,5.249950e-05
9316.00,5.676698e-05
9317.00,6.050937e-05
9318.00,5.847959e-05
9319.00,5.977288e-05
9320.00,5.531843e-05
9321.00,5.530440e-05
9322.00,5.409605e-05
9323.00,5.185956e-05
9324.00,4.902589e-05
9325.00,4.476574e-05
9326.00,4.446110e-05
9327.00,4.215461e-05
9328.00,4.319781e-05
9329.00,4.365903e-05
9330.00,4.350308e-05
9331.00,4.169797e-05
9332.00,4.192431e-05
9333.00,4.398698e-05
9334.00,4.081164e-05
9335.00,4.293664e-05
9336.00,4.286508e-05
9337.00,4.442427e-05
9338.00,4.172702e-05
9339.00,3.804384e-05
9340.00,3.637890e-05
9341.00,3.395588e-05
9342.00,3.514234e-05
9343.00,3.643182e-05
9344.00,3.680017e-05
9345.00,3.877557e-05
9346.00,3.762423e-05
9347.00,3.668940e-05
9348.00,3.717213e-05
9349.00,4.317786e-05
9350.00,4.406710e-05
9351.00,4.892708e-05
9352.00,4.845628e-05
9353.00,4.635967e-05
9354.00,4.506224e-05
9355.00,3.980244e-05
9356.00,3.875643e-05
9357.00,3.618752e-05
9358.00,4.038600e-05
9359.00,3.904603e-05
9360.00,3.855881e-05
9361.00,4.021109e-05
9362.00,3.631777e-05
9363.00,3.726226e-05
9364.00,3.566669e-05
9365.00,3.701099e-05
9366.00,3.692778e-05
9367.00,3.869267e-05
9368.00,4.108923e-05
9369.00,3.963548e-05
9370.00,4.477159e-05
9371.00,4.602977e-05
9372.00,5.257745e-05
9373.00,4.821788e-05
9374.00,4.312268e-05
9375.00,4.339589e-05
9376.00,4.387539e-05
9377.00,4.929825e-05
9378.00,4.397097e-05
9379.00,4.601150e-05
9380.00,4.590878e-05
9381.00,4.049425e-05
9382.00,4.810506e-05
9383.00,4.758428e-05
9384.00,4.897179e-05
9385.00,5.065904e-05
9386.00,6.271797e-05
9387.00,6.796860e-05
9388.00,7.246967e-05
9389.00,9.385544e-05
9390.00,1.083882e-04
9391.00,1.726547e-04
9392.00,2.728353e-04
9393.00,4.710513e-04
9394.00,5.367898e-04
9395.00,4.636554e-04
9396.00,4.675024e-04
9397.00,3.222871e-04
9398.00,1.897237e-04
9399.00,1.162409e-04
9400.00,8.931166e-05
9401.00,5.955334e-05
9402.00,4.519185e-05
9403.00,3.653553e-05
9404.00,2.805671e-05
9405.00,2.727711e-05
9406.00,2.749358e-05
9407.00,3.293073e-05
9408.00,3.392866e-05
9409.00,3.640658e-05
9410.00,3.619681e-05
9411.00,2.992350e-05
9412.00,3.357538e-05
9413.00,3.128020e-05
9414.00,3.122001e-05
9415.00,3.195895e-05
9416.00,3.199872e-05
9417.00,3.148832e-05
9418.00,3.246353e-05
9419.00,3.898373e-05
9420.00,3.719284e-05
9421.00,4.043512e-05
9422.00,4.255598e-05
9423.00,3.961381e-05
9424.00,3.481537e-05
9425.00,2.730478e-05
9426.00,2.768510e-05
9427.00,2.383344e-05
9428.00,2.324117e-05
9429.00,2.407637e-05
9430.00,2.289797e-05
9431.00,2.490849e-05
9432.00,2.471029e-05
9433.00,2.731548e-05
9434.00,2.766574e-05
9435.00,3.210643e-05
9436.00,3.081905e-05
9437.00,3.272108e-05
9438.00,3.238683e-05
9439.00,2.948226e-05
9440.00,3.262624e-05
9441.00,3.267843e-05
9442.00,3.112381e-05
9443.00,2.910611e-05
9444.00,2.950668e-05
9445.00,2.844523e-05
9446.00,2.540622e-05
9447.00,2.451043e-05
9448.00,2.153028e-05
9449.00,2.279632e-05
9450.00,2.456949e-05
9451.00,2.706310e-05
9452.00,2.541932e-05
9453.00,2.699841e-05
9454.00,2.753034e-05
9455.00,2.584542e-05
9456.00,2.519806e-05
9457.00,2.217824e-05
9458.00,2.361739e-05
9459.00,2.037867e-05
9460.00,2.208734e-05
9461.00,2.700901e-05
9462.00,2.438989e-05
9463.00,2.796410e-05
9464.00,2.539122e-05
9465.00,2.884515e-05
9466.00,3.077585e-05
9467.00,2.595053e-05
9468.00,2.583755e-05
9469.00,2.099948e-05
9470.00,2.439385e-05
9471.00,2.094121e-05
9472.00,2.211854e-05
9473.00,2.113767e-05
9474.00,2.123368e-05
9475.00,2.412858e-05
9476.00,2.941465e-05
9477.00,2.707343e-05
9478.00,2.953165e-05
9479.00,3.317900e-05
9480.00,2.617355e-05
9481.00,3.004357e-05
9482.00,3.725906e-05
9483.00,3.837197e-05
9484.00,4.224935e-05
9485.00,3.554302e-05
9486.00,3.862782e-05
9487.00,4.229095e-05
9488.00,3.604749e-05
9489.00,3.676319e-05
9490.00,3.459083e-05
9491.00,3.115659e-05
9492.00,2.966149e-05
9493.00,3.213439e-05
9494.00,2.885529e-05
9495.00,3.122220e-05
9496.00,3.823257e-05
9497.00,3.691075e-05
9498.00,4.849178e-05
9499.00,5.303871e-05
9500.00,5.861611e-05
9501.00,5.781907e-05
9502.00,6.432224e-05
9503.00,5.909257e-05
9504.00,8.867105e-05
9505.00,1.454720e-04
9506.00,1.622884e-04
9507.00,3.692818e-04
9508.00,4.723164e-04
9509.00,5.197652e-04
9510.00,5.501469e-04
9511.00,3.679549e-04
9512.00,3.160029e-04
9513.00,3.253210e-04
9514.00,1.475362e-04
9515.00,9.265681e-05
9516.00,7.479006e-05
9517.00,5.166437e-05
9518.00,6.582327e-05
9519.00,6.174690e-05
9520.00,3.047914e-05
9521.00,3.088368e-05
9522.00,5.342978e-05
9523.00,4.718075e-05
9524.00,5.856819e-05
9525.00,8.375059e-05
9526.00,5.725618e-05
9527.00,7.831799e-05
9528.00,1.189567e-04
9529.00,1.333091e-04
9530.00,2.118814e-04
9531.00,2.111209e-04
9532.00,1.350460e-04
9533.00,1.182161e-04
9534.00,1.857516e-04
9535.00,2.327704e-04
9536.00,1.592902e-04
9537.00,5.782428e-04
9538.00,1.163816e-04
9539.00,2.111001e-04
9540.00,6.448699e-04
9541.00,2.680223e-04
9542.00,5.696148e-04
9543.00,3.863043e-04
9544.00,5.448358e-04
9545.00,7.960821e-04
9546.00,1.054669e-03
9547.00,3.374572e-04
9548.00,2.329826e-04
9549.00,5.157842e-04
9550.00,1.442524e-04
9551.00,2.687515e-04
9552.00,4.006358e-04
9553.00,1.762947e-04
9554.00,2.106009e-04
9555.00,2.263970e-04
9556.00,3.818274e-04
9557.00,3.368229e-04
9558.00,4.590662e-04
9559.00,1.903856e-04
9560.00,1.303136e-04
9561.00,5.167216e-04
9562.00,1.781615e-04
9563.00,2.028131e-04
9564.00,7.461812e-04
9565.00,1.458994e-04
9566.00,5.561085e-04
9567.00,2.036085e-04
9568.00,5.113520e-04
9569.00,4.735015e-04
9570.00,6.745000e-04
9571.00,1.324437e-04
9572.00,4.332702e-04
9573.00,4.352901e-04
9574.00,1.138184e-04
9575.00,4.607594e-04
9576.00,2.423817e-04
9577.00,1.615421e-04
9578.00,2.072358e-04
9579.00,5.076388e-04
9580.00,3.915947e-04
9581.00,2.419616e-04
9582.00,2.470609e-04
9583.00,4.198265e-04
9584.00,6.902988e-04
9585.00,3.683082e-04
9586.00,3.935360e-04
9587.00,8.014099e-04
9588.00,7.949349e-04
9589.00,9.315123e-05
9590.00,8.064134e-04
9591.00,4.544149e-04
9592.00,2.303999e-04
9593.00,1.345070e-03
9594.00,4.418839e-04
9595.00,5.496136e-04
9596.00,4.133895e-04
9597.00,4.560910e-04
9598.00,3.017029e-03
9599.00,1.261308e-03
9600.00,8.584553e-06
9601.00,1.609622e-03
9602.00,3.100537e-04
9603.00,6.156600e-04
9604.00,2.757501e-03
9605.00,4.629959e-04
9606.00,3.521334e-04
9607.00,3.882458e-04
9608.00,1.102485e-03
9609.00,6.885172e-04
9610.00,8.985911e-04
9611.00,1.606637e-03
9612.00,5.967199e-04
9613.00,2.926255e-04
9614.00,5.042183e-04
9615.00,1.043474e-03
9616.00,9.953383e-04
9617.00,5.637326e-04
9618.00,2.507771e-04
9619.00,3.889762e-04
9620.00,1.681247e-04
9621.00,2.730515e-04
9622.00,6.044765e-04
9623.00,1.203068e-04
9624.00,1.432650e-04
9625.00,1.869958e-04
9626.00,3.360116e-04
9627.00,2.625249e-04
9628.00,2.469194e-04
9629.00,2.056555e-04
9630.00,6.168720e-04
9631.00,2.370789e-04
9632.00,2.943235e-04
9633.00,9.730113e-05
9634.00,1.616202e-04
9635.00,4.229819e-04
9636.00,1.864858e-04
9637.00,1.233156e-04
9638.00,9.242637e-05
9639.00,2.142636e-04
9640.00,1.645084e-04
9641.00,1.391676e-04
9642.00,1.035185e-04
9643.00,3.299568e-04
9644.00,1.843028e-04
9645.00,9.110967e-05
9646.00,3.900530e-04
9647.00,1.873577e-04
9648.00,9.175397e-05
9649.00,1.639824e-04
9650.00,1.368081e-04
9651.00,2.725389e-04
9652.00,1.032914e-04
9653.00,1.867119e-04
9654.00,2.551392e-04
9655.00,1.874180e-04
9656.00,2.426780e-04
9657.00,2.141985e-04
9658.00,5.184768e-04
9659.00,1.614067e-04
9660.00,2.370054e-04
9661.00,9.075912e-05
9662.00,8.124708e-05
9663.00,1.799612e-04
9664.00,8.869814e-05
9665.00,8.162628e-05
9666.00,6.354411e-05
9667.00,4.153699e-05
9668.00,6.886050e-05
9669.00,8.343930e-05
9670.00,8.127593e-05
9671.00,7.350447e-05
9672.00,5.064983e-05
9673.00,1.003495e-04
9674.00,7.161168e-05
9675.00,1.297369e-04
9676.00,8.408968e-05
9677.00,6.627958e-05
9678.00,1.034478e-04
9679.00,4.017570e-05
9680.00,3.792536e-05
9681.00,4.969892e-05
9682.00,5.426754e-05
9683.00,2.757029e-05
9684.00,3.340431e-05
9685.00,2.546992e-05
9686.00,3.428790e-05
9687.00,3.181203e-05
9688.00,3.150033e-05
9689.00,2.814135e-05
9690.00,3.057014e-05
9691.00,2.758574e-05
9692.00,2.569090e-05
9693.00,2.364385e-05
9694.00,2.244296e-05
9695.00,2.293700e-05
9696.00,2.044476e-05
9697.00,2.100822e-05
9698.00,2.143891e-05
9699.00,2.080387e-05
9700.00,1.897584e-05
9701.00,2.005613e-05
9702.00,2.029271e-05
9703.00,2.083875e-05
9704.00,2.250902e-05
9705.00,2.332668e-05
9706.00,2.419396e-05
9707.00,2.617870e-05
9708.00,2.845994e-05
9709.00,3.293619e-05
9710.00,4.029623e-05
9711.00,5.744091e-05
9712.00,8.438816e-05
9713.00,1.329766e-04
9714.00,2.286072e-04
9715.00,4.223663e-04
9716.00,7.613418e-04
9717.00,1.139226e-03
9718.00,1.480605e-03
9719.00,1.387805e-03
9720.00,9.738865e-04
9721.00,5.583789e-04
9722.00,2.799018e-04
9723.00,1.439540e-04
9724.00,7.532880e-05
9725.00,4.492254e-05
9726.00,3.083162e-05
9727.00,2.336499e-05
9728.00,1.926921e-05
9729.00,1.707838e-05
9730.00,1.599689e-05
9731.00,1.531800e-05
9732.00,1.541781e-05
9733.00,1.497293e-05
9734.00,1.465659e-05
9735.00,1.468560e-05
9736.00,1.492398e-05
9737.00,1.600403e-05
9738.00,1.725210e-05
9739.00,1.917661e-05
9740.00,1.929095e-05
9741.00,1.884590e-05
9742.00,1.799350e-05
9743.00,1.642984e-05
9744.00,1.603980e-05
9745.00,1.605949e-05
9746.00,1.645594e-05
9747.00,1.700080e-05
9748.00,1.771285e-05
9749.00,1.832718e-05
9750.00,1.745351e-05
9751.00,1.678999e-05
9752.00,1.587771e-05
9753.00,1.517229e-05
9754.00,1.379883e-05
9755.00,1.251181e-05
9756.00,1.183603e-05
9757.00,1.108641e-05
9758.00,1.106065e-05
9759.00,1.160460e-05
9760.00,1.199640e-05
9761.00,1.196194e-05
9762.00,1.137505e-05
9763.00,1.118328e-05
9764.00,1.071537e-05
9765.00,1.107062e-05
9766.00,1.124204e-05
9767.00,1.201572e-05
9768.00,1.335650e-05
9769.00,1.414624e-05
9770.00,1.487708e-05
9771.00,1.410215e-05
9772.00,1.406399e-05
9773.00,1.360486e-05
9774.00,1.279535e-05
9775.00,1.196434e-05
9776.00,1.104248e-05
9777.00,1.071834e-05
9778.00,1.001216e-05
9779.00,9.883058e-06
9780.00,9.765989e-06
9781.00,9.594874e-06
9782.00,9.549673e-06
9783.00,9.655680e-06
9784.00,9.707732e-06
9785.00,9.486137e-06
9786.00,9.412253e-06
9787.00,9.846523e-06
9788.00,1.005432e-05
9789.00,9.698697e-06
9790.00,9.310946e-06
9791.00,8.795804e-06
9792.00,8.222172e-06
9793.00,8.409042e-06
9794.00,8.867874e-06
9795.00,9.615559e-06
9796.00,1.058524e-05
9797.00,1.229225e-05
9798.00,1.425823e-05
9799.00,1.704258e-05
9800.00,2.070489e-05
9801.00,2.572432e-05
9802.00,3.144290e-05
9803.00,4.079903e-05
9804.00,5.567954e-05
9805.00,7.218902e-05
9806.00,9.520700e-05
9807.00,1.246925e-04
9808.00,1.395932e-04
9809.00,1.417541e-04
9810.00,1.181449e-04
9811.00,8.392856e-05
9812.00,5.462191e-05
9813.00,3.211708e-05
9814.00,2.102487e-05
9815.00,1.489494e-05
9816.00,1.142277e-05
9817.00,9.543277e-06
9818.00,8.444823e-06
9819.00,7.856701e-06
9820.00,7.406134e-06
9821.00,7.560708e-06
9822.00,7.874348e-06
9823.00,8.599312e-06
9824.00,9.495502e-06
9825.00,1.039349e-05
9826.00,1.130211e-05
9827.00,1.136106e-05
9828.00,1.161415e-05
9829.00,1.172506e-05
9830.00,1.187576e-05
9831.00,1.146650e-05
9832.00,1.165766e-05
9833.00,1.215652e-05
9834.00,1.229891e-05
9835.00,1.348190e-05
9836.00,1.435844e-05
9837.00,1.454910e-05
9838.00,1.423609e-05
9839.00,1.254139e-05
9840.00,1.106639e-05
9841.00,9.468578e-06
9842.00,8.419277e-06
9843.00,8.135710e-06
9844.00,8.524649e-06
9845.00,8.919408e-06
9846.00,9.286472e-06
9847.00,9.575271e-06
9848.00,9.067750e-06
9849.00,8.716410e-06
9850.00,8.240473e-06
9851.00,7.569530e-06
9852.00,7.158362e-06
9853.00,6.547269e-06
9854.00,6.152908e-06
9855.00,5.779139e-06
9856.00,5.683787e-06
9857.00,5.806862e-06
9858.00,6.082883e-06
9859.00,6.898154e-06
9860.00,7.712524e-06
9861.00,8.978493e-06
9862.00,9.799580e-06
9863.00,1.054041e-05
9864.00,1.107465e-05
9865.00,1.095470e-05
9866.00,1.116974e-05
9867.00,1.105386e-05
9868.00,1.136067e-05
9869.00,1.134337e-05
9870.00,1.167504e-05
9871.00,1.156371e-05
9872.00,1.093582e-05
9873.00,1.024427e-05
9874.00,9.415653e-06
9875.00,8.704261e-06
9876.00,7.902562e-06
9877.00,8.056172e-06
9878.00,8.508744e-06
9879.00,9.373196e-06
9880.00,1.072683e-05
9881.00,1.230660e-05
9882.00,1.282593e-05
9883.00,1.309951e-05
9884.00,1.238593e-05
9885.00,1.202319e-05
9886.00,1.159915e-05
9887.00,1.145784e-05
9888.00,1.177145e-05
9889.00,1.159850e-05
9890.00,1.173242e-05
9891.00,1.203125e-05
9892.00,1.178148e-05
9893.00,1.230979e-05
9894.00,1.227763e-05
9895.00,1.260641e-05
9896.00,1.266232e-05
9897.00,1.229543e-05
9898.00,1.223215e-05
9899.00,1.169007e-05
9900.00,1.178398e-05
9901.00,1.222014e-05
9902.00,1.280894e-05
9903.00,1.426626e-05
9904.00,1.580503e-05
9905.00,1.720520e-05
9906.00,1.684558e-05
9907.00,1.622785e-05
9908.00,1.485699e-05
9909.00,1.379508e-05
9910.00,1.242953e-05
9911.00,1.144903e-05
9912.00,1.095290e-05
9913.00,1.072347e-05
9914.00,1.069201e-05
9915.00,1.111947e-05
9916.00,1.153602e-05
9917.00,1.217022e-05
9918.00,1.246203e-05
9919.00,1.237594e-05
9920.00,1.260701e-05
9921.00,1.254699e-05
9922.00,1.244610e-05
9923.00,1.280113e-05
9924.00,1.272328e-05
9925.00,1.240086e-05
9926.00,1.225548e-05
9927.00,1.225030e-05
9928.00,1.276158e-05
9929.00,1.388985e-05
9930.00,1.480341e-05
9931.00,1.616405e-05
9932.00,1.576547e-05
9933.00,1.507407e-05
9934.00,1.355076e-05
9935.00,1.175513e-05
9936.00,1.015081e-05
9937.00,8.917056e-06
9938.00,7.991870e-06
9939.00,7.401764e-06
9940.00,7.197396e-06
9941.00,7.310446e-06
9942.00,8.069353e-06
9943.00,8.986269e-06
9944.00,1.018559e-05
9945.00,1.123364e-05
9946.00,1.171512e-05
9947.00,1.196387e-05
9948.00,1.179581e-05
9949.00,1.197172e-05
9950.00,1.256124e-05
9951.00,1.317607e-05
9952.00,1.394822e-05
9953.00,1.349437e-05
9954.00,1.273620e-05
9955.00,1.198554e-05
9956.00,1.083491e-05
9957.00,1.008712e-05
9958.00,9.335682e-06
9959.00,9.035030e-06
9960.00,9.081743e-06
9961.00,9.100127e-06
9962.00,9.614741e-06
9963.00,1.028937e-05
9964.00,1.099977e-05
9965.00,1.189988e-05
9966.00,1.247582e-05
9967.00,1.264814e-05
9968.00,1.250538e-05
9969.00,1.268949e-05
9970.00,1.325091e-05
9971.00,1.436685e-05
9972.00,1.543893e-05
9973.00,1.765863e-05
9974.00,1.871905e-05
9975.00,1.838715e-05
9976.00,1.788473e-05
9977.00,1.751954e-05
9978.00,1.713107e-05
9979.00,1.565197e-05
9980.00,1.541798e-05
9981.00,1.485502e-05
9982.00,1.409046e-05
9983.00,1.341080e-05
9984.00,1.385617e-05
9985.00,1.450829e-05
9986.00,1.453602e-05
9987.00,1.500227e-05
9988.00,1.496704e-05
9989.00,1.498874e-05
9990.00,1.486627e-05
9991.00,1.622924e-05
9992.00,1.757202e-05
9993.00,1.828286e-05
9994.00,1.951585e-05
9995.00,1.929235e-05
9996.00,1.763915e-05
9997.00,1.591236e-05
9998.00,1.555848e-05
9999.00,1.511779e-05
10000.00,1.502736e-05
10001.00,1.553983e-05
10002.00,1.504275e-05
10003.00,1.431506e-05
10004.00,1.379305e-05
10005.00,1.354868e-05
10006.00,1.372420e-05
10007.00,1.358525e-05
10008.00,1.411237e-05
10009.00,1.471267e-05
10010.00,1.497089e-05
10011.00,1.473270e-05
10012.00,1.414789e-05
10013.00,1.339475e-05
10014.00,1.238873e-05
10015.00,1.233455e-05
10016.00,1.264629e-05
10017.00,1.401682e-05
10018.00,1.618561e-05
10019.00,1.827552e-05
10020.00,1.961535e-05
10021.00,1.901153e-05
10022.00,1.758761e-05
10023.00,1.571178e-05
10024.00,1.471109e-05
10025.00,1.380590e-05
10026.00,1.366950e-05
10027.00,1.420038e-05
10028.00,1.426216e-05
10029.00,1.469843e-05
10030.00,1.423930e-05
10031.00,1.344552e-05
10032.00,1.257152e-05
10033.00,1.149507e-05
10034.00,1.122418e-05
10035.00,1.090428e-05
10036.00,1.149697e-05
10037.00,1.193994e-05
10038.00,1.373187e-05
10039.00,1.557990e-05
10040.00,1.807530e-05
10041.00,2.144842e-05
10042.00,2.277410e-05
10043.00,2.473271e-05
10044.00,2.458540e-05
10045.00,2.534916e-05
10046.00,2.702506e-05
10047.00,3.010564e-05
10048.00,3.812506e-05
10049.00,4.842198e-05
10050.00,6.493096e-05
10051.00,8.201966e-05
10052.00,1.008851e-04
10053.00,1.179812e-04
10054.00,1.249721e-04
10055.00,1.203690e-04
10056.00,9.763479e-05
10057.00,7.531812e-05
10058.00,5.048889e-05
10059.00,3.223064e-05
10060.00,2.053983e-05
10061.00,1.331835e-05
10062.00,1.019299e-05
10063.00,8.293739e-06
10064.00,7.479378e-06
10065.00,6.930508e-06
10066.00,6.739856e-06
10067.00,6.505517e-06
10068.00,5.957938e-06
10069.00,5.710257e-06
10070.00,5.467997e-06
10071.00,5.390904e-06
10072.00,5.343816e-06
10073.00,5.447357e-06
10074.00,5.767329e-06
10075.00,6.044003e-06
10076.00,6.281406e-06
10077.00,6.566153e-06
10078.00,6.986447e-06
10079.00,7.315903e-06
10080.00,8.089269e-06
10081.00,8.413505e-06
10082.00,8.622303e-06
10083.00,8.728044e-06
10084.00,8.319214e-06
10085.00,7.915758e-06
10086.00,7.185244e-06
10087.00,6.760782e-06
10088.00,6.044925e-06
10089.00,5.795741e-06
10090.00,5.727982e-06
10091.00,5.410699e-06
10092.00,5.405590e-06
10093.00,5.131733e-06
10094.00,5.066948e-06
10095.00,4.667625e-06
10096.00,4.306614e-06
10097.00,4.047568e-06
10098.00,3.762045e-06
10099.00,3.712989e-06
10100.00,3.667165e-06
10101.00,3.637172e-06
10102.00,3.534809e-06
10103.00,3.445975e-06
10104.00,3.395308e-06
10105.00,3.237862e-06
10106.00,3.252776e-06
10107.00,3.129924e-06
10108.00,3.210309e-06
10109.00,3.095957e-06
10110.00,3.191097e-06
10111.00,3.286174e-06
10112.00,3.349636e-06
10113.00,3.556230e-06
10114.00,3.523692e-06
10115.00,3.844369e-06
10116.00,3.954214e-06
10117.00,4.222897e-06
10118.00,4.432444e-06
10119.00,4.403990e-06
10120.00,4.609029e-06
10121.00,4.524200e-06
10122.00,4.885894e-06
10123.00,5.085058e-06
10124.00,5.312955e-06
10125.00,5.814684e-06
10126.00,5.925899e-06
10127.00,6.127433e-06
10128.00,6.043994e-06
10129.00,5.948439e-06
10130.00,5.768974e-06
10131.00,5.553050e-06
10132.00,5.547957e-06
10133.00,5.495233e-06
10134.00,5.839417e-06
10135.00,5.820551e-06
10136.00,6.038706e-06
10137.00,6.113047e-06
10138.00,6.118512e-06
10139.00,6.363703e-06
10140.00,6.329593e-06
10141.00,6.577395e-06
10142.00,6.571306e-06
10143.00,6.659969e-06
10144.00,6.586920e-06
10145.00,6.577813e-06
10146.00,6.789431e-06
10147.00,6.752776e-06
10148.00,7.030206e-06
10149.00,7.089484e-06
10150.00,7.477788e-06
10151.00,7.504500e-06
10152.00,7.851823e-06
10153.00,8.454903e-06
10154.00,9.215393e-06
10155.00,1.021910e-05
10156.00,1.094414e-05
10157.00,1.189583e-05
10158.00,1.203786e-05
10159.00,1.197573e-05
10160.00,1.181058e-05
10161.00,1.146752e-05
10162.00,1.153486e-05
10163.00,1.125653e-05
10164.00,1.147900e-05
10165.00,1.169489e-05
10166.00,1.235163e-05
10167.00,1.301865e-05
10168.00,1.388348e-05
10169.00,1.509140e-05
10170.00,1.577543e-05
10171.00,1.696004e-05
10172.00,1.707913e-05
10173.00,1.673391e-05
10174.00,1.653823e-05
10175.00,1.618137e-05
10176.00,1.593328e-05
10177.00,1.459338e-05
10178.00,1.392258e-05
10179.00,1.265070e-05
10180.00,1.229259e-05
10181.00,1.255442e-05
10182.00,1.284882e-05
10183.00,1.490243e-05
10184.00,1.633200e-05
10185.00,1.772467e-05
10186.00,1.866282e-05
10187.00,1.902556e-05
10188.00,1.910367e-05
10189.00,1.813049e-05
10190.00,1.781702e-05
10191.00,1.629103e-05
10192.00,1.529510e-05
10193.00,1.351883e-05
10194.00,1.234249e-05
10195.00,1.183092e-05
10196.00,1.125812e-05
10197.00,1.204121e-05
10198.00,1.235610e-05
10199.00,1.289914e-05
10200.00,1.311080e-05
10201.00,1.237240e-05
10202.00,1.246644e-05
10203.00,1.269536e-05
10204.00,1.320806e-05
10205.00,1.368867e-05
10206.00,1.490048e-05
10207.00,1.552512e-05
10208.00,1.564412e-05
10209.00,1.560348e-05
10210.00,1.498641e-05
10211.00,1.535026e-05
10212.00,1.546168e-05
10213.00,1.628960e-05
10214.00,1.646927e-05
10215.00,1.670890e-05
10216.00,1.748092e-05
10217.00,1.825415e-05
10218.00,1.989526e-05
10219.00,2.206025e-05
10220.00,2.535452e-05
10221.00,2.957934e-05
10222.00,3.594605e-05
10223.00,4.930709e-05
10224.00,7.052131e-05
10225.00,1.101166e-04
10226.00,1.716344e-04
10227.00,2.656151e-04
10228.00,3.647660e-04
10229.00,4.259908e-04
10230.00,4.157862e-04
10231.00,3.189784e-04
10232.00,2.129142e-04
10233.00,1.266183e-04
10234.00,7.357609e-05
10235.00,4.449601e-05
10236.00,2.813298e-05
10237.00,2.033837e-05
10238.00,1.632963e-05
10239.00,1.491355e-05
10240.00,1.394863e-05
10241.00,1.394528e-05
10242.00,1.403341e-05
10243.00,1.397544e-05
10244.00,1.401516e-05
10245.00,1.357748e-05
10246.00,1.349040e-05
10247.00,1.340972e-05
10248.00,1.375871e-05
10249.00,1.359907e-05
10250.00,1.357176e-05
10251.00,1.295253e-05
10252.00,1.194995e-05
10253.00,1.117292e-05
10254.00,1.019538e-05
10255.00,9.893077e-06
10256.00,9.886452e-06
10257.00,1.046949e-05
10258.00,1.117065e-05
10259.00,1.204800e-05
10260.00,1.278237e-05
10261.00,1.299790e-05
10262.00,1.287926e-05
10263.00,1.200301e-05
10264.00,1.172233e-05
10265.00,1.084682e-05
10266.00,1.042114e-05
10267.00,1.031159e-05
10268.00,1.012101e-05
10269.00,1.032810e-05
10270.00,1.014169e-05
10271.00,1.024479e-05
10272.00,1.024250e-05
10273.00,9.969825e-06
10274.00,9.877626e-06
10275.00,9.853770e-06
10276.00,1.072673e-05
10277.00,1.215527e-05
10278.00,1.344942e-05
10279.00,1.455720e-05
10280.00,1.560130e-05
10281.00,1.576680e-05
10282.00,1.539250e-05
10283.00,1.494465e-05
10284.00,1.368035e-05
10285.00,1.206977e-05
10286.00,1.090436e-05
10287.00,1.025932e-05
10288.00,9.969202e-06
10289.00,9.177355e-06
10290.00,9.084582e-06
10291.00,9.044974e-06
10292.00,9.067613e-06
10293.00,8.759873e-06
10294.00,8.563403e-06
10295.00,8.215302e-06
10296.00,8.207205e-06
10297.00,8.261649e-06
10298.00,8.359630e-06
10299.00,8.325198e-06
10300.00,8.144274e-06
10301.00,7.896508e-06
10302.00,7.569201e-06
10303.00,7.529183e-06
10304.00,7.611377e-06
10305.00,8.045391e-06
10306.00,8.917757e-06
10307.00,1.001960e-05
10308.00,1.144089e-05
10309.00,1.275195e-05
10310.00,1.506584e-05
10311.00,1.643462e-05
10312.00,1.739953e-05
10313.00,1.950861e-05
10314.00,2.018872e-05
10315.00,2.111859e-05
10316.00,2.185492e-05
10317.00,2.273978e-05
10318.00,2.468343e-05
10319.00,2.511533e-05
10320.00,2.589772e-05
10321.00,2.509848e-05
10322.00,2.228385e-05
10323.00,1.960973e-05
10324.00,1.701905e-05
10325.00,1.466611e-05
10326.00,1.292977e-05
10327.00,1.149624e-05
10328.00,1.026867e-05
10329.00,9.449142e-06
10330.00,8.671518e-06
10331.00,8.309715e-06
10332.00,8.337294e-06
10333.00,8.472520e-06
10334.00,9.015473e-06
10335.00,9.699159e-06
10336.00,1.057863e-05
10337.00,1.147762e-05
10338.00,1.236123e-05
10339.00,1.333545e-05
10340.00,1.350552e-05
10341.00,1.383562e-05
10342.00,1.398847e-05
10343.00,1.397716e-05
10344.00,1.469273e-05
10345.00,1.649511e-05
10346.00,1.966589e-05
10347.00,2.316219e-05
10348.00,2.580629e-05
10349.00,2.581314e-05
10350.00,2.343873e-05
10351.00,1.937170e-05
10352.00,1.556391e-05
10353.00,1.350160e-05
10354.00,1.196192e-05
10355.00,1.163013e-05
10356.00,1.189047e-05
10357.00,1.266209e-05
10358.00,1.374551e-05
10359.00,1.469714e-05
10360.00,1.685986e-05
10361.00,1.809505e-05
10362.00,1.957407e-05
10363.00,2.030597e-05
10364.00,1.969214e-05
10365.00,1.889196e-05
10366.00,1.695339e-05
10367.00,1.576630e-05
10368.00,1.385476e-05
10369.00,1.299807e-05
10370.00,1.266506e-05
10371.00,1.241594e-05
10372.00,1.340905e-05
10373.00,1.379080e-05
10374.00,1.509040e-05
10375.00,1.521795e-05
10376.00,1.565291e-05
10377.00,1.590545e-05
10378.00,1.566304e-05
10379.00,1.607669e-05
10380.00,1.603645e-05
10381.00,1.664406e-05
10382.00,1.637052e-05
10383.00,1.568822e-05
10384.00,1.421549e-05
10385.00,1.260597e-05
10386.00,1.175345e-05
10387.00,1.100286e-05
10388.00,1.175576e-05
10389.00,1.217756e-05
10390.00,1.340220e-05
10391.00,1.452530e-05
10392.00,1.535953e-05
10393.00,1.601892e-05
10394.00,1.550379e-05
10395.00,1.563844e-05
10396.00,1.479230e-05
10397.00,1.467837e-05
10398.00,1.478227e-05
10399.00,1.424479e-05
10400.00,1.444794e-05
10401.00,1.436559e-05
10402.00,1.502956e-05
10403.00,1.444236e-05
10404.00,1.503897e-05
10405.00,1.515597e-05
10406.00,1.471079e-05
10407.00,1.477223e-05
10408.00,1.432865e-05
10409.00,1.424877e-05
10410.00,1.341958e-05
10411.00,1.284669e-05
10412.00,1.178087e-05
10413.00,1.080861e-05
10414.00,1.033902e-05
10415.00,9.561010e-06
10416.00,9.375353e-06
10417.00,9.186005e-06
10418.00,9.450554e-06
10419.00,9.916395e-06
10420.00,1.047181e-05
10421.00,1.176899e-05
10422.00,1.350502e-05
10423.00,1.550605e-05
10424.00,1.750429e-05
10425.00,1.957079e-05
10426.00,2.052992e-05
10427.00,2.063973e-05
10428.00,1.982516e-05
10429.00,1.887508e-05
10430.00,1.791063e-05
10431.00,1.721882e-05
10432.00,1.775665e-05
10433.00,1.812846e-05
10434.00,1.832278e-05
10435.00,1.833946e-05
10436.00,1.818754e-05
10437.00,1.792909e-05
10438.00,1.788911e-05
10439.00,1.825876e-05
10440.00,1.813172e-05
10441.00,1.812773e-05
10442.00,1.743635e-05
10443.00,1.664951e-05
10444.00,1.564608e-05
10445.00,1.416642e-05
10446.00,1.315999e-05
10447.00,1.174813e-05
10448.00,1.104943e-05
10449.00,1.021086e-05
10450.00,9.604279e-06
10451.00,9.730169e-06
10452.00,1.010411e-05
10453.00,1.098131e-05
10454.00,1.182799e-05
10455.00,1.332987e-05
10456.00,1.420671e-05
10457.00,1.460119e-05
10458.00,1.547844e-05
10459.00,1.609950e-05
10460.00,1.747152e-05
10461.00,1.796233e-05
10462.00,1.914676e-05
10463.00,1.970324e-05
10464.00,1.978616e-05
10465.00,1.890341e-05
10466.00,1.749061e-05
10467.00,1.630533e-05
10468.00,1.485620e-05
10469.00,1.426357e-05
10470.00,1.362615e-05
10471.00,1.365776e-05
10472.00,1.410080e-05
10473.00,1.512214e-05
10474.00,1.647390e-05
10475.00,1.732040e-05
10476.00,1.827467e-05
10477.00,1.819439e-05
10478.00,1.812447e-05
10479.00,1.763053e-05
10480.00,1.782535e-05
10481.00,1.900019e-05
10482.00,1.915596e-05
10483.00,1.999509e-05
10484.00,2.097993e-05
10485.00,2.123069e-05
10486.00,2.030423e-05
10487.00,2.005658e-05
10488.00,1.927722e-05
10489.00,1.842891e-05
10490.00,1.899182e-05
10491.00,1.862275e-05
10492.00,1.787685e-05
10493.00,1.778842e-05
10494.00,1.805671e-05
10495.00,1.779732e-05
10496.00,1.641618e-05
10497.00,1.562885e-05
10498.00,1.454556e-05
10499.00,1.440007e-05
10500.00,1.457951e-05
10501.00,1.545258e-05
10502.00,1.749332e-05
10503.00,1.885236e-05
10504.00,2.001337e-05
10505.00,1.968984e-05
10506.00,1.896182e-05
10507.00,1.691888e-05
10508.00,1.534305e-05
10509.00,1.446241e-05
10510.00,1.278898e-05
10511.00,1.267510e-05
10512.00,1.249587e-05
10513.00,1.211142e-05
10514.00,1.175267e-05
10515.00,1.146043e-05
10516.00,1.171504e-05
10517.00,1.183868e-05
10518.00,1.223227e-05
10519.00,1.204163e-05
10520.00,1.241552e-05
10521.00,1.221971e-05
10522.00,1.241477e-05
10523.00,1.222676e-05
10524.00,1.226922e-05
10525.00,1.228688e-05
10526.00,1.209989e-05
10527.00,1.239330e-05
10528.00,1.256056e-05
10529.00,1.257338e-05
10530.00,1.284198e-05
10531.00,1.274626e-05
10532.00,1.241340e-05
10533.00,1.206192e-05
10534.00,1.192467e-05
10535.00,1.220048e-05
10536.00,1.336945e-05
10537.00,1.530149e-05
10538.00,1.808491e-05
10539.00,2.080078e-05
10540.00,2.221329e-05
10541.00,2.258836e-05
10542.00,2.138376e-05
10543.00,2.096430e-05
10544.00,1.949664e-05
10545.00,1.825725e-05
10546.00,1.809217e-05
10547.00,1.739586e-05
10548.00,1.807013e-05
10549.00,1.877759e-05
10550.00,2.027772e-05
10551.00,2.283429e-05
10552.00,2.579342e-05
10553.00,2.838988e-05
10554.00,3.075577e-05
10555.00,3.263317e-05
10556.00,3.394698e-05
10557.00,3.722747e-05
10558.00,4.195558e-05
10559.00,5.049058e-05
10560.00,6.342330e-05
10561.00,7.858350e-05
10562.00,9.486754e-05
10563.00,1.081490e-04
10564.00,1.164823e-04
10565.00,1.176364e-04
10566.00,1.062053e-04
10567.00,8.707830e-05
10568.00,6.887307e-05
10569.00,5.011701e-05
10570.00,3.527043e-05
10571.00,2.608447e-05
10572.00,1.991789e-05
10573.00,1.626882e-05
10574.00,1.432051e-05
10575.00,1.369313e-05
10576.00,1.330680e-05
10577.00,1.293076e-05
10578.00,1.245466e-05
10579.00,1.179524e-05
10580.00,1.137016e-05
10581.00,1.074508e-05
10582.00,1.059725e-05
10583.00,1.060636e-05
10584.00,1.123510e-05
10585.00,1.234492e-05
10586.00,1.337466e-05
10587.00,1.498765e-05
10588.00,1.615012e-05
10589.00,1.725155e-05
10590.00,1.805588e-05
10591.00,1.850834e-05
10592.00,1.922244e-05
10593.00,1.868287e-05
10594.00,1.902420e-05
10595.00,1.844463e-05
10596.00,1.813597e-05
10597.00,1.693997e-05
10598.00,1.588668e-05
10599.00,1.505967e-05
10600.00,1.438560e-05
10601.00,1.373074e-05
10602.00,1.339520e-05
10603.00,1.345464e-05
10604.00,1.304146e-05
10605.00,1.201265e-05
10606.00,1.090833e-05
10607.00,9.910717e-06
10608.00,9.287810e-06
10609.00,8.741236e-06
10610.00,8.642714e-06
10611.00,8.589944e-06
10612.00,8.487067e-06
10613.00,8.309598e-06
10614.00,8.348551e-06
10615.00,8.534003e-06
10616.00,8.411468e-06
10617.00,8.326988e-06
10618.00,7.948202e-06
10619.00,8.031093e-06
10620.00,8.190415e-06
10621.00,8.257294e-06
10622.00,8.539716e-06
10623.00,8.703964e-06
10624.00,9.240624e-06
10625.00,9.285284e-06
10626.00,9.921374e-06
10627.00,1.006174e-05
10628.00,1.022249e-05
10629.00,1.083263e-05
10630.00,1.124698e-05
10631.00,1.212169e-05
10632.00,1.227438e-05
10633.00,1.251969e-05
10634.00,1.276964e-05
10635.00,1.259446e-05
10636.00,1.296666e-05
10637.00,1.312645e-05
10638.00,1.353482e-05
10639.00,1.362046e-05
10640.00,1.406859e-05
10641.00,1.443136e-05
10642.00,1.456077e-05
10643.00,1.487139e-05
10644.00,1.527413e-05
10645.00,1.589556e-05
10646.00,1.590966e-05
10647.00,1.641080e-05
10648.00,1.664501e-05
10649.00,1.650964e-05
10650.00,1.608488e-05
10651.00,1.567555e-05
10652.00,1.512789e-05
10653.00,1.416909e-05
10654.00,1.383149e-05
10655.00,1.309451e-05
10656.00,1.300176e-05
10657.00,1.336848e-05
10658.00,1.410150e-05
10659.00,1.527738e-05
10660.00,1.529840e-05
10661.00,1.568010e-05
10662.00,1.587438e-05
10663.00,1.567447e-05
10664.00,1.582536e-05
10665.00,1.596492e-05
10666.00,1.675870e-05
10667.00,1.721016e-05
10668.00,1.778319e-05
10669.00,1.863849e-05
10670.00,1.924357e-05
10671.00,1.980598e-05
10672.00,1.991291e-05
10673.00,2.065974e-05
10674.00,1.970263e-05
10675.00,1.895808e-05
10676.00,1.892519e-05
10677.00,1.828871e-05
10678.00,1.920547e-05
10679.00,2.044935e-05
10680.00,2.239992e-05
10681.00,2.456055e-05
10682.00,2.634739e-05
10683.00,2.817272e-05
10684.00,2.966503e-05
10685.00,3.065966e-05
10686.00,3.169767e-05
10687.00,3.106678e-05
10688.00,2.827382e-05
10689.00,2.558008e-05
10690.00,2.307292e-05
10691.00,2.090814e-05
10692.00,1.961421e-05
10693.00,1.911914e-05
10694.00,2.006150e-05
10695.00,2.085407e-05
10696.00,2.167908e-05
10697.00,2.193199e-05
10698.00,2.149068e-05
10699.00,2.192481e-05
10700.00,2.141400e-05
10701.00,2.097286e-05
10702.00,2.059279e-05
10703.00,1.919073e-05
10704.00,1.814442e-05
10705.00,1.727424e-05
10706.00,1.643167e-05
10707.00,1.661407e-05
10708.00,1.694932e-05
10709.00,1.647683e-05
10710.00,1.651076e-05
10711.00,1.655464e-05
10712.00,1.608691e-05
10713.00,1.608255e-05
10714.00,1.697563e-05
10715.00,1.836412e-05
10716.00,1.999275e-05
10717.00,2.098596e-05
10718.00,2.148426e-05
10719.00,2.059725e-05
10720.00,1.972728e-05
10721.00,1.802407e-05
10722.00,1.726079e-05
10723.00,1.618260e-05
10724.00,1.625135e-05
10725.00,1.573751e-05
10726.00,1.585105e-05
10727.00,1.613070e-05
10728.00,1.680077e-05
10729.00,1.774889e-05
10730.00,1.782868e-05
10731.00,1.851831e-05
10732.00,1.903810e-05
10733.00,1.961717e-05
10734.00,2.170726e-05
10735.00,2.455248e-05
10736.00,2.812545e-05
10737.00,3.167633e-05
10738.00,3.650312e-05
10739.00,4.065256e-05
10740.00,4.271345e-05
10741.00,4.333752e-05
10742.00,4.048729e-05
10743.00,3.705243e-05
10744.00,3.212665e-05
10745.00,2.778702e-05
10746.00,2.364390e-05
10747.00,2.099147e-05
10748.00,1.885195e-05
10749.00,1.828896e-05
10750.00,1.840668e-05
10751.00,1.891793e-05
10752.00,1.952617e-05
10753.00,2.011308e-05
10754.00,2.071930e-05
10755.00,2.148110e-05
10756.00,2.143322e-05
10757.00,2.130816e-05
10758.00,2.016011e-05
10759.00,1.961456e-05
10760.00,1.860451e-05
10761.00,1.823258e-05
10762.00,1.796189e-05
10763.00,1.705305e-05
10764.00,1.626285e-05
10765.00,1.494122e-05
10766.00,1.426319e-05
10767.00,1.349923e-05
10768.00,1.345804e-05
10769.00,1.408920e-05
10770.00,1.479160e-05
10771.00,1.576450e-05
10772.00,1.624267e-05
10773.00,1.655370e-05
10774.00,1.602016e-05
10775.00,1.550851e-05
10776.00,1.565075e-05
10777.00,1.545188e-05
10778.00,1.547137e-05
10779.00,1.511320e-05
10780.00,1.512881e-05
10781.00,1.475441e-05
10782.00,1.465904e-05
10783.00,1.402018e-05
10784.00,1.413985e-05
10785.00,1.433781e-05
10786.00,1.487426e-05
10787.00,1.626232e-05
10788.00,1.732376e-05
10789.00,1.920601e-05
10790.00,2.078956e-05
10791.00,2.162928e-05
10792.00,2.221964e-05
10793.00,2.155374e-05
10794.00,2.162735e-05
10795.00,2.005442e-05
10796.00,1.912350e-05
10797.00,1.848819e-05
10798.00,1.820309e-05
10799.00,1.865845e-05
10800.00,1.854767e-05
10801.00,1.781055e-05
10802.00,1.667237e-05
10803.00,1.578735e-05
10804.00,1.508340e-05
10805.00,1.409822e-05
10806.00,1.347064e-05
10807.00,1.340005e-05
10808.00,1.366165e-05
10809.00,1.338873e-05
10810.00,1.352873e-05
10811.00,1.331579e-05
10812.00,1.290298e-05
10813.00,1.248877e-05
10814.00,1.205498e-05
10815.00,1.204693e-05
10816.00,1.279431e-05
10817.00,1.334524e-05
10818.00,1.482679e-05
10819.00,1.609068e-05
10820.00,1.815654e-05
10821.00,2.050209e-05
10822.00,2.105108e-05
10823.00,2.228785e-05
10824.00,2.213950e-05
10825.00,2.199467e-05
10826.00,2.125664e-05
10827.00,1.987674e-05
10828.00,1.913537e-05
10829.00,1.863614e-05
10830.00,1.825862e-05
10831.00,1.823707e-05
10832.00,1.766164e-05
10833.00,1.697072e-05
10834.00,1.632562e-05
10835.00,1.582213e-05
10836.00,1.498951e-05
10837.00,1.440216e-05
10838.00,1.346037e-05
10839.00,1.245513e-05
10840.00,1.197924e-05
10841.00,1.154001e-05
10842.00,1.160433e-05
10843.00,1.151057e-05
10844.00,1.186415e-05
10845.00,1.238719e-05
10846.00,1.287389e-05
10847.00,1.411927e-05
10848.00,1.586156e-05
10849.00,1.724642e-05
10850.00,1.880560e-05
10851.00,1.925392e-05
10852.00,1.981101e-05
10853.00,2.034448e-05
10854.00,2.097863e-05
10855.00,2.289327e-05
10856.00,2.643586e-05
10857.00,3.190033e-05
10858.00,3.663771e-05
10859.00,4.030146e-05
10860.00,4.056975e-05
10861.00,3.775694e-05
10862.00,3.261831e-05
10863.00,2.754575e-05
10864.00,2.389681e-05
10865.00,2.175443e-05
10866.00,2.193616e-05
10867.00,2.360893e-05
10868.00,2.852205e-05
10869.00,3.725358e-05
10870.00,5.282495e-05
10871.00,7.782190e-05
10872.00,1.166360e-04
10873.00,1.688952e-04
10874.00,2.336791e-04
10875.00,2.835764e-04
10876.00,3.142297e-04
10877.00,3.020940e-04
10878.00,2.553521e-04
10879.00,1.889198e-04
10880.00,1.327243e-04
10881.00,9.343808e-05
10882.00,6.619179e-05
10883.00,5.195087e-05
10884.00,4.167479e-05
10885.00,3.636845e-05
10886.00,3.359810e-05
10887.00,3.030701e-05
10888.00,2.872364e-05
10889.00,2.738096e-05
10890.00,2.692679e-05
10891.00,2.717818e-05
10892.00,2.670276e-05
10893.00,2.580779e-05
10894.00,2.445164e-05
10895.00,2.329027e-05
10896.00,2.134178e-05
10897.00,2.059422e-05
10898.00,2.038800e-05
10899.00,1.979737e-05
10900.00,2.014238e-05
10901.00,1.942970e-05
10902.00,1.982487e-05
10903.00,1.917533e-05
10904.00,1.899877e-05
10905.00,1.912105e-05
10906.00,1.907164e-05
10907.00,1.969504e-05
10908.00,1.914719e-05
10909.00,1.908194e-05
10910.00,1.886342e-05
10911.00,1.877170e-05
10912.00,1.936754e-05
10913.00,1.997631e-05
10914.00,2.028291e-05
10915.00,2.127801e-05
10916.00,2.202621e-05
10917.00,2.276575e-05
10918.00,2.339960e-05
10919.00,2.421426e-05
10920.00,2.512093e-05
10921.00,2.492648e-05
10922.00,2.376986e-05
10923.00,2.162421e-05
10924.00,1.937377e-05
10925.00,1.748885e-05
10926.00,1.577046e-05
10927.00,1.521105e-05
10928.00,1.526164e-05
10929.00,1.543111e-05
10930.00,1.611876e-05
10931.00,1.748650e-05
10932.00,1.927891e-05
10933.00,2.180960e-05
10934.00,2.451864e-05
10935.00,2.654838e-05
10936.00,2.797704e-05
10937.00,2.774523e-05
10938.00,2.592350e-05
10939.00,2.377054e-05
10940.00,2.237613e-05
10941.00,2.126134e-05
10942.00,2.005742e-05
10943.00,2.082349e-05
10944.00,2.154679e-05
10945.00,2.199827e-05
10946.00,2.273887e-05
10947.00,2.261425e-05
10948.00,2.227685e-05
10949.00,2.141138e-05
10950.00,2.149127e-05
10951.00,2.050798e-05
10952.00,1.991995e-05
10953.00,1.850162e-05
10954.00,1.730163e-05
10955.00,1.617682e-05
10956.00,1.507175e-05
10957.00,1.447670e-05
10958.00,1.384504e-05
10959.00,1.363714e-05
10960.00,1.402219e-05
10961.00,1.420173e-05
10962.00,1.513926e-05
10963.00,1.540322e-05
10964.00,1.638011e-05
10965.00,1.719276e-05
10966.00,1.789618e-05
10967.00,1.935877e-05
10968.00,2.031832e-05
10969.00,2.236057e-05
10970.00,2.312238e-05
10971.00,2.450264e-05
10972.00,2.583466e-05
10973.00,2.580687e-05
10974.00,2.637367e-05
10975.00,2.614326e-05
10976.00,2.624311e-05
10977.00,2.580612e-05
10978.00,2.558247e-05
10979.00,2.489700e-05
10980.00,2.441886e-05
10981.00,2.405311e-05
10982.00,2.345482e-05
10983.00,2.419307e-05
10984.00,2.343295e-05
10985.00,2.353913e-05
10986.00,2.351752e-05
10987.00,2.434926e-05
10988.00,2.467448e-05
10989.00,2.455039e-05
10990.00,2.512889e-05
10991.00,2.497041e-05
10992.00,2.552980e-05
10993.00,2.419911e-05
10994.00,2.365840e-05
10995.00,2.183786e-05
10996.00,1.987748e-05
10997.00,1.910874e-05
10998.00,1.810560e-05
10999.00,1.833286e-05
11000.00,1.869855e-05
11001.00,1.968467e-05
11002.00,2.101211e-05
11003.00,2.203635e-05
11004.00,2.392872e-05
11005.00,2.263952e-05
11006.00,2.253051e-05
11007.00,2.086166e-05
11008.00,1.963912e-05
11009.00,1.870810e-05
11010.00,1.835155e-05
11011.00,1.934915e-05
11012.00,1.996712e-05
11013.00,2.261915e-05
11014.00,2.361134e-05
11015.00,2.512095e-05
11016.00,2.648820e-05
11017.00,2.638661e-05
11018.00,2.607917e-05
11019.00,2.397576e-05
11020.00,2.361921e-05
11021.00,2.182131e-05
11022.00,2.119787e-05
11023.00,2.071752e-05
11024.00,2.024636e-05
11025.00,2.121700e-05
11026.00,2.139659e-05
11027.00,2.244699e-05
11028.00,2.318844e-05
11029.00,2.306228e-05
11030.00,2.314108e-05
11031.00,2.360048e-05
11032.00,2.403681e-05
11033.00,2.380210e-05
11034.00,2.501106e-05
11035.00,2.571885e-05
11036.00,2.634791e-05
11037.00,2.762128e-05
11038.00,2.844852e-05
11039.00,2.978123e-05
11040.00,3.048528e-05
11041.00,3.038150e-05
11042.00,2.961233e-05
11043.00,2.801982e-05
11044.00,2.518414e-05
11045.00,2.466312e-05
11046.00,2.409541e-05
11047.00,2.454006e-05
11048.00,2.641711e-05
11049.00,2.771273e-05
11050.00,2.947506e-05
11051.00,2.910895e-05
11052.00,2.865585e-05
11053.00,2.733844e-05
11054.00,2.651366e-05
11055.00,2.620572e-05
11056.00,2.593121e-05
11057.00,2.582328e-05
11058.00,2.479251e-05
11059.00,2.508998e-05
11060.00,2.503326e-05
11061.00,2.621348e-05
11062.00,2.869310e-05
11063.00,2.977722e-05
11064.00,3.268027e-05
11065.00,3.427529e-05
11066.00,3.708899e-05
11067.00,3.830055e-05
11068.00,3.872021e-05
11069.00,4.071247e-05
11070.00,4.196877e-05
11071.00,4.423921e-05
11072.00,4.546574e-05
11073.00,4.765786e-05
11074.00,4.846937e-05
11075.00,4.827333e-05
11076.00,4.754701e-05
11077.00,4.455598e-05
11078.00,4.279587e-05
11079.00,3.892006e-05
11080.00,3.527223e-05
11081.00,3.136441e-05
11082.00,2.971654e-05
11083.00,2.698773e-05
11084.00,2.512962e-05
11085.00,2.378955e-05
11086.00,2.300955e-05
11087.00,2.349312e-05
11088.00,2.322196e-05
11089.00,2.378193e-05
11090.00,2.392050e-05
11091.00,2.231916e-05
11092.00,2.148508e-05
11093.00,1.985836e-05
11094.00,1.931509e-05
11095.00,1.894362e-05
11096.00,2.077545e-05
11097.00,2.256939e-05
11098.00,2.464117e-05
11099.00,2.646491e-05
11100.00,2.787624e-05
11101.00,3.010109e-05
11102.00,2.953185e-05
11103.00,3.034637e-05
11104.00,3.014627e-05
11105.00,2.910935e-05
11106.00,2.886668e-05
11107.00,2.655611e-05
11108.00,2.618431e-05
11109.00,2.586000e-05
11110.00,2.690750e-05
11111.00,2.795834e-05
11112.00,2.966218e-05
11113.00,3.109582e-05
11114.00,3.150867e-05
11115.00,3.182204e-05
11116.00,2.969614e-05
11117.00,2.796914e-05
11118.00,2.577922e-05
11119.00,2.357223e-05
11120.00,2.101358e-05
11121.00,1.941613e-05
11122.00,1.887960e-05
11123.00,1.799415e-05
11124.00,1.869257e-05
11125.00,1.983942e-05
11126.00,2.135087e-05
11127.00,2.260773e-05
11128.00,2.297260e-05
11129.00,2.283105e-05
11130.00,2.193288e-05
11131.00,2.230230e-05
11132.00,2.122373e-05
11133.00,2.055438e-05
11134.00,2.023210e-05
11135.00,1.878560e-05
11136.00,1.798559e-05
11137.00,1.731135e-05
11138.00,1.733584e-05
11139.00,1.756872e-05
11140.00,1.819378e-05
11141.00,1.942036e-05
11142.00,2.151051e-05
11143.00,2.339407e-05
11144.00,2.529813e-05
11145.00,2.696614e-05
11146.00,2.788071e-05
11147.00,2.883117e-05
11148.00,2.978329e-05
11149.00,3.023886e-05
11150.00,3.081813e-05
11151.00,3.120180e-05
11152.00,3.143413e-05
11153.00,3.094622e-05
11154.00,3.127885e-05
11155.00,3.115993e-05
11156.00,3.126962e-05
11157.00,3.144217e-05
11158.00,3.201645e-05
11159.00,3.346265e-05
11160.00,3.324472e-05
11161.00,3.222325e-05
11162.00,3.051084e-05
11163.00,2.819595e-05
11164.00,2.565742e-05
11165.00,2.388073e-05
11166.00,2.331705e-05
11167.00,2.336707e-05
11168.00,2.500034e-05
11169.00,2.682626e-05
11170.00,2.889399e-05
11171.00,2.948573e-05
11172.00,2.995294e-05
11173.00,2.898419e-05
11174.00,2.666320e-05
11175.00,2.479472e-05
11176.00,2.236311e-05
11177.00,2.185572e-05
11178.00,2.160527e-05
11179.00,2.233360e-05
11180.00,2.406764e-05
11181.00,2.619905e-05
11182.00,2.988653e-05
11183.00,3.120414e-05
11184.00,3.444401e-05
11185.00,3.471354e-05
11186.00,3.532910e-05
11187.00,3.602285e-05
11188.00,3.499304e-05
11189.00,3.651718e-05
11190.00,3.703610e-05
11191.00,4.132307e-05
11192.00,4.578352e-05
11193.00,5.065352e-05
11194.00,5.592278e-05
11195.00,5.978706e-05
11196.00,6.358552e-05
11197.00,6.296684e-05
11198.00,6.242743e-05
11199.00,5.800536e-05
11200.00,5.272430e-05
11201.00,4.676456e-05
11202.00,4.372941e-05
11203.00,4.158486e-05
11204.00,3.922125e-05
11205.00,3.934420e-05
11206.00,3.907330e-05
11207.00,3.822800e-05
11208.00,3.790408e-05
11209.00,3.564735e-05
11210.00,3.349382e-05
11211.00,3.077620e-05
11212.00,3.080658e-05
11213.00,2.907044e-05
11214.00,2.954045e-05
11215.00,2.970900e-05
11216.00,2.881058e-05
11217.00,2.966828e-05
11218.00,2.729611e-05
11219.00,2.531611e-05
11220.00,2.249495e-05
11221.00,2.058184e-05
11222.00,1.958629e-05
11223.00,1.830523e-05
11224.00,1.833565e-05
11225.00,1.851392e-05
11226.00,1.947909e-05
11227.00,2.051162e-05
11228.00,2.114089e-05
11229.00,2.133325e-05
11230.00,2.047357e-05
11231.00,1.954527e-05
11232.00,1.792397e-05
11233.00,1.673071e-05
11234.00,1.565688e-05
11235.00,1.496200e-05
11236.00,1.435260e-05
11237.00,1.425617e-05
11238.00,1.465944e-05
11239.00,1.430314e-05
11240.00,1.482126e-05
11241.00,1.525990e-05
11242.00,1.512719e-05
11243.00,1.528982e-05
11244.00,1.517450e-05
11245.00,1.532108e-05
11246.00,1.531547e-05
11247.00,1.549083e-05
11248.00,1.493018e-05
11249.00,1.470345e-05
11250.00,1.520678e-05
11251.00,1.546063e-05
11252.00,1.639703e-05
11253.00,1.730262e-05
11254.00,1.807414e-05
11255.00,1.785336e-05
11256.00,1.751675e-05
11257.00,1.705323e-05
11258.00,1.635636e-05
11259.00,1.635012e-05
11260.00,1.604842e-05
11261.00,1.684288e-05
11262.00,1.747028e-05
11263.00,1.863538e-05
11264.00,2.018458e-05
11265.00,2.127050e-05
11266.00,2.289170e-05
11267.00,2.401386e-05
11268.00,2.484251e-05
11269.00,2.509278e-05
11270.00,2.514424e-05
11271.00,2.646106e-05
11272.00,2.770732e-05
11273.00,2.919718e-05
11274.00,3.124278e-05
11275.00,3.106445e-05
11276.00,3.026348e-05
11277.00,2.821614e-05
11278.00,2.581814e-05
11279.00,2.408843e-05
11280.00,2.304187e-05
11281.00,2.315047e-05
11282.00,2.300824e-05
11283.00,2.321420e-05
11284.00,2.295619e-05
11285.00,2.288001e-05
11286.00,2.209015e-05
11287.00,2.199034e-05
11288.00,2.188551e-05
11289.00,2.108333e-05
11290.00,2.111040e-05
11291.00,2.062883e-05
11292.00,1.963510e-05
11293.00,1.928363e-05
11294.00,1.859110e-05
11295.00,1.795729e-05
11296.00,1.736293e-05
11297.00,1.741259e-05
11298.00,1.747418e-05
11299.00,1.810441e-05
11300.00,1.975503e-05
11301.00,2.172625e-05
11302.00,2.394076e-05
11303.00,2.660683e-05
11304.00,2.936901e-05
11305.00,2.902310e-05
11306.00,2.962451e-05
11307.00,3.065211e-05
11308.00,3.092490e-05
11309.00,3.115555e-05
11310.00,3.027203e-05
11311.00,2.895410e-05
11312.00,2.696683e-05
11313.00,2.433238e-05
11314.00,2.215766e-05
11315.00,2.068830e-05
11316.00,1.906166e-05
11317.00,1.825235e-05
11318.00,1.843040e-05
11319.00,1.858395e-05
11320.00,1.941279e-05
11321.00,1.936647e-05
11322.00,1.968615e-05
11323.00,1.951820e-05
11324.00,1.795806e-05
11325.00,1.775163e-05
11326.00,1.668196e-05
11327.00,1.686784e-05
11328.00,1.698730e-05
11329.00,1.770318e-05
11330.00,1.894002e-05
11331.00,1.957558e-05
11332.00,2.184105e-05
11333.00,2.270239e-05
11334.00,2.505318e-05
11335.00,2.696924e-05
11336.00,2.872642e-05
11337.00,3.090414e-05
11338.00,3.154766e-05
11339.00,3.292299e-05
11340.00,3.142787e-05
11341.00,2.952711e-05
11342.00,2.673311e-05
11343.00,2.312919e-05
11344.00,2.077986e-05
11345.00,1.796352e-05
11346.00,1.611081e-05
11347.00,1.476737e-05
11348.00,1.373547e-05
11349.00,1.351254e-05
11350.00,1.396582e-05
11351.00,1.415087e-05
11352.00,1.476526e-05
11353.00,1.529378e-05
11354.00,1.624696e-05
11355.00,1.737470e-05
11356.00,1.849844e-05
11357.00,2.039438e-05
11358.00,2.233343e-05
11359.00,2.517877e-05
11360.00,2.837861e-05
11361.00,3.076757e-05
11362.00,3.387067e-05
11363.00,3.579860e-05
11364.00,3.955597e-05
11365.00,4.186093e-05
11366.00,4.416356e-05
11367.00,4.865326e-05
11368.00,5.052220e-05
11369.00,5.547731e-05
11370.00,5.750593e-05
11371.00,5.846404e-05
11372.00,5.836473e-05
11373.00,5.714032e-05
11374.00,5.664758e-05
11375.00,5.675199e-05
11376.00,6.247842e-05
11377.00,6.769131e-05
11378.00,8.375105e-05
11379.00,1.135321e-04
11380.00,1.607410e-04
11381.00,2.657700e-04
11382.00,4.495017e-04
11383.00,8.524445e-04
11384.00,1.560020e-03
11385.00,2.554891e-03
11386.00,3.557660e-03
11387.00,4.028407e-03
11388.00,3.878069e-03
11389.00,2.786158e-03
11390.00,1.741146e-03
11391.00,9.129174e-04
11392.00,4.563639e-04
11393.00,2.337764e-04
11394.00,1.288022e-04
11395.00,7.813560e-05
11396.00,5.266388e-05
11397.00,3.975334e-05
11398.00,3.284043e-05
11399.00,2.918472e-05
11400.00,2.602890e-05
11401.00,2.433163e-05
11402.00,2.236336e-05
11403.00,2.072715e-05
11404.00,1.949369e-05
11405.00,1.816602e-05
11406.00,1.713385e-05
11407.00,1.643934e-05
11408.00,1.559880e-05
11409.00,1.500607e-05
11410.00,1.462237e-05
11411.00,1.405052e-05
11412.00,1.378605e-05
11413.00,1.355419e-05
11414.00,1.348784e-05
11415.00,1.358990e-05
11416.00,1.379669e-05
11417.00,1.382520e-05
11418.00,1.413497e-05
11419.00,1.375003e-05
11420.00,1.405797e-05
11421.00,1.382390e-05
11422.00,1.383617e-05
11423.00,1.390820e-05
11424.00,1.436642e-05
11425.00,1.510766e-05
11426.00,1.530157e-05
11427.00,1.619568e-05
11428.00,1.699104e-05
11429.00,1.806751e-05
11430.00,1.929854e-05
11431.00,2.064894e-05
11432.00,2.101055e-05
11433.00,2.026221e-05
11434.00,1.877548e-05
11435.00,1.651903e-05
11436.00,1.469796e-05
11437.00,1.315613e-05
11438.00,1.210167e-05
11439.00,1.162717e-05
11440.00,1.124789e-05
11441.00,1.156053e-05
11442.00,1.204819e-05
11443.00,1.298112e-05
11444.00,1.426870e-05
11445.00,1.526008e-05
11446.00,1.606779e-05
11447.00,1.592368e-05
11448.00,1.533278e-05
11449.00,1.414050e-05
11450.00,1.340748e-05
11451.00,1.270801e-05
11452.00,1.276589e-05
11453.00,1.316121e-05
11454.00,1.355395e-05
11455.00,1.422764e-05
11456.00,1.438190e-05
11457.00,1.433759e-05
11458.00,1.371499e-05
11459.00,1.280807e-05
11460.00,1.228202e-05
11461.00,1.158150e-05
11462.00,1.111216e-05
11463.00,1.051831e-05
11464.00,9.971135e-06
11465.00,9.333013e-06
11466.00,8.574911e-06
11467.00,7.998620e-06
11468.00,7.520008e-06
11469.00,7.337696e-06
11470.00,7.396060e-06
11471.00,7.690269e-06
11472.00,8.083587e-06
11473.00,8.683465e-06
11474.00,9.123747e-06
11475.00,9.296994e-06
11476.00,9.278206e-06
11477.00,9.225259e-06
11478.00,9.390145e-06
11479.00,9.741861e-06
11480.00,1.046868e-05
11481.00,1.145344e-05
11482.00,1.201225e-05
11483.00,1.206294e-05
11484.00,1.208053e-05
11485.00,1.220362e-05
11486.00,1.204126e-05
11487.00,1.212788e-05
11488.00,1.265798e-05
11489.00,1.271170e-05
11490.00,1.272679e-05
11491.00,1.279699e-05
11492.00,1.271872e-05
11493.00,1.227886e-05
11494.00,1.146202e-05
11495.00,1.086849e-05
11496.00,1.004283e-05
11497.00,1.001018e-05
11498.00,9.871883e-06
11499.00,9.947748e-06
11500.00,1.080835e-05
11501.00,1.070382e-05
11502.00,1.156802e-05
11503.00,1.120368e-05
11504.00,1.075252e-05
11505.00,1.010463e-05
11506.00,9.174928e-06
11507.00,8.248408e-06
11508.00,7.453392e-06
11509.00,7.283057e-06
11510.00,7.329540e-06
11511.00,7.711003e-06
11512.00,8.091542e-06
11513.00,8.725113e-06
11514.00,9.516051e-06
11515.00,9.792881e-06
11516.00,1.003359e-05
11517.00,9.629756e-06
11518.00,9.268474e-06
11519.00,9.040184e-06
11520.00,8.825005e-06
11521.00,9.011006e-06
11522.00,9.070130e-06
11523.00,9.246829e-06
11524.00,9.241373e-06
11525.00,9.787551e-06
11526.00,1.025453e-05
11527.00,1.065129e-05
11528.00,1.129621e-05
11529.00,1.151913e-05
11530.00,1.155050e-05
11531.00,1.111822e-05
11532.00,1.116032e-05
11533.00,1.128761e-05
11534.00,1.143261e-05
11535.00,1.212547e-05
11536.00,1.277076e-05
11537.00,1.325028e-05
11538.00,1.326653e-05
11539.00,1.311838e-05
11540.00,1.289515e-05
11541.00,1.283838e-05
11542.00,1.254859e-05
11543.00,1.262227e-05
11544.00,1.268205e-05
11545.00,1.248224e-05
11546.00,1.288424e-05
11547.00,1.270906e-05
11548.00,1.305570e-05
11549.00,1.282294e-05
11550.00,1.272017e-05
11551.00,1.214106e-05
11552.00,1.147525e-05
11553.00,1.103859e-05
11554.00,1.026460e-05
11555.00,9.780980e-06
11556.00,9.477025e-06
11557.00,9.441588e-06
11558.00,9.863506e-06
11559.00,9.819842e-06
11560.00,1.008631e-05
11561.00,1.015463e-05
11562.00,1.019754e-05
11563.00,9.601544e-06
11564.00,9.585609e-06
11565.00,9.471721e-06
11566.00,9.332657e-06
11567.00,9.592080e-06
11568.00,9.363041e-06
11569.00,9.550050e-06
11570.00,9.308349e-06
11571.00,9.641761e-06
11572.00,9.882026e-06
11573.00,1.012931e-05
11574.00,1.077780e-05
11575.00,1.096708e-05
11576.00,1.153183e-05
11577.00,1.155746e-05
11578.00,1.169704e-05
11579.00,1.157941e-05
11580.00,1.114738e-05
11581.00,1.090769e-05
11582.00,9.771213e-06
11583.00,9.484230e-06
11584.00,8.903420e-06
11585.00,8.534972e-06
11586.00,8.700620e-06
11587.00,8.248858e-06
11588.00,8.765383e-06
11589.00,8.696635e-06
11590.00,8.979481e-06
11591.00,9.215926e-06
11592.00,9.086149e-06
11593.00,8.958945e-06
11594.00,8.310870e-06
11595.00,8.099078e-06
11596.00,7.823030e-06
11597.00,7.996433e-06
11598.00,7.938636e-06
11599.00,8.190556e-06
11600.00,8.515876e-06
11601.00,8.144908e-06
11602.00,7.887549e-06
11603.00,6.980999e-06
11604.00,6.692515e-06
11605.00,6.155608e-06
11606.00,5.854284e-06
11607.00,6.026119e-06
11608.00,6.019519e-06
11609.00,6.420134e-06
11610.00,6.549490e-06
11611.00,6.959101e-06
11612.00,7.214152e-06
11613.00,7.395901e-06
11614.00,7.624822e-06
11615.00,7.201451e-06
11616.00,7.261149e-06
11617.00,6.722793e-06
11618.00,6.514458e-06
11619.00,6.371524e-06
11620.00,6.495017e-06
11621.00,7.175955e-06
11622.00,7.545587e-06
11623.00,8.089758e-06
11624.00,8.599267e-06
11625.00,8.850388e-06
11626.00,9.039913e-06
11627.00,9.047911e-06
11628.00,8.750063e-06
11629.00,8.148153e-06
11630.00,7.527532e-06
11631.00,6.671128e-06
11632.00,6.212154e-06
11633.00,5.929141e-06
11634.00,5.749414e-06
11635.00,5.948451e-06
11636.00,6.216467e-06
11637.00,6.817316e-06
11638.00,7.173518e-06
11639.00,7.625563e-06
11640.00,7.692612e-06
11641.00,7.494440e-06
11642.00,7.343702e-06
11643.00,6.722155e-06
11644.00,6.235333e-06
11645.00,5.560702e-06
11646.00,5.034001e-06
11647.00,4.501374e-06
11648.00,4.094468e-06
11649.00,3.798312e-06
11650.00,3.685294e-06
11651.00,3.745754e-06
11652.00,3.826966e-06
11653.00,4.122960e-06
11654.00,4.390824e-06
11655.00,4.691887e-06
11656.00,5.183153e-06
11657.00,5.527349e-06
11658.00,6.007572e-06
11659.00,6.182314e-06
11660.00,6.514439e-06
11661.00,6.637209e-06
11662.00,6.616871e-06
11663.00,6.453440e-06
11664.00,6.179424e-06
11665.00,6.007680e-06
11666.00,5.517455e-06
11667.00,5.507161e-06
11668.00,5.366700e-06
11669.00,5.401041e-06
11670.00,5.570222e-06
11671.00,5.584739e-06
11672.00,5.667520e-06
11673.00,5.163693e-06
11674.00,5.066244e-06
11675.00,4.659207e-06
11676.00,4.390042e-06
11677.00,4.395447e-06
11678.00,4.387337e-06
11679.00,4.666801e-06
11680.00,4.877959e-06
11681.00,5.271401e-06
11682.00,5.279561e-06
11683.00,5.301502e-06
11684.00,4.882461e-06
11685.00,4.340252e-06
11686.00,4.006008e-06
11687.00,3.527775e-06
11688.00,3.424857e-06
11689.00,3.320482e-06
11690.00,3.540462e-06
11691.00,3.725596e-06
11692.00,3.891882e-06
11693.00,4.413628e-06
11694.00,4.574214e-06
11695.00,5.032079e-06
11696.00,5.287000e-06
11697.00,5.473752e-06
11698.00,5.540098e-06
11699.00,5.363819e-06
11700.00,5.569715e-06
11701.00,5.561564e-06
11702.00,5.986220e-06
11703.00,6.578824e-06
11704.00,7.250997e-06
11705.00,8.064636e-06
11706.00,8.691949e-06
11707.00,9.593005e-06
11708.00,9.168662e-06
11709.00,9.038705e-06
11710.00,8.540323e-06
11711.00,7.999711e-06
11712.00,7.427055e-06
11713.00,6.783151e-06
11714.00,6.717554e-06
11715.00,6.339963e-06
11716.00,6.431448e-06
11717.00,6.100041e-06
11718.00,5.857737e-06
11719.00,5.769277e-06
11720.00,5.094967e-06
11721.00,4.846720e-06
11722.00,4.279967e-06
11723.00,4.118636e-06
11724.00,4.056859e-06
11725.00,4.056630e-06
11726.00,4.233138e-06
11727.00,4.104218e-06
11728.00,4.063479e-06
11729.00,3.611967e-06
11730.00,3.163734e-06
11731.00,2.720655e-06
11732.00,2.351926e-06
11733.00,2.101223e-06
11734.00,1.864645e-06
11735.00,1.797469e-06
11736.00,1.761901e-06
11737.00,1.784912e-06
11738.00,1.802770e-06
11739.00,1.807097e-06
11740.00,1.855636e-06
11741.00,1.747684e-06
11742.00,1.722855e-06
11743.00,1.636651e-06
11744.00,1.537394e-06
11745.00,1.479085e-06
11746.00,1.398184e-06
11747.00,1.428482e-06
11748.00,1.356136e-06
11749.00,1.366120e-06
11750.00,1.325108e-06
11751.00,1.358871e-06
11752.00,1.378248e-06
11753.00,1.411281e-06
11754.00,1.475712e-06
11755.00,1.457316e-06
11756.00,1.517492e-06
11757.00,1.460843e-06
11758.00,1.439831e-06
11759.00,1.395158e-06
11760.00,1.374044e-06
11761.00,1.421117e-06
11762.00,1.415453e-06
11763.00,1.527607e-06
11764.00,1.577849e-06
11765.00,1.600661e-06
11766.00,1.532684e-06
11767.00,1.410589e-06
11768.00,1.263608e-06
11769.00,1.115395e-06
11770.00,1.057576e-06
11771.00,1.006367e-06
11772.00,9.826639e-07
11773.00,1.015887e-06
11774.00,1.050864e-06
11775.00,1.113203e-06
11776.00,1.182057e-06
11777.00,1.305387e-06
11778.00,1.389270e-06
11779.00,1.446746e-06
11780.00,1.500936e-06
11781.00,1.546839e-06
11782.00,1.658513e-06
11783.00,1.807898e-06
11784.00,2.002976e-06
11785.00,2.090977e-06
11786.00,2.124997e-06
11787.00,2.078488e-06
11788.00,2.059050e-06
11789.00,1.891849e-06
11790.00,1.722528e-06
11791.00,1.679854e-06
11792.00,1.563125e-06
11793.00,1.527061e-06
11794.00,1.466139e-06
11795.00,1.446598e-06
11796.00,1.374828e-06
11797.00,1.329249e-06
11798.00,1.263113e-06
11799.00,1.180407e-06
11800.00,1.181416e-06
11801.00,1.099368e-06
11802.00,1.103433e-06
11803.00,1.081123e-06
11804.00,1.050362e-06
11805.00,1.004709e-06
11806.00,9.119952e-07
11807.00,8.641163e-07
11808.00,8.216856e-07
11809.00,8.020606e-07
11810.00,8.164857e-07
11811.00,8.612906e-07
11812.00,9.677685e-07
11813.00,1.032642e-06
11814.00,1.105225e-06
11815.00,1.179165e-06
11816.00,1.240572e-06
11817.00,1.241336e-06
11818.00,1.221374e-06
11819.00,1.252927e-06
11820.00,1.207682e-06
11821.00,1.130328e-06
11822.00,1.066745e-06
11823.00,9.820219e-07
11824.00,8.819326e-07
11825.00,8.044170e-07
11826.00,7.787057e-07
11827.00,7.491791e-07
11828.00,7.430031e-07
11829.00,7.492418e-07
11830.00,7.424898e-07
11831.00,7.464756e-07
11832.00,7.362157e-07
11833.00,7.594532e-07
11834.00,7.431944e-07
11835.00,7.246014e-07
11836.00,6.935007e-07
11837.00,6.734501e-07
11838.00,6.515712e-07
11839.00,6.079002e-07
11840.00,6.064286e-07
11841.00,5.817272e-07
11842.00,5.852656e-07
11843.00,5.982938e-07
11844.00,6.294371e-07
11845.00,6.607910e-07
11846.00,7.199048e-07
11847.00,7.720046e-07
11848.00,8.293862e-07
11849.00,8.950821e-07
11850.00,9.123901e-07
11851.00,9.128030e-07
11852.00,8.654887e-07
11853.00,8.027488e-07
11854.00,7.379253e-07
11855.00,6.566189e-07
11856.00,5.864288e-07
11857.00,5.331377e-07
11858.00,5.049118e-07
11859.00,5.017787e-07
11860.00,5.043816e-07
11861.00,5.123297e-07
11862.00,5.420052e-07
11863.00,5.686550e-07
11864.00,5.900352e-07
11865.00,6.045715e-07
11866.00,6.529576e-07
11867.00,6.832826e-07
11868.00,7.241780e-07
11869.00,7.905951e-07
11870.00,8.795574e-07
11871.00,9.626701e-07
11872.00,1.053572e-06
11873.00,1.161966e-06
11874.00,1.287061e-06
11875.00,1.356483e-06
11876.00,1.396084e-06
11877.00,1.355220e-06
11878.00,1.338940e-06
11879.00,1.335577e-06
11880.00,1.349890e-06
11881.00,1.376831e-06
11882.00,1.389781e-06
11883.00,1.465172e-06
11884.00,1.527046e-06
11885.00,1.685297e-06
11886.00,1.827340e-06
11887.00,2.066052e-06
11888.00,2.402505e-06
11889.00,2.722568e-06
11890.00,3.408547e-06
11891.00,4.409890e-06
11892.00,6.062525e-06
11893.00,8.939774e-06
11894.00,1.371997e-05
11895.00,2.190925e-05
11896.00,2.982918e-05
11897.00,3.873549e-05
11898.00,4.091359e-05
11899.00,3.661150e-05
11900.00,2.644085e-05
11901.00,1.648102e-05
11902.00,9.415649e-06
11903.00,4.975358e-06
11904.00,2.781967e-06
11905.00,1.593228e-06
11906.00,1.025019e-06
11907.00,7.097009e-07
11908.00,5.207335e-07
11909.00,4.429878e-07
11910.00,3.743575e-07
11911.00,3.375881e-07
11912.00,3.051439e-07
11913.00,2.749329e-07
11914.00,2.544971e-07
11915.00,2.302709e-07
11916.00,2.157293e-07
11917.00,2.003396e-07
11918.00,1.929210e-07
11919.00,1.894879e-07
11920.00,1.847100e-07
11921.00,1.848147e-07
11922.00,1.868409e-07
11923.00,1.879822e-07
11924.00,1.868750e-07
11925.00,1.902353e-07
11926.00,1.913636e-07
11927.00,1.917267e-07
11928.00,1.932761e-07
11929.00,1.842540e-07
11930.00,1.789299e-07
11931.00,1.732102e-07
11932.00,1.679202e-07
11933.00,1.630264e-07
11934.00,1.574220e-07
11935.00,1.619088e-07
11936.00,1.608733e-07
11937.00,1.639454e-07
11938.00,1.680228e-07
11939.00,1.742500e-07
11940.00,1.883025e-07
11941.00,1.963929e-07
11942.00,2.082779e-07
11943.00,2.165817e-07
11944.00,2.132516e-07
11945.00,2.069525e-07
11946.00,1.865782e-07
11947.00,1.701203e-07
11948.00,1.529015e-07
11949.00,1.409675e-07
11950.00,1.315533e-07
11951.00,1.236260e-07
11952.00,1.199036e-07
11953.00,1.192692e-07
11954.00,1.230346e-07
11955.00,1.281816e-07
11956.00,1.351818e-07
11957.00,1.378967e-07
11958.00,1.332276e-07
11959.00,1.292362e-07
11960.00,1.276795e-07
11961.00,1.243786e-07
11962.00,1.244315e-07
11963.00,1.293533e-07
11964.00,1.316642e-07
11965.00,1.357366e-07
11966.00,1.404809e-07
11967.00,1.372969e-07
11968.00,1.301035e-07
11969.00,1.262662e-07
11970.00,1.148139e-07
11971.00,1.050670e-07
11972.00,9.900365e-08
11973.00,9.213113e-08
11974.00,8.401582e-08
11975.00,8.094293e-08
11976.00,7.768531e-08
11977.00,7.343097e-08
11978.00,6.952295e-08
11979.00,6.681033e-08
11980.00,6.558385e-08
11981.00,6.485590e-08
11982.00,6.645036e-08
11983.00,6.860321e-08
11984.00,7.033636e-08
11985.00,7.061586e-08
11986.00,7.227794e-08
11987.00,7.019926e-08
11988.00,7.075342e-08
11989.00,7.097148e-08
11990.00,7.057779e-08
11991.00,7.104485e-08
11992.00,7.041957e-08
11993.00,7.193003e-08
11994.00,7.080551e-08
11995.00,7.103214e-08
11996.00,7.172756e-08
11997.00,6.966652e-08
11998.00,6.979624e-08
11999.00,6.892890e-08
12000.00,7.183115e-08


==> anc/unfolded_spectrum_isotropic_02_MIF_BOX_AT_REACTOR_RXOFF.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,1.026556e+02
41.00,1.124259e-02
42.00,1.275824e+01
43.00,3.444017e+00
44.00,1.405950e+00
45.00,6.460133e-01
46.00,3.668481e-01
47.00,2.393609e-01
48.00,1.718619e-01
49.00,1.319955e-01
50.00,1.064569e-01
51.00,8.905380e-02
52.00,7.660867e-02
53.00,6.736147e-02
54.00,6.027258e-02
55.00,5.469657e-02
56.00,5.021546e-02
57.00,4.654778e-02
58.00,4.349844e-02
59.00,4.093064e-02
60.00,3.849477e-02
61.00,1.681680e-02
62.00,7.756435e-03
63.00,3.747940e-03
64.00,1.887038e-03
65.00,9.851803e-04
66.00,5.310792e-04
67.00,2.945205e-04
68.00,1.674948e-04
69.00,9.741165e-05
70.00,5.779406e-05
71.00,3.490469e-05
72.00,2.141805e-05
73.00,1.332989e-05
74.00,8.401340e-06
75.00,5.354699e-06
76.00,3.446870e-06
77.00,2.238199e-06
78.00,1.464447e-06
79.00,9.644799e-07
80.00,6.387584e-07
81.00,7.549457e-07
82.00,8.831347e-07
83.00,1.023434e-06
84.00,1.175899e-06
85.00,1.340518e-06
86.00,1.517222e-06
87.00,1.705882e-06
88.00,1.906325e-06
89.00,2.118335e-06
90.00,2.341661e-06
91.00,2.576022e-06
92.00,2.821107e-06
93.00,3.076584e-06
94.00,3.342113e-06
95.00,3.617330e-06
96.00,3.901866e-06
97.00,4.195339e-06
98.00,4.497375e-06
99.00,4.807590e-06
100.00,5.125676e-06
101.00,3.137562e-06
102.00,1.921357e-06
103.00,1.177042e-06
104.00,7.213425e-07
105.00,4.422366e-07
106.00,2.712254e-07
107.00,1.664050e-07
108.00,1.021318e-07
109.00,6.270661e-08
110.00,3.851419e-08
111.00,2.366367e-08
112.00,1.454441e-08
113.00,8.942533e-09
114.00,5.500146e-09
115.00,3.384035e-09
116.00,2.082770e-09
117.00,1.282307e-09
118.00,7.897430e-10
119.00,4.865418e-10
120.00,2.998460e-10
121.00,7.127506e-10
122.00,1.676164e-09
123.00,3.900550e-09
124.00,8.983807e-09
125.00,2.048378e-08
126.00,4.624474e-08
127.00,1.033959e-07
128.00,2.289892e-07
129.00,5.024344e-07
130.00,1.092379e-06
131.00,2.353821e-06
132.00,5.027525e-06
133.00,1.064601e-05
134.00,2.235330e-05
135.00,4.654651e-05
136.00,9.613654e-05
137.00,1.969749e-04
138.00,4.004207e-04
139.00,8.077309e-04
140.00,1.617028e-03
141.00,1.645167e-03
142.00,1.673632e-03
143.00,1.702493e-03
144.00,1.731752e-03
145.00,1.761414e-03
146.00,1.791480e-03
147.00,1.821960e-03
148.00,1.852852e-03
149.00,1.884163e-03
150.00,1.915899e-03
151.00,1.948058e-03
152.00,1.980651e-03
153.00,2.013679e-03
154.00,2.047145e-03
155.00,2.081055e-03
156.00,2.115411e-03
157.00,2.150220e-03
158.00,2.185486e-03
159.00,2.221212e-03
160.00,2.257323e-03
161.00,1.563839e-03
162.00,1.083433e-03
163.00,7.506370e-04
164.00,5.200885e-04
165.00,3.603643e-04
166.00,2.497016e-04
167.00,1.730277e-04
168.00,1.199010e-04
169.00,8.308885e-05
170.00,5.758019e-05
171.00,3.990371e-05
172.00,2.765424e-05
173.00,1.916536e-05
174.00,1.328243e-05
175.00,9.205414e-06
176.00,6.379865e-06
177.00,4.421631e-06
178.00,3.064453e-06
179.00,2.123847e-06
180.00,1.471962e-06
181.00,1.491646e-06
182.00,1.511399e-06
183.00,1.531195e-06
184.00,1.551037e-06
185.00,1.570921e-06
186.00,1.590845e-06
187.00,1.610809e-06
188.00,1.630812e-06
189.00,1.650851e-06
190.00,1.670927e-06
191.00,1.691036e-06
192.00,1.711179e-06
193.00,1.731352e-06
194.00,1.751554e-06
195.00,1.771787e-06
196.00,1.792048e-06
197.00,1.812334e-06
198.00,1.832644e-06
199.00,1.852979e-06
200.00,1.873360e-06
201.00,2.645871e-06
202.00,3.727792e-06
203.00,5.239343e-06
204.00,7.346108e-06
205.00,1.027552e-05
206.00,1.433931e-05
207.00,1.996377e-05
208.00,2.773045e-05
209.00,3.843116e-05
210.00,5.314134e-05
211.00,7.331872e-05
212.00,1.009349e-04
213.00,1.386506e-04
214.00,1.900495e-04
215.00,2.599479e-04
216.00,3.548058e-04
217.00,4.832691e-04
218.00,6.568884e-04
219.00,8.910597e-04
220.00,1.206272e-03
221.00,1.214345e-03
222.00,1.222387e-03
223.00,1.230401e-03
224.00,1.238389e-03
225.00,1.246350e-03
226.00,1.254285e-03
227.00,1.262192e-03
228.00,1.270072e-03
229.00,1.277925e-03
230.00,1.285749e-03
231.00,1.293547e-03
232.00,1.301317e-03
233.00,1.309059e-03
234.00,1.316773e-03
235.00,1.324459e-03
236.00,1.332116e-03
237.00,1.339745e-03
238.00,1.347346e-03
239.00,1.354919e-03
240.00,1.362479e-03
241.00,1.393326e-03
242.00,1.424797e-03
243.00,1.456885e-03
244.00,1.489603e-03
245.00,1.522960e-03
246.00,1.556965e-03
247.00,1.591632e-03
248.00,1.626968e-03
249.00,1.662987e-03
250.00,1.699697e-03
251.00,1.737111e-03
252.00,1.775240e-03
253.00,1.814097e-03
254.00,1.853690e-03
255.00,1.894034e-03
256.00,1.935139e-03
257.00,1.977018e-03
258.00,2.019686e-03
259.00,2.063150e-03
260.00,2.107440e-03
261.00,2.076847e-03
262.00,2.046932e-03
263.00,2.017667e-03
264.00,1.989028e-03
265.00,1.960998e-03
266.00,1.933565e-03
267.00,1.906711e-03
268.00,1.880420e-03
269.00,1.854676e-03
270.00,1.829465e-03
271.00,1.804772e-03
272.00,1.780586e-03
273.00,1.756891e-03
274.00,1.733677e-03
275.00,1.710929e-03
276.00,1.688636e-03
277.00,1.666787e-03
278.00,1.645369e-03
279.00,1.624372e-03
280.00,1.603801e-03
281.00,1.641008e-03
282.00,1.678846e-03
283.00,1.717306e-03
284.00,1.756392e-03
285.00,1.796111e-03
286.00,1.836465e-03
287.00,1.877460e-03
288.00,1.919104e-03
289.00,1.961394e-03
290.00,2.004344e-03
291.00,2.047953e-03
292.00,2.092226e-03
293.00,2.137170e-03
294.00,2.182787e-03
295.00,2.229082e-03
296.00,2.276063e-03
297.00,2.323731e-03
298.00,2.372087e-03
299.00,2.421142e-03
300.00,2.470871e-03
301.00,2.194607e-03
302.00,1.950372e-03
303.00,1.734338e-03
304.00,1.543132e-03
305.00,1.373803e-03
306.00,1.223756e-03
307.00,1.090721e-03
308.00,9.726983e-04
309.00,8.679336e-04
310.00,7.748848e-04
311.00,6.921942e-04
312.00,6.186667e-04
313.00,5.532517e-04
314.00,4.950207e-04
315.00,4.431568e-04
316.00,3.969381e-04
317.00,3.557276e-04
318.00,3.189635e-04
319.00,2.861472e-04
320.00,2.568417e-04
321.00,2.813438e-04
322.00,3.079292e-04
323.00,3.367521e-04
324.00,3.679763e-04
325.00,4.017764e-04
326.00,4.383377e-04
327.00,4.778562e-04
328.00,5.205407e-04
329.00,5.666108e-04
330.00,6.163009e-04
331.00,6.698569e-04
332.00,7.275404e-04
333.00,7.896281e-04
334.00,8.564100e-04
335.00,9.281944e-04
336.00,1.005305e-03
337.00,1.088084e-03
338.00,1.176893e-03
339.00,1.272108e-03
340.00,1.374135e-03
341.00,1.382781e-03
342.00,1.391352e-03
343.00,1.399842e-03
344.00,1.408251e-03
345.00,1.416578e-03
346.00,1.424825e-03
347.00,1.432990e-03
348.00,1.441075e-03
349.00,1.449080e-03
350.00,1.457001e-03
351.00,1.464842e-03
352.00,1.472604e-03
353.00,1.480283e-03
354.00,1.487882e-03
355.00,1.495401e-03
356.00,1.502840e-03
357.00,1.510196e-03
358.00,1.517475e-03
359.00,1.524673e-03
360.00,1.531796e-03
361.00,1.606692e-03
362.00,1.684330e-03
363.00,1.764766e-03
364.00,1.848063e-03
365.00,1.934282e-03
366.00,2.023486e-03
367.00,2.115735e-03
368.00,2.211095e-03
369.00,2.309627e-03
370.00,2.411393e-03
371.00,2.516457e-03
372.00,2.624884e-03
373.00,2.736732e-03
374.00,2.852069e-03
375.00,2.970956e-03
376.00,3.093455e-03
377.00,3.219627e-03
378.00,3.349541e-03
379.00,3.483253e-03
380.00,3.620755e-03
381.00,3.422730e-03
382.00,3.236096e-03
383.00,3.060220e-03
384.00,2.894454e-03
385.00,2.738183e-03
386.00,2.590838e-03
387.00,2.451881e-03
388.00,2.320807e-03
389.00,2.197147e-03
390.00,2.080459e-03
391.00,1.970330e-03
392.00,1.866369e-03
393.00,1.768215e-03
394.00,1.675525e-03
395.00,1.587979e-03
396.00,1.505275e-03
397.00,1.427133e-03
398.00,1.353286e-03
399.00,1.283485e-03
400.00,1.217492e-03
401.00,1.291809e-03
402.00,1.369749e-03
403.00,1.451451e-03
404.00,1.537044e-03
405.00,1.626663e-03
406.00,1.720445e-03
407.00,1.818528e-03
408.00,1.921054e-03
409.00,2.028166e-03
410.00,2.140015e-03
411.00,2.256744e-03
412.00,2.378506e-03
413.00,2.505458e-03
414.00,2.637750e-03
415.00,2.775545e-03
416.00,2.919003e-03
417.00,3.068285e-03
418.00,3.223558e-03
419.00,3.384986e-03
420.00,3.552572e-03
421.00,2.966570e-03
422.00,2.478951e-03
423.00,2.072994e-03
424.00,1.734775e-03
425.00,1.452786e-03
426.00,1.217503e-03
427.00,1.021050e-03
428.00,8.569006e-04
429.00,7.196442e-04
430.00,6.047949e-04
431.00,5.086254e-04
432.00,4.280421e-04
433.00,3.604713e-04
434.00,3.037732e-04
435.00,2.561653e-04
436.00,2.161628e-04
437.00,1.825283e-04
438.00,1.542290e-04
439.00,1.304026e-04
440.00,1.103289e-04
441.00,1.210522e-04
442.00,1.327551e-04
443.00,1.455211e-04
444.00,1.594405e-04
445.00,1.746107e-04
446.00,1.911368e-04
447.00,2.091317e-04
448.00,2.287177e-04
449.00,2.500261e-04
450.00,2.731980e-04
451.00,2.983858e-04
452.00,3.257534e-04
453.00,3.554767e-04
454.00,3.877447e-04
455.00,4.227610e-04
456.00,4.607438e-04
457.00,5.019276e-04
458.00,5.465638e-04
459.00,5.949223e-04
460.00,6.472953e-04
461.00,7.332902e-04
462.00,8.295108e-04
463.00,9.370237e-04
464.00,1.056994e-03
465.00,1.190686e-03
466.00,1.339479e-03
467.00,1.504869e-03
468.00,1.688475e-03
469.00,1.892055e-03
470.00,2.117508e-03
471.00,2.366888e-03
472.00,2.642417e-03
473.00,2.946481e-03
474.00,3.281666e-03
475.00,3.650742e-03
476.00,4.056689e-03
477.00,4.502718e-03
478.00,4.992267e-03
479.00,5.529027e-03
480.00,6.116416e-03
481.00,4.905732e-03
482.00,3.937576e-03
483.00,3.163049e-03
484.00,2.542917e-03
485.00,2.046003e-03
486.00,1.647498e-03
487.00,1.327660e-03
488.00,1.070754e-03
489.00,8.642335e-04
490.00,6.980877e-04
491.00,5.643170e-04
492.00,4.565297e-04
493.00,3.696119e-04
494.00,2.994687e-04
495.00,2.428196e-04
496.00,1.970340e-04
497.00,1.600003e-04
498.00,1.300235e-04
499.00,1.057406e-04
500.00,8.605528e-05
501.00,1.007284e-04
502.00,1.177127e-04
503.00,1.373419e-04
504.00,1.599937e-04
505.00,1.860941e-04
506.00,2.161240e-04
507.00,2.506244e-04
508.00,2.902045e-04
509.00,3.355480e-04
510.00,3.874223e-04
511.00,4.466679e-04
512.00,4.935145e-04
513.00,1.199887e-01
514.00,1.363293e-03
515.00,8.773424e-02
516.00,2.510011e-03
517.00,2.321227e-02
518.00,2.130895e-04
519.00,2.411358e-04
520.00,1.514405e-03
521.00,1.520907e-03
522.00,7.873384e-03
523.00,1.465327e-03
524.00,2.346141e-03
525.00,1.799409e-04
526.00,1.485750e-04
527.00,1.988311e-03
528.00,1.291611e-03
529.00,4.410814e-03
530.00,1.576577e-03
531.00,2.679344e-03
532.00,2.273685e-04
533.00,3.241094e-04
534.00,2.905433e-03
535.00,5.767386e-03
536.00,4.913088e-03
537.00,7.160054e-03
538.00,6.150574e-03
539.00,7.608725e-04
540.00,2.301723e-03
541.00,8.105426e-03
542.00,8.937974e-03
543.00,8.107862e-03
544.00,6.149543e-03
545.00,2.597006e-03
546.00,4.444227e-04
547.00,5.471666e-04
548.00,5.515184e-03
549.00,5.524044e-03
550.00,7.302966e-03
551.00,3.662691e-03
552.00,2.618884e-03
553.00,1.879121e-04
554.00,3.408750e-04
555.00,2.158876e-03
556.00,3.589130e-03
557.00,1.859336e-03
558.00,1.150318e-03
559.00,7.386690e-04
560.00,8.372056e-05
561.00,1.256105e-04
562.00,2.227139e-03
563.00,3.262076e-03
564.00,6.738122e-03
565.00,5.585599e-03
566.00,2.307292e-03
567.00,2.987310e-04
568.00,1.685994e-04
569.00,2.611029e-03
570.00,4.537042e-03
571.00,8.387818e-03
572.00,7.153790e-03
573.00,4.733611e-03
574.00,6.061462e-04
575.00,6.965236e-04
576.00,5.624568e-03
577.00,8.981712e-03
578.00,8.036708e-03
579.00,7.712599e-03
580.00,5.533623e-03
581.00,8.897500e-04
582.00,1.364544e-03
583.00,7.946571e-03
584.00,1.048607e-02
585.00,8.951242e-03
586.00,9.783371e-03
587.00,8.299992e-03
588.00,1.200255e-03
589.00,1.561607e-03
590.00,6.450339e-03
591.00,1.123753e-02
592.00,9.330983e-03
593.00,1.451700e-02
594.00,1.026712e-02
595.00,1.372951e-03
596.00,2.586891e-03
597.00,8.046019e-03
598.00,1.207220e-02
599.00,7.982304e-03
600.00,1.557667e-02
601.00,7.418410e-03
602.00,8.153814e-04
603.00,1.220405e-03
604.00,5.458225e-03
605.00,1.053804e-02
606.00,5.000234e-03
607.00,7.458726e-03
608.00,3.716970e-03
609.00,5.274995e-04
610.00,5.984051e-04
611.00,2.495507e-03
612.00,5.438844e-03
613.00,2.853094e-03
614.00,2.960681e-03
615.00,9.391055e-04
616.00,9.064739e-05
617.00,1.683134e-04
618.00,1.282113e-03
619.00,2.786404e-03
620.00,1.529276e-03
621.00,1.779475e-03
622.00,6.267260e-04
623.00,6.834884e-05
624.00,7.516518e-05
625.00,5.952436e-04
626.00,1.923529e-03
627.00,2.141551e-03
628.00,2.578444e-03
629.00,1.022626e-03
630.00,1.715174e-04
631.00,2.272582e-04
632.00,2.136273e-03
633.00,4.041241e-03
634.00,3.085805e-03
635.00,3.565660e-03
636.00,1.429217e-03
637.00,1.726877e-04
638.00,2.225557e-04
639.00,2.153718e-03
640.00,4.341486e-03
641.00,3.722696e-03
642.00,3.410867e-03
643.00,1.923930e-03
644.00,3.122744e-04
645.00,2.394131e-04
646.00,1.525543e-03
647.00,2.862248e-03
648.00,2.406599e-03
649.00,3.407967e-03
650.00,1.575223e-03
651.00,2.779601e-04
652.00,3.320495e-04
653.00,1.883749e-03
654.00,4.139646e-03
655.00,2.864383e-03
656.00,3.129330e-03
657.00,1.392020e-03
658.00,2.572229e-04
659.00,2.736457e-04
660.00,1.219683e-03
661.00,3.129917e-03
662.00,2.697009e-03
663.00,3.187287e-03
664.00,1.078864e-03
665.00,1.796041e-04
666.00,2.246534e-04
667.00,1.036652e-03
668.00,3.149102e-03
669.00,2.254837e-03
670.00,2.342431e-03
671.00,9.777909e-04
672.00,1.398935e-04
673.00,1.286644e-04
674.00,7.146109e-04
675.00,1.834475e-03
676.00,1.727211e-03
677.00,1.718143e-03
678.00,7.888912e-04
679.00,1.193937e-04
680.00,1.026545e-04
681.00,8.040607e-04
682.00,1.893974e-03
683.00,1.759303e-03
684.00,1.926230e-03
685.00,9.551171e-04
686.00,1.922327e-04
687.00,1.687362e-04
688.00,1.109849e-03
689.00,3.056224e-03
690.00,3.784744e-03
691.00,5.659323e-03
692.00,2.607278e-03
693.00,4.532843e-04
694.00,3.733474e-04
695.00,1.538522e-03
696.00,3.198119e-03
697.00,2.822289e-03
698.00,3.342585e-03
699.00,2.319691e-03
700.00,3.590292e-04
701.00,4.004631e-04
702.00,1.633648e-03
703.00,3.310044e-03
704.00,3.610435e-03
705.00,3.254645e-03
706.00,1.814870e-03
707.00,4.205662e-04
708.00,4.835019e-04
709.00,2.464181e-03
710.00,3.939889e-03
711.00,4.051081e-03
712.00,4.677393e-03
713.00,2.682222e-03
714.00,8.181831e-04
715.00,9.008308e-04
716.00,2.520559e-03
717.00,5.070142e-03
718.00,4.782036e-03
719.00,5.737097e-03
720.00,3.559660e-03
721.00,7.667082e-04
722.00,2.168534e-03
723.00,1.181569e-02
724.00,2.390719e-02
725.00,6.368622e-03
726.00,3.836292e-03
727.00,1.951475e-03
728.00,4.641590e-04
729.00,7.152364e-04
730.00,1.951036e-03
731.00,5.324088e-03
732.00,4.287591e-03
733.00,4.893969e-03
734.00,2.432302e-03
735.00,5.977398e-04
736.00,8.930219e-04
737.00,2.003681e-03
738.00,3.916444e-03
739.00,3.485068e-03
740.00,3.531667e-03
741.00,1.770334e-03
742.00,3.281391e-04
743.00,4.381457e-04
744.00,1.302764e-03
745.00,2.491643e-03
746.00,2.406177e-03
747.00,1.922192e-03
748.00,8.940484e-04
749.00,1.281883e-04
750.00,1.464485e-04
751.00,5.568935e-04
752.00,1.200084e-03
753.00,1.505211e-03
754.00,1.122180e-03
755.00,7.520168e-04
756.00,1.326230e-04
757.00,2.031523e-04
758.00,4.774188e-04
759.00,5.360909e-04
760.00,6.017347e-04
761.00,4.400113e-04
762.00,2.643394e-04
763.00,3.524690e-05
764.00,6.324569e-05
765.00,3.126156e-04
766.00,6.023403e-04
767.00,6.788565e-04
768.00,3.556072e-04
769.00,1.888958e-04
770.00,3.771907e-05
771.00,5.943707e-05
772.00,2.645548e-04
773.00,4.698501e-04
774.00,6.654046e-04
775.00,6.951766e-04
776.00,5.636447e-04
777.00,3.406592e-04
778.00,1.981348e-03
779.00,1.354835e-02
780.00,1.004532e-02
781.00,2.915798e-03
782.00,1.062016e-03
783.00,4.341289e-04
784.00,8.494115e-05
785.00,1.023418e-04
786.00,3.383967e-04
787.00,7.474403e-04
788.00,9.346581e-04
789.00,8.801932e-04
790.00,6.554568e-04
791.00,1.147381e-04
792.00,1.127971e-04
793.00,3.671187e-04
794.00,5.408203e-04
795.00,6.381717e-04
796.00,4.928046e-04
797.00,3.687902e-04
798.00,6.563079e-05
799.00,8.876578e-05
800.00,3.760379e-04
801.00,5.364830e-04
802.00,9.864622e-04
803.00,7.914765e-04
804.00,6.101737e-04
805.00,1.392556e-04
806.00,1.265632e-04
807.00,5.876038e-04
808.00,8.146169e-04
809.00,1.034495e-03
810.00,7.685457e-04
811.00,4.978568e-04
812.00,1.512799e-04
813.00,1.430937e-04
814.00,6.489417e-04
815.00,1.224761e-03
816.00,1.469540e-03
817.00,1.310816e-03
818.00,6.656776e-04
819.00,1.710692e-04
820.00,1.645519e-04
821.00,7.132620e-04
822.00,1.373471e-03
823.00,1.649920e-03
824.00,1.664530e-03
825.00,8.571522e-04
826.00,2.277198e-04
827.00,2.245340e-04
828.00,5.845872e-04
829.00,1.050919e-03
830.00,1.256409e-03
831.00,1.515416e-03
832.00,9.608709e-04
833.00,2.333194e-04
834.00,2.461715e-04
835.00,8.248375e-04
836.00,2.426840e-03
837.00,2.592442e-03
838.00,2.390449e-03
839.00,1.341071e-03
840.00,3.480302e-04
841.00,4.309772e-04
842.00,9.316078e-04
843.00,1.566565e-03
844.00,1.522631e-03
845.00,1.494417e-03
846.00,9.410101e-04
847.00,1.975722e-04
848.00,2.326337e-04
849.00,5.445181e-04
850.00,6.620255e-04
851.00,6.375333e-04
852.00,5.848771e-04
853.00,6.740753e-04
854.00,3.936248e-04
855.00,3.412606e-04
856.00,7.021527e-05
857.00,8.593621e-05
858.00,3.371880e-04
859.00,3.571560e-04
860.00,4.579953e-04
861.00,3.740955e-04
862.00,3.761840e-04
863.00,7.811349e-05
864.00,8.608231e-05
865.00,5.261229e-04
866.00,1.617098e-03
867.00,3.852769e-03
868.00,2.393048e-03
869.00,9.011523e-04
870.00,1.994532e-04
871.00,3.483323e-04
872.00,2.459068e-03
873.00,7.350683e-03
874.00,6.678337e-03
875.00,2.324442e-03
876.00,6.992572e-04
877.00,2.466411e-04
878.00,2.606893e-04
879.00,7.326640e-04
880.00,1.909503e-03
881.00,1.567824e-03
882.00,1.317870e-03
883.00,7.889289e-04
884.00,2.788806e-04
885.00,2.563035e-04
886.00,7.266854e-04
887.00,1.259060e-03
888.00,1.327759e-03
889.00,1.203998e-03
890.00,6.855660e-04
891.00,2.437750e-04
892.00,3.030170e-04
893.00,8.060394e-04
894.00,9.597418e-04
895.00,8.886394e-04
896.00,6.788893e-04
897.00,4.744197e-04
898.00,1.308702e-04
899.00,9.916013e-05
900.00,3.649135e-04
901.00,5.922713e-04
902.00,7.939300e-04
903.00,7.973739e-04
904.00,4.770750e-04
905.00,1.385466e-04
906.00,1.365060e-04
907.00,4.285464e-04
908.00,6.366546e-04
909.00,7.886768e-04
910.00,7.898203e-04
911.00,5.942316e-04
912.00,1.715801e-04
913.00,1.247254e-04
914.00,3.726067e-04
915.00,5.195446e-04
916.00,7.528378e-04
917.00,6.916781e-04
918.00,5.852116e-04
919.00,2.084749e-04
920.00,1.305396e-04
921.00,6.155845e-04
922.00,7.722334e-04
923.00,9.546314e-04
924.00,8.977256e-04
925.00,6.453510e-04
926.00,2.410147e-04
927.00,1.854555e-04
928.00,8.032916e-04
929.00,1.210435e-03
930.00,1.536528e-03
931.00,1.300086e-03
932.00,8.290171e-04
933.00,3.170990e-04
934.00,2.965514e-04
935.00,9.464322e-04
936.00,1.472247e-03
937.00,1.729874e-03
938.00,1.503311e-03
939.00,1.081419e-03
940.00,4.389854e-04
941.00,4.463202e-04
942.00,1.002656e-03
943.00,1.541560e-03
944.00,1.687393e-03
945.00,1.701607e-03
946.00,1.417639e-03
947.00,4.955040e-04
948.00,4.580347e-04
949.00,1.275579e-03
950.00,1.886396e-03
951.00,1.992915e-03
952.00,1.531686e-03
953.00,1.142835e-03
954.00,5.020525e-04
955.00,4.482950e-04
956.00,1.327132e-03
957.00,1.907140e-03
958.00,2.105219e-03
959.00,1.909443e-03
960.00,1.269413e-03
961.00,7.223341e-04
962.00,1.170591e-03
963.00,8.911966e-03
964.00,2.153756e-02
965.00,1.512741e-02
966.00,3.885273e-03
967.00,1.138424e-03
968.00,5.310417e-04
969.00,6.283786e-04
970.00,1.636781e-03
971.00,2.026571e-03
972.00,2.351090e-03
973.00,2.174690e-03
974.00,1.617339e-03
975.00,5.731478e-04
976.00,4.766962e-04
977.00,1.087013e-03
978.00,1.692054e-03
979.00,1.542706e-03
980.00,1.267594e-03
981.00,6.700169e-04
982.00,2.321599e-04
983.00,2.835236e-04
984.00,6.783813e-04
985.00,1.253977e-03
986.00,1.573530e-03
987.00,1.166608e-03
988.00,7.492742e-04
989.00,2.367075e-04
990.00,2.232785e-04
991.00,4.878218e-04
992.00,6.750504e-04
993.00,9.260647e-04
994.00,1.572517e-03
995.00,4.613060e-03
996.00,2.838902e-03
997.00,2.102784e-03
998.00,2.295857e-03
999.00,1.194293e-03
1000.00,9.413745e-04
1001.00,6.174463e-04
1002.00,9.885017e-04
1003.00,1.106003e-03
1004.00,3.535546e-03
1005.00,1.344386e-02
1006.00,6.112441e-03
1007.00,1.574462e-03
1008.00,5.588759e-04
1009.00,4.048020e-04
1010.00,1.578382e-04
1011.00,1.756885e-04
1012.00,5.044016e-04
1013.00,7.702366e-04
1014.00,9.056145e-04
1015.00,6.566542e-04
1016.00,5.591614e-04
1017.00,2.155577e-04
1018.00,2.031047e-04
1019.00,4.222378e-04
1020.00,7.364230e-04
1021.00,8.364180e-04
1022.00,8.547809e-04
1023.00,6.100853e-04
1024.00,2.656766e-04
1025.00,2.724718e-04
1026.00,6.352137e-04
1027.00,1.042820e-03
1028.00,9.014897e-04
1029.00,8.101405e-04
1030.00,4.479501e-04
1031.00,2.431767e-04
1032.00,2.513630e-04
1033.00,4.818683e-04
1034.00,6.958912e-04
1035.00,7.602563e-04
1036.00,9.077801e-04
1037.00,6.561198e-04
1038.00,3.459534e-04
1039.00,3.691310e-04
1040.00,8.329698e-04
1041.00,1.170311e-03
1042.00,1.108800e-03
1043.00,1.079879e-03
1044.00,6.620409e-04
1045.00,2.570329e-04
1046.00,2.348437e-04
1047.00,5.046998e-04
1048.00,8.784805e-04
1049.00,9.219463e-04
1050.00,8.085981e-04
1051.00,4.874443e-04
1052.00,1.831674e-04
1053.00,2.028017e-04
1054.00,3.838765e-04
1055.00,6.731786e-04
1056.00,7.000188e-04
1057.00,6.658474e-04
1058.00,4.450476e-04
1059.00,1.836262e-04
1060.00,2.476400e-04
1061.00,4.884810e-04
1062.00,9.117734e-04
1063.00,8.379585e-04
1064.00,8.852232e-04
1065.00,5.439866e-04
1066.00,2.104926e-04
1067.00,1.940311e-04
1068.00,3.765239e-04
1069.00,5.982084e-04
1070.00,6.070950e-04
1071.00,6.662459e-04
1072.00,4.586174e-04
1073.00,2.267586e-04
1074.00,2.040234e-04
1075.00,4.861878e-04
1076.00,6.576002e-04
1077.00,6.530595e-04
1078.00,7.239464e-04
1079.00,5.230994e-04
1080.00,2.428776e-04
1081.00,1.660586e-04
1082.00,4.472258e-04
1083.00,9.760196e-04
1084.00,2.800090e-03
1085.00,9.818453e-03
1086.00,9.298567e-03
1087.00,2.290474e-03
1088.00,7.729244e-04
1089.00,1.233496e-03
1090.00,1.501553e-03
1091.00,9.507532e-04
1092.00,7.080434e-04
1093.00,3.300777e-04
1094.00,1.422154e-04
1095.00,1.619444e-04
1096.00,3.241723e-04
1097.00,5.724014e-04
1098.00,4.236263e-04
1099.00,3.547138e-04
1100.00,1.896439e-04
1101.00,7.243492e-05
1102.00,9.755921e-05
1103.00,1.706273e-04
1104.00,2.924743e-04
1105.00,2.754290e-04
1106.00,3.107642e-04
1107.00,1.933203e-04
1108.00,9.748970e-05
1109.00,1.755431e-04
1110.00,8.100154e-04
1111.00,7.168935e-03
1112.00,1.354583e-02
1113.00,6.533481e-03
1114.00,7.374187e-04
1115.00,1.006809e-04
1116.00,8.446143e-05
1117.00,1.655967e-04
1118.00,4.321155e-04
1119.00,5.585357e-04
1120.00,7.503688e-04
1121.00,4.322873e-04
1122.00,1.626614e-04
1123.00,1.583106e-04
1124.00,2.804439e-04
1125.00,4.564941e-04
1126.00,3.317735e-04
1127.00,3.570587e-04
1128.00,2.273027e-04
1129.00,1.065382e-04
1130.00,1.212972e-04
1131.00,2.267351e-04
1132.00,4.873743e-04
1133.00,4.309323e-04
1134.00,4.351418e-04
1135.00,2.488400e-04
1136.00,1.079897e-04
1137.00,1.092024e-04
1138.00,1.976108e-04
1139.00,4.355916e-04
1140.00,4.434396e-04
1141.00,5.133578e-04
1142.00,2.977717e-04
1143.00,1.259205e-04
1144.00,1.172693e-04
1145.00,2.272121e-04
1146.00,4.131105e-04
1147.00,3.168521e-04
1148.00,3.688803e-04
1149.00,2.597649e-04
1150.00,1.300922e-04
1151.00,1.586452e-04
1152.00,3.037882e-04
1153.00,4.835546e-04
1154.00,3.410642e-04
1155.00,3.277708e-04
1156.00,1.691320e-04
1157.00,8.355103e-05
1158.00,8.926188e-05
1159.00,1.692400e-04
1160.00,3.108811e-04
1161.00,2.723935e-04
1162.00,3.481859e-04
1163.00,2.184448e-04
1164.00,1.036392e-04
1165.00,9.193788e-05
1166.00,1.796223e-04
1167.00,2.760593e-04
1168.00,1.896526e-04
1169.00,2.792402e-04
1170.00,5.315739e-04
1171.00,2.183212e-03
1172.00,2.413329e-02
1173.00,1.437581e-01
1174.00,7.759464e-02
1175.00,2.702875e-03
1176.00,1.308910e-04
1177.00,1.564706e-05
1178.00,1.254723e-05
1179.00,3.665029e-05
1180.00,1.184162e-04
1181.00,2.217081e-04
1182.00,1.432946e-04
1183.00,1.300430e-04
1184.00,6.441792e-05
1185.00,3.285459e-05
1186.00,2.814615e-05
1187.00,6.119894e-05
1188.00,1.383639e-04
1189.00,1.049133e-04
1190.00,1.174637e-04
1191.00,6.518920e-05
1192.00,4.921382e-05
1193.00,7.601550e-05
1194.00,1.697033e-04
1195.00,2.565481e-04
1196.00,1.575429e-04
1197.00,1.790153e-04
1198.00,1.140362e-04
1199.00,5.867236e-05
1200.00,5.363406e-05
1201.00,9.875709e-05
1202.00,1.901917e-04
1203.00,1.385659e-04
1204.00,1.381824e-04
1205.00,8.936925e-05
1206.00,5.326767e-05
1207.00,5.866227e-05
1208.00,1.118199e-04
1209.00,1.689534e-04
1210.00,1.585627e-04
1211.00,4.175337e-04
1212.00,8.717655e-04
1213.00,1.051064e-03
1214.00,3.985795e-04
1215.00,1.054302e-04
1216.00,7.412874e-05
1217.00,8.907798e-05
1218.00,1.325200e-04
1219.00,1.167161e-04
1220.00,1.240228e-04
1221.00,1.080861e-04
1222.00,6.868367e-05
1223.00,7.917028e-05
1224.00,1.259995e-04
1225.00,2.049317e-04
1226.00,1.867441e-04
1227.00,1.660936e-04
1228.00,1.160260e-04
1229.00,5.550231e-05
1230.00,5.966667e-05
1231.00,9.682017e-05
1232.00,1.597157e-04
1233.00,1.697005e-04
1234.00,1.657633e-04
1235.00,1.212913e-04
1236.00,6.914580e-05
1237.00,8.240133e-05
1238.00,1.590758e-04
1239.00,2.357375e-04
1240.00,2.007537e-04
1241.00,1.610628e-04
1242.00,1.105972e-04
1243.00,6.933544e-05
1244.00,1.090439e-04
1245.00,2.348164e-04
1246.00,4.587886e-04
1247.00,4.490419e-04
1248.00,3.371377e-04
1249.00,1.912067e-04
1250.00,8.134883e-05
1251.00,8.820750e-05
1252.00,1.491118e-04
1253.00,2.784764e-04
1254.00,2.987838e-04
1255.00,2.459484e-04
1256.00,1.611169e-04
1257.00,7.969058e-05
1258.00,7.466656e-05
1259.00,1.159956e-04
1260.00,1.952969e-04
1261.00,2.062489e-04
1262.00,2.094177e-04
1263.00,1.398809e-04
1264.00,7.779041e-05
1265.00,8.773754e-05
1266.00,1.421624e-04
1267.00,2.197486e-04
1268.00,2.280389e-04
1269.00,1.920171e-04
1270.00,1.249775e-04
1271.00,8.892967e-05
1272.00,3.313311e-04
1273.00,3.880553e-03
1274.00,2.140641e-02
1275.00,1.654898e-02
1276.00,1.814030e-03
1277.00,1.301735e-04
1278.00,3.018087e-05
1279.00,4.758804e-05
1280.00,1.210817e-04
1281.00,2.521441e-04
1282.00,2.719981e-04
1283.00,2.133175e-04
1284.00,1.185514e-04
1285.00,6.147072e-05
1286.00,7.322205e-05
1287.00,1.359789e-04
1288.00,2.542935e-04
1289.00,3.390155e-04
1290.00,3.453459e-04
1291.00,2.519510e-04
1292.00,1.290827e-04
1293.00,1.066075e-04
1294.00,1.531270e-04
1295.00,2.043240e-04
1296.00,2.565241e-04
1297.00,5.691540e-04
1298.00,1.261656e-03
1299.00,8.542069e-04
1300.00,6.047810e-04
1301.00,5.092223e-04
1302.00,3.516276e-04
1303.00,2.735553e-04
1304.00,2.201293e-04
1305.00,1.543835e-04
1306.00,7.378791e-05
1307.00,7.463530e-05
1308.00,1.599011e-04
1309.00,2.456256e-04
1310.00,2.912293e-04
1311.00,2.354409e-04
1312.00,1.511057e-04
1313.00,8.844626e-05
1314.00,1.006255e-04
1315.00,1.475000e-04
1316.00,1.686555e-04
1317.00,1.648620e-04
1318.00,1.753303e-04
1319.00,1.516644e-04
1320.00,8.605040e-05
1321.00,8.612423e-05
1322.00,1.448574e-04
1323.00,2.023534e-04
1324.00,2.262019e-04
1325.00,2.218184e-04
1326.00,1.648453e-04
1327.00,5.006473e-05
1328.00,2.456592e-05
1329.00,6.117984e-05
1330.00,8.967132e-04
1331.00,2.381325e-02
1332.00,1.392404e-01
1333.00,1.005285e-01
1334.00,5.968722e-03
1335.00,3.181150e-04
1336.00,5.871712e-05
1337.00,2.441675e-05
1338.00,2.520409e-05
1339.00,3.531426e-05
1340.00,4.358126e-05
1341.00,3.251305e-05
1342.00,3.281873e-05
1343.00,5.702627e-05
1344.00,6.701674e-05
1345.00,8.119842e-05
1346.00,8.913818e-05
1347.00,7.260554e-05
1348.00,4.934820e-05
1349.00,4.890119e-05
1350.00,9.904035e-05
1351.00,1.228070e-04
1352.00,1.066526e-04
1353.00,9.254971e-05
1354.00,6.191213e-05
1355.00,3.492984e-05
1356.00,3.472409e-05
1357.00,6.343557e-05
1358.00,8.070467e-05
1359.00,8.288133e-05
1360.00,8.151346e-05
1361.00,6.067075e-05
1362.00,3.088599e-05
1363.00,3.078901e-05
1364.00,5.558232e-05
1365.00,7.469950e-05
1366.00,1.450334e-04
1367.00,4.203681e-04
1368.00,9.020030e-04
1369.00,5.445625e-04
1370.00,2.186777e-04
1371.00,1.226049e-04
1372.00,5.065880e-05
1373.00,3.040566e-05
1374.00,2.684939e-05
1375.00,2.654900e-05
1376.00,3.012988e-05
1377.00,4.862288e-05
1378.00,1.060518e-04
1379.00,8.820194e-05
1380.00,6.533491e-05
1381.00,6.800462e-05
1382.00,6.392022e-05
1383.00,4.395725e-05
1384.00,5.119610e-05
1385.00,9.560847e-05
1386.00,8.868122e-05
1387.00,6.362933e-05
1388.00,4.513659e-05
1389.00,3.816096e-05
1390.00,2.423274e-05
1391.00,2.565157e-05
1392.00,4.952662e-05
1393.00,4.967874e-05
1394.00,3.917601e-05
1395.00,3.221609e-05
1396.00,2.693736e-05
1397.00,2.003036e-05
1398.00,2.374416e-05
1399.00,4.615550e-05
1400.00,6.186560e-05
1401.00,7.162694e-05
1402.00,6.099012e-05
1403.00,3.567660e-05
1404.00,2.107994e-05
1405.00,5.087378e-05
1406.00,7.129346e-04
1407.00,9.004083e-03
1408.00,2.749432e-02
1409.00,7.223065e-03
1410.00,3.716102e-04
1411.00,2.207188e-05
1412.00,8.046440e-06
1413.00,1.288311e-05
1414.00,1.923399e-05
1415.00,2.547695e-05
1416.00,3.233019e-05
1417.00,3.996031e-05
1418.00,3.152757e-05
1419.00,2.782451e-05
1420.00,3.583833e-05
1421.00,3.194690e-05
1422.00,2.930700e-05
1423.00,2.943312e-05
1424.00,2.612267e-05
1425.00,1.536712e-05
1426.00,1.508196e-05
1427.00,3.116533e-05
1428.00,5.322310e-05
1429.00,6.070208e-05
1430.00,4.582815e-05
1431.00,2.996051e-05
1432.00,1.665166e-05
1433.00,1.682081e-05
1434.00,3.128142e-05
1435.00,4.243229e-05
1436.00,4.300763e-05
1437.00,3.648820e-05
1438.00,2.916852e-05
1439.00,1.530208e-05
1440.00,1.205403e-05
1441.00,1.641656e-05
1442.00,2.028395e-05
1443.00,2.576436e-05
1444.00,2.953696e-05
1445.00,3.045597e-05
1446.00,2.175893e-05
1447.00,1.870584e-05
1448.00,2.398907e-05
1449.00,2.732355e-05
1450.00,2.368174e-05
1451.00,1.573069e-05
1452.00,1.266642e-05
1453.00,1.072346e-05
1454.00,1.470504e-05
1455.00,3.527024e-05
1456.00,8.716367e-05
1457.00,1.988987e-04
1458.00,4.931683e-04
1459.00,1.584840e-03
1460.00,3.553587e-03
1461.00,5.926765e-03
1462.00,3.112890e-03
1463.00,2.343402e-04
1464.00,1.698469e-05
1465.00,5.391923e-06
1466.00,6.183326e-06
1467.00,6.943959e-06
1468.00,8.942438e-06
1469.00,1.252519e-05
1470.00,1.532990e-05
1471.00,1.717131e-05
1472.00,1.311017e-05
1473.00,9.753043e-06
1474.00,7.391035e-06
1475.00,1.128190e-05
1476.00,1.744766e-05
1477.00,1.684879e-05
1478.00,1.285139e-05
1479.00,9.898955e-06
1480.00,9.393199e-06
1481.00,6.514855e-06
1482.00,6.480593e-06
1483.00,7.645912e-06
1484.00,1.058070e-05
1485.00,1.514913e-05
1486.00,1.467946e-05
1487.00,1.210334e-05
1488.00,6.198170e-06
1489.00,5.655882e-06
1490.00,8.558757e-06
1491.00,1.780902e-05
1492.00,6.110533e-05
1493.00,2.177540e-04
1494.00,3.999356e-04
1495.00,1.539320e-04
1496.00,5.015007e-05
1497.00,2.261740e-05
1498.00,1.453686e-05
1499.00,1.377302e-05
1500.00,1.668432e-05
1501.00,1.882794e-05
1502.00,1.245516e-05
1503.00,1.560394e-05
1504.00,2.557453e-05
1505.00,3.259212e-05
1506.00,2.529446e-05
1507.00,1.892726e-05
1508.00,1.648012e-05
1509.00,1.140129e-05
1510.00,1.233812e-05
1511.00,1.411254e-05
1512.00,1.496096e-05
1513.00,1.545319e-05
1514.00,1.787921e-05
1515.00,1.759530e-05
1516.00,9.277846e-06
1517.00,6.029930e-06
1518.00,5.323199e-06
1519.00,7.680928e-06
1520.00,1.124123e-05
1521.00,1.044010e-05
1522.00,8.205811e-06
1523.00,5.197165e-06
1524.00,5.817102e-06
1525.00,1.166445e-05
1526.00,3.668554e-05
1527.00,1.238146e-04
1528.00,2.300050e-04
1529.00,1.494983e-04
1530.00,2.941894e-05
1531.00,1.005014e-05
1532.00,8.714122e-06
1533.00,1.144603e-05
1534.00,1.236532e-05
1535.00,1.100275e-05
1536.00,1.121244e-05
1537.00,1.003921e-05
1538.00,1.010747e-05
1539.00,1.085261e-05
1540.00,1.103626e-05
1541.00,1.392788e-05
1542.00,1.467981e-05
1543.00,9.942994e-06
1544.00,6.085731e-06
1545.00,6.179957e-06
1546.00,9.460106e-06
1547.00,9.451227e-06
1548.00,8.093755e-06
1549.00,6.100834e-06
1550.00,3.987725e-06
1551.00,3.017830e-06
1552.00,3.761095e-06
1553.00,7.482073e-06
1554.00,9.450831e-06
1555.00,9.110869e-06
1556.00,8.337929e-06
1557.00,6.986651e-06
1558.00,5.590633e-06
1559.00,6.053874e-06
1560.00,1.057993e-05
1561.00,1.394572e-05
1562.00,1.366393e-05
1563.00,1.137298e-05
1564.00,7.539132e-06
1565.00,4.947124e-06
1566.00,4.567347e-06
1567.00,6.463067e-06
1568.00,9.567189e-06
1569.00,1.292004e-05
1570.00,1.096069e-05
1571.00,5.482241e-06
1572.00,2.757894e-06
1573.00,2.687394e-06
1574.00,5.620080e-06
1575.00,8.150826e-06
1576.00,7.817403e-06
1577.00,7.024256e-06
1578.00,7.828250e-06
1579.00,1.070933e-05
1580.00,1.013493e-05
1581.00,8.545052e-06
1582.00,8.922205e-06
1583.00,1.199841e-05
1584.00,1.201200e-05
1585.00,1.108603e-05
1586.00,1.540898e-05
1587.00,2.095269e-05
1588.00,1.537419e-05
1589.00,8.303309e-06
1590.00,7.428958e-06
1591.00,9.004881e-06
1592.00,1.328907e-05
1593.00,2.568460e-05
1594.00,5.749842e-05
1595.00,1.707876e-04
1596.00,5.567061e-04
1597.00,9.312439e-04
1598.00,2.734833e-04
1599.00,3.478623e-05
1600.00,8.675846e-06
1601.00,3.647572e-06
1602.00,3.114405e-06
1603.00,4.707626e-06
1604.00,1.036959e-05
1605.00,1.598851e-05
1606.00,1.525854e-05
1607.00,1.302152e-05
1608.00,7.544972e-06
1609.00,4.791761e-06
1610.00,4.475362e-06
1611.00,6.989188e-06
1612.00,9.013577e-06
1613.00,7.256268e-06
1614.00,4.559491e-06
1615.00,2.149702e-06
1616.00,1.763917e-06
1617.00,2.839194e-06
1618.00,6.798854e-06
1619.00,1.326194e-05
1620.00,1.850928e-05
1621.00,2.314412e-05
1622.00,1.582839e-05
1623.00,6.273174e-06
1624.00,3.060170e-06
1625.00,3.147971e-06
1626.00,3.151097e-06
1627.00,2.820227e-06
1628.00,3.887661e-06
1629.00,6.003816e-06
1630.00,7.484291e-06
1631.00,7.791904e-06
1632.00,8.927426e-06
1633.00,9.502452e-06
1634.00,9.061718e-06
1635.00,8.022366e-06
1636.00,4.182499e-06
1637.00,2.296045e-06
1638.00,2.210381e-06
1639.00,3.465043e-06
1640.00,4.945296e-06
1641.00,5.965027e-06
1642.00,6.228096e-06
1643.00,3.734556e-06
1644.00,1.654234e-06
1645.00,1.280326e-06
1646.00,2.214018e-06
1647.00,3.946564e-06
1648.00,4.651547e-06
1649.00,4.997546e-06
1650.00,4.162584e-06
1651.00,2.543948e-06
1652.00,1.989309e-06
1653.00,2.481472e-06
1654.00,3.393105e-06
1655.00,3.217031e-06
1656.00,2.491812e-06
1657.00,1.802109e-06
1658.00,1.807494e-06
1659.00,3.274788e-06
1660.00,6.269774e-06
1661.00,9.045204e-06
1662.00,9.375729e-06
1663.00,8.226223e-06
1664.00,5.722381e-06
1665.00,3.080824e-06
1666.00,2.503261e-06
1667.00,3.042094e-06
1668.00,3.646321e-06
1669.00,3.668398e-06
1670.00,3.323610e-06
1671.00,2.226684e-06
1672.00,1.510717e-06
1673.00,2.308598e-06
1674.00,4.135728e-06
1675.00,4.783642e-06
1676.00,4.229308e-06
1677.00,5.365243e-06
1678.00,6.953285e-06
1679.00,4.658760e-06
1680.00,2.938938e-06
1681.00,2.107963e-06
1682.00,2.335095e-06
1683.00,3.094344e-06
1684.00,4.334478e-06
1685.00,3.988408e-06
1686.00,1.799319e-06
1687.00,1.194061e-06
1688.00,1.499726e-06
1689.00,3.322841e-06
1690.00,8.614891e-06
1691.00,1.977513e-05
1692.00,2.060739e-05
1693.00,5.904430e-06
1694.00,2.126193e-06
1695.00,1.688242e-06
1696.00,2.703092e-06
1697.00,3.595117e-06
1698.00,2.858287e-06
1699.00,1.403614e-06
1700.00,6.459277e-07
1701.00,7.853690e-07
1702.00,1.407119e-06
1703.00,2.711244e-06
1704.00,3.518727e-06
1705.00,3.429042e-06
1706.00,2.423096e-06
1707.00,1.141890e-06
1708.00,8.743985e-07
1709.00,9.327874e-07
1710.00,1.268442e-06
1711.00,1.174895e-06
1712.00,1.024414e-06
1713.00,8.837673e-07
1714.00,6.958244e-07
1715.00,9.539054e-07
1716.00,1.509995e-06
1717.00,2.176388e-06
1718.00,2.379033e-06
1719.00,2.314001e-06
1720.00,1.546010e-06
1721.00,7.769718e-07
1722.00,6.615985e-07
1723.00,8.786399e-07
1724.00,1.436783e-06
1725.00,1.719107e-06
1726.00,1.973899e-06
1727.00,2.590712e-06
1728.00,3.583084e-06
1729.00,8.498952e-06
1730.00,1.559303e-05
1731.00,1.599095e-05
1732.00,9.448624e-06
1733.00,5.468728e-06
1734.00,2.721826e-06
1735.00,1.324139e-06
1736.00,1.391340e-06
1737.00,2.739850e-06
1738.00,5.816115e-06
1739.00,6.478222e-06
1740.00,4.406701e-06
1741.00,2.589105e-06
1742.00,1.632787e-06
1743.00,1.407886e-06
1744.00,1.662475e-06
1745.00,2.815790e-06
1746.00,3.526158e-06
1747.00,2.807536e-06
1748.00,1.497281e-06
1749.00,9.196386e-07
1750.00,1.036639e-06
1751.00,1.457552e-06
1752.00,1.928667e-06
1753.00,1.917308e-06
1754.00,1.945122e-06
1755.00,1.575615e-06
1756.00,1.215589e-06
1757.00,1.464247e-06
1758.00,2.018159e-06
1759.00,3.008171e-06
1760.00,3.915271e-06
1761.00,6.809309e-06
1762.00,1.526826e-05
1763.00,4.496224e-05
1764.00,1.875530e-04
1765.00,2.981792e-04
1766.00,1.015183e-04
1767.00,1.528540e-05
1768.00,4.227273e-06
1769.00,1.909798e-06
1770.00,9.780628e-07
1771.00,5.952000e-07
1772.00,6.036635e-07
1773.00,1.129598e-06
1774.00,1.932396e-06
1775.00,2.741767e-06
1776.00,2.435732e-06
1777.00,1.962472e-06
1778.00,2.264204e-06
1779.00,2.937569e-06
1780.00,3.595592e-06
1781.00,3.546780e-06
1782.00,3.300499e-06
1783.00,2.140439e-06
1784.00,1.108982e-06
1785.00,7.017091e-07
1786.00,6.995811e-07
1787.00,1.282717e-06
1788.00,2.000267e-06
1789.00,2.220406e-06
1790.00,1.685508e-06
1791.00,1.273842e-06
1792.00,1.307468e-06
1793.00,1.415210e-06
1794.00,1.822773e-06
1795.00,1.735451e-06
1796.00,1.225792e-06
1797.00,6.802855e-07
1798.00,5.413676e-07
1799.00,7.043379e-07
1800.00,9.816653e-07
1801.00,1.518732e-06
1802.00,1.748000e-06
1803.00,2.003977e-06
1804.00,1.607434e-06
1805.00,1.098615e-06
1806.00,1.154290e-06
1807.00,1.483327e-06
1808.00,1.666275e-06
1809.00,1.449126e-06
1810.00,1.610459e-06
1811.00,1.311107e-06
1812.00,6.878583e-07
1813.00,4.362995e-07
1814.00,4.335182e-07
1815.00,7.391474e-07
1816.00,1.341545e-06
1817.00,2.115236e-06
1818.00,1.828312e-06
1819.00,1.188248e-06
1820.00,1.099295e-06
1821.00,1.288975e-06
1822.00,1.471237e-06
1823.00,1.465295e-06
1824.00,1.730151e-06
1825.00,1.278673e-06
1826.00,6.427244e-07
1827.00,4.460352e-07
1828.00,6.073244e-07
1829.00,1.315557e-06
1830.00,2.253936e-06
1831.00,3.020266e-06
1832.00,2.477107e-06
1833.00,1.504786e-06
1834.00,1.214428e-06
1835.00,1.646001e-06
1836.00,2.639781e-06
1837.00,3.082975e-06
1838.00,3.056848e-06
1839.00,2.144564e-06
1840.00,1.360879e-06
1841.00,1.254628e-06
1842.00,1.767443e-06
1843.00,3.121815e-06
1844.00,5.039372e-06
1845.00,7.404893e-06
1846.00,7.851950e-06
1847.00,6.528975e-06
1848.00,6.785134e-06
1849.00,6.793645e-06
1850.00,5.590507e-06
1851.00,3.352508e-06
1852.00,2.125276e-06
1853.00,1.244530e-06
1854.00,7.209008e-07
1855.00,7.033333e-07
1856.00,1.135688e-06
1857.00,1.857041e-06
1858.00,2.105824e-06
1859.00,1.883743e-06
1860.00,1.247983e-06
1861.00,8.124420e-07
1862.00,9.018668e-07
1863.00,1.303999e-06
1864.00,1.504777e-06
1865.00,1.344724e-06
1866.00,1.270306e-06
1867.00,1.072542e-06
1868.00,6.607983e-07
1869.00,6.909557e-07
1870.00,1.487535e-06
1871.00,3.430096e-06
1872.00,4.412323e-06
1873.00,2.617489e-06
1874.00,1.133160e-06
1875.00,6.953630e-07
1876.00,1.260546e-06
1877.00,3.320727e-06
1878.00,4.727782e-06
1879.00,3.183990e-06
1880.00,1.736278e-06
1881.00,1.234080e-06
1882.00,1.029158e-06
1883.00,1.290744e-06
1884.00,1.969741e-06
1885.00,2.449886e-06
1886.00,2.452184e-06
1887.00,2.398442e-06
1888.00,2.095940e-06
1889.00,1.499805e-06
1890.00,1.323516e-06
1891.00,1.564481e-06
1892.00,1.730389e-06
1893.00,2.061888e-06
1894.00,2.785947e-06
1895.00,3.067191e-06
1896.00,2.110736e-06
1897.00,1.617185e-06
1898.00,1.589882e-06
1899.00,1.741948e-06
1900.00,2.062297e-06
1901.00,1.912100e-06
1902.00,1.253165e-06
1903.00,5.823728e-07
1904.00,5.279527e-07
1905.00,1.000130e-06
1906.00,1.797439e-06
1907.00,2.340804e-06
1908.00,2.236510e-06
1909.00,2.345088e-06
1910.00,2.210841e-06
1911.00,2.189490e-06
1912.00,2.222475e-06
1913.00,1.818311e-06
1914.00,1.564368e-06
1915.00,1.557579e-06
1916.00,1.551230e-06
1917.00,1.504585e-06
1918.00,2.523964e-06
1919.00,4.772159e-06
1920.00,5.556907e-06
1921.00,4.578929e-06
1922.00,3.342255e-06
1923.00,2.236045e-06
1924.00,1.375685e-06
1925.00,1.320024e-06
1926.00,1.669125e-06
1927.00,1.451447e-06
1928.00,1.019787e-06
1929.00,7.925039e-07
1930.00,7.691727e-07
1931.00,8.766283e-07
1932.00,1.452691e-06
1933.00,2.630314e-06
1934.00,3.738056e-06
1935.00,4.360557e-06
1936.00,3.721780e-06
1937.00,2.542894e-06
1938.00,1.395514e-06
1939.00,1.085111e-06
1940.00,1.315333e-06
1941.00,1.711623e-06
1942.00,2.150056e-06
1943.00,2.262036e-06
1944.00,2.097059e-06
1945.00,1.678383e-06
1946.00,1.380734e-06
1947.00,1.055476e-06
1948.00,1.048711e-06
1949.00,1.511109e-06
1950.00,2.212670e-06
1951.00,3.434654e-06
1952.00,5.257679e-06
1953.00,5.219121e-06
1954.00,2.505934e-06
1955.00,1.406988e-06
1956.00,1.334676e-06
1957.00,1.334611e-06
1958.00,1.358198e-06
1959.00,1.406283e-06
1960.00,1.482601e-06
1961.00,1.469110e-06
1962.00,1.614768e-06
1963.00,1.897197e-06
1964.00,2.284739e-06
1965.00,2.858534e-06
1966.00,3.375930e-06
1967.00,3.004199e-06
1968.00,1.916743e-06
1969.00,1.371534e-06
1970.00,1.344443e-06
1971.00,1.562609e-06
1972.00,1.755008e-06
1973.00,1.543698e-06
1974.00,8.302829e-07
1975.00,4.925897e-07
1976.00,6.140203e-07
1977.00,1.141551e-06
1978.00,1.832750e-06
1979.00,2.094528e-06
1980.00,2.483087e-06
1981.00,2.131997e-06
1982.00,1.580561e-06
1983.00,1.829858e-06
1984.00,3.013810e-06
1985.00,4.142707e-06
1986.00,3.499988e-06
1987.00,2.537625e-06
1988.00,1.857274e-06
1989.00,1.653491e-06
1990.00,1.809416e-06
1991.00,2.526460e-06
1992.00,3.127002e-06
1993.00,2.722530e-06
1994.00,2.266022e-06
1995.00,1.446758e-06
1996.00,1.139883e-06
1997.00,1.056221e-06
1998.00,1.091229e-06
1999.00,1.211627e-06
2000.00,1.500334e-06
2001.00,2.727979e-06
2002.00,3.542474e-06
2003.00,2.890613e-06
2004.00,2.652057e-06
2005.00,3.816757e-06
2006.00,5.388193e-06
2007.00,4.898347e-06
2008.00,3.444180e-06
2009.00,1.817673e-06
2010.00,1.247453e-06
2011.00,1.448222e-06
2012.00,2.253445e-06
2013.00,2.845429e-06
2014.00,2.750494e-06
2015.00,2.618843e-06
2016.00,1.964579e-06
2017.00,1.364210e-06
2018.00,1.206534e-06
2019.00,1.291072e-06
2020.00,1.262017e-06
2021.00,1.274417e-06
2022.00,1.868395e-06
2023.00,2.096614e-06
2024.00,1.496318e-06
2025.00,1.100504e-06
2026.00,1.420471e-06
2027.00,2.231571e-06
2028.00,3.151831e-06
2029.00,3.769696e-06
2030.00,3.062498e-06
2031.00,1.879882e-06
2032.00,1.213713e-06
2033.00,1.090314e-06
2034.00,1.219916e-06
2035.00,1.418795e-06
2036.00,1.903744e-06
2037.00,2.187256e-06
2038.00,2.309489e-06
2039.00,2.790238e-06
2040.00,3.829217e-06
2041.00,3.945284e-06
2042.00,3.041996e-06
2043.00,3.161877e-06
2044.00,3.295191e-06
2045.00,2.588590e-06
2046.00,1.748577e-06
2047.00,1.558277e-06
2048.00,1.769769e-06
2049.00,2.075389e-06
2050.00,2.297249e-06
2051.00,1.709058e-06
2052.00,1.099040e-06
2053.00,1.097200e-06
2054.00,1.801163e-06
2055.00,2.311410e-06
2056.00,1.824660e-06
2057.00,1.438039e-06
2058.00,1.070186e-06
2059.00,8.719189e-07
2060.00,9.966826e-07
2061.00,1.498050e-06
2062.00,1.781520e-06
2063.00,1.296897e-06
2064.00,9.121649e-07
2065.00,7.715197e-07
2066.00,8.860048e-07
2067.00,1.120391e-06
2068.00,1.275546e-06
2069.00,1.161365e-06
2070.00,1.011148e-06
2071.00,1.072559e-06
2072.00,1.147024e-06
2073.00,1.081419e-06
2074.00,1.177383e-06
2075.00,1.520251e-06
2076.00,1.647655e-06
2077.00,1.550503e-06
2078.00,1.440978e-06
2079.00,1.453924e-06
2080.00,1.639820e-06
2081.00,2.225611e-06
2082.00,2.932880e-06
2083.00,3.539713e-06
2084.00,4.335726e-06
2085.00,4.393982e-06
2086.00,3.861362e-06
2087.00,2.854709e-06
2088.00,2.467392e-06
2089.00,3.012359e-06
2090.00,3.299981e-06
2091.00,3.255018e-06
2092.00,2.548803e-06
2093.00,1.707652e-06
2094.00,9.961507e-07
2095.00,8.111139e-07
2096.00,1.255506e-06
2097.00,2.194161e-06
2098.00,3.504731e-06
2099.00,3.735001e-06
2100.00,3.748903e-06
2101.00,3.285438e-06
2102.00,2.793116e-06
2103.00,3.057879e-06
2104.00,3.532471e-06
2105.00,4.201448e-06
2106.00,3.441481e-06
2107.00,2.460908e-06
2108.00,1.604323e-06
2109.00,1.496527e-06
2110.00,1.878309e-06
2111.00,1.951079e-06
2112.00,1.821315e-06
2113.00,1.559287e-06
2114.00,1.497639e-06
2115.00,1.691470e-06
2116.00,2.902040e-06
2117.00,6.972380e-06
2118.00,1.189612e-05
2119.00,1.138628e-05
2120.00,6.392621e-06
2121.00,3.539632e-06
2122.00,2.412832e-06
2123.00,2.333668e-06
2124.00,2.823313e-06
2125.00,2.252886e-06
2126.00,1.417584e-06
2127.00,1.041905e-06
2128.00,1.154020e-06
2129.00,1.462461e-06
2130.00,1.792672e-06
2131.00,2.766697e-06
2132.00,4.495796e-06
2133.00,6.016733e-06
2134.00,4.170072e-06
2135.00,2.124124e-06
2136.00,1.417410e-06
2137.00,1.351171e-06
2138.00,1.451065e-06
2139.00,1.207491e-06
2140.00,9.804853e-07
2141.00,8.261547e-07
2142.00,7.922062e-07
2143.00,7.214375e-07
2144.00,6.867722e-07
2145.00,7.610441e-07
2146.00,9.356193e-07
2147.00,1.264720e-06
2148.00,1.380175e-06
2149.00,1.456451e-06
2150.00,1.549531e-06
2151.00,2.108365e-06
2152.00,3.575797e-06
2153.00,3.652021e-06
2154.00,2.893912e-06
2155.00,1.895562e-06
2156.00,1.432899e-06
2157.00,1.106077e-06
2158.00,1.268868e-06
2159.00,2.040397e-06
2160.00,2.954051e-06
2161.00,3.697262e-06
2162.00,3.475885e-06
2163.00,2.757490e-06
2164.00,1.709444e-06
2165.00,1.323126e-06
2166.00,1.347766e-06
2167.00,1.434806e-06
2168.00,1.418302e-06
2169.00,1.190745e-06
2170.00,9.581302e-07
2171.00,6.634369e-07
2172.00,7.164411e-07
2173.00,1.471142e-06
2174.00,2.845484e-06
2175.00,3.010450e-06
2176.00,1.840179e-06
2177.00,1.395207e-06
2178.00,1.106458e-06
2179.00,1.107916e-06
2180.00,1.520586e-06
2181.00,2.139196e-06
2182.00,2.435825e-06
2183.00,1.977484e-06
2184.00,1.308908e-06
2185.00,8.753352e-07
2186.00,9.005757e-07
2187.00,1.219387e-06
2188.00,1.520367e-06
2189.00,1.690314e-06
2190.00,1.653940e-06
2191.00,1.443838e-06
2192.00,9.967629e-07
2193.00,9.904830e-07
2194.00,1.559688e-06
2195.00,2.028848e-06
2196.00,2.124205e-06
2197.00,2.129031e-06
2198.00,1.972986e-06
2199.00,1.432057e-06
2200.00,1.506334e-06
2201.00,4.025974e-06
2202.00,1.893841e-05
2203.00,7.908335e-05
2204.00,1.086388e-04
2205.00,4.517316e-05
2206.00,8.115060e-06
2207.00,2.195508e-06
2208.00,1.194790e-06
2209.00,9.260203e-07
2210.00,7.763583e-07
2211.00,7.232235e-07
2212.00,9.133030e-07
2213.00,1.020112e-06
2214.00,1.165807e-06
2215.00,1.336440e-06
2216.00,1.371525e-06
2217.00,1.209709e-06
2218.00,1.052160e-06
2219.00,1.018092e-06
2220.00,1.008957e-06
2221.00,1.271194e-06
2222.00,1.627044e-06
2223.00,1.646643e-06
2224.00,1.209493e-06
2225.00,8.874475e-07
2226.00,8.712333e-07
2227.00,1.014882e-06
2228.00,1.463253e-06
2229.00,2.150404e-06
2230.00,2.744653e-06
2231.00,2.567501e-06
2232.00,1.720553e-06
2233.00,1.300291e-06
2234.00,1.053372e-06
2235.00,1.084734e-06
2236.00,1.217496e-06
2237.00,1.208575e-06
2238.00,1.587246e-06
2239.00,2.405474e-06
2240.00,3.422203e-06
2241.00,3.573123e-06
2242.00,4.253920e-06
2243.00,6.142577e-06
2244.00,7.217079e-06
2245.00,5.887377e-06
2246.00,3.446171e-06
2247.00,1.761658e-06
2248.00,9.713169e-07
2249.00,8.451472e-07
2250.00,1.086531e-06
2251.00,1.525221e-06
2252.00,2.210426e-06
2253.00,3.012990e-06
2254.00,3.103982e-06
2255.00,2.114708e-06
2256.00,1.640143e-06
2257.00,1.945092e-06
2258.00,2.580643e-06
2259.00,2.895744e-06
2260.00,2.360506e-06
2261.00,1.646134e-06
2262.00,1.165453e-06
2263.00,1.262629e-06
2264.00,1.723102e-06
2265.00,2.004762e-06
2266.00,1.838606e-06
2267.00,1.449962e-06
2268.00,1.288089e-06
2269.00,1.457590e-06
2270.00,1.904366e-06
2271.00,2.410569e-06
2272.00,2.465877e-06
2273.00,2.263863e-06
2274.00,1.956095e-06
2275.00,1.573148e-06
2276.00,1.265331e-06
2277.00,1.167424e-06
2278.00,1.405680e-06
2279.00,1.607412e-06
2280.00,1.640639e-06
2281.00,1.536847e-06
2282.00,1.364149e-06
2283.00,1.041683e-06
2284.00,8.639384e-07
2285.00,1.012144e-06
2286.00,1.310595e-06
2287.00,1.821026e-06
2288.00,2.444493e-06
2289.00,2.686354e-06
2290.00,2.500387e-06
2291.00,2.943108e-06
2292.00,4.056472e-06
2293.00,4.099482e-06
2294.00,3.291965e-06
2295.00,2.687143e-06
2296.00,2.355827e-06
2297.00,2.392807e-06
2298.00,2.604710e-06
2299.00,2.810902e-06
2300.00,2.862753e-06
2301.00,3.209575e-06
2302.00,2.865937e-06
2303.00,1.943230e-06
2304.00,1.169981e-06
2305.00,1.037607e-06
2306.00,1.221650e-06
2307.00,1.400340e-06
2308.00,1.672262e-06
2309.00,2.416168e-06
2310.00,3.422209e-06
2311.00,3.710826e-06
2312.00,2.805155e-06
2313.00,1.483448e-06
2314.00,9.642584e-07
2315.00,8.330351e-07
2316.00,1.068538e-06
2317.00,1.534556e-06
2318.00,1.931187e-06
2319.00,1.940975e-06
2320.00,1.484631e-06
2321.00,1.372319e-06
2322.00,1.604989e-06
2323.00,2.014935e-06
2324.00,2.413067e-06
2325.00,2.577690e-06
2326.00,2.446669e-06
2327.00,1.796636e-06
2328.00,1.754579e-06
2329.00,2.502145e-06
2330.00,3.408076e-06
2331.00,3.344048e-06
2332.00,2.185808e-06
2333.00,1.435180e-06
2334.00,1.257649e-06
2335.00,1.887190e-06
2336.00,3.362198e-06
2337.00,4.363989e-06
2338.00,3.708879e-06
2339.00,2.438128e-06
2340.00,1.592181e-06
2341.00,1.050785e-06
2342.00,1.146496e-06
2343.00,1.633164e-06
2344.00,2.179835e-06
2345.00,2.133708e-06
2346.00,1.861144e-06
2347.00,1.407126e-06
2348.00,8.581184e-07
2349.00,7.059270e-07
2350.00,9.942493e-07
2351.00,1.995918e-06
2352.00,3.920515e-06
2353.00,4.995310e-06
2354.00,3.439016e-06
2355.00,1.683611e-06
2356.00,1.311534e-06
2357.00,1.696221e-06
2358.00,2.739077e-06
2359.00,4.313864e-06
2360.00,5.666482e-06
2361.00,5.381097e-06
2362.00,4.177602e-06
2363.00,4.039316e-06
2364.00,4.149013e-06
2365.00,3.742490e-06
2366.00,2.791439e-06
2367.00,2.289238e-06
2368.00,1.825179e-06
2369.00,1.288508e-06
2370.00,1.144301e-06
2371.00,1.317364e-06
2372.00,1.746007e-06
2373.00,1.947776e-06
2374.00,2.078703e-06
2375.00,1.934243e-06
2376.00,1.314454e-06
2377.00,9.469237e-07
2378.00,1.054042e-06
2379.00,1.930578e-06
2380.00,3.701488e-06
2381.00,4.330521e-06
2382.00,2.700962e-06
2383.00,1.397262e-06
2384.00,1.327987e-06
2385.00,2.376512e-06
2386.00,3.574705e-06
2387.00,3.432981e-06
2388.00,2.961379e-06
2389.00,2.512787e-06
2390.00,2.179855e-06
2391.00,2.284457e-06
2392.00,2.722807e-06
2393.00,3.077238e-06
2394.00,2.600442e-06
2395.00,1.972582e-06
2396.00,1.276103e-06
2397.00,8.304278e-07
2398.00,8.011389e-07
2399.00,1.006332e-06
2400.00,1.149548e-06
2401.00,1.312764e-06
2402.00,2.202001e-06
2403.00,3.411700e-06
2404.00,2.927492e-06
2405.00,1.829666e-06
2406.00,1.337361e-06
2407.00,1.521736e-06
2408.00,2.413325e-06
2409.00,4.588806e-06
2410.00,5.469692e-06
2411.00,4.105952e-06
2412.00,3.241522e-06
2413.00,3.289775e-06
2414.00,3.522260e-06
2415.00,3.263719e-06
2416.00,3.359299e-06
2417.00,2.919815e-06
2418.00,1.753889e-06
2419.00,1.093446e-06
2420.00,9.752625e-07
2421.00,1.192834e-06
2422.00,1.443657e-06
2423.00,1.593788e-06
2424.00,1.266887e-06
2425.00,9.123382e-07
2426.00,8.801069e-07
2427.00,1.147500e-06
2428.00,1.958250e-06
2429.00,3.497477e-06
2430.00,4.475610e-06
2431.00,3.142550e-06
2432.00,1.658962e-06
2433.00,1.195663e-06
2434.00,1.238313e-06
2435.00,1.502770e-06
2436.00,1.504937e-06
2437.00,1.233759e-06
2438.00,9.395615e-07
2439.00,9.278277e-07
2440.00,1.232752e-06
2441.00,1.568662e-06
2442.00,1.986416e-06
2443.00,2.789118e-06
2444.00,4.346330e-06
2445.00,5.259007e-06
2446.00,5.789682e-06
2447.00,8.115218e-06
2448.00,1.403955e-05
2449.00,1.860145e-05
2450.00,1.346927e-05
2451.00,6.818414e-06
2452.00,2.690601e-06
2453.00,1.489839e-06
2454.00,1.641465e-06
2455.00,2.417584e-06
2456.00,3.138640e-06
2457.00,2.756502e-06
2458.00,2.101005e-06
2459.00,1.550679e-06
2460.00,1.317897e-06
2461.00,1.344858e-06
2462.00,1.556475e-06
2463.00,1.880335e-06
2464.00,1.753109e-06
2465.00,1.449141e-06
2466.00,1.253576e-06
2467.00,1.385568e-06
2468.00,1.790660e-06
2469.00,2.159276e-06
2470.00,2.672530e-06
2471.00,3.048380e-06
2472.00,3.072538e-06
2473.00,2.253476e-06
2474.00,1.417268e-06
2475.00,1.355816e-06
2476.00,2.034456e-06
2477.00,3.201961e-06
2478.00,3.635227e-06
2479.00,3.251154e-06
2480.00,2.471358e-06
2481.00,1.797733e-06
2482.00,1.577856e-06
2483.00,1.838464e-06
2484.00,1.876961e-06
2485.00,1.482103e-06
2486.00,1.308086e-06
2487.00,1.274179e-06
2488.00,1.118635e-06
2489.00,1.009500e-06
2490.00,1.124918e-06
2491.00,1.498045e-06
2492.00,1.890863e-06
2493.00,2.131477e-06
2494.00,1.801962e-06
2495.00,1.224236e-06
2496.00,9.653976e-07
2497.00,1.184247e-06
2498.00,1.761882e-06
2499.00,2.071356e-06
2500.00,1.737861e-06
2501.00,1.102607e-06
2502.00,7.333558e-07
2503.00,8.186068e-07
2504.00,1.735231e-06
2505.00,4.199769e-06
2506.00,7.330499e-06
2507.00,8.030310e-06
2508.00,5.917306e-06
2509.00,3.967761e-06
2510.00,3.104256e-06
2511.00,2.455664e-06
2512.00,2.005807e-06
2513.00,1.615989e-06
2514.00,1.382603e-06
2515.00,1.222253e-06
2516.00,1.049438e-06
2517.00,1.105755e-06
2518.00,1.311080e-06
2519.00,1.468801e-06
2520.00,1.807493e-06
2521.00,2.684978e-06
2522.00,3.418352e-06
2523.00,2.911656e-06
2524.00,2.480805e-06
2525.00,3.015593e-06
2526.00,3.598075e-06
2527.00,2.895167e-06
2528.00,2.141779e-06
2529.00,1.642077e-06
2530.00,1.289961e-06
2531.00,1.146238e-06
2532.00,1.185338e-06
2533.00,1.288782e-06
2534.00,1.430058e-06
2535.00,1.570136e-06
2536.00,1.572976e-06
2537.00,1.465056e-06
2538.00,1.516124e-06
2539.00,1.929330e-06
2540.00,2.264262e-06
2541.00,2.257781e-06
2542.00,1.796064e-06
2543.00,1.090308e-06
2544.00,5.926927e-07
2545.00,4.118373e-07
2546.00,4.304236e-07
2547.00,6.331881e-07
2548.00,1.017181e-06
2549.00,1.473524e-06
2550.00,1.827681e-06
2551.00,1.963516e-06
2552.00,1.859672e-06
2553.00,1.634603e-06
2554.00,1.512058e-06
2555.00,1.603381e-06
2556.00,1.963936e-06
2557.00,2.391107e-06
2558.00,2.505392e-06
2559.00,2.694588e-06
2560.00,3.119611e-06
2561.00,3.446976e-06
2562.00,3.195825e-06
2563.00,2.344147e-06
2564.00,1.571644e-06
2565.00,9.804593e-07
2566.00,8.348886e-07
2567.00,1.019327e-06
2568.00,1.356873e-06
2569.00,1.311688e-06
2570.00,1.021032e-06
2571.00,9.031001e-07
2572.00,1.078838e-06
2573.00,1.518445e-06
2574.00,1.970132e-06
2575.00,1.862314e-06
2576.00,1.276505e-06
2577.00,8.661967e-07
2578.00,1.017797e-06
2579.00,1.972790e-06
2580.00,4.377631e-06
2581.00,5.904688e-06
2582.00,5.278698e-06
2583.00,3.835058e-06
2584.00,2.349577e-06
2585.00,1.424125e-06
2586.00,1.234605e-06
2587.00,1.531009e-06
2588.00,2.127087e-06
2589.00,2.335540e-06
2590.00,2.531723e-06
2591.00,2.978351e-06
2592.00,3.765426e-06
2593.00,3.887048e-06
2594.00,3.393050e-06
2595.00,2.501956e-06
2596.00,1.553484e-06
2597.00,1.124888e-06
2598.00,9.849991e-07
2599.00,1.090222e-06
2600.00,1.140415e-06
2601.00,1.487246e-06
2602.00,2.557915e-06
2603.00,3.598782e-06
2604.00,4.371666e-06
2605.00,3.822312e-06
2606.00,3.370225e-06
2607.00,2.289986e-06
2608.00,1.922521e-06
2609.00,2.498794e-06
2610.00,3.999402e-06
2611.00,9.720105e-06
2612.00,3.586195e-05
2613.00,1.437859e-04
2614.00,3.701247e-04
2615.00,5.262403e-04
2616.00,3.834534e-04
2617.00,1.008450e-04
2618.00,1.575875e-05
2619.00,2.805983e-06
2620.00,8.489111e-07
2621.00,4.375715e-07
2622.00,4.454848e-07
2623.00,6.879367e-07
2624.00,1.036278e-06
2625.00,1.153268e-06
2626.00,8.241840e-07
2627.00,5.443471e-07
2628.00,5.813834e-07
2629.00,1.270921e-06
2630.00,3.261358e-06
2631.00,4.184179e-06
2632.00,2.918275e-06
2633.00,1.718146e-06
2634.00,1.200319e-06
2635.00,7.213242e-07
2636.00,4.168108e-07
2637.00,3.613991e-07
2638.00,4.787892e-07
2639.00,7.694396e-07
2640.00,9.734900e-07
2641.00,1.017049e-06
2642.00,1.076286e-06
2643.00,1.345051e-06
2644.00,2.193653e-06
2645.00,2.789021e-06
2646.00,2.943168e-06
2647.00,2.455325e-06
2648.00,2.179552e-06
2649.00,1.687969e-06
2650.00,1.298805e-06
2651.00,1.225484e-06
2652.00,1.156889e-06
2653.00,1.028934e-06
2654.00,8.089097e-07
2655.00,7.652562e-07
2656.00,9.137352e-07
2657.00,1.123869e-06
2658.00,1.302564e-06
2659.00,1.297238e-06
2660.00,1.559748e-06
2661.00,1.985607e-06
2662.00,2.278178e-06
2663.00,2.102992e-06
2664.00,2.026181e-06
2665.00,2.198901e-06
2666.00,1.637067e-06
2667.00,1.094008e-06
2668.00,8.458339e-07
2669.00,8.417454e-07
2670.00,9.265231e-07
2671.00,1.053502e-06
2672.00,1.227195e-06
2673.00,1.034391e-06
2674.00,7.904450e-07
2675.00,6.598636e-07
2676.00,6.901140e-07
2677.00,8.034715e-07
2678.00,7.308369e-07
2679.00,5.841289e-07
2680.00,6.067736e-07
2681.00,1.345131e-06
2682.00,3.325388e-06
2683.00,5.348107e-06
2684.00,4.636662e-06
2685.00,2.545290e-06
2686.00,1.429623e-06
2687.00,1.006665e-06
2688.00,1.118689e-06
2689.00,1.501768e-06
2690.00,2.001122e-06
2691.00,2.203415e-06
2692.00,1.840381e-06
2693.00,1.549045e-06
2694.00,1.448041e-06
2695.00,1.424910e-06
2696.00,1.050517e-06
2697.00,8.621462e-07
2698.00,8.691345e-07
2699.00,1.000437e-06
2700.00,1.126720e-06
2701.00,1.071086e-06
2702.00,1.222797e-06
2703.00,1.398219e-06
2704.00,1.856675e-06
2705.00,2.262374e-06
2706.00,2.215170e-06
2707.00,2.312117e-06
2708.00,2.952272e-06
2709.00,5.131804e-06
2710.00,6.294883e-06
2711.00,4.831117e-06
2712.00,2.628829e-06
2713.00,1.592374e-06
2714.00,1.355187e-06
2715.00,1.202727e-06
2716.00,1.286732e-06
2717.00,1.206982e-06
2718.00,1.103426e-06
2719.00,9.278252e-07
2720.00,7.537969e-07
2721.00,6.116346e-07
2722.00,5.334213e-07
2723.00,6.458469e-07
2724.00,7.641171e-07
2725.00,8.462195e-07
2726.00,7.500025e-07
2727.00,5.787178e-07
2728.00,5.165842e-07
2729.00,5.118584e-07
2730.00,6.106861e-07
2731.00,6.915653e-07
2732.00,9.035407e-07
2733.00,1.251151e-06
2734.00,1.387467e-06
2735.00,1.314148e-06
2736.00,1.288291e-06
2737.00,1.339260e-06
2738.00,9.495049e-07
2739.00,6.557681e-07
2740.00,6.598216e-07
2741.00,8.158793e-07
2742.00,8.553482e-07
2743.00,7.865868e-07
2744.00,1.215354e-06
2745.00,2.481304e-06
2746.00,4.665306e-06
2747.00,6.733471e-06
2748.00,8.181793e-06
2749.00,7.475526e-06
2750.00,6.901374e-06
2751.00,1.494734e-05
2752.00,6.568724e-05
2753.00,4.078692e-04
2754.00,1.262034e-03
2755.00,1.035508e-03
2756.00,2.530680e-04
2757.00,3.451654e-05
2758.00,6.025408e-06
2759.00,1.386751e-06
2760.00,4.908771e-07
2761.00,2.633031e-07
2762.00,1.813274e-07
2763.00,1.535311e-07
2764.00,1.702385e-07
2765.00,2.346182e-07
2766.00,3.209339e-07
2767.00,4.438175e-07
2768.00,6.153974e-07
2769.00,8.170624e-07
2770.00,9.580966e-07
2771.00,9.171559e-07
2772.00,7.241215e-07
2773.00,4.549444e-07
2774.00,4.092821e-07
2775.00,4.668599e-07
2776.00,4.365192e-07
2777.00,4.041454e-07
2778.00,4.712854e-07
2779.00,7.334463e-07
2780.00,8.233271e-07
2781.00,5.159724e-07
2782.00,2.427720e-07
2783.00,1.320752e-07
2784.00,9.778715e-08
2785.00,8.675016e-08
2786.00,9.865104e-08
2787.00,1.651869e-07
2788.00,2.971053e-07
2789.00,3.737998e-07
2790.00,3.003644e-07
2791.00,1.916476e-07
2792.00,1.499285e-07
2793.00,2.389375e-07
2794.00,6.463839e-07
2795.00,1.455403e-06
2796.00,1.421662e-06
2797.00,7.510262e-07
2798.00,4.843558e-07
2799.00,5.555838e-07
2800.00,7.503081e-07
2801.00,7.667282e-07
2802.00,6.805260e-07
2803.00,6.588222e-07
2804.00,6.691195e-07
2805.00,5.462660e-07
2806.00,3.763895e-07
2807.00,3.068124e-07
2808.00,3.342809e-07
2809.00,5.360839e-07
2810.00,7.883573e-07
2811.00,8.098917e-07
2812.00,5.906016e-07
2813.00,4.171788e-07
2814.00,3.944153e-07
2815.00,3.681453e-07
2816.00,3.071204e-07
2817.00,2.331653e-07
2818.00,1.773825e-07
2819.00,1.447724e-07
2820.00,1.314746e-07
2821.00,1.355225e-07
2822.00,1.289520e-07
2823.00,1.292137e-07
2824.00,1.475392e-07
2825.00,1.966769e-07
2826.00,2.106376e-07
2827.00,1.598836e-07
2828.00,1.359637e-07
2829.00,1.372664e-07
2830.00,1.586734e-07
2831.00,1.252813e-07
2832.00,1.010552e-07
2833.00,1.068081e-07
2834.00,1.472230e-07
2835.00,2.820923e-07
2836.00,4.959674e-07
2837.00,6.300369e-07
2838.00,5.341608e-07
2839.00,3.901179e-07
2840.00,2.860258e-07
2841.00,1.894745e-07
2842.00,1.619925e-07
2843.00,1.788925e-07
2844.00,2.857391e-07
2845.00,4.263495e-07
2846.00,4.350968e-07
2847.00,3.704519e-07
2848.00,3.972716e-07
2849.00,6.177081e-07
2850.00,9.952578e-07
2851.00,1.237923e-06
2852.00,9.940542e-07
2853.00,6.469629e-07
2854.00,4.099142e-07
2855.00,3.289881e-07
2856.00,4.455688e-07
2857.00,7.550683e-07
2858.00,1.049392e-06
2859.00,7.861469e-07
2860.00,4.015059e-07
2861.00,2.360547e-07
2862.00,2.185493e-07
2863.00,3.333316e-07
2864.00,5.548061e-07
2865.00,7.537749e-07
2866.00,6.706188e-07
2867.00,3.741295e-07
2868.00,1.873834e-07
2869.00,1.363916e-07
2870.00,1.558723e-07
2871.00,2.315586e-07
2872.00,4.771787e-07
2873.00,1.093032e-06
2874.00,1.534892e-06
2875.00,1.113341e-06
2876.00,6.347649e-07
2877.00,5.248364e-07
2878.00,5.071665e-07
2879.00,4.527375e-07
2880.00,3.809215e-07
2881.00,3.399409e-07
2882.00,3.165942e-07
2883.00,3.626850e-07
2884.00,5.636879e-07
2885.00,1.197429e-06
2886.00,1.875909e-06
2887.00,1.602080e-06
2888.00,1.064651e-06
2889.00,8.277971e-07
2890.00,8.070975e-07
2891.00,9.956084e-07
2892.00,1.063668e-06
2893.00,6.837154e-07
2894.00,2.510649e-07
2895.00,1.073173e-07
2896.00,8.067599e-08
2897.00,1.123818e-07
2898.00,2.222483e-07
2899.00,4.124965e-07
2900.00,7.015162e-07
2901.00,8.760607e-07
2902.00,7.873076e-07
2903.00,5.860473e-07
2904.00,4.010107e-07
2905.00,3.026190e-07
2906.00,2.008237e-07
2907.00,1.307693e-07
2908.00,9.020727e-08
2909.00,8.110544e-08
2910.00,1.074852e-07
2911.00,2.070170e-07
2912.00,3.327519e-07
2913.00,3.153871e-07
2914.00,1.762683e-07
2915.00,1.265374e-07
2916.00,1.531321e-07
2917.00,2.865353e-07
2918.00,6.065534e-07
2919.00,1.002402e-06
2920.00,9.199910e-07
2921.00,4.362889e-07
2922.00,2.153317e-07
2923.00,2.024874e-07
2924.00,2.899716e-07
2925.00,5.102381e-07
2926.00,8.297238e-07
2927.00,1.217052e-06
2928.00,1.462484e-06
2929.00,1.557330e-06
2930.00,1.499821e-06
2931.00,1.332838e-06
2932.00,9.684891e-07
2933.00,6.270457e-07
2934.00,3.861156e-07
2935.00,3.194336e-07
2936.00,3.549399e-07
2937.00,3.909530e-07
2938.00,3.446730e-07
2939.00,3.291123e-07
2940.00,4.526351e-07
2941.00,6.603611e-07
2942.00,6.948557e-07
2943.00,5.002152e-07
2944.00,2.978076e-07
2945.00,2.154203e-07
2946.00,2.052850e-07
2947.00,2.635620e-07
2948.00,4.041630e-07
2949.00,5.772681e-07
2950.00,6.742623e-07
2951.00,6.479014e-07
2952.00,5.597498e-07
2953.00,4.658969e-07
2954.00,4.225491e-07
2955.00,3.713718e-07
2956.00,3.612085e-07
2957.00,3.917340e-07
2958.00,4.824564e-07
2959.00,5.255845e-07
2960.00,5.771457e-07
2961.00,6.643128e-07
2962.00,6.249858e-07
2963.00,5.934950e-07
2964.00,6.132143e-07
2965.00,6.065868e-07
2966.00,4.865764e-07
2967.00,4.280555e-07
2968.00,5.046241e-07
2969.00,4.837233e-07
2970.00,3.398822e-07
2971.00,1.779498e-07
2972.00,1.099053e-07
2973.00,1.178021e-07
2974.00,2.438358e-07
2975.00,7.173208e-07
2976.00,1.468782e-06
2977.00,1.612945e-06
2978.00,8.334267e-07
2979.00,3.246679e-07
2980.00,1.965113e-07
2981.00,2.239745e-07
2982.00,4.135262e-07
2983.00,7.741092e-07
2984.00,1.206939e-06
2985.00,1.153796e-06
2986.00,9.621875e-07
2987.00,8.990783e-07
2988.00,9.011714e-07
2989.00,9.574428e-07
2990.00,6.812502e-07
2991.00,3.477579e-07
2992.00,1.583303e-07
2993.00,1.026651e-07
2994.00,1.419889e-07
2995.00,2.771714e-07
2996.00,5.375944e-07
2997.00,5.981415e-07
2998.00,4.787057e-07
2999.00,3.633139e-07
3000.00,3.075909e-07
3001.00,2.522418e-07
3002.00,1.908491e-07
3003.00,2.089859e-07
3004.00,3.568329e-07
3005.00,7.635536e-07
3006.00,1.156128e-06
3007.00,9.782131e-07
3008.00,5.935347e-07
3009.00,3.622995e-07
3010.00,3.010506e-07
3011.00,2.450146e-07
3012.00,2.441304e-07
3013.00,2.788794e-07
3014.00,3.314263e-07
3015.00,4.371684e-07
3016.00,4.924723e-07
3017.00,5.749121e-07
3018.00,5.502914e-07
3019.00,3.827825e-07
3020.00,1.868878e-07
3021.00,8.759378e-08
3022.00,6.913535e-08
3023.00,1.007060e-07
3024.00,2.197670e-07
3025.00,4.024930e-07
3026.00,5.083183e-07
3027.00,3.545783e-07
3028.00,1.975025e-07
3029.00,1.440885e-07
3030.00,1.316663e-07
3031.00,1.655759e-07
3032.00,2.144089e-07
3033.00,2.558532e-07
3034.00,2.423866e-07
3035.00,2.323236e-07
3036.00,2.959565e-07
3037.00,3.775702e-07
3038.00,3.507704e-07
3039.00,1.942418e-07
3040.00,1.228595e-07
3041.00,1.341052e-07
3042.00,2.180086e-07
3043.00,3.457521e-07
3044.00,3.695028e-07
3045.00,3.389729e-07
3046.00,3.333195e-07
3047.00,3.868010e-07
3048.00,3.411664e-07
3049.00,1.899923e-07
3050.00,8.143791e-08
3051.00,4.194673e-08
3052.00,3.694674e-08
3053.00,4.235211e-08
3054.00,4.636649e-08
3055.00,4.689710e-08
3056.00,5.911956e-08
3057.00,1.081332e-07
3058.00,1.903296e-07
3059.00,2.428234e-07
3060.00,2.085305e-07
3061.00,2.038125e-07
3062.00,2.425331e-07
3063.00,3.089210e-07
3064.00,3.338819e-07
3065.00,2.595371e-07
3066.00,1.559947e-07
3067.00,7.200851e-08
3068.00,4.052649e-08
3069.00,3.072244e-08
3070.00,3.410064e-08
3071.00,6.021144e-08
3072.00,1.208860e-07
3073.00,1.927718e-07
3074.00,1.805869e-07
3075.00,1.357681e-07
3076.00,9.311342e-08
3077.00,9.380863e-08
3078.00,1.711162e-07
3079.00,2.980090e-07
3080.00,3.131386e-07
3081.00,2.161309e-07
3082.00,2.115424e-07
3083.00,2.888780e-07
3084.00,3.657027e-07
3085.00,3.664701e-07
3086.00,2.536847e-07
3087.00,1.403129e-07
3088.00,6.725949e-08
3089.00,4.636687e-08
3090.00,5.959904e-08
3091.00,1.414452e-07
3092.00,4.250377e-07
3093.00,9.093848e-07
3094.00,1.125958e-06
3095.00,9.323946e-07
3096.00,8.354555e-07
3097.00,8.318281e-07
3098.00,8.477754e-07
3099.00,8.772672e-07
3100.00,7.870953e-07
3101.00,6.545684e-07
3102.00,4.700963e-07
3103.00,2.710192e-07
3104.00,1.213704e-07
3105.00,7.825611e-08
3106.00,9.649521e-08
3107.00,1.416120e-07
3108.00,1.838921e-07
3109.00,1.945855e-07
3110.00,2.382881e-07
3111.00,2.285047e-07
3112.00,1.561462e-07
3113.00,1.221653e-07
3114.00,1.198674e-07
3115.00,1.839452e-07
3116.00,2.974899e-07
3117.00,4.767159e-07
3118.00,6.503988e-07
3119.00,7.652036e-07
3120.00,8.751160e-07
3121.00,7.454775e-07
3122.00,5.474432e-07
3123.00,3.481797e-07
3124.00,2.414235e-07
3125.00,1.853146e-07
3126.00,1.551848e-07
3127.00,1.334001e-07
3128.00,9.134456e-08
3129.00,4.407097e-08
3130.00,1.827751e-08
3131.00,1.036951e-08
3132.00,1.197800e-08
3133.00,2.699034e-08
3134.00,7.539305e-08
3135.00,1.413615e-07
3136.00,1.491666e-07
3137.00,1.340344e-07
3138.00,1.353626e-07
3139.00,1.449975e-07
3140.00,1.344304e-07
3141.00,9.955106e-08
3142.00,7.081375e-08
3143.00,7.036058e-08
3144.00,1.054239e-07
3145.00,1.949270e-07
3146.00,2.993428e-07
3147.00,3.411970e-07
3148.00,2.987041e-07
3149.00,2.771908e-07
3150.00,2.928055e-07
3151.00,3.029679e-07
3152.00,2.467296e-07
3153.00,1.323584e-07
3154.00,7.053740e-08
3155.00,5.498275e-08
3156.00,8.108910e-08
3157.00,1.832166e-07
3158.00,4.233002e-07
3159.00,5.343912e-07
3160.00,2.731937e-07
3161.00,9.162795e-08
3162.00,3.962520e-08
3163.00,2.695497e-08
3164.00,2.690305e-08
3165.00,3.298532e-08
3166.00,4.163647e-08
3167.00,4.400411e-08
3168.00,5.149825e-08
3169.00,8.379492e-08
3170.00,1.571480e-07
3171.00,2.014903e-07
3172.00,1.799498e-07
3173.00,1.110272e-07
3174.00,5.025245e-08
3175.00,2.286949e-08
3176.00,1.559671e-08
3177.00,1.748753e-08
3178.00,2.447262e-08
3179.00,3.894360e-08
3180.00,5.715052e-08
3181.00,8.052010e-08
3182.00,1.236837e-07
3183.00,1.894007e-07
3184.00,2.616483e-07
3185.00,2.362609e-07
3186.00,1.927270e-07
3187.00,2.010809e-07
3188.00,2.372982e-07
3189.00,2.404746e-07
3190.00,1.524470e-07
3191.00,9.293947e-08
3192.00,6.760102e-08
3193.00,7.681786e-08
3194.00,1.341412e-07
3195.00,3.114393e-07
3196.00,6.785692e-07
3197.00,9.579370e-07
3198.00,1.000079e-06
3199.00,1.021057e-06
3200.00,9.089933e-07
3201.00,5.758815e-07
3202.00,1.990647e-07
3203.00,7.457776e-08
3204.00,4.210824e-08
3205.00,3.381687e-08
3206.00,2.949873e-08
3207.00,2.872928e-08
3208.00,3.779725e-08
3209.00,5.388411e-08
3210.00,9.176942e-08
3211.00,1.546590e-07
3212.00,2.397365e-07
3213.00,2.539721e-07
3214.00,2.374839e-07
3215.00,3.058603e-07
3216.00,4.036495e-07
3217.00,3.900952e-07
3218.00,2.146942e-07
3219.00,1.114072e-07
3220.00,7.016416e-08
3221.00,7.581631e-08
3222.00,9.349786e-08
3223.00,9.817855e-08
3224.00,7.984816e-08
3225.00,5.544318e-08
3226.00,4.677122e-08
3227.00,4.824217e-08
3228.00,7.062553e-08
3229.00,1.200807e-07
3230.00,1.746260e-07
3231.00,1.862206e-07
3232.00,1.315153e-07
3233.00,8.131446e-08
3234.00,5.559601e-08
3235.00,4.605914e-08
3236.00,5.040578e-08
3237.00,6.962515e-08
3238.00,1.259171e-07
3239.00,2.113813e-07
3240.00,2.478728e-07
3241.00,1.835442e-07
3242.00,1.430278e-07
3243.00,1.523548e-07
3244.00,1.416190e-07
3245.00,9.281097e-08
3246.00,4.963849e-08
3247.00,3.638143e-08
3248.00,3.654785e-08
3249.00,3.833352e-08
3250.00,4.603815e-08
3251.00,5.683152e-08
3252.00,8.415960e-08
3253.00,1.153307e-07
3254.00,1.530983e-07
3255.00,1.451183e-07
3256.00,1.183394e-07
3257.00,1.205913e-07
3258.00,1.512165e-07
3259.00,2.615359e-07
3260.00,4.774047e-07
3261.00,7.481845e-07
3262.00,8.566998e-07
3263.00,8.291199e-07
3264.00,1.148295e-06
3265.00,1.458113e-06
3266.00,1.306907e-06
3267.00,8.631684e-07
3268.00,4.930357e-07
3269.00,2.701132e-07
3270.00,1.093581e-07
3271.00,4.797814e-08
3272.00,2.833714e-08
3273.00,2.552771e-08
3274.00,2.986544e-08
3275.00,3.843535e-08
3276.00,4.288123e-08
3277.00,3.471489e-08
3278.00,3.211375e-08
3279.00,4.268275e-08
3280.00,6.918644e-08
3281.00,1.082153e-07
3282.00,1.412095e-07
3283.00,1.754864e-07
3284.00,2.037712e-07
3285.00,2.279147e-07
3286.00,1.993110e-07
3287.00,1.743015e-07
3288.00,1.608901e-07
3289.00,1.407093e-07
3290.00,1.053988e-07
3291.00,7.967802e-08
3292.00,8.672756e-08
3293.00,1.182129e-07
3294.00,1.624197e-07
3295.00,1.694413e-07
3296.00,1.410255e-07
3297.00,1.165502e-07
3298.00,9.913092e-08
3299.00,1.172407e-07
3300.00,1.037533e-07
3301.00,9.097970e-08
3302.00,7.961163e-08
3303.00,8.302563e-08
3304.00,8.941448e-08
3305.00,8.837859e-08
3306.00,1.029048e-07
3307.00,1.513281e-07
3308.00,2.428788e-07
3309.00,2.827218e-07
3310.00,2.112637e-07
3311.00,1.629821e-07
3312.00,1.719967e-07
3313.00,2.614530e-07
3314.00,3.557955e-07
3315.00,4.568080e-07
3316.00,6.273366e-07
3317.00,7.892294e-07
3318.00,6.817304e-07
3319.00,3.084804e-07
3320.00,1.549265e-07
3321.00,1.107702e-07
3322.00,1.313545e-07
3323.00,2.415465e-07
3324.00,4.607919e-07
3325.00,6.955466e-07
3326.00,6.402025e-07
3327.00,5.238705e-07
3328.00,3.786211e-07
3329.00,3.110931e-07
3330.00,2.510877e-07
3331.00,1.474819e-07
3332.00,6.996684e-08
3333.00,2.980689e-08
3334.00,1.697926e-08
3335.00,1.065354e-08
3336.00,1.004280e-08
3337.00,1.519666e-08
3338.00,3.009468e-08
3339.00,6.740184e-08
3340.00,1.121645e-07
3341.00,1.365719e-07
3342.00,9.561493e-08
3343.00,5.361930e-08
3344.00,3.239634e-08
3345.00,2.188924e-08
3346.00,1.991299e-08
3347.00,2.495333e-08
3348.00,5.022389e-08
3349.00,9.042705e-08
3350.00,1.253335e-07
3351.00,1.549188e-07
3352.00,1.675691e-07
3353.00,1.896056e-07
3354.00,1.812147e-07
3355.00,1.870591e-07
3356.00,1.826445e-07
3357.00,1.764813e-07
3358.00,1.952917e-07
3359.00,2.223298e-07
3360.00,2.603044e-07
3361.00,2.749257e-07
3362.00,3.141055e-07
3363.00,2.468533e-07
3364.00,1.761609e-07
3365.00,1.273760e-07
3366.00,1.214345e-07
3367.00,1.480309e-07
3368.00,1.762464e-07
3369.00,1.830570e-07
3370.00,1.397490e-07
3371.00,1.345441e-07
3372.00,1.721217e-07
3373.00,2.348669e-07
3374.00,2.944231e-07
3375.00,2.639312e-07
3376.00,1.901762e-07
3377.00,1.287759e-07
3378.00,1.151227e-07
3379.00,1.341658e-07
3380.00,1.542327e-07
3381.00,1.766860e-07
3382.00,1.730388e-07
3383.00,1.783717e-07
3384.00,1.367114e-07
3385.00,8.892484e-08
3386.00,6.646259e-08
3387.00,6.154805e-08
3388.00,7.461494e-08
3389.00,6.089228e-08
3390.00,4.162808e-08
3391.00,2.586708e-08
3392.00,2.546736e-08
3393.00,3.875460e-08
3394.00,7.676303e-08
3395.00,1.875574e-07
3396.00,3.935497e-07
3397.00,6.749961e-07
3398.00,6.967995e-07
3399.00,7.038689e-07
3400.00,7.204798e-07
3401.00,5.450260e-07
3402.00,3.381991e-07
3403.00,1.640458e-07
3404.00,1.123826e-07
3405.00,6.577945e-08
3406.00,6.296919e-08
3407.00,9.714978e-08
3408.00,1.378147e-07
3409.00,1.133093e-07
3410.00,4.731614e-08
3411.00,3.505969e-08
3412.00,4.702936e-08
3413.00,1.156768e-07
3414.00,2.118950e-07
3415.00,2.461333e-07
3416.00,1.690373e-07
3417.00,8.354535e-08
3418.00,5.530170e-08
3419.00,4.377767e-08
3420.00,4.372518e-08
3421.00,3.735028e-08
3422.00,3.225000e-08
3423.00,3.333842e-08
3424.00,3.396360e-08
3425.00,3.493489e-08
3426.00,3.311985e-08
3427.00,3.706798e-08
3428.00,4.097211e-08
3429.00,5.009445e-08
3430.00,5.800405e-08
3431.00,4.945082e-08
3432.00,4.151318e-08
3433.00,4.732117e-08
3434.00,9.160721e-08
3435.00,1.949352e-07
3436.00,3.219972e-07
3437.00,4.458419e-07
3438.00,5.151949e-07
3439.00,5.768547e-07
3440.00,5.702595e-07
3441.00,6.119016e-07
3442.00,5.114985e-07
3443.00,3.491059e-07
3444.00,2.320577e-07
3445.00,2.015710e-07
3446.00,2.060535e-07
3447.00,1.760444e-07
3448.00,1.501640e-07
3449.00,1.319973e-07
3450.00,1.458947e-07
3451.00,1.525265e-07
3452.00,1.236822e-07
3453.00,8.309432e-08
3454.00,5.812027e-08
3455.00,7.136627e-08
3456.00,1.017040e-07
3457.00,1.474003e-07
3458.00,2.153264e-07
3459.00,2.711641e-07
3460.00,3.286457e-07
3461.00,2.942559e-07
3462.00,2.715524e-07
3463.00,2.157440e-07
3464.00,1.881203e-07
3465.00,1.818554e-07
3466.00,1.761381e-07
3467.00,1.374287e-07
3468.00,7.298136e-08
3469.00,4.046864e-08
3470.00,3.340043e-08
3471.00,5.035733e-08
3472.00,9.645215e-08
3473.00,1.352009e-07
3474.00,1.234585e-07
3475.00,8.402326e-08
3476.00,7.365001e-08
3477.00,8.170195e-08
3478.00,1.303895e-07
3479.00,2.381221e-07
3480.00,3.753002e-07
3481.00,4.940892e-07
3482.00,4.213612e-07
3483.00,2.479652e-07
3484.00,1.076128e-07
3485.00,6.356139e-08
3486.00,7.381651e-08
3487.00,1.110622e-07
3488.00,1.498989e-07
3489.00,1.433513e-07
3490.00,1.718040e-07
3491.00,2.381885e-07
3492.00,3.114846e-07
3493.00,2.627189e-07
3494.00,1.245122e-07
3495.00,5.150080e-08
3496.00,2.571704e-08
3497.00,2.414241e-08
3498.00,3.404854e-08
3499.00,7.794252e-08
3500.00,1.677328e-07
3501.00,2.688710e-07
3502.00,2.973417e-07
3503.00,1.864190e-07
3504.00,1.185023e-07
3505.00,8.533014e-08
3506.00,8.323511e-08
3507.00,9.905741e-08
3508.00,9.805831e-08
3509.00,7.674510e-08
3510.00,4.470643e-08
3511.00,3.222786e-08
3512.00,2.776726e-08
3513.00,3.749697e-08
3514.00,7.033071e-08
3515.00,1.319961e-07
3516.00,1.955510e-07
3517.00,1.526802e-07
3518.00,9.710832e-08
3519.00,5.524157e-08
3520.00,4.253046e-08
3521.00,5.242687e-08
3522.00,7.570586e-08
3523.00,1.361600e-07
3524.00,2.159297e-07
3525.00,2.847240e-07
3526.00,2.674245e-07
3527.00,1.850229e-07
3528.00,1.133281e-07
3529.00,8.119076e-08
3530.00,1.158194e-07
3531.00,2.593419e-07
3532.00,5.492246e-07
3533.00,5.572989e-07
3534.00,3.078837e-07
3535.00,1.506678e-07
3536.00,9.218198e-08
3537.00,9.887415e-08
3538.00,1.376929e-07
3539.00,2.287156e-07
3540.00,3.098303e-07
3541.00,2.692492e-07
3542.00,1.751455e-07
3543.00,1.023709e-07
3544.00,8.879332e-08
3545.00,1.029471e-07
3546.00,1.214825e-07
3547.00,1.225786e-07
3548.00,1.242959e-07
3549.00,1.331651e-07
3550.00,1.541628e-07
3551.00,1.534535e-07
3552.00,1.482263e-07
3553.00,1.868184e-07
3554.00,2.382822e-07
3555.00,3.038641e-07
3556.00,3.380980e-07
3557.00,2.950397e-07
3558.00,1.908205e-07
3559.00,1.085104e-07
3560.00,7.000294e-08
3561.00,5.093988e-08
3562.00,4.102100e-08
3563.00,2.699582e-08
3564.00,1.902485e-08
3565.00,1.860633e-08
3566.00,2.416158e-08
3567.00,3.944561e-08
3568.00,5.469065e-08
3569.00,7.021917e-08
3570.00,7.643444e-08
3571.00,7.014033e-08
3572.00,6.505589e-08
3573.00,7.995385e-08
3574.00,1.241632e-07
3575.00,1.643971e-07
3576.00,1.590125e-07
3577.00,1.371109e-07
3578.00,1.304693e-07
3579.00,1.483938e-07
3580.00,1.475808e-07
3581.00,1.238346e-07
3582.00,7.795455e-08
3583.00,4.692679e-08
3584.00,3.499924e-08
3585.00,3.896251e-08
3586.00,6.327540e-08
3587.00,1.040142e-07
3588.00,1.521953e-07
3589.00,2.031995e-07
3590.00,1.994648e-07
3591.00,1.312892e-07
3592.00,8.645163e-08
3593.00,8.412920e-08
3594.00,9.165242e-08
3595.00,8.122222e-08
3596.00,5.280055e-08
3597.00,3.460301e-08
3598.00,2.816589e-08
3599.00,2.734202e-08
3600.00,2.479934e-08
3601.00,2.059804e-08
3602.00,1.836671e-08
3603.00,2.335374e-08
3604.00,3.607432e-08
3605.00,5.395027e-08
3606.00,6.333170e-08
3607.00,6.973966e-08
3608.00,8.517698e-08
3609.00,1.112846e-07
3610.00,1.455090e-07
3611.00,1.702840e-07
3612.00,2.158175e-07
3613.00,2.196696e-07
3614.00,1.911939e-07
3615.00,1.695341e-07
3616.00,2.037443e-07
3617.00,3.183424e-07
3618.00,4.100777e-07
3619.00,3.187369e-07
3620.00,1.752526e-07
3621.00,1.269999e-07
3622.00,1.352264e-07
3623.00,2.238440e-07
3624.00,3.263703e-07
3625.00,3.123984e-07
3626.00,1.830229e-07
3627.00,8.847493e-08
3628.00,5.018338e-08
3629.00,3.078789e-08
3630.00,2.684668e-08
3631.00,3.042258e-08
3632.00,5.065538e-08
3633.00,9.453797e-08
3634.00,1.580807e-07
3635.00,1.755576e-07
3636.00,1.219117e-07
3637.00,8.663996e-08
3638.00,6.931570e-08
3639.00,5.604346e-08
3640.00,3.759840e-08
3641.00,2.186744e-08
3642.00,1.695609e-08
3643.00,2.194921e-08
3644.00,5.326975e-08
3645.00,1.471015e-07
3646.00,2.198481e-07
3647.00,1.654315e-07
3648.00,8.509188e-08
3649.00,7.340743e-08
3650.00,9.298541e-08
3651.00,1.435063e-07
3652.00,1.858324e-07
3653.00,1.915171e-07
3654.00,1.690915e-07
3655.00,1.316416e-07
3656.00,1.458961e-07
3657.00,2.027152e-07
3658.00,2.871961e-07
3659.00,2.655419e-07
3660.00,1.708337e-07
3661.00,1.078353e-07
3662.00,7.864777e-08
3663.00,6.779847e-08
3664.00,6.065181e-08
3665.00,6.795801e-08
3666.00,1.030637e-07
3667.00,1.485881e-07
3668.00,1.332504e-07
3669.00,7.061659e-08
3670.00,4.480264e-08
3671.00,4.169208e-08
3672.00,5.288065e-08
3673.00,5.654224e-08
3674.00,4.070852e-08
3675.00,3.002593e-08
3676.00,2.942926e-08
3677.00,4.300860e-08
3678.00,7.688913e-08
3679.00,1.597972e-07
3680.00,3.349880e-07
3681.00,5.482847e-07
3682.00,5.444008e-07
3683.00,3.525462e-07
3684.00,1.799641e-07
3685.00,7.560117e-08
3686.00,3.655190e-08
3687.00,2.635729e-08
3688.00,3.807252e-08
3689.00,1.133107e-07
3690.00,3.230487e-07
3691.00,4.570099e-07
3692.00,3.439062e-07
3693.00,2.752146e-07
3694.00,2.690964e-07
3695.00,2.427994e-07
3696.00,1.474982e-07
3697.00,7.726013e-08
3698.00,5.442465e-08
3699.00,6.259520e-08
3700.00,8.524727e-08
3701.00,8.775694e-08
3702.00,7.773764e-08
3703.00,7.697690e-08
3704.00,8.234291e-08
3705.00,8.857980e-08
3706.00,8.469073e-08
3707.00,8.073288e-08
3708.00,7.602479e-08
3709.00,9.642179e-08
3710.00,1.292585e-07
3711.00,1.272309e-07
3712.00,7.939310e-08
3713.00,3.918256e-08
3714.00,2.923021e-08
3715.00,4.075097e-08
3716.00,8.158590e-08
3717.00,1.517816e-07
3718.00,1.714116e-07
3719.00,1.281817e-07
3720.00,8.986386e-08
3721.00,8.891128e-08
3722.00,1.011090e-07
3723.00,1.242434e-07
3724.00,1.414054e-07
3725.00,1.466514e-07
3726.00,1.704871e-07
3727.00,1.990523e-07
3728.00,2.528248e-07
3729.00,2.581859e-07
3730.00,2.501026e-07
3731.00,2.462914e-07
3732.00,2.516788e-07
3733.00,2.834636e-07
3734.00,3.445508e-07
3735.00,4.163198e-07
3736.00,2.995976e-07
3737.00,1.582662e-07
3738.00,9.245034e-08
3739.00,6.888585e-08
3740.00,6.470074e-08
3741.00,5.928077e-08
3742.00,5.159255e-08
3743.00,4.290004e-08
3744.00,4.219706e-08
3745.00,5.554188e-08
3746.00,7.978972e-08
3747.00,1.221668e-07
3748.00,1.824266e-07
3749.00,2.682360e-07
3750.00,2.881331e-07
3751.00,1.873843e-07
3752.00,1.008952e-07
3753.00,6.169324e-08
3754.00,7.310279e-08
3755.00,1.256038e-07
3756.00,1.857648e-07
3757.00,1.355373e-07
3758.00,8.743777e-08
3759.00,6.993268e-08
3760.00,7.707239e-08
3761.00,8.631951e-08
3762.00,1.074499e-07
3763.00,1.551369e-07
3764.00,1.853014e-07
3765.00,1.629896e-07
3766.00,1.079147e-07
3767.00,6.690358e-08
3768.00,5.985075e-08
3769.00,7.166017e-08
3770.00,1.259450e-07
3771.00,2.027157e-07
3772.00,2.270133e-07
3773.00,1.921136e-07
3774.00,1.771681e-07
3775.00,2.166115e-07
3776.00,2.657296e-07
3777.00,2.160336e-07
3778.00,1.420670e-07
3779.00,9.838922e-08
3780.00,8.551279e-08
3781.00,7.318453e-08
3782.00,4.423465e-08
3783.00,2.506872e-08
3784.00,1.709474e-08
3785.00,1.919088e-08
3786.00,3.145344e-08
3787.00,6.590138e-08
3788.00,1.062208e-07
3789.00,1.335547e-07
3790.00,1.522170e-07
3791.00,1.797198e-07
3792.00,1.817280e-07
3793.00,1.404894e-07
3794.00,9.022774e-08
3795.00,5.675124e-08
3796.00,3.208350e-08
3797.00,2.118377e-08
3798.00,1.849189e-08
3799.00,2.366515e-08
3800.00,3.829223e-08
3801.00,6.540349e-08
3802.00,1.029020e-07
3803.00,1.248340e-07
3804.00,1.377433e-07
3805.00,1.539143e-07
3806.00,1.721301e-07
3807.00,1.510421e-07
3808.00,9.322444e-08
3809.00,6.922514e-08
3810.00,7.208009e-08
3811.00,8.072665e-08
3812.00,7.638370e-08
3813.00,7.855932e-08
3814.00,1.002671e-07
3815.00,1.338236e-07
3816.00,1.452984e-07
3817.00,1.093192e-07
3818.00,6.598700e-08
3819.00,3.459721e-08
3820.00,1.801601e-08
3821.00,1.306256e-08
3822.00,1.468035e-08
3823.00,2.574166e-08
3824.00,5.831131e-08
3825.00,1.207118e-07
3826.00,2.001764e-07
3827.00,2.664395e-07
3828.00,2.728660e-07
3829.00,1.894935e-07
3830.00,1.043626e-07
3831.00,6.125302e-08
3832.00,4.354769e-08
3833.00,3.968003e-08
3834.00,5.355388e-08
3835.00,8.126236e-08
3836.00,1.110441e-07
3837.00,1.052753e-07
3838.00,8.882594e-08
3839.00,8.105415e-08
3840.00,9.010805e-08
3841.00,1.027270e-07
3842.00,8.845710e-08
3843.00,6.650130e-08
3844.00,4.718013e-08
3845.00,4.065990e-08
3846.00,4.183201e-08
3847.00,5.314806e-08
3848.00,6.975072e-08
3849.00,9.156394e-08
3850.00,1.254517e-07
3851.00,2.421929e-07
3852.00,4.967367e-07
3853.00,6.753751e-07
3854.00,4.890878e-07
3855.00,2.508746e-07
3856.00,1.558885e-07
3857.00,1.134546e-07
3858.00,1.075477e-07
3859.00,1.195392e-07
3860.00,1.330835e-07
3861.00,1.457883e-07
3862.00,1.909418e-07
3863.00,3.316932e-07
3864.00,4.611477e-07
3865.00,3.439949e-07
3866.00,1.501527e-07
3867.00,6.718525e-08
3868.00,4.472037e-08
3869.00,4.682352e-08
3870.00,5.899935e-08
3871.00,8.082302e-08
3872.00,1.090267e-07
3873.00,1.243837e-07
3874.00,8.561254e-08
3875.00,4.782116e-08
3876.00,3.422166e-08
3877.00,4.062097e-08
3878.00,6.524220e-08
3879.00,1.072851e-07
3880.00,1.450433e-07
3881.00,1.306586e-07
3882.00,8.815113e-08
3883.00,5.972518e-08
3884.00,5.184472e-08
3885.00,7.555714e-08
3886.00,1.389566e-07
3887.00,2.465303e-07
3888.00,3.276711e-07
3889.00,3.029022e-07
3890.00,2.289025e-07
3891.00,1.641350e-07
3892.00,1.272175e-07
3893.00,1.009688e-07
3894.00,8.228396e-08
3895.00,6.838211e-08
3896.00,6.218664e-08
3897.00,6.319994e-08
3898.00,6.464015e-08
3899.00,6.022663e-08
3900.00,3.760737e-08
3901.00,1.998549e-08
3902.00,1.308376e-08
3903.00,1.389770e-08
3904.00,2.157827e-08
3905.00,3.632028e-08
3906.00,6.524336e-08
3907.00,1.127501e-07
3908.00,1.976413e-07
3909.00,2.319539e-07
3910.00,2.034943e-07
3911.00,1.375514e-07
3912.00,8.868931e-08
3913.00,6.875231e-08
3914.00,6.489142e-08
3915.00,5.532841e-08
3916.00,4.158607e-08
3917.00,3.790940e-08
3918.00,4.548376e-08
3919.00,4.829137e-08
3920.00,3.419622e-08
3921.00,2.062464e-08
3922.00,2.250576e-08
3923.00,4.866062e-08
3924.00,1.838600e-07
3925.00,5.441515e-07
3926.00,8.583783e-07
3927.00,6.775758e-07
3928.00,3.540281e-07
3929.00,1.775931e-07
3930.00,1.061427e-07
3931.00,7.440818e-08
3932.00,6.169066e-08
3933.00,6.538902e-08
3934.00,6.986295e-08
3935.00,6.262832e-08
3936.00,4.416583e-08
3937.00,2.799753e-08
3938.00,2.407410e-08
3939.00,3.004627e-08
3940.00,5.230378e-08
3941.00,8.866863e-08
3942.00,9.933289e-08
3943.00,8.549687e-08
3944.00,8.577356e-08
3945.00,1.167614e-07
3946.00,1.719165e-07
3947.00,1.954409e-07
3948.00,1.764820e-07
3949.00,1.336347e-07
3950.00,1.126831e-07
3951.00,1.198563e-07
3952.00,1.634365e-07
3953.00,2.215799e-07
3954.00,2.385926e-07
3955.00,2.104532e-07
3956.00,1.610570e-07
3957.00,1.199224e-07
3958.00,8.005547e-08
3959.00,6.179103e-08
3960.00,6.555918e-08
3961.00,8.779010e-08
3962.00,1.116437e-07
3963.00,1.042565e-07
3964.00,9.317996e-08
3965.00,7.687616e-08
3966.00,6.936826e-08
3967.00,8.525399e-08
3968.00,1.495875e-07
3969.00,3.321901e-07
3970.00,5.468384e-07
3971.00,5.906996e-07
3972.00,4.055869e-07
3973.00,2.440417e-07
3974.00,1.611393e-07
3975.00,1.448028e-07
3976.00,1.855910e-07
3977.00,2.634102e-07
3978.00,3.388760e-07
3979.00,2.942008e-07
3980.00,2.061518e-07
3981.00,1.656225e-07
3982.00,2.419320e-07
3983.00,4.659564e-07
3984.00,6.281785e-07
3985.00,4.665495e-07
3986.00,2.123788e-07
3987.00,1.021697e-07
3988.00,7.676639e-08
3989.00,1.004901e-07
3990.00,1.841315e-07
3991.00,2.851513e-07
3992.00,3.954479e-07
3993.00,3.382683e-07
3994.00,1.923212e-07
3995.00,8.734042e-08
3996.00,5.197293e-08
3997.00,4.603890e-08
3998.00,4.211423e-08
3999.00,3.632793e-08
4000.00,2.865446e-08
4001.00,3.154589e-08
4002.00,5.781405e-08
4003.00,1.275849e-07
4004.00,2.632611e-07
4005.00,3.709223e-07
4006.00,3.305146e-07
4007.00,2.035375e-07
4008.00,1.400894e-07
4009.00,1.201250e-07
4010.00,1.768434e-07
4011.00,3.029101e-07
4012.00,4.208263e-07
4013.00,3.904948e-07
4014.00,2.507005e-07
4015.00,1.527201e-07
4016.00,9.744058e-08
4017.00,7.701094e-08
4018.00,7.800706e-08
4019.00,8.252404e-08
4020.00,7.335743e-08
4021.00,5.074023e-08
4022.00,3.946194e-08
4023.00,3.377153e-08
4024.00,4.064328e-08
4025.00,6.738943e-08
4026.00,1.245923e-07
4027.00,1.674917e-07
4028.00,1.125793e-07
4029.00,5.512165e-08
4030.00,3.779650e-08
4031.00,5.508618e-08
4032.00,1.488935e-07
4033.00,3.084267e-07
4034.00,2.898668e-07
4035.00,1.417045e-07
4036.00,7.175262e-08
4037.00,4.882338e-08
4038.00,4.305357e-08
4039.00,3.380262e-08
4040.00,2.612126e-08
4041.00,2.839431e-08
4042.00,4.520546e-08
4043.00,8.772327e-08
4044.00,1.498325e-07
4045.00,1.985614e-07
4046.00,2.003480e-07
4047.00,1.676243e-07
4048.00,1.815152e-07
4049.00,2.079265e-07
4050.00,2.363301e-07
4051.00,1.956533e-07
4052.00,1.342663e-07
4053.00,7.610837e-08
4054.00,4.989292e-08
4055.00,4.614133e-08
4056.00,5.029586e-08
4057.00,5.055985e-08
4058.00,4.751287e-08
4059.00,5.555745e-08
4060.00,8.414912e-08
4061.00,1.214173e-07
4062.00,1.596044e-07
4063.00,1.856124e-07
4064.00,2.491298e-07
4065.00,3.395942e-07
4066.00,4.390837e-07
4067.00,4.566604e-07
4068.00,3.881374e-07
4069.00,2.943423e-07
4070.00,1.929571e-07
4071.00,1.196409e-07
4072.00,7.555465e-08
4073.00,6.784480e-08
4074.00,1.010468e-07
4075.00,1.572206e-07
4076.00,2.091612e-07
4077.00,1.667349e-07
4078.00,8.748913e-08
4079.00,4.735152e-08
4080.00,3.823413e-08
4081.00,3.901504e-08
4082.00,4.358454e-08
4083.00,5.004358e-08
4084.00,6.767134e-08
4085.00,9.983079e-08
4086.00,1.413496e-07
4087.00,1.716408e-07
4088.00,1.675050e-07
4089.00,1.414410e-07
4090.00,9.721264e-08
4091.00,5.520027e-08
4092.00,3.783719e-08
4093.00,3.129032e-08
4094.00,3.464925e-08
4095.00,4.218203e-08
4096.00,4.849144e-08
4097.00,5.390424e-08
4098.00,6.219901e-08
4099.00,8.265447e-08
4100.00,1.225514e-07
4101.00,1.496931e-07
4102.00,1.124450e-07
4103.00,8.761966e-08
4104.00,1.191219e-07
4105.00,2.312345e-07
4106.00,3.510482e-07
4107.00,3.569672e-07
4108.00,3.237136e-07
4109.00,3.260438e-07
4110.00,3.038847e-07
4111.00,2.088221e-07
4112.00,1.535844e-07
4113.00,1.616446e-07
4114.00,2.402269e-07
4115.00,3.670603e-07
4116.00,4.831296e-07
4117.00,5.343963e-07
4118.00,5.220076e-07
4119.00,5.319604e-07
4120.00,4.804455e-07
4121.00,4.916129e-07
4122.00,5.036665e-07
4123.00,4.116679e-07
4124.00,2.620175e-07
4125.00,1.501789e-07
4126.00,1.206162e-07
4127.00,1.349556e-07
4128.00,1.360409e-07
4129.00,9.040576e-08
4130.00,4.410068e-08
4131.00,2.660502e-08
4132.00,2.533226e-08
4133.00,3.917498e-08
4134.00,7.825442e-08
4135.00,1.444319e-07
4136.00,2.725925e-07
4137.00,5.090151e-07
4138.00,1.060678e-06
4139.00,1.464930e-06
4140.00,1.076001e-06
4141.00,4.387784e-07
4142.00,1.387852e-07
4143.00,6.026936e-08
4144.00,4.136816e-08
4145.00,5.086822e-08
4146.00,6.799380e-08
4147.00,8.001597e-08
4148.00,8.515090e-08
4149.00,8.696721e-08
4150.00,8.959305e-08
4151.00,9.703432e-08
4152.00,1.214520e-07
4153.00,1.443932e-07
4154.00,1.580565e-07
4155.00,1.436802e-07
4156.00,1.093063e-07
4157.00,7.691392e-08
4158.00,5.007167e-08
4159.00,4.057108e-08
4160.00,4.440644e-08
4161.00,5.856849e-08
4162.00,8.017064e-08
4163.00,1.011680e-07
4164.00,1.168741e-07
4165.00,1.154186e-07
4166.00,1.264300e-07
4167.00,1.471183e-07
4168.00,2.199884e-07
4169.00,3.304200e-07
4170.00,3.324943e-07
4171.00,2.342323e-07
4172.00,1.446542e-07
4173.00,1.273192e-07
4174.00,1.513662e-07
4175.00,2.632678e-07
4176.00,4.786331e-07
4177.00,6.251684e-07
4178.00,4.448560e-07
4179.00,2.166061e-07
4180.00,1.126215e-07
4181.00,8.261204e-08
4182.00,8.597773e-08
4183.00,1.024664e-07
4184.00,9.742594e-08
4185.00,7.826073e-08
4186.00,6.454982e-08
4187.00,8.130583e-08
4188.00,1.230096e-07
4189.00,1.875358e-07
4190.00,2.080676e-07
4191.00,1.892713e-07
4192.00,1.489552e-07
4193.00,1.109735e-07
4194.00,1.019178e-07
4195.00,8.356542e-08
4196.00,6.403969e-08
4197.00,4.279499e-08
4198.00,3.254229e-08
4199.00,4.044118e-08
4200.00,7.183326e-08
4201.00,1.459124e-07
4202.00,2.183494e-07
4203.00,2.560624e-07
4204.00,2.441513e-07
4205.00,2.263753e-07
4206.00,1.790872e-07
4207.00,1.335301e-07
4208.00,1.370383e-07
4209.00,1.837151e-07
4210.00,3.523299e-07
4211.00,5.680435e-07
4212.00,7.111256e-07
4213.00,5.911980e-07
4214.00,4.047327e-07
4215.00,2.751598e-07
4216.00,1.822263e-07
4217.00,1.627299e-07
4218.00,1.601328e-07
4219.00,2.170212e-07
4220.00,3.414603e-07
4221.00,5.109600e-07
4222.00,6.028033e-07
4223.00,3.760900e-07
4224.00,2.064147e-07
4225.00,1.117757e-07
4226.00,8.238308e-08
4227.00,7.757567e-08
4228.00,7.311600e-08
4229.00,7.272267e-08
4230.00,5.546957e-08
4231.00,4.897677e-08
4232.00,4.919580e-08
4233.00,5.712872e-08
4234.00,6.526641e-08
4235.00,6.262458e-08
4236.00,7.102695e-08
4237.00,8.847076e-08
4238.00,1.385183e-07
4239.00,1.870070e-07
4240.00,1.899364e-07
4241.00,1.418145e-07
4242.00,7.881449e-08
4243.00,5.275766e-08
4244.00,4.399041e-08
4245.00,5.118192e-08
4246.00,7.536861e-08
4247.00,1.095404e-07
4248.00,1.917974e-07
4249.00,3.152329e-07
4250.00,5.304173e-07
4251.00,6.356755e-07
4252.00,6.170370e-07
4253.00,5.530470e-07
4254.00,4.932044e-07
4255.00,4.400460e-07
4256.00,4.638027e-07
4257.00,5.269450e-07
4258.00,5.226236e-07
4259.00,4.007200e-07
4260.00,3.122755e-07
4261.00,2.977200e-07
4262.00,2.713600e-07
4263.00,2.123359e-07
4264.00,1.554631e-07
4265.00,1.516247e-07
4266.00,2.096812e-07
4267.00,3.498285e-07
4268.00,5.435006e-07
4269.00,7.221079e-07
4270.00,7.827859e-07
4271.00,8.250211e-07
4272.00,6.631010e-07
4273.00,4.873752e-07
4274.00,3.829661e-07
4275.00,3.724338e-07
4276.00,3.945426e-07
4277.00,4.018237e-07
4278.00,3.872244e-07
4279.00,3.385248e-07
4280.00,2.989289e-07
4281.00,2.983606e-07
4282.00,3.235898e-07
4283.00,4.161746e-07
4284.00,4.548604e-07
4285.00,4.982350e-07
4286.00,4.588958e-07
4287.00,3.302403e-07
4288.00,1.926514e-07
4289.00,1.138067e-07
4290.00,7.401871e-08
4291.00,5.295266e-08
4292.00,4.358062e-08
4293.00,3.283538e-08
4294.00,2.997255e-08
4295.00,3.535857e-08
4296.00,5.948681e-08
4297.00,1.203523e-07
4298.00,2.560787e-07
4299.00,5.066989e-07
4300.00,7.523326e-07
4301.00,8.486913e-07
4302.00,6.195787e-07
4303.00,3.596503e-07
4304.00,2.286098e-07
4305.00,1.757632e-07
4306.00,1.881013e-07
4307.00,1.826811e-07
4308.00,1.734345e-07
4309.00,1.386538e-07
4310.00,1.199900e-07
4311.00,1.047208e-07
4312.00,8.224787e-08
4313.00,7.163912e-08
4314.00,6.500787e-08
4315.00,7.592521e-08
4316.00,1.154974e-07
4317.00,1.789855e-07
4318.00,2.127245e-07
4319.00,1.900136e-07
4320.00,1.775101e-07
4321.00,1.611763e-07
4322.00,1.256693e-07
4323.00,9.481690e-08
4324.00,1.003890e-07
4325.00,1.669508e-07
4326.00,2.937297e-07
4327.00,4.020802e-07
4328.00,2.953802e-07
4329.00,1.816889e-07
4330.00,1.057753e-07
4331.00,7.793215e-08
4332.00,7.776355e-08
4333.00,1.003843e-07
4334.00,1.653171e-07
4335.00,2.406832e-07
4336.00,3.216359e-07
4337.00,3.672330e-07
4338.00,3.569099e-07
4339.00,2.431886e-07
4340.00,1.221152e-07
4341.00,7.121396e-08
4342.00,5.610782e-08
4343.00,6.878137e-08
4344.00,1.104690e-07
4345.00,1.709520e-07
4346.00,2.202552e-07
4347.00,2.314286e-07
4348.00,2.227680e-07
4349.00,2.302205e-07
4350.00,2.593632e-07
4351.00,2.921286e-07
4352.00,2.813096e-07
4353.00,1.958764e-07
4354.00,1.372128e-07
4355.00,1.370605e-07
4356.00,1.845885e-07
4357.00,2.541727e-07
4358.00,2.340347e-07
4359.00,1.560487e-07
4360.00,1.108125e-07
4361.00,9.644578e-08
4362.00,1.232208e-07
4363.00,1.658023e-07
4364.00,2.090499e-07
4365.00,1.950098e-07
4366.00,1.577886e-07
4367.00,1.484219e-07
4368.00,1.303049e-07
4369.00,1.236044e-07
4370.00,1.196884e-07
4371.00,1.290630e-07
4372.00,1.329570e-07
4373.00,1.743815e-07
4374.00,3.765348e-07
4375.00,9.739016e-07
4376.00,1.442076e-06
4377.00,1.000178e-06
4378.00,4.061110e-07
4379.00,1.696844e-07
4380.00,9.802683e-08
4381.00,7.205990e-08
4382.00,7.105208e-08
4383.00,9.234114e-08
4384.00,1.349757e-07
4385.00,1.665707e-07
4386.00,1.582913e-07
4387.00,1.344178e-07
4388.00,1.171787e-07
4389.00,1.021810e-07
4390.00,1.010212e-07
4391.00,9.576103e-08
4392.00,9.559458e-08
4393.00,1.062633e-07
4394.00,1.326663e-07
4395.00,1.715527e-07
4396.00,2.509574e-07
4397.00,4.522508e-07
4398.00,6.319394e-07
4399.00,7.571322e-07
4400.00,6.843636e-07
4401.00,4.782276e-07
4402.00,3.530572e-07
4403.00,2.495074e-07
4404.00,2.278055e-07
4405.00,2.186124e-07
4406.00,2.306118e-07
4407.00,2.661015e-07
4408.00,3.209529e-07
4409.00,4.350771e-07
4410.00,4.788770e-07
4411.00,4.738926e-07
4412.00,4.030317e-07
4413.00,3.424422e-07
4414.00,2.799493e-07
4415.00,2.157892e-07
4416.00,2.130897e-07
4417.00,2.707341e-07
4418.00,4.291298e-07
4419.00,6.332102e-07
4420.00,7.973030e-07
4421.00,9.233336e-07
4422.00,8.217286e-07
4423.00,6.185498e-07
4424.00,3.397245e-07
4425.00,1.934042e-07
4426.00,1.104169e-07
4427.00,8.445963e-08
4428.00,9.921401e-08
4429.00,1.537119e-07
4430.00,2.405046e-07
4431.00,2.514548e-07
4432.00,2.181510e-07
4433.00,2.119680e-07
4434.00,2.560328e-07
4435.00,3.861917e-07
4436.00,6.220789e-07
4437.00,1.047585e-06
4438.00,1.364827e-06
4439.00,1.451415e-06
4440.00,9.307142e-07
4441.00,4.439647e-07
4442.00,1.748191e-07
4443.00,7.723925e-08
4444.00,5.729249e-08
4445.00,6.262014e-08
4446.00,9.702457e-08
4447.00,1.455002e-07
4448.00,2.173858e-07
4449.00,2.599480e-07
4450.00,3.091964e-07
4451.00,4.566557e-07
4452.00,5.978521e-07
4453.00,6.473993e-07
4454.00,4.490904e-07
4455.00,2.870988e-07
4456.00,2.086131e-07
4457.00,1.679325e-07
4458.00,1.445285e-07
4459.00,1.187610e-07
4460.00,1.168647e-07
4461.00,1.228796e-07
4462.00,1.446982e-07
4463.00,1.792600e-07
4464.00,1.944763e-07
4465.00,1.738103e-07
4466.00,1.561274e-07
4467.00,1.610641e-07
4468.00,1.775811e-07
4469.00,2.041028e-07
4470.00,2.153386e-07
4471.00,2.381501e-07
4472.00,2.344011e-07
4473.00,2.050594e-07
4474.00,1.793624e-07
4475.00,2.091843e-07
4476.00,3.227359e-07
4477.00,5.316314e-07
4478.00,7.277258e-07
4479.00,6.032290e-07
4480.00,3.502340e-07
4481.00,2.132025e-07
4482.00,1.664955e-07
4483.00,1.914842e-07
4484.00,2.684869e-07
4485.00,3.462746e-07
4486.00,3.602102e-07
4487.00,3.856539e-07
4488.00,4.762321e-07
4489.00,5.112815e-07
4490.00,4.066018e-07
4491.00,2.511415e-07
4492.00,1.662640e-07
4493.00,1.833063e-07
4494.00,3.363267e-07
4495.00,6.805720e-07
4496.00,8.935372e-07
4497.00,6.120325e-07
4498.00,3.162992e-07
4499.00,2.079967e-07
4500.00,1.924084e-07
4501.00,2.041261e-07
4502.00,1.911759e-07
4503.00,1.720566e-07
4504.00,1.562853e-07
4505.00,1.129643e-07
4506.00,7.578405e-08
4507.00,5.152359e-08
4508.00,4.612684e-08
4509.00,6.085457e-08
4510.00,8.111324e-08
4511.00,7.937182e-08
4512.00,6.085823e-08
4513.00,5.340408e-08
4514.00,5.800425e-08
4515.00,8.145294e-08
4516.00,1.282916e-07
4517.00,1.686920e-07
4518.00,1.798038e-07
4519.00,1.442340e-07
4520.00,1.172193e-07
4521.00,1.236425e-07
4522.00,1.606435e-07
4523.00,2.144719e-07
4524.00,2.223565e-07
4525.00,1.745718e-07
4526.00,1.095736e-07
4527.00,6.092584e-08
4528.00,3.782407e-08
4529.00,3.253128e-08
4530.00,3.506941e-08
4531.00,4.296216e-08
4532.00,5.546736e-08
4533.00,5.612196e-08
4534.00,4.365544e-08
4535.00,3.126069e-08
4536.00,3.006895e-08
4537.00,3.797407e-08
4538.00,5.468066e-08
4539.00,6.954122e-08
4540.00,8.274565e-08
4541.00,1.247341e-07
4542.00,2.399449e-07
4543.00,5.295185e-07
4544.00,8.078649e-07
4545.00,6.540231e-07
4546.00,3.472694e-07
4547.00,1.506747e-07
4548.00,8.702631e-08
4549.00,6.810256e-08
4550.00,6.863564e-08
4551.00,6.696889e-08
4552.00,7.981306e-08
4553.00,1.372386e-07
4554.00,2.465143e-07
4555.00,4.055117e-07
4556.00,4.217868e-07
4557.00,3.844732e-07
4558.00,3.992984e-07
4559.00,5.386747e-07
4560.00,8.086452e-07
4561.00,9.133361e-07
4562.00,7.529457e-07
4563.00,5.074381e-07
4564.00,3.087026e-07
4565.00,1.753329e-07
4566.00,1.157813e-07
4567.00,9.263274e-08
4568.00,8.491223e-08
4569.00,9.852448e-08
4570.00,1.395425e-07
4571.00,2.186737e-07
4572.00,3.063242e-07
4573.00,3.417145e-07
4574.00,2.807890e-07
4575.00,2.276636e-07
4576.00,2.147771e-07
4577.00,2.314962e-07
4578.00,2.381322e-07
4579.00,1.777356e-07
4580.00,1.060356e-07
4581.00,6.659531e-08
4582.00,6.541445e-08
4583.00,9.070491e-08
4584.00,1.568032e-07
4585.00,2.479470e-07
4586.00,3.171293e-07
4587.00,3.015821e-07
4588.00,2.435917e-07
4589.00,2.189257e-07
4590.00,2.294329e-07
4591.00,2.360267e-07
4592.00,2.265437e-07
4593.00,1.959491e-07
4594.00,1.640741e-07
4595.00,1.575476e-07
4596.00,1.867149e-07
4597.00,2.382963e-07
4598.00,2.977827e-07
4599.00,3.168262e-07
4600.00,2.741085e-07
4601.00,2.250053e-07
4602.00,1.905901e-07
4603.00,1.923151e-07
4604.00,2.009757e-07
4605.00,1.613798e-07
4606.00,1.045458e-07
4607.00,6.426055e-08
4608.00,4.869327e-08
4609.00,4.533753e-08
4610.00,5.708308e-08
4611.00,8.936026e-08
4612.00,1.454659e-07
4613.00,1.743375e-07
4614.00,1.406635e-07
4615.00,1.117660e-07
4616.00,1.192806e-07
4617.00,1.503768e-07
4618.00,2.066117e-07
4619.00,2.690263e-07
4620.00,3.743589e-07
4621.00,5.399760e-07
4622.00,6.814925e-07
4623.00,6.670194e-07
4624.00,5.566658e-07
4625.00,4.936004e-07
4626.00,4.088811e-07
4627.00,3.072709e-07
4628.00,2.152922e-07
4629.00,1.534187e-07
4630.00,1.249186e-07
4631.00,1.040302e-07
4632.00,1.000780e-07
4633.00,1.056125e-07
4634.00,1.144818e-07
4635.00,1.403034e-07
4636.00,1.921718e-07
4637.00,2.454832e-07
4638.00,2.880826e-07
4639.00,3.084570e-07
4640.00,2.684708e-07
4641.00,1.860283e-07
4642.00,1.247830e-07
4643.00,9.490989e-08
4644.00,9.708117e-08
4645.00,1.304617e-07
4646.00,2.133382e-07
4647.00,4.156536e-07
4648.00,7.587748e-07
4649.00,1.241978e-06
4650.00,1.324081e-06
4651.00,9.490171e-07
4652.00,5.079643e-07
4653.00,2.531332e-07
4654.00,1.667661e-07
4655.00,1.546199e-07
4656.00,1.980236e-07
4657.00,2.512520e-07
4658.00,2.579533e-07
4659.00,2.050349e-07
4660.00,1.514127e-07
4661.00,1.174700e-07
4662.00,9.294715e-08
4663.00,9.645350e-08
4664.00,1.220051e-07
4665.00,1.643474e-07
4666.00,1.963471e-07
4667.00,1.727053e-07
4668.00,1.220280e-07
4669.00,8.937736e-08
4670.00,9.277586e-08
4671.00,1.669885e-07
4672.00,3.349699e-07
4673.00,5.328287e-07
4674.00,5.355038e-07
4675.00,4.249367e-07
4676.00,3.126502e-07
4677.00,2.924011e-07
4678.00,3.690172e-07
4679.00,5.989082e-07
4680.00,1.015090e-06
4681.00,1.386197e-06
4682.00,1.389269e-06
4683.00,1.008413e-06
4684.00,6.504586e-07
4685.00,4.144186e-07
4686.00,3.108603e-07
4687.00,2.631390e-07
4688.00,2.174629e-07
4689.00,1.516259e-07
4690.00,8.860880e-08
4691.00,6.261955e-08
4692.00,6.041532e-08
4693.00,7.560563e-08
4694.00,1.015487e-07
4695.00,1.195388e-07
4696.00,1.242712e-07
4697.00,1.308703e-07
4698.00,1.520125e-07
4699.00,1.780858e-07
4700.00,2.093487e-07
4701.00,2.047626e-07
4702.00,1.911008e-07
4703.00,1.654657e-07
4704.00,1.213620e-07
4705.00,9.923814e-08
4706.00,8.956950e-08
4707.00,9.037236e-08
4708.00,8.530751e-08
4709.00,7.469791e-08
4710.00,7.616397e-08
4711.00,8.405451e-08
4712.00,1.226173e-07
4713.00,1.681270e-07
4714.00,2.232075e-07
4715.00,2.542534e-07
4716.00,2.397441e-07
4717.00,1.946649e-07
4718.00,1.522886e-07
4719.00,1.605761e-07
4720.00,1.986763e-07
4721.00,2.735401e-07
4722.00,3.476522e-07
4723.00,4.337121e-07
4724.00,4.595166e-07
4725.00,3.772519e-07
4726.00,2.553916e-07
4727.00,1.446060e-07
4728.00,1.082604e-07
4729.00,9.520218e-08
4730.00,9.647058e-08
4731.00,1.225472e-07
4732.00,1.438317e-07
4733.00,1.666349e-07
4734.00,1.618966e-07
4735.00,1.610798e-07
4736.00,1.738852e-07
4737.00,2.159531e-07
4738.00,2.795119e-07
4739.00,2.920593e-07
4740.00,2.804830e-07
4741.00,2.219204e-07
4742.00,1.928666e-07
4743.00,1.738341e-07
4744.00,1.354297e-07
4745.00,1.178366e-07
4746.00,9.976061e-08
4747.00,1.135722e-07
4748.00,1.487974e-07
4749.00,1.978316e-07
4750.00,2.210622e-07
4751.00,1.668963e-07
4752.00,1.176037e-07
4753.00,8.399767e-08
4754.00,7.591524e-08
4755.00,9.073374e-08
4756.00,1.398252e-07
4757.00,2.486617e-07
4758.00,3.667214e-07
4759.00,4.592528e-07
4760.00,4.171614e-07
4761.00,3.499246e-07
4762.00,2.446463e-07
4763.00,1.843576e-07
4764.00,2.121368e-07
4765.00,2.575772e-07
4766.00,3.641402e-07
4767.00,5.134431e-07
4768.00,6.229862e-07
4769.00,5.582174e-07
4770.00,3.702368e-07
4771.00,2.332834e-07
4772.00,1.789507e-07
4773.00,1.640980e-07
4774.00,1.389169e-07
4775.00,1.020469e-07
4776.00,8.520352e-08
4777.00,1.063441e-07
4778.00,2.269937e-07
4779.00,4.374760e-07
4780.00,7.616032e-07
4781.00,9.807919e-07
4782.00,1.122491e-06
4783.00,9.167243e-07
4784.00,6.525491e-07
4785.00,3.956172e-07
4786.00,2.211623e-07
4787.00,1.632974e-07
4788.00,1.452572e-07
4789.00,1.494323e-07
4790.00,1.640023e-07
4791.00,1.551107e-07
4792.00,1.540812e-07
4793.00,1.348440e-07
4794.00,1.455818e-07
4795.00,1.964592e-07
4796.00,3.267722e-07
4797.00,4.908392e-07
4798.00,4.435040e-07
4799.00,2.479147e-07
4800.00,1.070110e-07
4801.00,6.447743e-08
4802.00,6.026915e-08
4803.00,7.922659e-08
4804.00,1.029075e-07
4805.00,1.208781e-07
4806.00,1.431502e-07
4807.00,1.683604e-07
4808.00,2.156499e-07
4809.00,2.713561e-07
4810.00,3.377111e-07
4811.00,3.538696e-07
4812.00,3.008533e-07
4813.00,2.094255e-07
4814.00,1.054643e-07
4815.00,5.884769e-08
4816.00,4.639902e-08
4817.00,5.780814e-08
4818.00,9.788801e-08
4819.00,1.977972e-07
4820.00,3.509352e-07
4821.00,4.401905e-07
4822.00,4.059231e-07
4823.00,2.494013e-07
4824.00,1.391956e-07
4825.00,8.232427e-08
4826.00,6.125205e-08
4827.00,6.789595e-08
4828.00,8.351522e-08
4829.00,1.014349e-07
4830.00,1.073102e-07
4831.00,1.212620e-07
4832.00,1.324911e-07
4833.00,1.373271e-07
4834.00,1.291389e-07
4835.00,1.518455e-07
4836.00,2.294846e-07
4837.00,3.941408e-07
4838.00,6.301436e-07
4839.00,7.930105e-07
4840.00,8.855716e-07
4841.00,8.977819e-07
4842.00,8.006385e-07
4843.00,7.196909e-07
4844.00,6.144409e-07
4845.00,5.471011e-07
4846.00,4.148813e-07
4847.00,3.222818e-07
4848.00,2.794107e-07
4849.00,2.441959e-07
4850.00,2.042290e-07
4851.00,1.556896e-07
4852.00,1.282233e-07
4853.00,1.265877e-07
4854.00,1.411607e-07
4855.00,1.681636e-07
4856.00,1.878405e-07
4857.00,1.978981e-07
4858.00,1.908503e-07
4859.00,1.772043e-07
4860.00,1.505140e-07
4861.00,1.127308e-07
4862.00,8.285528e-08
4863.00,6.372300e-08
4864.00,5.502270e-08
4865.00,6.156981e-08
4866.00,9.447894e-08
4867.00,1.793291e-07
4868.00,3.281309e-07
4869.00,4.245223e-07
4870.00,3.597146e-07
4871.00,2.584922e-07
4872.00,2.251280e-07
4873.00,2.546412e-07
4874.00,4.047283e-07
4875.00,5.908159e-07
4876.00,6.206677e-07
4877.00,5.100522e-07
4878.00,3.886305e-07
4879.00,2.992398e-07
4880.00,2.492757e-07
4881.00,2.163233e-07
4882.00,1.788865e-07
4883.00,1.350433e-07
4884.00,1.265470e-07
4885.00,1.709055e-07
4886.00,3.114594e-07
4887.00,4.477966e-07
4888.00,4.162193e-07
4889.00,2.609844e-07
4890.00,1.694907e-07
4891.00,1.204589e-07
4892.00,9.389412e-08
4893.00,8.150379e-08
4894.00,7.468576e-08
4895.00,7.618956e-08
4896.00,8.856623e-08
4897.00,1.083961e-07
4898.00,1.535744e-07
4899.00,1.945340e-07
4900.00,2.178830e-07
4901.00,2.091378e-07
4902.00,1.895682e-07
4903.00,1.622652e-07
4904.00,1.414196e-07
4905.00,1.176409e-07
4906.00,1.050164e-07
4907.00,1.222654e-07
4908.00,1.905001e-07
4909.00,2.966129e-07
4910.00,3.743025e-07
4911.00,3.476917e-07
4912.00,2.383433e-07
4913.00,1.584863e-07
4914.00,1.187385e-07
4915.00,9.964031e-08
4916.00,1.030159e-07
4917.00,1.248498e-07
4918.00,1.744867e-07
4919.00,2.555219e-07
4920.00,3.397088e-07
4921.00,3.372683e-07
4922.00,2.532101e-07
4923.00,1.545132e-07
4924.00,1.072357e-07
4925.00,1.007849e-07
4926.00,1.308196e-07
4927.00,2.101720e-07
4928.00,3.927087e-07
4929.00,6.398537e-07
4930.00,8.980839e-07
4931.00,1.251130e-06
4932.00,1.743668e-06
4933.00,1.959431e-06
4934.00,1.566270e-06
4935.00,8.726037e-07
4936.00,4.943123e-07
4937.00,2.791867e-07
4938.00,1.787964e-07
4939.00,1.411208e-07
4940.00,1.452559e-07
4941.00,1.809355e-07
4942.00,2.035499e-07
4943.00,1.971724e-07
4944.00,1.533683e-07
4945.00,1.103304e-07
4946.00,1.021549e-07
4947.00,1.297341e-07
4948.00,2.300195e-07
4949.00,4.230497e-07
4950.00,6.491262e-07
4951.00,6.633037e-07
4952.00,4.284558e-07
4953.00,2.109713e-07
4954.00,1.254095e-07
4955.00,1.116186e-07
4956.00,1.300504e-07
4957.00,2.019286e-07
4958.00,2.962808e-07
4959.00,3.695980e-07
4960.00,4.178756e-07
4961.00,4.989638e-07
4962.00,6.780135e-07
4963.00,7.183997e-07
4964.00,5.286398e-07
4965.00,2.914191e-07
4966.00,1.487236e-07
4967.00,9.570660e-08
4968.00,9.270259e-08
4969.00,1.200756e-07
4970.00,1.584201e-07
4971.00,1.906788e-07
4972.00,2.043693e-07
4973.00,2.118928e-07
4974.00,2.217306e-07
4975.00,2.309178e-07
4976.00,2.045196e-07
4977.00,1.575554e-07
4978.00,1.245526e-07
4979.00,1.100992e-07
4980.00,1.172826e-07
4981.00,1.524688e-07
4982.00,2.229068e-07
4983.00,3.055536e-07
4984.00,3.044278e-07
4985.00,2.273347e-07
4986.00,1.714793e-07
4987.00,1.604114e-07
4988.00,1.873289e-07
4989.00,2.031180e-07
4990.00,1.847667e-07
4991.00,1.438922e-07
4992.00,1.424416e-07
4993.00,1.653122e-07
4994.00,2.404198e-07
4995.00,2.937340e-07
4996.00,2.560484e-07
4997.00,2.353030e-07
4998.00,2.445649e-07
4999.00,3.234402e-07
5000.00,3.749495e-07
5001.00,3.165164e-07
5002.00,1.814834e-07
5003.00,1.194106e-07
5004.00,1.225346e-07
5005.00,1.826685e-07
5006.00,3.199396e-07
5007.00,4.101965e-07
5008.00,3.860783e-07
5009.00,2.980056e-07
5010.00,2.466427e-07
5011.00,2.722370e-07
5012.00,2.716811e-07
5013.00,2.516905e-07
5014.00,1.930847e-07
5015.00,1.453251e-07
5016.00,1.111934e-07
5017.00,9.501218e-08
5018.00,1.069424e-07
5019.00,1.432958e-07
5020.00,2.196215e-07
5021.00,2.724520e-07
5022.00,2.027767e-07
5023.00,1.053653e-07
5024.00,5.815570e-08
5025.00,4.516135e-08
5026.00,4.867641e-08
5027.00,6.479139e-08
5028.00,9.395698e-08
5029.00,1.253605e-07
5030.00,1.550407e-07
5031.00,1.931892e-07
5032.00,2.601705e-07
5033.00,3.392111e-07
5034.00,3.709758e-07
5035.00,3.307356e-07
5036.00,2.755980e-07
5037.00,2.127973e-07
5038.00,1.554490e-07
5039.00,1.012127e-07
5040.00,6.334358e-08
5041.00,4.985747e-08
5042.00,5.501670e-08
5043.00,8.746719e-08
5044.00,1.531093e-07
5045.00,2.268172e-07
5046.00,2.905245e-07
5047.00,3.286990e-07
5048.00,3.664581e-07
5049.00,3.114883e-07
5050.00,2.053360e-07
5051.00,1.591280e-07
5052.00,1.916412e-07
5053.00,3.693002e-07
5054.00,6.791053e-07
5055.00,8.115887e-07
5056.00,4.758912e-07
5057.00,1.763626e-07
5058.00,7.495225e-08
5059.00,5.605273e-08
5060.00,7.325468e-08
5061.00,1.231679e-07
5062.00,1.980078e-07
5063.00,2.492187e-07
5064.00,2.608402e-07
5065.00,2.608550e-07
5066.00,2.578253e-07
5067.00,2.788643e-07
5068.00,3.118637e-07
5069.00,3.567463e-07
5070.00,4.357839e-07
5071.00,4.623643e-07
5072.00,4.099713e-07
5073.00,3.137005e-07
5074.00,2.334353e-07
5075.00,1.837469e-07
5076.00,1.469764e-07
5077.00,1.186747e-07
5078.00,9.465068e-08
5079.00,7.785418e-08
5080.00,7.414213e-08
5081.00,8.180183e-08
5082.00,9.552915e-08
5083.00,1.163844e-07
5084.00,1.542290e-07
5085.00,2.300566e-07
5086.00,3.650616e-07
5087.00,6.262056e-07
5088.00,9.688994e-07
5089.00,1.300459e-06
5090.00,1.282378e-06
5091.00,9.219347e-07
5092.00,5.577818e-07
5093.00,3.115838e-07
5094.00,2.416645e-07
5095.00,2.651384e-07
5096.00,3.593258e-07
5097.00,4.657793e-07
5098.00,4.689780e-07
5099.00,3.627210e-07
5100.00,2.695982e-07
5101.00,2.748950e-07
5102.00,3.303894e-07
5103.00,3.647854e-07
5104.00,3.077908e-07
5105.00,1.954327e-07
5106.00,1.402133e-07
5107.00,1.282274e-07
5108.00,1.387022e-07
5109.00,1.643141e-07
5110.00,1.617561e-07
5111.00,1.269405e-07
5112.00,9.803552e-08
5113.00,8.539826e-08
5114.00,8.838448e-08
5115.00,1.100929e-07
5116.00,1.356432e-07
5117.00,1.563832e-07
5118.00,1.494051e-07
5119.00,1.315351e-07
5120.00,1.041092e-07
5121.00,8.402428e-08
5122.00,9.329284e-08
5123.00,1.174081e-07
5124.00,1.391810e-07
5125.00,1.474970e-07
5126.00,1.500436e-07
5127.00,1.687518e-07
5128.00,2.016047e-07
5129.00,2.540789e-07
5130.00,2.932238e-07
5131.00,3.249928e-07
5132.00,3.382249e-07
5133.00,3.072649e-07
5134.00,2.831222e-07
5135.00,2.586591e-07
5136.00,2.908656e-07
5137.00,3.802345e-07
5138.00,4.999750e-07
5139.00,5.395209e-07
5140.00,4.736178e-07
5141.00,3.704668e-07
5142.00,2.788778e-07
5143.00,2.284857e-07
5144.00,2.133214e-07
5145.00,2.342963e-07
5146.00,3.264596e-07
5147.00,4.690395e-07
5148.00,5.363811e-07
5149.00,4.501055e-07
5150.00,3.128144e-07
5151.00,2.335082e-07
5152.00,2.024889e-07
5153.00,1.942850e-07
5154.00,2.078462e-07
5155.00,2.253522e-07
5156.00,2.617714e-07
5157.00,3.510019e-07
5158.00,4.790824e-07
5159.00,5.384140e-07
5160.00,5.220247e-07
5161.00,3.939906e-07
5162.00,2.643905e-07
5163.00,1.832186e-07
5164.00,1.455007e-07
5165.00,1.259016e-07
5166.00,1.314651e-07
5167.00,1.634504e-07
5168.00,2.074377e-07
5169.00,2.507107e-07
5170.00,2.697150e-07
5171.00,2.785213e-07
5172.00,2.687813e-07
5173.00,2.950331e-07
5174.00,3.770564e-07
5175.00,4.850401e-07
5176.00,5.118719e-07
5177.00,3.615589e-07
5178.00,2.139871e-07
5179.00,1.283133e-07
5180.00,8.651013e-08
5181.00,7.650297e-08
5182.00,8.158368e-08
5183.00,1.016758e-07
5184.00,1.278300e-07
5185.00,1.591483e-07
5186.00,1.928808e-07
5187.00,2.106799e-07
5188.00,2.278547e-07
5189.00,2.363242e-07
5190.00,2.955792e-07
5191.00,3.910095e-07
5192.00,4.774803e-07
5193.00,5.018568e-07
5194.00,4.003645e-07
5195.00,3.167785e-07
5196.00,2.414157e-07
5197.00,2.299238e-07
5198.00,2.180190e-07
5199.00,1.807036e-07
5200.00,1.114371e-07
5201.00,7.480216e-08
5202.00,7.397071e-08
5203.00,9.057363e-08
5204.00,1.369868e-07
5205.00,1.744304e-07
5206.00,1.515334e-07
5207.00,1.321708e-07
5208.00,1.318331e-07
5209.00,1.365849e-07
5210.00,1.473675e-07
5211.00,1.669236e-07
5212.00,2.095417e-07
5213.00,2.543551e-07
5214.00,2.816395e-07
5215.00,2.546930e-07
5216.00,2.024458e-07
5217.00,1.441407e-07
5218.00,9.976277e-08
5219.00,7.278977e-08
5220.00,6.014995e-08
5221.00,5.728213e-08
5222.00,6.480968e-08
5223.00,8.250105e-08
5224.00,1.319332e-07
5225.00,2.442445e-07
5226.00,4.110228e-07
5227.00,4.896577e-07
5228.00,3.747332e-07
5229.00,3.000415e-07
5230.00,3.524261e-07
5231.00,5.379807e-07
5232.00,7.817102e-07
5233.00,8.888854e-07
5234.00,7.192902e-07
5235.00,5.277035e-07
5236.00,4.005907e-07
5237.00,2.922119e-07
5238.00,2.002046e-07
5239.00,1.414285e-07
5240.00,1.171625e-07
5241.00,1.171391e-07
5242.00,1.296974e-07
5243.00,1.653791e-07
5244.00,2.554978e-07
5245.00,3.346991e-07
5246.00,3.442865e-07
5247.00,3.418698e-07
5248.00,3.406010e-07
5249.00,3.538850e-07
5250.00,3.036614e-07
5251.00,1.995269e-07
5252.00,1.146468e-07
5253.00,7.866331e-08
5254.00,7.003012e-08
5255.00,7.356407e-08
5256.00,9.132879e-08
5257.00,1.175325e-07
5258.00,1.532014e-07
5259.00,1.744419e-07
5260.00,1.831764e-07
5261.00,1.578337e-07
5262.00,1.264953e-07
5263.00,9.232298e-08
5264.00,6.896379e-08
5265.00,6.709602e-08
5266.00,9.406400e-08
5267.00,1.820461e-07
5268.00,3.867608e-07
5269.00,7.164816e-07
5270.00,9.490288e-07
5271.00,8.937656e-07
5272.00,6.666070e-07
5273.00,3.788097e-07
5274.00,2.544271e-07
5275.00,2.225477e-07
5276.00,2.790501e-07
5277.00,3.554280e-07
5278.00,3.500551e-07
5279.00,2.645617e-07
5280.00,1.695110e-07
5281.00,1.083947e-07
5282.00,7.534160e-08
5283.00,7.803877e-08
5284.00,8.719358e-08
5285.00,9.120127e-08
5286.00,8.893241e-08
5287.00,9.142304e-08
5288.00,1.005001e-07
5289.00,1.300100e-07
5290.00,1.652557e-07
5291.00,2.234997e-07
5292.00,2.886326e-07
5293.00,3.959580e-07
5294.00,3.982371e-07
5295.00,2.892411e-07
5296.00,1.809735e-07
5297.00,1.155355e-07
5298.00,9.597839e-08
5299.00,1.117339e-07
5300.00,1.400469e-07
5301.00,1.582213e-07
5302.00,1.439113e-07
5303.00,1.312703e-07
5304.00,1.438250e-07
5305.00,1.880369e-07
5306.00,2.905636e-07
5307.00,3.956523e-07
5308.00,3.924615e-07
5309.00,2.611155e-07
5310.00,1.312972e-07
5311.00,6.924407e-08
5312.00,5.011735e-08
5313.00,4.667013e-08
5314.00,5.575713e-08
5315.00,6.976535e-08
5316.00,8.311446e-08
5317.00,9.977633e-08
5318.00,1.100291e-07
5319.00,1.225339e-07
5320.00,1.557102e-07
5321.00,2.075169e-07
5322.00,2.366597e-07
5323.00,2.039528e-07
5324.00,1.428442e-07
5325.00,8.921140e-08
5326.00,6.791207e-08
5327.00,7.210306e-08
5328.00,1.097418e-07
5329.00,1.858455e-07
5330.00,3.034329e-07
5331.00,4.251850e-07
5332.00,4.651393e-07
5333.00,4.243708e-07
5334.00,3.923349e-07
5335.00,4.111716e-07
5336.00,4.393743e-07
5337.00,4.356660e-07
5338.00,3.738203e-07
5339.00,2.973717e-07
5340.00,2.317913e-07
5341.00,2.139813e-07
5342.00,2.360763e-07
5343.00,2.762858e-07
5344.00,2.963680e-07
5345.00,2.774451e-07
5346.00,2.627478e-07
5347.00,3.093836e-07
5348.00,4.395136e-07
5349.00,7.363683e-07
5350.00,1.052093e-06
5351.00,1.249388e-06
5352.00,1.269508e-06
5353.00,1.219569e-06
5354.00,1.060492e-06
5355.00,8.556503e-07
5356.00,6.611365e-07
5357.00,4.340783e-07
5358.00,3.473112e-07
5359.00,3.296509e-07
5360.00,3.169158e-07
5361.00,3.029725e-07
5362.00,2.594689e-07
5363.00,2.124837e-07
5364.00,1.808447e-07
5365.00,1.710641e-07
5366.00,1.810968e-07
5367.00,2.019177e-07
5368.00,2.293390e-07
5369.00,2.452062e-07
5370.00,2.726427e-07
5371.00,2.385396e-07
5372.00,1.702046e-07
5373.00,1.218668e-07
5374.00,8.441440e-08
5375.00,6.192036e-08
5376.00,5.516587e-08
5377.00,6.772488e-08
5378.00,1.163016e-07
5379.00,2.385445e-07
5380.00,4.334296e-07
5381.00,5.137815e-07
5382.00,4.275398e-07
5383.00,2.955987e-07
5384.00,2.338945e-07
5385.00,1.933889e-07
5386.00,1.761506e-07
5387.00,1.820406e-07
5388.00,1.970609e-07
5389.00,2.196784e-07
5390.00,2.441585e-07
5391.00,3.325050e-07
5392.00,4.310122e-07
5393.00,5.190802e-07
5394.00,5.051697e-07
5395.00,4.471503e-07
5396.00,4.648346e-07
5397.00,5.826990e-07
5398.00,6.945825e-07
5399.00,6.099698e-07
5400.00,4.096265e-07
5401.00,2.958121e-07
5402.00,1.924528e-07
5403.00,1.259104e-07
5404.00,8.328369e-08
5405.00,6.360472e-08
5406.00,5.921925e-08
5407.00,6.444475e-08
5408.00,8.132440e-08
5409.00,1.078065e-07
5410.00,1.372310e-07
5411.00,1.528705e-07
5412.00,1.689877e-07
5413.00,1.527209e-07
5414.00,1.348954e-07
5415.00,9.957940e-08
5416.00,7.703627e-08
5417.00,6.296779e-08
5418.00,6.607086e-08
5419.00,9.478359e-08
5420.00,1.355335e-07
5421.00,1.676803e-07
5422.00,1.724403e-07
5423.00,1.380068e-07
5424.00,1.104617e-07
5425.00,9.527835e-08
5426.00,9.043960e-08
5427.00,9.109802e-08
5428.00,9.518867e-08
5429.00,1.081626e-07
5430.00,1.364702e-07
5431.00,1.751903e-07
5432.00,2.048279e-07
5433.00,2.123932e-07
5434.00,1.859618e-07
5435.00,1.569896e-07
5436.00,1.238236e-07
5437.00,1.002893e-07
5438.00,8.981065e-08
5439.00,1.003082e-07
5440.00,1.376784e-07
5441.00,2.213202e-07
5442.00,3.658077e-07
5443.00,5.825934e-07
5444.00,6.692932e-07
5445.00,4.999619e-07
5446.00,2.532974e-07
5447.00,1.404239e-07
5448.00,8.722278e-08
5449.00,6.626244e-08
5450.00,6.279590e-08
5451.00,7.822901e-08
5452.00,1.210198e-07
5453.00,1.934922e-07
5454.00,2.725586e-07
5455.00,2.535747e-07
5456.00,1.751374e-07
5457.00,1.256628e-07
5458.00,1.208654e-07
5459.00,1.853273e-07
5460.00,3.689113e-07
5461.00,6.959893e-07
5462.00,8.087211e-07
5463.00,5.308277e-07
5464.00,2.508631e-07
5465.00,1.279553e-07
5466.00,8.649904e-08
5467.00,7.465555e-08
5468.00,7.632214e-08
5469.00,7.453944e-08
5470.00,7.608958e-08
5471.00,9.522895e-08
5472.00,1.524262e-07
5473.00,3.236093e-07
5474.00,5.174364e-07
5475.00,5.254549e-07
5476.00,3.230035e-07
5477.00,1.501577e-07
5478.00,8.059120e-08
5479.00,5.850347e-08
5480.00,5.809744e-08
5481.00,6.780405e-08
5482.00,8.749743e-08
5483.00,1.031366e-07
5484.00,1.153397e-07
5485.00,1.153484e-07
5486.00,9.811554e-08
5487.00,8.000607e-08
5488.00,6.880362e-08
5489.00,7.881092e-08
5490.00,1.025637e-07
5491.00,1.650350e-07
5492.00,2.860853e-07
5493.00,4.863275e-07
5494.00,6.293165e-07
5495.00,4.880495e-07
5496.00,2.866986e-07
5497.00,1.663243e-07
5498.00,1.251425e-07
5499.00,1.251748e-07
5500.00,1.219212e-07
5501.00,1.026480e-07
5502.00,7.963639e-08
5503.00,7.752445e-08
5504.00,8.947606e-08
5505.00,1.272939e-07
5506.00,1.592654e-07
5507.00,1.791079e-07
5508.00,1.828027e-07
5509.00,1.754490e-07
5510.00,1.987135e-07
5511.00,2.062700e-07
5512.00,1.769200e-07
5513.00,1.392585e-07
5514.00,1.178453e-07
5515.00,1.163380e-07
5516.00,1.354688e-07
5517.00,1.665058e-07
5518.00,1.850027e-07
5519.00,1.873707e-07
5520.00,2.038617e-07
5521.00,2.684469e-07
5522.00,3.682461e-07
5523.00,4.195850e-07
5524.00,3.358181e-07
5525.00,2.106182e-07
5526.00,1.297433e-07
5527.00,8.363359e-08
5528.00,6.729797e-08
5529.00,6.681886e-08
5530.00,8.400559e-08
5531.00,1.190257e-07
5532.00,1.408512e-07
5533.00,1.049742e-07
5534.00,6.063692e-08
5535.00,3.461473e-08
5536.00,2.750057e-08
5537.00,2.905727e-08
5538.00,3.697496e-08
5539.00,5.266145e-08
5540.00,8.800367e-08
5541.00,1.451220e-07
5542.00,2.393169e-07
5543.00,3.498559e-07
5544.00,4.163290e-07
5545.00,3.899492e-07
5546.00,3.035858e-07
5547.00,2.486810e-07
5548.00,2.016461e-07
5549.00,1.896567e-07
5550.00,1.625044e-07
5551.00,1.324828e-07
5552.00,1.126856e-07
5553.00,1.148648e-07
5554.00,1.695997e-07
5555.00,2.645739e-07
5556.00,3.364619e-07
5557.00,3.393795e-07
5558.00,3.246672e-07
5559.00,2.989011e-07
5560.00,2.453621e-07
5561.00,1.758626e-07
5562.00,1.284556e-07
5563.00,1.184554e-07
5564.00,1.316583e-07
5565.00,1.550562e-07
5566.00,1.521817e-07
5567.00,1.282244e-07
5568.00,9.803180e-08
5569.00,7.502409e-08
5570.00,6.916162e-08
5571.00,8.285245e-08
5572.00,1.210581e-07
5573.00,1.756135e-07
5574.00,2.470947e-07
5575.00,3.005288e-07
5576.00,3.054386e-07
5577.00,2.793625e-07
5578.00,2.297735e-07
5579.00,2.145929e-07
5580.00,2.425849e-07
5581.00,3.358402e-07
5582.00,4.591610e-07
5583.00,5.214717e-07
5584.00,5.025726e-07
5585.00,4.040110e-07
5586.00,3.519869e-07
5587.00,2.890793e-07
5588.00,2.361985e-07
5589.00,2.066250e-07
5590.00,1.834497e-07
5591.00,1.614739e-07
5592.00,1.438199e-07
5593.00,1.200290e-07
5594.00,9.878773e-08
5595.00,9.389566e-08
5596.00,1.112663e-07
5597.00,1.517221e-07
5598.00,2.139659e-07
5599.00,2.628757e-07
5600.00,3.355374e-07
5601.00,3.817204e-07
5602.00,3.990241e-07
5603.00,3.376790e-07
5604.00,2.986002e-07
5605.00,3.682846e-07
5606.00,5.117150e-07
5607.00,7.172372e-07
5608.00,8.130083e-07
5609.00,6.224005e-07
5610.00,3.874342e-07
5611.00,2.582493e-07
5612.00,2.198505e-07
5613.00,2.311446e-07
5614.00,2.644684e-07
5615.00,2.414403e-07
5616.00,2.214608e-07
5617.00,2.188533e-07
5618.00,2.585775e-07
5619.00,3.265179e-07
5620.00,3.724243e-07
5621.00,3.763856e-07
5622.00,2.809210e-07
5623.00,2.085045e-07
5624.00,1.691833e-07
5625.00,1.562902e-07
5626.00,1.710785e-07
5627.00,1.834495e-07
5628.00,1.863101e-07
5629.00,1.432601e-07
5630.00,9.323171e-08
5631.00,5.850197e-08
5632.00,4.214253e-08
5633.00,4.090804e-08
5634.00,4.990009e-08
5635.00,6.313168e-08
5636.00,7.032675e-08
5637.00,8.044017e-08
5638.00,9.034973e-08
5639.00,1.063902e-07
5640.00,1.420257e-07
5641.00,1.886681e-07
5642.00,2.517104e-07
5643.00,3.324150e-07
5644.00,3.856198e-07
5645.00,3.983768e-07
5646.00,3.405578e-07
5647.00,2.732828e-07
5648.00,2.364159e-07
5649.00,2.144052e-07
5650.00,1.724586e-07
5651.00,1.449330e-07
5652.00,1.224953e-07
5653.00,1.198747e-07
5654.00,1.436990e-07
5655.00,1.782125e-07
5656.00,2.527297e-07
5657.00,3.503977e-07
5658.00,4.285653e-07
5659.00,3.456202e-07
5660.00,1.935814e-07
5661.00,1.126821e-07
5662.00,8.732367e-08
5663.00,9.537992e-08
5664.00,1.207259e-07
5665.00,1.518663e-07
5666.00,1.772789e-07
5667.00,2.007040e-07
5668.00,2.382002e-07
5669.00,3.121527e-07
5670.00,3.849191e-07
5671.00,3.832269e-07
5672.00,3.144060e-07
5673.00,2.424085e-07
5674.00,1.827636e-07
5675.00,1.572033e-07
5676.00,1.403543e-07
5677.00,1.285758e-07
5678.00,1.095377e-07
5679.00,9.273794e-08
5680.00,7.636290e-08
5681.00,6.683411e-08
5682.00,7.104235e-08
5683.00,9.039395e-08
5684.00,1.325215e-07
5685.00,1.990460e-07
5686.00,2.696291e-07
5687.00,2.564309e-07
5688.00,1.962322e-07
5689.00,1.564899e-07
5690.00,1.572553e-07
5691.00,2.015214e-07
5692.00,2.554190e-07
5693.00,2.598622e-07
5694.00,1.980309e-07
5695.00,1.389338e-07
5696.00,1.117297e-07
5697.00,1.341418e-07
5698.00,1.652575e-07
5699.00,1.814877e-07
5700.00,1.870614e-07
5701.00,1.592172e-07
5702.00,1.509151e-07
5703.00,1.484997e-07
5704.00,1.442745e-07
5705.00,1.277940e-07
5706.00,1.178398e-07
5707.00,1.194278e-07
5708.00,1.450557e-07
5709.00,1.623831e-07
5710.00,1.662122e-07
5711.00,1.427973e-07
5712.00,1.228270e-07
5713.00,1.285286e-07
5714.00,1.447061e-07
5715.00,1.528437e-07
5716.00,1.336525e-07
5717.00,1.086578e-07
5718.00,9.699870e-08
5719.00,1.104367e-07
5720.00,1.466439e-07
5721.00,2.063806e-07
5722.00,2.649132e-07
5723.00,3.117077e-07
5724.00,3.332064e-07
5725.00,2.954534e-07
5726.00,2.269174e-07
5727.00,1.735564e-07
5728.00,1.480844e-07
5729.00,1.382856e-07
5730.00,1.385427e-07
5731.00,1.353803e-07
5732.00,1.337325e-07
5733.00,1.429795e-07
5734.00,1.587846e-07
5735.00,2.045385e-07
5736.00,2.820842e-07
5737.00,3.239203e-07
5738.00,3.028330e-07
5739.00,2.319866e-07
5740.00,1.915511e-07
5741.00,1.901486e-07
5742.00,2.509052e-07
5743.00,3.199482e-07
5744.00,3.511591e-07
5745.00,3.170942e-07
5746.00,2.578035e-07
5747.00,2.080825e-07
5748.00,1.731669e-07
5749.00,1.336546e-07
5750.00,1.024858e-07
5751.00,7.508392e-08
5752.00,5.795423e-08
5753.00,5.038779e-08
5754.00,5.270339e-08
5755.00,6.653677e-08
5756.00,9.052729e-08
5757.00,1.203652e-07
5758.00,1.517928e-07
5759.00,1.854328e-07
5760.00,2.049560e-07
5761.00,1.701250e-07
5762.00,1.229812e-07
5763.00,1.002363e-07
5764.00,1.092265e-07
5765.00,1.432984e-07
5766.00,1.855070e-07
5767.00,2.106860e-07
5768.00,1.945885e-07
5769.00,1.633978e-07
5770.00,1.321649e-07
5771.00,1.087163e-07
5772.00,9.308488e-08
5773.00,8.196384e-08
5774.00,7.291426e-08
5775.00,6.130433e-08
5776.00,5.447374e-08
5777.00,5.991937e-08
5778.00,8.607248e-08
5779.00,1.545787e-07
5780.00,2.634906e-07
5781.00,3.597017e-07
5782.00,4.350581e-07
5783.00,4.529518e-07
5784.00,3.679097e-07
5785.00,2.960154e-07
5786.00,2.698071e-07
5787.00,3.184770e-07
5788.00,4.400467e-07
5789.00,4.947009e-07
5790.00,4.036405e-07
5791.00,2.318976e-07
5792.00,1.269262e-07
5793.00,8.974992e-08
5794.00,9.367608e-08
5795.00,1.271188e-07
5796.00,1.650258e-07
5797.00,1.879114e-07
5798.00,1.795451e-07
5799.00,1.621318e-07
5800.00,1.303343e-07
5801.00,1.080531e-07
5802.00,1.005062e-07
5803.00,1.287296e-07
5804.00,2.185167e-07
5805.00,3.561020e-07
5806.00,4.421459e-07
5807.00,3.953485e-07
5808.00,3.032326e-07
5809.00,2.264787e-07
5810.00,1.773413e-07
5811.00,1.440902e-07
5812.00,1.316666e-07
5813.00,1.342169e-07
5814.00,1.427810e-07
5815.00,1.717692e-07
5816.00,2.380513e-07
5817.00,3.246519e-07
5818.00,3.964340e-07
5819.00,3.859477e-07
5820.00,3.075120e-07
5821.00,1.780212e-07
5822.00,9.510357e-08
5823.00,5.963489e-08
5824.00,4.859682e-08
5825.00,5.062067e-08
5826.00,5.635007e-08
5827.00,5.958771e-08
5828.00,5.769637e-08
5829.00,5.216057e-08
5830.00,4.972255e-08
5831.00,5.675373e-08
5832.00,7.396897e-08
5833.00,9.410055e-08
5834.00,1.116992e-07
5835.00,1.133952e-07
5836.00,1.127061e-07
5837.00,1.248282e-07
5838.00,1.395344e-07
5839.00,1.829053e-07
5840.00,2.413414e-07
5841.00,3.105686e-07
5842.00,3.910745e-07
5843.00,4.563761e-07
5844.00,4.933341e-07
5845.00,4.989446e-07
5846.00,4.837761e-07
5847.00,4.383185e-07
5848.00,3.492502e-07
5849.00,2.414575e-07
5850.00,1.634160e-07
5851.00,1.213557e-07
5852.00,1.122811e-07
5853.00,1.289474e-07
5854.00,1.703444e-07
5855.00,2.073804e-07
5856.00,2.171032e-07
5857.00,1.996921e-07
5858.00,1.948115e-07
5859.00,2.194930e-07
5860.00,2.960305e-07
5861.00,4.233031e-07
5862.00,6.081066e-07
5863.00,7.245823e-07
5864.00,8.409525e-07
5865.00,8.836363e-07
5866.00,7.898156e-07
5867.00,6.413484e-07
5868.00,5.297090e-07
5869.00,4.770154e-07
5870.00,4.836273e-07
5871.00,4.939274e-07
5872.00,4.601094e-07
5873.00,3.811685e-07
5874.00,3.074124e-07
5875.00,2.728550e-07
5876.00,2.566333e-07
5877.00,2.509481e-07
5878.00,2.409230e-07
5879.00,2.321797e-07
5880.00,2.208781e-07
5881.00,1.926773e-07
5882.00,1.658155e-07
5883.00,1.387045e-07
5884.00,1.334859e-07
5885.00,1.319288e-07
5886.00,1.277200e-07
5887.00,1.116886e-07
5888.00,9.606141e-08
5889.00,1.040658e-07
5890.00,1.258229e-07
5891.00,1.640999e-07
5892.00,1.572350e-07
5893.00,1.320477e-07
5894.00,1.051644e-07
5895.00,8.762022e-08
5896.00,8.823156e-08
5897.00,9.942353e-08
5898.00,1.279824e-07
5899.00,1.552487e-07
5900.00,1.782659e-07
5901.00,2.106226e-07
5902.00,2.313305e-07
5903.00,2.940872e-07
5904.00,3.170090e-07
5905.00,3.127745e-07
5906.00,2.642991e-07
5907.00,2.250142e-07
5908.00,1.980011e-07
5909.00,1.765305e-07
5910.00,1.698076e-07
5911.00,1.728695e-07
5912.00,2.060367e-07
5913.00,2.302337e-07
5914.00,2.098714e-07
5915.00,1.679559e-07
5916.00,1.299148e-07
5917.00,1.089154e-07
5918.00,9.148381e-08
5919.00,8.671398e-08
5920.00,7.977648e-08
5921.00,7.375990e-08
5922.00,7.381543e-08
5923.00,7.692559e-08
5924.00,8.826976e-08
5925.00,9.399804e-08
5926.00,1.074050e-07
5927.00,1.269446e-07
5928.00,1.705487e-07
5929.00,2.308756e-07
5930.00,2.831189e-07
5931.00,2.989142e-07
5932.00,2.568097e-07
5933.00,2.100965e-07
5934.00,1.489718e-07
5935.00,1.090004e-07
5936.00,9.686649e-08
5937.00,9.749410e-08
5938.00,1.064649e-07
5939.00,1.168971e-07
5940.00,1.172571e-07
5941.00,9.920125e-08
5942.00,8.554386e-08
5943.00,7.808818e-08
5944.00,7.967787e-08
5945.00,9.083305e-08
5946.00,1.010979e-07
5947.00,1.080383e-07
5948.00,1.029192e-07
5949.00,1.016781e-07
5950.00,1.108219e-07
5951.00,1.392322e-07
5952.00,2.065233e-07
5953.00,3.213501e-07
5954.00,4.420835e-07
5955.00,4.983981e-07
5956.00,4.912108e-07
5957.00,4.129484e-07
5958.00,3.332524e-07
5959.00,2.902842e-07
5960.00,2.269521e-07
5961.00,1.846710e-07
5962.00,1.754961e-07
5963.00,2.061289e-07
5964.00,2.450059e-07
5965.00,2.644083e-07
5966.00,2.423617e-07
5967.00,2.170221e-07
5968.00,2.468615e-07
5969.00,3.223089e-07
5970.00,5.119723e-07
5971.00,7.361265e-07
5972.00,7.296909e-07
5973.00,5.777378e-07
5974.00,3.476890e-07
5975.00,2.238909e-07
5976.00,1.589074e-07
5977.00,1.347525e-07
5978.00,1.039378e-07
5979.00,7.302754e-08
5980.00,5.293299e-08
5981.00,4.555947e-08
5982.00,5.606646e-08
5983.00,8.994949e-08
5984.00,1.562289e-07
5985.00,2.276578e-07
5986.00,2.538731e-07
5987.00,2.246016e-07
5988.00,1.670960e-07
5989.00,1.530567e-07
5990.00,1.557157e-07
5991.00,1.603152e-07
5992.00,1.744833e-07
5993.00,1.622829e-07
5994.00,1.590850e-07
5995.00,1.751733e-07
5996.00,2.345463e-07
5997.00,2.633432e-07
5998.00,2.451352e-07
5999.00,1.986022e-07
6000.00,1.555670e-07
6001.00,1.598565e-07
6002.00,2.079352e-07
6003.00,3.549988e-07
6004.00,5.579903e-07
6005.00,7.019215e-07
6006.00,5.552689e-07
6007.00,3.423820e-07
6008.00,2.331744e-07
6009.00,1.860968e-07
6010.00,1.896336e-07
6011.00,1.706764e-07
6012.00,1.397847e-07
6013.00,1.068643e-07
6014.00,9.118346e-08
6015.00,9.240691e-08
6016.00,1.061851e-07
6017.00,1.239364e-07
6018.00,1.414461e-07
6019.00,1.556999e-07
6020.00,1.573181e-07
6021.00,1.575778e-07
6022.00,1.647821e-07
6023.00,1.651622e-07
6024.00,1.801282e-07
6025.00,1.896998e-07
6026.00,1.977753e-07
6027.00,1.919218e-07
6028.00,1.625249e-07
6029.00,1.384687e-07
6030.00,1.427933e-07
6031.00,1.752103e-07
6032.00,2.220560e-07
6033.00,2.775838e-07
6034.00,2.743722e-07
6035.00,2.106071e-07
6036.00,1.390390e-07
6037.00,9.401221e-08
6038.00,7.939829e-08
6039.00,8.680306e-08
6040.00,1.190324e-07
6041.00,1.902168e-07
6042.00,2.581835e-07
6043.00,2.198269e-07
6044.00,1.225875e-07
6045.00,5.827587e-08
6046.00,3.198248e-08
6047.00,2.354826e-08
6048.00,2.271602e-08
6049.00,2.587335e-08
6050.00,3.693636e-08
6051.00,6.082784e-08
6052.00,1.156435e-07
6053.00,2.504075e-07
6054.00,5.027952e-07
6055.00,7.940089e-07
6056.00,8.592751e-07
6057.00,6.964346e-07
6058.00,5.321876e-07
6059.00,4.443422e-07
6060.00,3.980622e-07
6061.00,3.289094e-07
6062.00,2.271107e-07
6063.00,1.590311e-07
6064.00,1.338156e-07
6065.00,1.791126e-07
6066.00,2.996394e-07
6067.00,4.909337e-07
6068.00,6.180737e-07
6069.00,5.967088e-07
6070.00,5.211962e-07
6071.00,3.514067e-07
6072.00,2.115386e-07
6073.00,1.317479e-07
6074.00,1.003964e-07
6075.00,8.968217e-08
6076.00,8.150192e-08
6077.00,7.152585e-08
6078.00,6.098639e-08
6079.00,5.923630e-08
6080.00,6.419681e-08
6081.00,7.682281e-08
6082.00,9.911966e-08
6083.00,1.108064e-07
6084.00,1.228541e-07
6085.00,1.306017e-07
6086.00,1.414859e-07
6087.00,1.381257e-07
6088.00,1.188570e-07
6089.00,9.488297e-08
6090.00,7.702629e-08
6091.00,8.321777e-08
6092.00,1.144868e-07
6093.00,2.008142e-07
6094.00,2.948364e-07
6095.00,3.657314e-07
6096.00,4.129164e-07
6097.00,4.292196e-07
6098.00,4.232437e-07
6099.00,3.554947e-07
6100.00,3.112148e-07
6101.00,2.318929e-07
6102.00,1.708373e-07
6103.00,1.316608e-07
6104.00,9.817825e-08
6105.00,9.128235e-08
6106.00,1.037611e-07
6107.00,1.610539e-07
6108.00,2.552461e-07
6109.00,3.323079e-07
6110.00,3.303997e-07
6111.00,2.761622e-07
6112.00,2.194076e-07
6113.00,1.700951e-07
6114.00,1.387452e-07
6115.00,1.182829e-07
6116.00,1.428356e-07
6117.00,2.251168e-07
6118.00,3.868031e-07
6119.00,6.146856e-07
6120.00,7.201957e-07
6121.00,6.235817e-07
6122.00,4.172749e-07
6123.00,2.865297e-07
6124.00,2.279405e-07
6125.00,1.830368e-07
6126.00,1.679648e-07
6127.00,1.665152e-07
6128.00,1.878115e-07
6129.00,1.971536e-07
6130.00,2.099560e-07
6131.00,2.165126e-07
6132.00,2.027425e-07
6133.00,1.972574e-07
6134.00,1.926212e-07
6135.00,1.993093e-07
6136.00,2.206214e-07
6137.00,2.477345e-07
6138.00,2.567057e-07
6139.00,2.287560e-07
6140.00,1.774072e-07
6141.00,1.185440e-07
6142.00,8.864849e-08
6143.00,7.752131e-08
6144.00,7.946869e-08
6145.00,9.433061e-08
6146.00,1.136862e-07
6147.00,1.372289e-07
6148.00,1.535705e-07
6149.00,1.611238e-07
6150.00,1.508781e-07
6151.00,1.426448e-07
6152.00,1.389761e-07
6153.00,1.398456e-07
6154.00,1.390936e-07
6155.00,1.303702e-07
6156.00,1.164903e-07
6157.00,9.857076e-08
6158.00,8.747318e-08
6159.00,8.414500e-08
6160.00,8.540838e-08
6161.00,9.089909e-08
6162.00,1.019559e-07
6163.00,1.222906e-07
6164.00,1.402582e-07
6165.00,1.572557e-07
6166.00,1.710436e-07
6167.00,1.872317e-07
6168.00,2.159181e-07
6169.00,2.366143e-07
6170.00,2.202443e-07
6171.00,1.682717e-07
6172.00,1.248827e-07
6173.00,1.013425e-07
6174.00,1.016604e-07
6175.00,1.242337e-07
6176.00,1.714864e-07
6177.00,2.289297e-07
6178.00,2.880827e-07
6179.00,3.531255e-07
6180.00,4.181882e-07
6181.00,4.146479e-07
6182.00,3.368077e-07
6183.00,2.466308e-07
6184.00,1.653273e-07
6185.00,1.179129e-07
6186.00,1.067812e-07
6187.00,9.278890e-08
6188.00,8.545371e-08
6189.00,7.008589e-08
6190.00,5.266877e-08
6191.00,4.244134e-08
6192.00,3.995221e-08
6193.00,4.809738e-08
6194.00,6.750955e-08
6195.00,1.071177e-07
6196.00,1.592741e-07
6197.00,2.154263e-07
6198.00,2.119694e-07
6199.00,1.956996e-07
6200.00,1.939516e-07
6201.00,2.236582e-07
6202.00,3.116162e-07
6203.00,3.750166e-07
6204.00,3.398482e-07
6205.00,2.243416e-07
6206.00,1.648622e-07
6207.00,1.599602e-07
6208.00,1.782021e-07
6209.00,1.955793e-07
6210.00,1.727418e-07
6211.00,1.072578e-07
6212.00,6.230224e-08
6213.00,4.601628e-08
6214.00,4.091419e-08
6215.00,4.178515e-08
6216.00,4.972813e-08
6217.00,6.555464e-08
6218.00,9.973968e-08
6219.00,1.664226e-07
6220.00,2.397531e-07
6221.00,2.776644e-07
6222.00,2.449067e-07
6223.00,1.994111e-07
6224.00,1.555312e-07
6225.00,1.294059e-07
6226.00,1.154024e-07
6227.00,1.085717e-07
6228.00,1.126268e-07
6229.00,1.244934e-07
6230.00,1.566637e-07
6231.00,1.985698e-07
6232.00,2.304025e-07
6233.00,2.557248e-07
6234.00,3.101493e-07
6235.00,3.525187e-07
6236.00,3.468674e-07
6237.00,3.273265e-07
6238.00,2.723495e-07
6239.00,2.458356e-07
6240.00,2.446574e-07
6241.00,2.556320e-07
6242.00,2.727100e-07
6243.00,2.885348e-07
6244.00,2.676893e-07
6245.00,2.492743e-07
6246.00,2.596526e-07
6247.00,2.891268e-07
6248.00,3.175534e-07
6249.00,3.081652e-07
6250.00,2.408438e-07
6251.00,1.957490e-07
6252.00,2.020967e-07
6253.00,2.551221e-07
6254.00,3.304516e-07
6255.00,3.322505e-07
6256.00,2.588377e-07
6257.00,1.648663e-07
6258.00,1.121546e-07
6259.00,9.033291e-08
6260.00,8.715914e-08
6261.00,8.357480e-08
6262.00,7.350148e-08
6263.00,6.329945e-08
6264.00,5.974452e-08
6265.00,7.134592e-08
6266.00,1.065253e-07
6267.00,1.940792e-07
6268.00,3.604725e-07
6269.00,5.675815e-07
6270.00,6.825113e-07
6271.00,5.706200e-07
6272.00,3.372265e-07
6273.00,1.766020e-07
6274.00,1.168416e-07
6275.00,1.104268e-07
6276.00,1.267919e-07
6277.00,1.590796e-07
6278.00,1.855959e-07
6279.00,1.995339e-07
6280.00,1.867422e-07
6281.00,1.635644e-07
6282.00,1.297507e-07
6283.00,1.056121e-07
6284.00,1.038184e-07
6285.00,1.020233e-07
6286.00,1.062990e-07
6287.00,1.096528e-07
6288.00,1.279728e-07
6289.00,1.606722e-07
6290.00,2.178656e-07
6291.00,2.977818e-07
6292.00,3.300285e-07
6293.00,3.493826e-07
6294.00,3.514657e-07
6295.00,3.449513e-07
6296.00,2.994161e-07
6297.00,2.864075e-07
6298.00,3.328625e-07
6299.00,4.032348e-07
6300.00,4.504209e-07
6301.00,3.635246e-07
6302.00,2.244314e-07
6303.00,1.478299e-07
6304.00,1.066792e-07
6305.00,1.057907e-07
6306.00,1.152942e-07
6307.00,1.285516e-07
6308.00,1.426432e-07
6309.00,1.493253e-07
6310.00,1.473122e-07
6311.00,1.321120e-07
6312.00,1.129256e-07
6313.00,1.133294e-07
6314.00,1.570899e-07
6315.00,2.363244e-07
6316.00,3.467907e-07
6317.00,4.710740e-07
6318.00,5.126597e-07
6319.00,4.903303e-07
6320.00,3.958278e-07
6321.00,2.900028e-07
6322.00,1.924187e-07
6323.00,1.323605e-07
6324.00,1.098277e-07
6325.00,1.193757e-07
6326.00,1.561988e-07
6327.00,2.180435e-07
6328.00,2.620424e-07
6329.00,2.466138e-07
6330.00,2.012225e-07
6331.00,1.376562e-07
6332.00,8.874311e-08
6333.00,6.494064e-08
6334.00,5.378308e-08
6335.00,5.722427e-08
6336.00,6.613653e-08
6337.00,7.598870e-08
6338.00,8.461832e-08
6339.00,8.529179e-08
6340.00,7.965739e-08
6341.00,7.938076e-08
6342.00,1.001446e-07
6343.00,1.393616e-07
6344.00,1.866413e-07
6345.00,2.258518e-07
6346.00,2.279028e-07
6347.00,2.144085e-07
6348.00,2.028864e-07
6349.00,1.845091e-07
6350.00,1.550609e-07
6351.00,1.284605e-07
6352.00,1.111680e-07
6353.00,1.054573e-07
6354.00,1.145656e-07
6355.00,1.399537e-07
6356.00,1.738273e-07
6357.00,2.320362e-07
6358.00,3.152110e-07
6359.00,3.919134e-07
6360.00,3.684283e-07
6361.00,2.938346e-07
6362.00,2.379020e-07
6363.00,2.115916e-07
6364.00,2.054592e-07
6365.00,2.376678e-07
6366.00,2.645201e-07
6367.00,2.630292e-07
6368.00,2.420520e-07
6369.00,1.980538e-07
6370.00,1.618695e-07
6371.00,1.372240e-07
6372.00,1.379056e-07
6373.00,1.527854e-07
6374.00,1.745330e-07
6375.00,2.448475e-07
6376.00,3.842264e-07
6377.00,5.710416e-07
6378.00,7.552709e-07
6379.00,7.963784e-07
6380.00,6.926811e-07
6381.00,4.687285e-07
6382.00,3.551367e-07
6383.00,2.580007e-07
6384.00,1.915736e-07
6385.00,1.581815e-07
6386.00,1.469722e-07
6387.00,1.420376e-07
6388.00,1.556584e-07
6389.00,1.880527e-07
6390.00,2.280240e-07
6391.00,2.436240e-07
6392.00,2.577308e-07
6393.00,2.372466e-07
6394.00,2.235981e-07
6395.00,2.095861e-07
6396.00,1.868635e-07
6397.00,1.622154e-07
6398.00,1.238951e-07
6399.00,9.331340e-08
6400.00,8.121685e-08
6401.00,7.774753e-08
6402.00,7.888332e-08
6403.00,7.852829e-08
6404.00,7.440690e-08
6405.00,7.089815e-08
6406.00,7.282500e-08
6407.00,7.522494e-08
6408.00,8.698476e-08
6409.00,1.089963e-07
6410.00,1.434311e-07
6411.00,1.860379e-07
6412.00,2.332907e-07
6413.00,2.750915e-07
6414.00,3.289429e-07
6415.00,3.740047e-07
6416.00,3.771946e-07
6417.00,3.410500e-07
6418.00,2.925242e-07
6419.00,2.536011e-07
6420.00,2.148746e-07
6421.00,1.873322e-07
6422.00,1.894617e-07
6423.00,2.090224e-07
6424.00,2.364213e-07
6425.00,2.441641e-07
6426.00,2.085314e-07
6427.00,1.719896e-07
6428.00,1.354352e-07
6429.00,1.058583e-07
6430.00,8.395448e-08
6431.00,7.652095e-08
6432.00,7.994805e-08
6433.00,1.037163e-07
6434.00,1.489527e-07
6435.00,1.922203e-07
6436.00,2.164618e-07
6437.00,2.278728e-07
6438.00,2.800313e-07
6439.00,3.910546e-07
6440.00,5.509413e-07
6441.00,6.692988e-07
6442.00,6.258747e-07
6443.00,4.938716e-07
6444.00,3.701178e-07
6445.00,2.778206e-07
6446.00,2.099488e-07
6447.00,1.848867e-07
6448.00,1.718966e-07
6449.00,1.763666e-07
6450.00,1.920831e-07
6451.00,1.865339e-07
6452.00,1.719897e-07
6453.00,1.512995e-07
6454.00,1.528108e-07
6455.00,1.690515e-07
6456.00,2.071184e-07
6457.00,2.374807e-07
6458.00,2.274448e-07
6459.00,1.860797e-07
6460.00,1.464150e-07
6461.00,1.385849e-07
6462.00,1.660274e-07
6463.00,2.339945e-07
6464.00,3.282686e-07
6465.00,3.934913e-07
6466.00,3.683191e-07
6467.00,2.957543e-07
6468.00,2.206224e-07
6469.00,1.584905e-07
6470.00,1.186627e-07
6471.00,9.584154e-08
6472.00,8.881925e-08
6473.00,9.659122e-08
6474.00,1.181459e-07
6475.00,1.583917e-07
6476.00,1.915607e-07
6477.00,2.189331e-07
6478.00,2.405584e-07
6479.00,3.079537e-07
6480.00,4.128438e-07
6481.00,4.895115e-07
6482.00,5.119412e-07
6483.00,4.057344e-07
6484.00,3.026551e-07
6485.00,2.245451e-07
6486.00,1.915614e-07
6487.00,1.825898e-07
6488.00,1.649862e-07
6489.00,1.439778e-07
6490.00,1.141260e-07
6491.00,9.516258e-08
6492.00,9.384040e-08
6493.00,1.126201e-07
6494.00,1.502848e-07
6495.00,2.103226e-07
6496.00,2.616188e-07
6497.00,2.625285e-07
6498.00,2.363238e-07
6499.00,2.074400e-07
6500.00,1.895081e-07
6501.00,2.032244e-07
6502.00,2.217239e-07
6503.00,2.363599e-07
6504.00,2.643270e-07
6505.00,3.346252e-07
6506.00,4.579801e-07
6507.00,6.460278e-07
6508.00,7.359721e-07
6509.00,6.021658e-07
6510.00,4.052303e-07
6511.00,2.700562e-07
6512.00,2.308544e-07
6513.00,2.560147e-07
6514.00,3.470171e-07
6515.00,5.007040e-07
6516.00,5.652164e-07
6517.00,5.566832e-07
6518.00,4.313993e-07
6519.00,3.392599e-07
6520.00,2.783329e-07
6521.00,2.219560e-07
6522.00,1.674562e-07
6523.00,1.227060e-07
6524.00,9.951217e-08
6525.00,8.884295e-08
6526.00,9.551525e-08
6527.00,1.093984e-07
6528.00,1.359677e-07
6529.00,1.573366e-07
6530.00,1.784388e-07
6531.00,1.952221e-07
6532.00,2.161984e-07
6533.00,2.429863e-07
6534.00,2.636223e-07
6535.00,2.892340e-07
6536.00,2.700399e-07
6537.00,2.344511e-07
6538.00,1.931054e-07
6539.00,1.561269e-07
6540.00,1.453762e-07
6541.00,1.499838e-07
6542.00,1.629783e-07
6543.00,1.662517e-07
6544.00,1.519162e-07
6545.00,1.220451e-07
6546.00,9.241918e-08
6547.00,7.065112e-08
6548.00,6.020306e-08
6549.00,5.851271e-08
6550.00,7.137978e-08
6551.00,9.956268e-08
6552.00,1.506269e-07
6553.00,1.993753e-07
6554.00,1.794753e-07
6555.00,1.118572e-07
6556.00,5.805664e-08
6557.00,3.577866e-08
6558.00,3.023054e-08
6559.00,3.745009e-08
6560.00,5.509239e-08
6561.00,8.755725e-08
6562.00,1.377107e-07
6563.00,2.137272e-07
6564.00,3.173627e-07
6565.00,4.283596e-07
6566.00,5.190712e-07
6567.00,5.356198e-07
6568.00,4.680685e-07
6569.00,3.912513e-07
6570.00,3.887269e-07
6571.00,4.361964e-07
6572.00,4.791057e-07
6573.00,4.871426e-07
6574.00,3.918793e-07
6575.00,2.928651e-07
6576.00,2.495499e-07
6577.00,2.131308e-07
6578.00,1.892435e-07
6579.00,1.649021e-07
6580.00,1.456210e-07
6581.00,1.483022e-07
6582.00,1.442701e-07
6583.00,1.415228e-07
6584.00,1.253625e-07
6585.00,1.067012e-07
6586.00,9.849397e-08
6587.00,8.964798e-08
6588.00,9.410518e-08
6589.00,1.034610e-07
6590.00,1.299170e-07
6591.00,1.643663e-07
6592.00,1.827777e-07
6593.00,1.806264e-07
6594.00,1.433821e-07
6595.00,1.104367e-07
6596.00,9.086074e-08
6597.00,8.758165e-08
6598.00,9.492524e-08
6599.00,1.098586e-07
6600.00,1.333346e-07
6601.00,1.460001e-07
6602.00,1.780423e-07
6603.00,2.593248e-07
6604.00,3.272924e-07
6605.00,4.095364e-07
6606.00,4.376638e-07
6607.00,4.586482e-07
6608.00,4.370038e-07
6609.00,4.507077e-07
6610.00,4.087872e-07
6611.00,3.740068e-07
6612.00,3.325043e-07
6613.00,2.747063e-07
6614.00,2.183244e-07
6615.00,1.751291e-07
6616.00,1.598188e-07
6617.00,1.605712e-07
6618.00,1.933091e-07
6619.00,2.441171e-07
6620.00,2.999106e-07
6621.00,3.699502e-07
6622.00,3.930666e-07
6623.00,3.969647e-07
6624.00,3.390126e-07
6625.00,2.747704e-07
6626.00,2.498178e-07
6627.00,2.972541e-07
6628.00,4.342650e-07
6629.00,6.034319e-07
6630.00,7.080967e-07
6631.00,6.320324e-07
6632.00,4.763854e-07
6633.00,3.408169e-07
6634.00,2.456161e-07
6635.00,2.102462e-07
6636.00,1.858189e-07
6637.00,1.736990e-07
6638.00,1.708347e-07
6639.00,1.760363e-07
6640.00,1.727500e-07
6641.00,1.672478e-07
6642.00,1.689361e-07
6643.00,1.970346e-07
6644.00,2.455317e-07
6645.00,3.156132e-07
6646.00,3.939794e-07
6647.00,4.502586e-07
6648.00,4.670348e-07
6649.00,4.386571e-07
6650.00,3.573862e-07
6651.00,2.820813e-07
6652.00,2.140983e-07
6653.00,1.899888e-07
6654.00,1.774505e-07
6655.00,1.889684e-07
6656.00,2.046888e-07
6657.00,2.207411e-07
6658.00,2.248453e-07
6659.00,2.094766e-07
6660.00,1.922513e-07
6661.00,1.667187e-07
6662.00,1.457237e-07
6663.00,1.395317e-07
6664.00,1.498005e-07
6665.00,1.677408e-07
6666.00,1.737558e-07
6667.00,1.704780e-07
6668.00,1.476326e-07
6669.00,1.217340e-07
6670.00,1.039441e-07
6671.00,1.028478e-07
6672.00,1.227348e-07
6673.00,1.582584e-07
6674.00,2.140209e-07
6675.00,2.351396e-07
6676.00,2.177128e-07
6677.00,2.106562e-07
6678.00,2.071192e-07
6679.00,2.561772e-07
6680.00,3.485435e-07
6681.00,4.486354e-07
6682.00,4.795427e-07
6683.00,4.215289e-07
6684.00,3.288101e-07
6685.00,2.638542e-07
6686.00,2.443475e-07
6687.00,2.287482e-07
6688.00,2.406200e-07
6689.00,2.580635e-07
6690.00,2.937348e-07
6691.00,3.457910e-07
6692.00,3.679509e-07
6693.00,3.933573e-07
6694.00,3.748906e-07
6695.00,3.815952e-07
6696.00,3.916680e-07
6697.00,4.267891e-07
6698.00,4.505954e-07
6699.00,3.573391e-07
6700.00,2.597753e-07
6701.00,1.553486e-07
6702.00,9.911935e-08
6703.00,7.980594e-08
6704.00,7.699948e-08
6705.00,9.694455e-08
6706.00,1.357668e-07
6707.00,1.991744e-07
6708.00,2.608946e-07
6709.00,3.010562e-07
6710.00,2.902676e-07
6711.00,2.827601e-07
6712.00,3.271579e-07
6713.00,4.131649e-07
6714.00,5.073290e-07
6715.00,5.100777e-07
6716.00,4.304798e-07
6717.00,3.377749e-07
6718.00,3.260385e-07
6719.00,3.655241e-07
6720.00,3.815085e-07
6721.00,3.390878e-07
6722.00,2.427811e-07
6723.00,1.576021e-07
6724.00,1.040327e-07
6725.00,8.349686e-08
6726.00,6.859123e-08
6727.00,6.322690e-08
6728.00,6.524365e-08
6729.00,7.246744e-08
6730.00,9.432654e-08
6731.00,1.237043e-07
6732.00,1.610688e-07
6733.00,1.967128e-07
6734.00,2.230051e-07
6735.00,2.425386e-07
6736.00,2.525188e-07
6737.00,2.527271e-07
6738.00,2.470966e-07
6739.00,2.495554e-07
6740.00,2.555458e-07
6741.00,2.550759e-07
6742.00,2.603851e-07
6743.00,2.562682e-07
6744.00,2.492560e-07
6745.00,2.485087e-07
6746.00,2.563780e-07
6747.00,2.478201e-07
6748.00,2.467581e-07
6749.00,2.523142e-07
6750.00,2.942179e-07
6751.00,3.659494e-07
6752.00,4.284698e-07
6753.00,4.435071e-07
6754.00,4.268148e-07
6755.00,3.761246e-07
6756.00,3.268595e-07
6757.00,2.822388e-07
6758.00,2.542432e-07
6759.00,2.180097e-07
6760.00,1.917458e-07
6761.00,1.626194e-07
6762.00,1.556981e-07
6763.00,1.713456e-07
6764.00,2.017270e-07
6765.00,2.366147e-07
6766.00,2.233899e-07
6767.00,1.901143e-07
6768.00,1.362754e-07
6769.00,9.797724e-08
6770.00,8.701171e-08
6771.00,9.373847e-08
6772.00,1.054979e-07
6773.00,1.076382e-07
6774.00,1.030621e-07
6775.00,9.185048e-08
6776.00,8.649128e-08
6777.00,1.008487e-07
6778.00,1.472973e-07
6779.00,2.377469e-07
6780.00,3.444128e-07
6781.00,4.037074e-07
6782.00,3.435709e-07
6783.00,2.414793e-07
6784.00,1.560996e-07
6785.00,1.182504e-07
6786.00,1.052316e-07
6787.00,1.052368e-07
6788.00,1.250707e-07
6789.00,1.636386e-07
6790.00,2.469732e-07
6791.00,3.861568e-07
6792.00,5.508709e-07
6793.00,6.296885e-07
6794.00,5.748846e-07
6795.00,4.858303e-07
6796.00,3.458087e-07
6797.00,2.505398e-07
6798.00,1.802548e-07
6799.00,1.376320e-07
6800.00,1.204972e-07
6801.00,1.112681e-07
6802.00,1.220780e-07
6803.00,1.380947e-07
6804.00,1.711512e-07
6805.00,2.116572e-07
6806.00,2.523735e-07
6807.00,2.919499e-07
6808.00,3.141856e-07
6809.00,3.575757e-07
6810.00,4.359775e-07
6811.00,5.416922e-07
6812.00,5.915385e-07
6813.00,5.741842e-07
6814.00,4.850129e-07
6815.00,3.516691e-07
6816.00,2.832115e-07
6817.00,2.344281e-07
6818.00,2.275243e-07
6819.00,2.584374e-07
6820.00,2.828027e-07
6821.00,3.048650e-07
6822.00,2.933924e-07
6823.00,2.799640e-07
6824.00,2.497458e-07
6825.00,2.617857e-07
6826.00,2.752700e-07
6827.00,2.799020e-07
6828.00,3.109180e-07
6829.00,3.598591e-07
6830.00,4.137334e-07
6831.00,4.332872e-07
6832.00,4.017306e-07
6833.00,3.152642e-07
6834.00,2.533442e-07
6835.00,2.185173e-07
6836.00,1.992519e-07
6837.00,2.058077e-07
6838.00,2.018773e-07
6839.00,2.202451e-07
6840.00,2.158905e-07
6841.00,2.173967e-07
6842.00,1.994271e-07
6843.00,1.783762e-07
6844.00,1.728752e-07
6845.00,1.781412e-07
6846.00,2.165579e-07
6847.00,2.685200e-07
6848.00,3.183224e-07
6849.00,3.259461e-07
6850.00,3.027938e-07
6851.00,2.597040e-07
6852.00,1.995353e-07
6853.00,1.785046e-07
6854.00,1.760238e-07
6855.00,1.949998e-07
6856.00,2.161616e-07
6857.00,2.326213e-07
6858.00,2.449552e-07
6859.00,2.149957e-07
6860.00,1.790359e-07
6861.00,1.413046e-07
6862.00,1.201235e-07
6863.00,1.016336e-07
6864.00,9.869422e-08
6865.00,1.004411e-07
6866.00,9.420680e-08
6867.00,9.000103e-08
6868.00,8.640851e-08
6869.00,9.754287e-08
6870.00,1.150816e-07
6871.00,1.262215e-07
6872.00,1.285423e-07
6873.00,1.277980e-07
6874.00,1.348691e-07
6875.00,1.574515e-07
6876.00,1.998332e-07
6877.00,2.481659e-07
6878.00,2.760208e-07
6879.00,2.750315e-07
6880.00,2.464353e-07
6881.00,2.066627e-07
6882.00,1.634461e-07
6883.00,1.419063e-07
6884.00,1.316016e-07
6885.00,1.397153e-07
6886.00,1.878749e-07
6887.00,2.758156e-07
6888.00,4.333242e-07
6889.00,6.072096e-07
6890.00,7.498709e-07
6891.00,7.146326e-07
6892.00,5.936321e-07
6893.00,4.989177e-07
6894.00,4.083024e-07
6895.00,3.538215e-07
6896.00,3.238941e-07
6897.00,2.853403e-07
6898.00,2.564473e-07
6899.00,2.266149e-07
6900.00,2.265861e-07
6901.00,2.154456e-07
6902.00,2.225580e-07
6903.00,2.220523e-07
6904.00,2.409903e-07
6905.00,2.628122e-07
6906.00,2.897049e-07
6907.00,2.888127e-07
6908.00,2.573756e-07
6909.00,1.942568e-07
6910.00,1.253165e-07
6911.00,8.786930e-08
6912.00,6.241557e-08
6913.00,4.855886e-08
6914.00,4.396377e-08
6915.00,4.433895e-08
6916.00,5.280228e-08
6917.00,7.325945e-08
6918.00,9.864300e-08
6919.00,1.409650e-07
6920.00,1.853085e-07
6921.00,2.131730e-07
6922.00,2.180129e-07
6923.00,1.918549e-07
6924.00,1.659392e-07
6925.00,1.614941e-07
6926.00,1.640912e-07
6927.00,1.756199e-07
6928.00,1.987548e-07
6929.00,2.200282e-07
6930.00,2.398505e-07
6931.00,2.539631e-07
6932.00,2.845509e-07
6933.00,3.193230e-07
6934.00,3.602654e-07
6935.00,3.860605e-07
6936.00,3.718814e-07
6937.00,3.466300e-07
6938.00,3.155682e-07
6939.00,3.026495e-07
6940.00,2.796670e-07
6941.00,2.575786e-07
6942.00,2.512306e-07
6943.00,2.531532e-07
6944.00,3.064898e-07
6945.00,3.787396e-07
6946.00,4.132250e-07
6947.00,4.192375e-07
6948.00,4.092936e-07
6949.00,4.388120e-07
6950.00,4.823659e-07
6951.00,5.193051e-07
6952.00,4.967455e-07
6953.00,3.987613e-07
6954.00,3.059805e-07
6955.00,2.440789e-07
6956.00,2.298985e-07
6957.00,2.643701e-07
6958.00,3.501102e-07
6959.00,4.895072e-07
6960.00,6.241865e-07
6961.00,6.998579e-07
6962.00,6.312562e-07
6963.00,5.198868e-07
6964.00,4.298851e-07
6965.00,3.837216e-07
6966.00,3.703983e-07
6967.00,3.517356e-07
6968.00,3.389592e-07
6969.00,2.906594e-07
6970.00,2.509193e-07
6971.00,2.341118e-07
6972.00,2.595669e-07
6973.00,3.331752e-07
6974.00,4.804045e-07
6975.00,6.433756e-07
6976.00,7.048259e-07
6977.00,7.151828e-07
6978.00,6.377148e-07
6979.00,5.000617e-07
6980.00,3.566228e-07
6981.00,2.631979e-07
6982.00,1.922420e-07
6983.00,1.623344e-07
6984.00,1.671921e-07
6985.00,1.841325e-07
6986.00,2.298464e-07
6987.00,2.827696e-07
6988.00,3.373894e-07
6989.00,4.210773e-07
6990.00,4.704558e-07
6991.00,5.445748e-07
6992.00,5.401134e-07
6993.00,4.988404e-07
6994.00,4.215764e-07
6995.00,3.716197e-07
6996.00,3.460558e-07
6997.00,3.316078e-07
6998.00,3.235471e-07
6999.00,2.862475e-07
7000.00,2.334040e-07
7001.00,1.935570e-07
7002.00,1.719001e-07
7003.00,1.779863e-07
7004.00,2.076925e-07
7005.00,2.544985e-07
7006.00,2.985360e-07
7007.00,3.485274e-07
7008.00,3.507244e-07
7009.00,3.018481e-07
7010.00,2.590065e-07
7011.00,2.228338e-07
7012.00,2.158432e-07
7013.00,2.352635e-07
7014.00,2.727126e-07
7015.00,3.388377e-07
7016.00,4.360238e-07
7017.00,5.588623e-07
7018.00,7.098744e-07
7019.00,7.940801e-07
7020.00,6.309018e-07
7021.00,4.123768e-07
7022.00,2.672795e-07
7023.00,2.173467e-07
7024.00,2.324946e-07
7025.00,2.917091e-07
7026.00,3.846291e-07
7027.00,4.742808e-07
7028.00,5.282027e-07
7029.00,5.687302e-07
7030.00,6.002953e-07
7031.00,5.627136e-07
7032.00,3.960369e-07
7033.00,2.568205e-07
7034.00,1.545328e-07
7035.00,1.157154e-07
7036.00,1.145084e-07
7037.00,1.509004e-07
7038.00,2.190634e-07
7039.00,2.888870e-07
7040.00,3.149993e-07
7041.00,2.857456e-07
7042.00,2.541288e-07
7043.00,2.509832e-07
7044.00,3.027628e-07
7045.00,4.238247e-07
7046.00,5.623398e-07
7047.00,5.731922e-07
7048.00,4.523779e-07
7049.00,3.161394e-07
7050.00,2.430583e-07
7051.00,2.413439e-07
7052.00,2.767860e-07
7053.00,3.170233e-07
7054.00,3.202989e-07
7055.00,2.630587e-07
7056.00,2.073550e-07
7057.00,1.561491e-07
7058.00,1.273425e-07
7059.00,1.082163e-07
7060.00,1.068542e-07
7061.00,1.169935e-07
7062.00,1.389076e-07
7063.00,1.849321e-07
7064.00,2.355788e-07
7065.00,2.416457e-07
7066.00,1.930558e-07
7067.00,1.348150e-07
7068.00,1.039362e-07
7069.00,1.032291e-07
7070.00,1.288029e-07
7071.00,1.713509e-07
7072.00,2.326890e-07
7073.00,2.877208e-07
7074.00,3.469765e-07
7075.00,4.286920e-07
7076.00,4.769788e-07
7077.00,4.894254e-07
7078.00,4.580500e-07
7079.00,3.968450e-07
7080.00,3.451458e-07
7081.00,3.304126e-07
7082.00,3.559979e-07
7083.00,3.836593e-07
7084.00,3.962565e-07
7085.00,3.523359e-07
7086.00,2.993740e-07
7087.00,2.482889e-07
7088.00,1.978112e-07
7089.00,1.472082e-07
7090.00,1.078060e-07
7091.00,9.110182e-08
7092.00,8.341646e-08
7093.00,8.913638e-08
7094.00,9.430158e-08
7095.00,1.002834e-07
7096.00,1.040951e-07
7097.00,1.183793e-07
7098.00,1.360790e-07
7099.00,1.582648e-07
7100.00,1.896466e-07
7101.00,2.174716e-07
7102.00,2.313668e-07
7103.00,2.252675e-07
7104.00,1.825786e-07
7105.00,1.509008e-07
7106.00,1.227656e-07
7107.00,1.052375e-07
7108.00,1.066310e-07
7109.00,1.195299e-07
7110.00,1.423187e-07
7111.00,1.759088e-07
7112.00,2.309307e-07
7113.00,2.720439e-07
7114.00,3.157653e-07
7115.00,3.276564e-07
7116.00,3.345987e-07
7117.00,3.379948e-07
7118.00,3.588455e-07
7119.00,3.587227e-07
7120.00,3.344475e-07
7121.00,2.722449e-07
7122.00,2.114857e-07
7123.00,1.844162e-07
7124.00,1.770651e-07
7125.00,1.765494e-07
7126.00,1.798980e-07
7127.00,1.801314e-07
7128.00,1.925644e-07
7129.00,2.031332e-07
7130.00,2.145159e-07
7131.00,2.489906e-07
7132.00,3.142659e-07
7133.00,3.943833e-07
7134.00,4.322405e-07
7135.00,3.966372e-07
7136.00,3.182761e-07
7137.00,2.662111e-07
7138.00,2.473978e-07
7139.00,2.611291e-07
7140.00,2.923921e-07
7141.00,2.877119e-07
7142.00,2.627066e-07
7143.00,2.304634e-07
7144.00,2.120120e-07
7145.00,2.006584e-07
7146.00,1.919138e-07
7147.00,1.866958e-07
7148.00,1.821082e-07
7149.00,1.891594e-07
7150.00,1.962875e-07
7151.00,1.937889e-07
7152.00,1.746224e-07
7153.00,1.604682e-07
7154.00,1.713776e-07
7155.00,2.089808e-07
7156.00,2.803628e-07
7157.00,3.440308e-07
7158.00,3.735456e-07
7159.00,3.311856e-07
7160.00,2.656907e-07
7161.00,2.256363e-07
7162.00,2.088207e-07
7163.00,2.065937e-07
7164.00,2.147355e-07
7165.00,2.257916e-07
7166.00,2.347512e-07
7167.00,2.509583e-07
7168.00,2.473506e-07
7169.00,2.370336e-07
7170.00,2.275821e-07
7171.00,2.143520e-07
7172.00,2.064854e-07
7173.00,1.860098e-07
7174.00,1.568748e-07
7175.00,1.325392e-07
7176.00,1.171335e-07
7177.00,1.242981e-07
7178.00,1.375826e-07
7179.00,1.648176e-07
7180.00,2.013368e-07
7181.00,2.562069e-07
7182.00,3.085788e-07
7183.00,3.494619e-07
7184.00,3.371353e-07
7185.00,3.086264e-07
7186.00,2.668731e-07
7187.00,2.218934e-07
7188.00,1.928628e-07
7189.00,1.933726e-07
7190.00,2.406552e-07
7191.00,3.783029e-07
7192.00,5.823381e-07
7193.00,8.499022e-07
7194.00,8.959425e-07
7195.00,7.620800e-07
7196.00,5.492104e-07
7197.00,3.960978e-07
7198.00,3.080194e-07
7199.00,2.605079e-07
7200.00,2.294572e-07
7201.00,2.218823e-07
7202.00,2.160530e-07
7203.00,2.147707e-07
7204.00,2.159480e-07
7205.00,2.437857e-07
7206.00,3.224771e-07
7207.00,4.584114e-07
7208.00,6.552801e-07
7209.00,7.859070e-07
7210.00,7.079546e-07
7211.00,4.954907e-07
7212.00,3.305927e-07
7213.00,2.257366e-07
7214.00,1.857268e-07
7215.00,1.778027e-07
7216.00,1.887593e-07
7217.00,2.088997e-07
7218.00,2.274806e-07
7219.00,2.332665e-07
7220.00,2.258187e-07
7221.00,2.157336e-07
7222.00,1.957513e-07
7223.00,1.958678e-07
7224.00,2.136487e-07
7225.00,2.525120e-07
7226.00,3.211818e-07
7227.00,3.528157e-07
7228.00,4.209101e-07
7229.00,4.661066e-07
7230.00,5.186941e-07
7231.00,5.339487e-07
7232.00,4.754581e-07
7233.00,3.621359e-07
7234.00,2.394731e-07
7235.00,1.633095e-07
7236.00,1.168359e-07
7237.00,8.992454e-08
7238.00,7.691406e-08
7239.00,7.115301e-08
7240.00,7.772417e-08
7241.00,9.087867e-08
7242.00,1.144460e-07
7243.00,1.330254e-07
7244.00,1.525391e-07
7245.00,1.782296e-07
7246.00,2.056811e-07
7247.00,2.570452e-07
7248.00,3.282074e-07
7249.00,4.541814e-07
7250.00,5.444994e-07
7251.00,5.607350e-07
7252.00,4.508790e-07
7253.00,2.905893e-07
7254.00,2.037989e-07
7255.00,1.456627e-07
7256.00,1.319827e-07
7257.00,1.285315e-07
7258.00,1.406314e-07
7259.00,1.646808e-07
7260.00,1.947495e-07
7261.00,2.361340e-07
7262.00,2.586861e-07
7263.00,2.683602e-07
7264.00,2.680685e-07
7265.00,2.587996e-07
7266.00,2.665336e-07
7267.00,2.720142e-07
7268.00,2.794886e-07
7269.00,2.816428e-07
7270.00,2.680553e-07
7271.00,2.410461e-07
7272.00,2.089077e-07
7273.00,1.906939e-07
7274.00,2.017629e-07
7275.00,2.598000e-07
7276.00,3.386615e-07
7277.00,4.146219e-07
7278.00,3.742846e-07
7279.00,2.924964e-07
7280.00,2.227875e-07
7281.00,1.763328e-07
7282.00,1.715794e-07
7283.00,1.876572e-07
7284.00,2.289269e-07
7285.00,2.328820e-07
7286.00,2.412104e-07
7287.00,2.366498e-07
7288.00,2.404517e-07
7289.00,2.764236e-07
7290.00,3.243167e-07
7291.00,4.044676e-07
7292.00,4.065973e-07
7293.00,3.562813e-07
7294.00,2.503946e-07
7295.00,1.683056e-07
7296.00,1.331713e-07
7297.00,1.060525e-07
7298.00,1.036925e-07
7299.00,1.075532e-07
7300.00,1.419972e-07
7301.00,2.353419e-07
7302.00,3.933306e-07
7303.00,5.980122e-07
7304.00,6.939662e-07
7305.00,7.123670e-07
7306.00,5.723427e-07
7307.00,4.184195e-07
7308.00,3.243892e-07
7309.00,2.717000e-07
7310.00,2.614036e-07
7311.00,2.511555e-07
7312.00,2.438202e-07
7313.00,2.235998e-07
7314.00,2.188155e-07
7315.00,1.963729e-07
7316.00,1.893676e-07
7317.00,1.744177e-07
7318.00,1.643922e-07
7319.00,1.557227e-07
7320.00,1.561193e-07
7321.00,1.771445e-07
7322.00,2.037843e-07
7323.00,2.608745e-07
7324.00,3.178280e-07
7325.00,3.262165e-07
7326.00,2.877478e-07
7327.00,2.270485e-07
7328.00,1.869870e-07
7329.00,1.839318e-07
7330.00,1.969033e-07
7331.00,2.314970e-07
7332.00,2.620976e-07
7333.00,2.987032e-07
7334.00,2.978296e-07
7335.00,3.080943e-07
7336.00,3.024290e-07
7337.00,2.965454e-07
7338.00,2.877131e-07
7339.00,2.876767e-07
7340.00,3.173123e-07
7341.00,3.637024e-07
7342.00,3.827819e-07
7343.00,3.537415e-07
7344.00,2.928333e-07
7345.00,2.414612e-07
7346.00,2.055851e-07
7347.00,1.858947e-07
7348.00,1.710395e-07
7349.00,1.716035e-07
7350.00,1.778572e-07
7351.00,1.848147e-07
7352.00,2.037247e-07
7353.00,2.223912e-07
7354.00,2.684295e-07
7355.00,3.427185e-07
7356.00,4.820150e-07
7357.00,6.702667e-07
7358.00,7.746354e-07
7359.00,7.889166e-07
7360.00,6.290494e-07
7361.00,4.948774e-07
7362.00,3.949837e-07
7363.00,3.478552e-07
7364.00,3.550543e-07
7365.00,3.653032e-07
7366.00,4.076183e-07
7367.00,4.279233e-07
7368.00,4.334170e-07
7369.00,3.826132e-07
7370.00,2.974202e-07
7371.00,2.140892e-07
7372.00,1.614390e-07
7373.00,1.354794e-07
7374.00,1.259075e-07
7375.00,1.327472e-07
7376.00,1.370666e-07
7377.00,1.348493e-07
7378.00,1.232125e-07
7379.00,1.133030e-07
7380.00,1.216535e-07
7381.00,1.439103e-07
7382.00,1.703522e-07
7383.00,1.784965e-07
7384.00,1.769391e-07
7385.00,1.690574e-07
7386.00,1.723837e-07
7387.00,2.038418e-07
7388.00,2.326126e-07
7389.00,2.734330e-07
7390.00,3.040563e-07
7391.00,3.184015e-07
7392.00,3.084044e-07
7393.00,2.818532e-07
7394.00,2.566897e-07
7395.00,2.337102e-07
7396.00,2.220485e-07
7397.00,2.269444e-07
7398.00,2.557290e-07
7399.00,3.293716e-07
7400.00,3.922569e-07
7401.00,4.236360e-07
7402.00,4.168375e-07
7403.00,3.686260e-07
7404.00,3.278268e-07
7405.00,2.768611e-07
7406.00,2.520996e-07
7407.00,2.225266e-07
7408.00,1.828436e-07
7409.00,1.548561e-07
7410.00,1.303845e-07
7411.00,1.232378e-07
7412.00,1.378597e-07
7413.00,1.609659e-07
7414.00,1.991900e-07
7415.00,2.401872e-07
7416.00,2.744667e-07
7417.00,2.962359e-07
7418.00,2.785045e-07
7419.00,2.441451e-07
7420.00,1.963742e-07
7421.00,1.551382e-07
7422.00,1.249017e-07
7423.00,1.079639e-07
7424.00,9.851492e-08
7425.00,1.015141e-07
7426.00,1.113318e-07
7427.00,1.273239e-07
7428.00,1.486646e-07
7429.00,1.869963e-07
7430.00,2.340794e-07
7431.00,2.925638e-07
7432.00,3.135665e-07
7433.00,2.988650e-07
7434.00,2.417346e-07
7435.00,1.886133e-07
7436.00,1.712151e-07
7437.00,1.714307e-07
7438.00,2.026681e-07
7439.00,2.440437e-07
7440.00,3.124111e-07
7441.00,3.527561e-07
7442.00,3.755679e-07
7443.00,4.013774e-07
7444.00,3.928784e-07
7445.00,3.837115e-07
7446.00,3.298658e-07
7447.00,2.797424e-07
7448.00,2.438885e-07
7449.00,2.239371e-07
7450.00,2.259144e-07
7451.00,2.377740e-07
7452.00,2.585532e-07
7453.00,2.705441e-07
7454.00,2.867489e-07
7455.00,3.045998e-07
7456.00,3.044637e-07
7457.00,3.052585e-07
7458.00,2.795770e-07
7459.00,2.674269e-07
7460.00,2.443179e-07
7461.00,2.422946e-07
7462.00,2.493352e-07
7463.00,2.455014e-07
7464.00,2.369094e-07
7465.00,2.225141e-07
7466.00,2.067235e-07
7467.00,2.005834e-07
7468.00,2.173929e-07
7469.00,2.723491e-07
7470.00,3.274695e-07
7471.00,3.844099e-07
7472.00,4.155653e-07
7473.00,4.041705e-07
7474.00,3.845631e-07
7475.00,3.762875e-07
7476.00,4.002015e-07
7477.00,3.752237e-07
7478.00,3.450864e-07
7479.00,2.847439e-07
7480.00,2.375688e-07
7481.00,1.884426e-07
7482.00,1.641379e-07
7483.00,1.541955e-07
7484.00,1.737995e-07
7485.00,2.323374e-07
7486.00,3.156034e-07
7487.00,4.244658e-07
7488.00,4.958775e-07
7489.00,5.182623e-07
7490.00,4.839032e-07
7491.00,3.968060e-07
7492.00,3.220993e-07
7493.00,2.446461e-07
7494.00,2.056513e-07
7495.00,1.780356e-07
7496.00,1.755697e-07
7497.00,1.736335e-07
7498.00,1.709713e-07
7499.00,1.631248e-07
7500.00,1.521842e-07
7501.00,1.494830e-07
7502.00,1.524450e-07
7503.00,1.646627e-07
7504.00,1.908103e-07
7505.00,2.371183e-07
7506.00,3.162075e-07
7507.00,3.824713e-07
7508.00,4.446877e-07
7509.00,3.976333e-07
7510.00,3.055614e-07
7511.00,2.295552e-07
7512.00,1.749790e-07
7513.00,1.640957e-07
7514.00,1.538601e-07
7515.00,1.637559e-07
7516.00,1.678382e-07
7517.00,1.671766e-07
7518.00,1.818584e-07
7519.00,1.794637e-07
7520.00,1.858044e-07
7521.00,1.811914e-07
7522.00,1.812914e-07
7523.00,1.996386e-07
7524.00,2.185165e-07
7525.00,2.558588e-07
7526.00,2.933740e-07
7527.00,3.179054e-07
7528.00,3.313438e-07
7529.00,3.304297e-07
7530.00,3.083087e-07
7531.00,2.660719e-07
7532.00,2.109616e-07
7533.00,1.798245e-07
7534.00,1.796637e-07
7535.00,2.091587e-07
7536.00,2.820560e-07
7537.00,3.641959e-07
7538.00,4.492104e-07
7539.00,5.197300e-07
7540.00,5.539683e-07
7541.00,5.563112e-07
7542.00,4.524567e-07
7543.00,3.102955e-07
7544.00,2.038907e-07
7545.00,1.395364e-07
7546.00,1.211353e-07
7547.00,1.284394e-07
7548.00,1.626873e-07
7549.00,2.132672e-07
7550.00,2.546920e-07
7551.00,2.600951e-07
7552.00,2.421771e-07
7553.00,2.210003e-07
7554.00,2.313437e-07
7555.00,2.797558e-07
7556.00,3.438290e-07
7557.00,3.862341e-07
7558.00,3.412559e-07
7559.00,2.600854e-07
7560.00,1.969741e-07
7561.00,1.696517e-07
7562.00,1.827575e-07
7563.00,2.164446e-07
7564.00,2.712710e-07
7565.00,3.100454e-07
7566.00,3.132355e-07
7567.00,2.744775e-07
7568.00,2.250765e-07
7569.00,1.839996e-07
7570.00,1.515386e-07
7571.00,1.328969e-07
7572.00,1.205223e-07
7573.00,1.196064e-07
7574.00,1.376910e-07
7575.00,1.540840e-07
7576.00,1.652706e-07
7577.00,1.613315e-07
7578.00,1.547131e-07
7579.00,1.466423e-07
7580.00,1.561141e-07
7581.00,1.874931e-07
7582.00,2.242504e-07
7583.00,2.712141e-07
7584.00,3.072230e-07
7585.00,3.581043e-07
7586.00,3.834707e-07
7587.00,3.606171e-07
7588.00,3.017284e-07
7589.00,2.345798e-07
7590.00,1.805456e-07
7591.00,1.557114e-07
7592.00,1.591597e-07
7593.00,1.840183e-07
7594.00,2.213831e-07
7595.00,2.592806e-07
7596.00,2.702262e-07
7597.00,2.496269e-07
7598.00,2.298029e-07
7599.00,1.862335e-07
7600.00,1.590626e-07
7601.00,1.505061e-07
7602.00,1.449949e-07
7603.00,1.530309e-07
7604.00,1.497480e-07
7605.00,1.301133e-07
7606.00,1.038655e-07
7607.00,8.853169e-08
7608.00,9.268535e-08
7609.00,1.110284e-07
7610.00,1.498903e-07
7611.00,2.099675e-07
7612.00,2.495248e-07
7613.00,2.446482e-07
7614.00,2.016537e-07
7615.00,1.406851e-07
7616.00,1.072021e-07
7617.00,8.869181e-08
7618.00,8.417442e-08
7619.00,9.552204e-08
7620.00,1.207742e-07
7621.00,1.649785e-07
7622.00,2.225822e-07
7623.00,2.802247e-07
7624.00,2.986599e-07
7625.00,2.743802e-07
7626.00,2.388552e-07
7627.00,2.261864e-07
7628.00,2.389872e-07
7629.00,2.637751e-07
7630.00,2.696730e-07
7631.00,2.600232e-07
7632.00,2.348492e-07
7633.00,2.238890e-07
7634.00,2.427849e-07
7635.00,2.919496e-07
7636.00,3.625587e-07
7637.00,3.953861e-07
7638.00,3.748761e-07
7639.00,3.064921e-07
7640.00,2.392088e-07
7641.00,1.964775e-07
7642.00,1.889928e-07
7643.00,2.107684e-07
7644.00,2.669010e-07
7645.00,3.485516e-07
7646.00,4.043142e-07
7647.00,4.438317e-07
7648.00,4.086328e-07
7649.00,3.468639e-07
7650.00,2.723965e-07
7651.00,2.156400e-07
7652.00,1.622888e-07
7653.00,1.310262e-07
7654.00,1.192116e-07
7655.00,1.274319e-07
7656.00,1.523178e-07
7657.00,1.845594e-07
7658.00,2.075097e-07
7659.00,2.197427e-07
7660.00,2.250443e-07
7661.00,2.241616e-07
7662.00,2.200576e-07
7663.00,1.874533e-07
7664.00,1.706125e-07
7665.00,1.618303e-07
7666.00,1.753538e-07
7667.00,2.028508e-07
7668.00,2.291218e-07
7669.00,2.242519e-07
7670.00,2.086754e-07
7671.00,1.961076e-07
7672.00,2.015184e-07
7673.00,2.161974e-07
7674.00,2.316768e-07
7675.00,2.369194e-07
7676.00,2.267650e-07
7677.00,2.187591e-07
7678.00,2.109980e-07
7679.00,1.898923e-07
7680.00,1.726479e-07
7681.00,1.638416e-07
7682.00,1.618305e-07
7683.00,1.635490e-07
7684.00,1.623706e-07
7685.00,1.459302e-07
7686.00,1.304499e-07
7687.00,1.282342e-07
7688.00,1.369679e-07
7689.00,1.746546e-07
7690.00,2.538521e-07
7691.00,3.708658e-07
7692.00,4.613152e-07
7693.00,4.854912e-07
7694.00,4.110156e-07
7695.00,3.558459e-07
7696.00,3.029724e-07
7697.00,2.825843e-07
7698.00,2.899676e-07
7699.00,3.051518e-07
7700.00,3.240934e-07
7701.00,3.463675e-07
7702.00,3.674844e-07
7703.00,3.882912e-07
7704.00,3.967355e-07
7705.00,3.697708e-07
7706.00,3.354282e-07
7707.00,2.965845e-07
7708.00,2.420524e-07
7709.00,2.145442e-07
7710.00,1.818794e-07
7711.00,1.669008e-07
7712.00,1.588105e-07
7713.00,1.677839e-07
7714.00,1.966072e-07
7715.00,2.353198e-07
7716.00,3.251317e-07
7717.00,4.409115e-07
7718.00,5.835186e-07
7719.00,6.528217e-07
7720.00,5.791944e-07
7721.00,4.066437e-07
7722.00,2.616990e-07
7723.00,1.836107e-07
7724.00,1.517056e-07
7725.00,1.476120e-07
7726.00,1.621429e-07
7727.00,1.818480e-07
7728.00,1.939501e-07
7729.00,1.977153e-07
7730.00,1.924524e-07
7731.00,1.745919e-07
7732.00,1.596206e-07
7733.00,1.406305e-07
7734.00,1.341277e-07
7735.00,1.475266e-07
7736.00,1.686884e-07
7737.00,2.226595e-07
7738.00,2.701998e-07
7739.00,3.139608e-07
7740.00,3.382803e-07
7741.00,3.360692e-07
7742.00,3.234475e-07
7743.00,2.806447e-07
7744.00,2.310599e-07
7745.00,1.841388e-07
7746.00,1.412745e-07
7747.00,1.110488e-07
7748.00,9.281841e-08
7749.00,8.398932e-08
7750.00,8.290166e-08
7751.00,9.642416e-08
7752.00,1.222553e-07
7753.00,1.677199e-07
7754.00,2.248108e-07
7755.00,2.802170e-07
7756.00,3.450870e-07
7757.00,3.787738e-07
7758.00,4.267085e-07
7759.00,4.831536e-07
7760.00,6.067776e-07
7761.00,6.995135e-07
7762.00,6.841369e-07
7763.00,5.835955e-07
7764.00,4.083714e-07
7765.00,2.810078e-07
7766.00,1.958179e-07
7767.00,1.538054e-07
7768.00,1.306314e-07
7769.00,1.248582e-07
7770.00,1.375546e-07
7771.00,1.512361e-07
7772.00,1.704415e-07
7773.00,1.833016e-07
7774.00,1.861975e-07
7775.00,1.921286e-07
7776.00,2.104725e-07
7777.00,2.463282e-07
7778.00,2.908857e-07
7779.00,3.485309e-07
7780.00,4.124702e-07
7781.00,4.586164e-07
7782.00,4.399866e-07
7783.00,3.732503e-07
7784.00,3.208556e-07
7785.00,3.185162e-07
7786.00,3.815217e-07
7787.00,4.665275e-07
7788.00,5.780258e-07
7789.00,5.917333e-07
7790.00,5.197272e-07
7791.00,4.267111e-07
7792.00,3.414557e-07
7793.00,2.934951e-07
7794.00,2.449050e-07
7795.00,2.486886e-07
7796.00,2.272462e-07
7797.00,2.255871e-07
7798.00,2.107262e-07
7799.00,2.005980e-07
7800.00,2.220017e-07
7801.00,2.452622e-07
7802.00,3.005603e-07
7803.00,3.317876e-07
7804.00,3.271639e-07
7805.00,3.145220e-07
7806.00,2.714980e-07
7807.00,2.292043e-07
7808.00,1.872634e-07
7809.00,1.599159e-07
7810.00,1.503986e-07
7811.00,1.668237e-07
7812.00,2.146843e-07
7813.00,3.005879e-07
7814.00,4.065230e-07
7815.00,4.480180e-07
7816.00,4.425166e-07
7817.00,3.837674e-07
7818.00,3.285416e-07
7819.00,2.867406e-07
7820.00,2.512872e-07
7821.00,2.351960e-07
7822.00,2.263014e-07
7823.00,2.264337e-07
7824.00,2.237149e-07
7825.00,2.294201e-07
7826.00,2.514422e-07
7827.00,2.641001e-07
7828.00,2.654714e-07
7829.00,2.288332e-07
7830.00,1.825083e-07
7831.00,1.428203e-07
7832.00,1.234259e-07
7833.00,1.187521e-07
7834.00,1.318716e-07
7835.00,1.555774e-07
7836.00,1.628419e-07
7837.00,1.590494e-07
7838.00,1.496971e-07
7839.00,1.437759e-07
7840.00,1.508956e-07
7841.00,1.738849e-07
7842.00,1.959920e-07
7843.00,2.242405e-07
7844.00,2.312644e-07
7845.00,2.309416e-07
7846.00,2.317918e-07
7847.00,2.359363e-07
7848.00,2.392999e-07
7849.00,2.492234e-07
7850.00,2.646196e-07
7851.00,2.747360e-07
7852.00,2.798413e-07
7853.00,2.635141e-07
7854.00,2.386627e-07
7855.00,2.122949e-07
7856.00,1.909276e-07
7857.00,1.737595e-07
7858.00,1.580843e-07
7859.00,1.477111e-07
7860.00,1.439374e-07
7861.00,1.502031e-07
7862.00,1.680196e-07
7863.00,1.934264e-07
7864.00,2.361576e-07
7865.00,2.890941e-07
7866.00,3.758290e-07
7867.00,4.754592e-07
7868.00,5.417269e-07
7869.00,4.984773e-07
7870.00,4.080145e-07
7871.00,3.102210e-07
7872.00,2.492393e-07
7873.00,2.446557e-07
7874.00,2.551577e-07
7875.00,2.945530e-07
7876.00,3.291178e-07
7877.00,3.430506e-07
7878.00,3.439499e-07
7879.00,3.008097e-07
7880.00,2.540580e-07
7881.00,1.951389e-07
7882.00,1.543185e-07
7883.00,1.266267e-07
7884.00,1.119319e-07
7885.00,1.131301e-07
7886.00,1.243203e-07
7887.00,1.379286e-07
7888.00,1.456486e-07
7889.00,1.390032e-07
7890.00,1.226637e-07
7891.00,1.093121e-07
7892.00,1.098697e-07
7893.00,1.276723e-07
7894.00,1.558687e-07
7895.00,1.726131e-07
7896.00,1.813590e-07
7897.00,1.864349e-07
7898.00,1.884896e-07
7899.00,1.887715e-07
7900.00,1.934890e-07
7901.00,2.018702e-07
7902.00,2.088186e-07
7903.00,2.208068e-07
7904.00,2.537134e-07
7905.00,2.846977e-07
7906.00,3.181534e-07
7907.00,3.325247e-07
7908.00,3.505558e-07
7909.00,3.485092e-07
7910.00,3.213217e-07
7911.00,3.057194e-07
7912.00,2.786560e-07
7913.00,2.610045e-07
7914.00,2.572000e-07
7915.00,2.503495e-07
7916.00,2.465339e-07
7917.00,2.425512e-07
7918.00,2.302328e-07
7919.00,2.063209e-07
7920.00,1.814337e-07
7921.00,1.460042e-07
7922.00,1.187180e-07
7923.00,1.039740e-07
7924.00,9.934771e-08
7925.00,1.104325e-07
7926.00,1.272320e-07
7927.00,1.486425e-07
7928.00,1.812365e-07
7929.00,2.163636e-07
7930.00,2.399794e-07
7931.00,2.462768e-07
7932.00,2.194638e-07
7933.00,1.819267e-07
7934.00,1.540346e-07
7935.00,1.368500e-07
7936.00,1.339202e-07
7937.00,1.352371e-07
7938.00,1.363382e-07
7939.00,1.377640e-07
7940.00,1.397714e-07
7941.00,1.435996e-07
7942.00,1.535623e-07
7943.00,1.518793e-07
7944.00,1.419015e-07
7945.00,1.280077e-07
7946.00,1.087561e-07
7947.00,9.924599e-08
7948.00,9.912226e-08
7949.00,1.062874e-07
7950.00,1.260481e-07
7951.00,1.506777e-07
7952.00,1.718906e-07
7953.00,1.924119e-07
7954.00,2.063628e-07
7955.00,2.086690e-07
7956.00,1.987248e-07
7957.00,1.765728e-07
7958.00,1.430161e-07
7959.00,1.220693e-07
7960.00,1.135299e-07
7961.00,1.187907e-07
7962.00,1.290402e-07
7963.00,1.339162e-07
7964.00,1.354287e-07
7965.00,1.289754e-07
7966.00,1.242689e-07
7967.00,1.229761e-07
7968.00,1.279210e-07
7969.00,1.364074e-07
7970.00,1.534220e-07
7971.00,1.717371e-07
7972.00,1.805636e-07
7973.00,1.835247e-07
7974.00,1.929645e-07
7975.00,2.120214e-07
7976.00,2.405954e-07
7977.00,2.631250e-07
7978.00,2.715464e-07
7979.00,2.497670e-07
7980.00,2.352325e-07
7981.00,2.352054e-07
7982.00,2.386173e-07
7983.00,2.373371e-07
7984.00,2.187241e-07
7985.00,2.067654e-07
7986.00,1.952108e-07
7987.00,1.895420e-07
7988.00,1.839345e-07
7989.00,1.754224e-07
7990.00,1.641459e-07
7991.00,1.511953e-07
7992.00,1.391857e-07
7993.00,1.240743e-07
7994.00,1.135822e-07
7995.00,1.121547e-07
7996.00,1.289833e-07
7997.00,1.709063e-07
7998.00,2.458001e-07
7999.00,3.343473e-07
8000.00,4.402852e-07
8001.00,4.817152e-07
8002.00,4.907907e-07
8003.00,4.167899e-07
8004.00,3.338291e-07
8005.00,2.667154e-07
8006.00,2.150752e-07
8007.00,1.862096e-07
8008.00,1.628802e-07
8009.00,1.417672e-07
8010.00,1.203356e-07
8011.00,1.062779e-07
8012.00,1.070758e-07
8013.00,1.197762e-07
8014.00,1.486495e-07
8015.00,1.869045e-07
8016.00,2.312769e-07
8017.00,2.907667e-07
8018.00,3.275833e-07
8019.00,3.494048e-07
8020.00,3.364441e-07
8021.00,3.173784e-07
8022.00,2.957455e-07
8023.00,2.937435e-07
8024.00,2.919857e-07
8025.00,2.876954e-07
8026.00,2.618027e-07
8027.00,2.362839e-07
8028.00,2.143084e-07
8029.00,2.031615e-07
8030.00,1.965440e-07
8031.00,1.915273e-07
8032.00,1.863606e-07
8033.00,1.899497e-07
8034.00,2.088098e-07
8035.00,2.318101e-07
8036.00,2.739269e-07
8037.00,3.002773e-07
8038.00,3.016961e-07
8039.00,2.838901e-07
8040.00,2.596164e-07
8041.00,2.222701e-07
8042.00,2.022409e-07
8043.00,1.737634e-07
8044.00,1.657791e-07
8045.00,1.725194e-07
8046.00,2.082764e-07
8047.00,2.584482e-07
8048.00,3.222441e-07
8049.00,3.869288e-07
8050.00,4.227522e-07
8051.00,4.628241e-07
8052.00,4.791603e-07
8053.00,4.604748e-07
8054.00,3.975520e-07
8055.00,3.114727e-07
8056.00,2.639450e-07
8057.00,2.213418e-07
8058.00,2.017453e-07
8059.00,1.917135e-07
8060.00,1.900323e-07
8061.00,1.908882e-07
8062.00,1.837140e-07
8063.00,1.782795e-07
8064.00,1.745648e-07
8065.00,1.747384e-07
8066.00,1.780184e-07
8067.00,1.828774e-07
8068.00,1.762656e-07
8069.00,1.565977e-07
8070.00,1.431859e-07
8071.00,1.397429e-07
8072.00,1.593738e-07
8073.00,1.940318e-07
8074.00,2.386631e-07
8075.00,2.799817e-07
8076.00,2.968709e-07
8077.00,2.878209e-07
8078.00,2.481919e-07
8079.00,2.020780e-07
8080.00,1.561718e-07
8081.00,1.280799e-07
8082.00,1.106902e-07
8083.00,1.036023e-07
8084.00,1.044913e-07
8085.00,1.113220e-07
8086.00,1.233388e-07
8087.00,1.336820e-07
8088.00,1.394464e-07
8089.00,1.431928e-07
8090.00,1.440778e-07
8091.00,1.567162e-07
8092.00,1.664076e-07
8093.00,1.908174e-07
8094.00,2.116511e-07
8095.00,2.477714e-07
8096.00,3.017961e-07
8097.00,3.666313e-07
8098.00,4.117306e-07
8099.00,3.549256e-07
8100.00,3.029292e-07
8101.00,2.473028e-07
8102.00,2.244253e-07
8103.00,2.065259e-07
8104.00,2.087292e-07
8105.00,2.200988e-07
8106.00,2.228262e-07
8107.00,2.308337e-07
8108.00,2.198413e-07
8109.00,2.103926e-07
8110.00,2.005462e-07
8111.00,2.062722e-07
8112.00,2.340531e-07
8113.00,2.698805e-07
8114.00,2.982733e-07
8115.00,2.688642e-07
8116.00,2.088367e-07
8117.00,1.505286e-07
8118.00,1.178520e-07
8119.00,1.199102e-07
8120.00,1.352735e-07
8121.00,1.815959e-07
8122.00,2.178508e-07
8123.00,2.388222e-07
8124.00,2.195907e-07
8125.00,1.639024e-07
8126.00,1.181889e-07
8127.00,8.777580e-08
8128.00,7.600141e-08
8129.00,7.335809e-08
8130.00,8.419349e-08
8131.00,1.045536e-07
8132.00,1.325593e-07
8133.00,1.663006e-07
8134.00,1.823026e-07
8135.00,1.884953e-07
8136.00,1.827146e-07
8137.00,1.870533e-07
8138.00,2.118007e-07
8139.00,2.493194e-07
8140.00,3.112152e-07
8141.00,3.235086e-07
8142.00,3.314366e-07
8143.00,2.809999e-07
8144.00,2.494856e-07
8145.00,2.417829e-07
8146.00,2.749237e-07
8147.00,3.371169e-07
8148.00,3.684805e-07
8149.00,3.551412e-07
8150.00,2.799694e-07
8151.00,2.113997e-07
8152.00,1.616847e-07
8153.00,1.427612e-07
8154.00,1.359191e-07
8155.00,1.413343e-07
8156.00,1.563090e-07
8157.00,1.722436e-07
8158.00,1.882891e-07
8159.00,1.755727e-07
8160.00,1.553890e-07
8161.00,1.284076e-07
8162.00,1.030512e-07
8163.00,8.840428e-08
8164.00,8.411434e-08
8165.00,9.145754e-08
8166.00,1.111595e-07
8167.00,1.399756e-07
8168.00,1.767951e-07
8169.00,2.111546e-07
8170.00,2.254630e-07
8171.00,2.238606e-07
8172.00,2.044700e-07
8173.00,1.702800e-07
8174.00,1.326262e-07
8175.00,1.035331e-07
8176.00,8.604533e-08
8177.00,8.252774e-08
8178.00,8.392481e-08
8179.00,8.824821e-08
8180.00,9.225892e-08
8181.00,1.023931e-07
8182.00,1.088927e-07
8183.00,1.189992e-07
8184.00,1.356366e-07
8185.00,1.473279e-07
8186.00,1.628918e-07
8187.00,1.643507e-07
8188.00,1.569743e-07
8189.00,1.491627e-07
8190.00,1.428614e-07
8191.00,1.395203e-07
8192.00,1.300454e-07
8193.00,1.320669e-07
8194.00,1.310764e-07
8195.00,1.313140e-07
8196.00,1.295972e-07
8197.00,1.227341e-07
8198.00,1.182475e-07
8199.00,1.257109e-07
8200.00,1.518748e-07
8201.00,1.973897e-07
8202.00,2.593118e-07
8203.00,2.837170e-07
8204.00,2.638121e-07
8205.00,2.273256e-07
8206.00,1.809909e-07
8207.00,1.658921e-07
8208.00,1.650936e-07
8209.00,1.854646e-07
8210.00,2.017040e-07
8211.00,2.070813e-07
8212.00,1.903184e-07
8213.00,1.571625e-07
8214.00,1.344119e-07
8215.00,1.134885e-07
8216.00,1.022199e-07
8217.00,9.392963e-08
8218.00,8.922537e-08
8219.00,8.944119e-08
8220.00,9.291457e-08
8221.00,9.240119e-08
8222.00,9.060658e-08
8223.00,9.521677e-08
8224.00,1.059172e-07
8225.00,1.225258e-07
8226.00,1.674034e-07
8227.00,2.311839e-07
8228.00,3.212548e-07
8229.00,4.021591e-07
8230.00,4.274245e-07
8231.00,3.547821e-07
8232.00,2.589566e-07
8233.00,1.847750e-07
8234.00,1.371264e-07
8235.00,1.237814e-07
8236.00,1.222697e-07
8237.00,1.392663e-07
8238.00,1.555665e-07
8239.00,1.566671e-07
8240.00,1.545155e-07
8241.00,1.441515e-07
8242.00,1.394230e-07
8243.00,1.356875e-07
8244.00,1.352324e-07
8245.00,1.368070e-07
8246.00,1.461928e-07
8247.00,1.655387e-07
8248.00,1.927551e-07
8249.00,2.163670e-07
8250.00,2.244856e-07
8251.00,2.213209e-07
8252.00,2.066341e-07
8253.00,1.837784e-07
8254.00,1.560159e-07
8255.00,1.272427e-07
8256.00,1.014681e-07
8257.00,8.237402e-08
8258.00,6.994296e-08
8259.00,6.451440e-08
8260.00,6.525862e-08
8261.00,7.460476e-08
8262.00,9.831913e-08
8263.00,1.373531e-07
8264.00,2.019627e-07
8265.00,2.834907e-07
8266.00,3.605958e-07
8267.00,4.019480e-07
8268.00,3.725010e-07
8269.00,3.172420e-07
8270.00,2.663873e-07
8271.00,2.417348e-07
8272.00,2.354433e-07
8273.00,2.186786e-07
8274.00,1.938543e-07
8275.00,1.672932e-07
8276.00,1.399574e-07
8277.00,1.200396e-07
8278.00,1.091523e-07
8279.00,1.020606e-07
8280.00,1.054425e-07
8281.00,1.103437e-07
8282.00,1.155128e-07
8283.00,1.142849e-07
8284.00,1.065936e-07
8285.00,9.926746e-08
8286.00,9.540165e-08
8287.00,9.911949e-08
8288.00,1.090902e-07
8289.00,1.289097e-07
8290.00,1.519838e-07
8291.00,1.890964e-07
8292.00,2.242184e-07
8293.00,2.444706e-07
8294.00,2.281291e-07
8295.00,2.120212e-07
8296.00,2.057168e-07
8297.00,2.293445e-07
8298.00,2.669507e-07
8299.00,2.919027e-07
8300.00,2.881582e-07
8301.00,2.681433e-07
8302.00,2.300698e-07
8303.00,1.954710e-07
8304.00,1.704285e-07
8305.00,1.517130e-07
8306.00,1.371557e-07
8307.00,1.283421e-07
8308.00,1.291628e-07
8309.00,1.368311e-07
8310.00,1.476286e-07
8311.00,1.627255e-07
8312.00,1.786663e-07
8313.00,1.865956e-07
8314.00,1.966783e-07
8315.00,1.979636e-07
8316.00,1.963693e-07
8317.00,1.845963e-07
8318.00,1.658040e-07
8319.00,1.383197e-07
8320.00,1.162576e-07
8321.00,1.001688e-07
8322.00,9.554366e-08
8323.00,9.522846e-08
8324.00,1.009578e-07
8325.00,1.029417e-07
8326.00,1.004316e-07
8327.00,9.557135e-08
8328.00,9.177901e-08
8329.00,9.089302e-08
8330.00,9.989101e-08
8331.00,1.136421e-07
8332.00,1.292051e-07
8333.00,1.438100e-07
8334.00,1.539710e-07
8335.00,1.646996e-07
8336.00,1.748490e-07
8337.00,1.890897e-07
8338.00,2.138961e-07
8339.00,2.187035e-07
8340.00,1.862373e-07
8341.00,1.450212e-07
8342.00,1.114171e-07
8343.00,8.847161e-08
8344.00,7.903620e-08
8345.00,7.906824e-08
8346.00,7.993469e-08
8347.00,8.460207e-08
8348.00,8.665016e-08
8349.00,9.031166e-08
8350.00,9.030953e-08
8351.00,9.494624e-08
8352.00,1.042226e-07
8353.00,1.180868e-07
8354.00,1.355183e-07
8355.00,1.460637e-07
8356.00,1.517318e-07
8357.00,1.548801e-07
8358.00,1.590702e-07
8359.00,1.613096e-07
8360.00,1.637591e-07
8361.00,1.614624e-07
8362.00,1.495008e-07
8363.00,1.372096e-07
8364.00,1.257958e-07
8365.00,1.246715e-07
8366.00,1.288438e-07
8367.00,1.318928e-07
8368.00,1.402649e-07
8369.00,1.406021e-07
8370.00,1.345902e-07
8371.00,1.286855e-07
8372.00,1.233794e-07
8373.00,1.219382e-07
8374.00,1.197141e-07
8375.00,1.274262e-07
8376.00,1.385376e-07
8377.00,1.592921e-07
8378.00,1.812013e-07
8379.00,1.937035e-07
8380.00,1.810381e-07
8381.00,1.549583e-07
8382.00,1.375058e-07
8383.00,1.308184e-07
8384.00,1.385427e-07
8385.00,1.510861e-07
8386.00,1.719777e-07
8387.00,1.834736e-07
8388.00,1.863224e-07
8389.00,1.808365e-07
8390.00,1.681956e-07
8391.00,1.588300e-07
8392.00,1.400930e-07
8393.00,1.199456e-07
8394.00,1.059697e-07
8395.00,1.013484e-07
8396.00,1.028830e-07
8397.00,1.169553e-07
8398.00,1.335965e-07
8399.00,1.553151e-07
8400.00,1.540331e-07
8401.00,1.497578e-07
8402.00,1.412248e-07
8403.00,1.427091e-07
8404.00,1.562850e-07
8405.00,1.726474e-07
8406.00,1.901232e-07
8407.00,2.010513e-07
8408.00,2.089137e-07
8409.00,1.932590e-07
8410.00,1.726277e-07
8411.00,1.488127e-07
8412.00,1.281238e-07
8413.00,1.183977e-07
8414.00,1.230461e-07
8415.00,1.481229e-07
8416.00,1.795980e-07
8417.00,2.240126e-07
8418.00,2.523684e-07
8419.00,2.538407e-07
8420.00,2.369176e-07
8421.00,2.086808e-07
8422.00,1.758649e-07
8423.00,1.598232e-07
8424.00,1.495639e-07
8425.00,1.501510e-07
8426.00,1.634366e-07
8427.00,1.557197e-07
8428.00,1.466703e-07
8429.00,1.324654e-07
8430.00,1.187129e-07
8431.00,1.110381e-07
8432.00,9.933823e-08
8433.00,8.751489e-08
8434.00,7.952503e-08
8435.00,7.635296e-08
8436.00,7.555256e-08
8437.00,7.737439e-08
8438.00,8.646067e-08
8439.00,9.879334e-08
8440.00,1.165630e-07
8441.00,1.368162e-07
8442.00,1.431529e-07
8443.00,1.302714e-07
8444.00,1.153719e-07
8445.00,1.014819e-07
8446.00,9.370541e-08
8447.00,9.722564e-08
8448.00,1.033219e-07
8449.00,1.153802e-07
8450.00,1.210806e-07
8451.00,1.191493e-07
8452.00,1.130312e-07
8453.00,9.968414e-08
8454.00,8.889116e-08
8455.00,7.934890e-08
8456.00,7.362428e-08
8457.00,7.007031e-08
8458.00,6.873871e-08
8459.00,6.912227e-08
8460.00,7.215756e-08
8461.00,7.850756e-08
8462.00,8.506561e-08
8463.00,9.138002e-08
8464.00,1.017442e-07
8465.00,1.125983e-07
8466.00,1.190048e-07
8467.00,1.164522e-07
8468.00,1.068617e-07
8469.00,8.937989e-08
8470.00,7.231453e-08
8471.00,6.450713e-08
8472.00,6.020289e-08
8473.00,5.836120e-08
8474.00,5.832583e-08
8475.00,6.034417e-08
8476.00,6.371508e-08
8477.00,6.867501e-08
8478.00,7.649585e-08
8479.00,8.887434e-08
8480.00,9.869672e-08
8481.00,1.010334e-07
8482.00,1.081785e-07
8483.00,1.060279e-07
8484.00,1.085633e-07
8485.00,1.161810e-07
8486.00,1.367508e-07
8487.00,1.591251e-07
8488.00,1.878010e-07
8489.00,1.950970e-07
8490.00,1.770009e-07
8491.00,1.538838e-07
8492.00,1.381177e-07
8493.00,1.356452e-07
8494.00,1.331386e-07
8495.00,1.265527e-07
8496.00,1.230929e-07
8497.00,1.129302e-07
8498.00,1.138017e-07
8499.00,1.237840e-07
8500.00,1.420677e-07
8501.00,1.729500e-07
8502.00,2.067193e-07
8503.00,2.285691e-07
8504.00,2.157450e-07
8505.00,1.830965e-07
8506.00,1.546882e-07
8507.00,1.314358e-07
8508.00,1.250685e-07
8509.00,1.333743e-07
8510.00,1.458262e-07
8511.00,1.648612e-07
8512.00,1.817943e-07
8513.00,1.823347e-07
8514.00,1.765364e-07
8515.00,1.628501e-07
8516.00,1.523439e-07
8517.00,1.423586e-07
8518.00,1.311441e-07
8519.00,1.228039e-07
8520.00,1.136017e-07
8521.00,1.059071e-07
8522.00,1.049284e-07
8523.00,1.159042e-07
8524.00,1.365088e-07
8525.00,1.569560e-07
8526.00,1.720589e-07
8527.00,1.722080e-07
8528.00,1.553441e-07
8529.00,1.480800e-07
8530.00,1.498322e-07
8531.00,1.567552e-07
8532.00,1.827547e-07
8533.00,2.226182e-07
8534.00,2.667174e-07
8535.00,3.029664e-07
8536.00,3.041189e-07
8537.00,2.747840e-07
8538.00,2.398490e-07
8539.00,2.027847e-07
8540.00,1.867047e-07
8541.00,1.819463e-07
8542.00,1.827100e-07
8543.00,1.843497e-07
8544.00,1.892277e-07
8545.00,1.984871e-07
8546.00,2.081380e-07
8547.00,2.192153e-07
8548.00,2.199348e-07
8549.00,2.159243e-07
8550.00,1.960082e-07
8551.00,1.706227e-07
8552.00,1.437518e-07
8553.00,1.248967e-07
8554.00,1.080208e-07
8555.00,1.032212e-07
8556.00,1.077120e-07
8557.00,1.193094e-07
8558.00,1.370778e-07
8559.00,1.543998e-07
8560.00,1.712710e-07
8561.00,1.847767e-07
8562.00,1.871231e-07
8563.00,1.944809e-07
8564.00,2.025174e-07
8565.00,2.037627e-07
8566.00,1.950523e-07
8567.00,1.851113e-07
8568.00,1.634612e-07
8569.00,1.345942e-07
8570.00,1.049496e-07
8571.00,8.608654e-08
8572.00,7.810767e-08
8573.00,7.797887e-08
8574.00,8.391106e-08
8575.00,9.413932e-08
8576.00,1.024403e-07
8577.00,1.058034e-07
8578.00,9.592122e-08
8579.00,8.295644e-08
8580.00,7.442782e-08
8581.00,7.259051e-08
8582.00,7.786181e-08
8583.00,9.365299e-08
8584.00,1.120529e-07
8585.00,1.233637e-07
8586.00,1.280396e-07
8587.00,1.141066e-07
8588.00,1.064478e-07
8589.00,9.462375e-08
8590.00,7.821340e-08
8591.00,6.750966e-08
8592.00,5.669264e-08
8593.00,5.326852e-08
8594.00,5.219396e-08
8595.00,5.600895e-08
8596.00,6.149808e-08
8597.00,6.756621e-08
8598.00,7.591310e-08
8599.00,7.732721e-08
8600.00,7.989211e-08
8601.00,8.043021e-08
8602.00,7.850142e-08
8603.00,8.428991e-08
8604.00,9.756081e-08
8605.00,1.193072e-07
8606.00,1.596462e-07
8607.00,2.068311e-07
8608.00,2.469028e-07
8609.00,2.590387e-07
8610.00,2.283426e-07
8611.00,1.871838e-07
8612.00,1.536191e-07
8613.00,1.268742e-07
8614.00,1.185662e-07
8615.00,1.196309e-07
8616.00,1.213202e-07
8617.00,1.287350e-07
8618.00,1.403920e-07
8619.00,1.458607e-07
8620.00,1.406690e-07
8621.00,1.371190e-07
8622.00,1.355371e-07
8623.00,1.420471e-07
8624.00,1.608312e-07
8625.00,1.825137e-07
8626.00,2.031956e-07
8627.00,2.023598e-07
8628.00,2.011673e-07
8629.00,1.941814e-07
8630.00,1.985501e-07
8631.00,2.050735e-07
8632.00,2.023989e-07
8633.00,1.879045e-07
8634.00,1.579887e-07
8635.00,1.287550e-07
8636.00,1.008102e-07
8637.00,7.804467e-08
8638.00,6.441737e-08
8639.00,5.476983e-08
8640.00,5.347492e-08
8641.00,5.810478e-08
8642.00,6.847893e-08
8643.00,8.259674e-08
8644.00,1.015162e-07
8645.00,1.196366e-07
8646.00,1.400720e-07
8647.00,1.550955e-07
8648.00,1.677325e-07
8649.00,1.832149e-07
8650.00,1.951630e-07
8651.00,2.097472e-07
8652.00,2.106459e-07
8653.00,2.059200e-07
8654.00,1.989753e-07
8655.00,1.985470e-07
8656.00,1.982161e-07
8657.00,2.125050e-07
8658.00,2.262482e-07
8659.00,2.355447e-07
8660.00,2.180271e-07
8661.00,1.863754e-07
8662.00,1.473403e-07
8663.00,1.193127e-07
8664.00,1.022372e-07
8665.00,8.949130e-08
8666.00,8.215137e-08
8667.00,8.011799e-08
8668.00,8.051636e-08
8669.00,8.810206e-08
8670.00,9.327168e-08
8671.00,9.896475e-08
8672.00,9.667716e-08
8673.00,8.889396e-08
8674.00,7.749731e-08
8675.00,6.902027e-08
8676.00,6.585614e-08
8677.00,6.785068e-08
8678.00,7.673157e-08
8679.00,8.503206e-08
8680.00,9.860356e-08
8681.00,1.093839e-07
8682.00,1.088346e-07
8683.00,1.043222e-07
8684.00,9.077542e-08
8685.00,7.761342e-08
8686.00,6.441767e-08
8687.00,5.603970e-08
8688.00,5.048298e-08
8689.00,4.539053e-08
8690.00,4.485641e-08
8691.00,4.703589e-08
8692.00,5.047606e-08
8693.00,5.713655e-08
8694.00,6.980963e-08
8695.00,8.254030e-08
8696.00,9.909071e-08
8697.00,1.192750e-07
8698.00,1.329846e-07
8699.00,1.399901e-07
8700.00,1.441494e-07
8701.00,1.373877e-07
8702.00,1.315510e-07
8703.00,1.203582e-07
8704.00,1.148412e-07
8705.00,1.086731e-07
8706.00,1.090394e-07
8707.00,1.060013e-07
8708.00,1.143656e-07
8709.00,1.180316e-07
8710.00,1.145236e-07
8711.00,1.161851e-07
8712.00,1.157056e-07
8713.00,1.131306e-07
8714.00,1.136149e-07
8715.00,1.109525e-07
8716.00,1.155619e-07
8717.00,1.261921e-07
8718.00,1.559069e-07
8719.00,1.781226e-07
8720.00,2.041071e-07
8721.00,2.106810e-07
8722.00,1.962796e-07
8723.00,1.676038e-07
8724.00,1.350477e-07
8725.00,1.080601e-07
8726.00,8.710017e-08
8727.00,7.747440e-08
8728.00,7.022899e-08
8729.00,6.907399e-08
8730.00,6.480978e-08
8731.00,6.415061e-08
8732.00,6.189959e-08
8733.00,5.959317e-08
8734.00,6.388233e-08
8735.00,6.822340e-08
8736.00,8.137572e-08
8737.00,1.051556e-07
8738.00,1.346803e-07
8739.00,1.823745e-07
8740.00,2.193345e-07
8741.00,2.362376e-07
8742.00,2.165176e-07
8743.00,1.807238e-07
8744.00,1.415879e-07
8745.00,1.101718e-07
8746.00,9.749371e-08
8747.00,9.337386e-08
8748.00,1.041696e-07
8749.00,1.198231e-07
8750.00,1.390625e-07
8751.00,1.621848e-07
8752.00,1.704256e-07
8753.00,1.783691e-07
8754.00,1.775833e-07
8755.00,1.701553e-07
8756.00,1.531943e-07
8757.00,1.380084e-07
8758.00,1.281074e-07
8759.00,1.205875e-07
8760.00,1.172627e-07
8761.00,1.121013e-07
8762.00,1.137013e-07
8763.00,1.127644e-07
8764.00,1.097620e-07
8765.00,1.088996e-07
8766.00,1.019218e-07
8767.00,9.934431e-08
8768.00,9.014539e-08
8769.00,8.855363e-08
8770.00,8.626283e-08
8771.00,8.679034e-08
8772.00,9.566199e-08
8773.00,1.057087e-07
8774.00,1.252098e-07
8775.00,1.491487e-07
8776.00,1.874508e-07
8777.00,2.274168e-07
8778.00,2.522587e-07
8779.00,2.607125e-07
8780.00,2.368029e-07
8781.00,2.105787e-07
8782.00,1.756717e-07
8783.00,1.504402e-07
8784.00,1.280772e-07
8785.00,1.102543e-07
8786.00,1.019262e-07
8787.00,9.682432e-08
8788.00,1.022149e-07
8789.00,1.084203e-07
8790.00,1.195190e-07
8791.00,1.292416e-07
8792.00,1.435852e-07
8793.00,1.514400e-07
8794.00,1.507543e-07
8795.00,1.471435e-07
8796.00,1.338272e-07
8797.00,1.362899e-07
8798.00,1.281373e-07
8799.00,1.308023e-07
8800.00,1.329117e-07
8801.00,1.309931e-07
8802.00,1.305013e-07
8803.00,1.180134e-07
8804.00,1.131330e-07
8805.00,1.092871e-07
8806.00,1.032427e-07
8807.00,1.053769e-07
8808.00,1.107304e-07
8809.00,1.195350e-07
8810.00,1.263290e-07
8811.00,1.459324e-07
8812.00,1.529527e-07
8813.00,1.705919e-07
8814.00,1.866865e-07
8815.00,1.731819e-07
8816.00,1.620967e-07
8817.00,1.358796e-07
8818.00,1.138434e-07
8819.00,9.844131e-08
8820.00,9.516768e-08
8821.00,9.893731e-08
8822.00,1.076812e-07
8823.00,1.127151e-07
8824.00,1.187866e-07
8825.00,1.259390e-07
8826.00,1.303615e-07
8827.00,1.395121e-07
8828.00,1.431049e-07
8829.00,1.423199e-07
8830.00,1.379906e-07
8831.00,1.262429e-07
8832.00,1.145202e-07
8833.00,9.870431e-08
8834.00,8.506023e-08
8835.00,7.528507e-08
8836.00,6.395933e-08
8837.00,5.765938e-08
8838.00,5.265796e-08
8839.00,5.171001e-08
8840.00,5.343859e-08
8841.00,5.475992e-08
8842.00,5.834236e-08
8843.00,6.189924e-08
8844.00,6.751351e-08
8845.00,7.283947e-08
8846.00,7.669993e-08
8847.00,8.429172e-08
8848.00,9.817769e-08
8849.00,1.124219e-07
8850.00,1.274627e-07
8851.00,1.347333e-07
8852.00,1.259031e-07
8853.00,1.236525e-07
8854.00,1.241661e-07
8855.00,1.244224e-07
8856.00,1.329261e-07
8857.00,1.376096e-07
8858.00,1.386216e-07
8859.00,1.319380e-07
8860.00,1.170201e-07
8861.00,1.063284e-07
8862.00,9.888526e-08
8863.00,1.000293e-07
8864.00,1.091032e-07
8865.00,1.324311e-07
8866.00,1.596730e-07
8867.00,1.943912e-07
8868.00,2.224626e-07
8869.00,2.314366e-07
8870.00,2.267420e-07
8871.00,2.078582e-07
8872.00,1.891196e-07
8873.00,1.690343e-07
8874.00,1.475728e-07
8875.00,1.347538e-07
8876.00,1.278093e-07
8877.00,1.211001e-07
8878.00,1.197825e-07
8879.00,1.183405e-07
8880.00,1.093432e-07
8881.00,9.526698e-08
8882.00,8.926353e-08
8883.00,8.314831e-08
8884.00,7.567885e-08
8885.00,7.669920e-08
8886.00,7.663218e-08
8887.00,7.883177e-08
8888.00,8.432300e-08
8889.00,9.271733e-08
8890.00,1.016823e-07
8891.00,1.101544e-07
8892.00,1.165390e-07
8893.00,1.259244e-07
8894.00,1.314998e-07
8895.00,1.326664e-07
8896.00,1.337968e-07
8897.00,1.242935e-07
8898.00,1.172323e-07
8899.00,1.116381e-07
8900.00,1.061800e-07
8901.00,1.019585e-07
8902.00,9.307576e-08
8903.00,8.711959e-08
8904.00,7.886236e-08
8905.00,7.614712e-08
8906.00,7.827362e-08
8907.00,8.786055e-08
8908.00,1.045525e-07
8909.00,1.239262e-07
8910.00,1.408197e-07
8911.00,1.618155e-07
8912.00,1.698140e-07
8913.00,1.722282e-07
8914.00,1.709469e-07
8915.00,1.605924e-07
8916.00,1.647208e-07
8917.00,1.690661e-07
8918.00,1.775073e-07
8919.00,1.853899e-07
8920.00,1.781032e-07
8921.00,1.581678e-07
8922.00,1.359526e-07
8923.00,1.178411e-07
8924.00,1.068313e-07
8925.00,1.098896e-07
8926.00,1.227561e-07
8927.00,1.451548e-07
8928.00,1.629903e-07
8929.00,1.620651e-07
8930.00,1.524839e-07
8931.00,1.325197e-07
8932.00,1.161621e-07
8933.00,1.082256e-07
8934.00,1.074432e-07
8935.00,1.141374e-07
8936.00,1.257586e-07
8937.00,1.325016e-07
8938.00,1.262407e-07
8939.00,1.113527e-07
8940.00,9.743572e-08
8941.00,8.483564e-08
8942.00,7.798243e-08
8943.00,7.855713e-08
8944.00,8.416904e-08
8945.00,8.920887e-08
8946.00,9.468157e-08
8947.00,9.869760e-08
8948.00,9.821392e-08
8949.00,9.854249e-08
8950.00,1.024001e-07
8951.00,1.077010e-07
8952.00,1.097835e-07
8953.00,1.047786e-07
8954.00,9.247696e-08
8955.00,8.240695e-08
8956.00,7.520200e-08
8957.00,7.375750e-08
8958.00,7.690475e-08
8959.00,8.875672e-08
8960.00,1.005350e-07
8961.00,1.150789e-07
8962.00,1.222694e-07
8963.00,1.206574e-07
8964.00,1.138617e-07
8965.00,1.029783e-07
8966.00,9.600059e-08
8967.00,9.277444e-08
8968.00,8.734668e-08
8969.00,8.251968e-08
8970.00,7.343700e-08
8971.00,6.362905e-08
8972.00,5.672002e-08
8973.00,5.507030e-08
8974.00,5.772429e-08
8975.00,6.753042e-08
8976.00,7.973507e-08
8977.00,9.749711e-08
8978.00,1.138874e-07
8979.00,1.194061e-07
8980.00,1.113625e-07
8981.00,9.188152e-08
8982.00,7.767421e-08
8983.00,6.694776e-08
8984.00,6.389862e-08
8985.00,6.487237e-08
8986.00,6.884708e-08
8987.00,7.867951e-08
8988.00,8.749106e-08
8989.00,9.621754e-08
8990.00,1.028961e-07
8991.00,1.014723e-07
8992.00,9.685152e-08
8993.00,9.030129e-08
8994.00,9.072293e-08
8995.00,9.126263e-08
8996.00,9.281381e-08
8997.00,1.003016e-07
8998.00,1.060106e-07
8999.00,1.163656e-07
9000.00,1.206788e-07
9001.00,1.211247e-07
9002.00,1.211325e-07
9003.00,1.243151e-07
9004.00,1.280886e-07
9005.00,1.322608e-07
9006.00,1.314381e-07
9007.00,1.194342e-07
9008.00,1.129536e-07
9009.00,1.111676e-07
9010.00,1.259569e-07
9011.00,1.575259e-07
9012.00,2.033102e-07
9013.00,2.618877e-07
9014.00,2.906417e-07
9015.00,2.808070e-07
9016.00,2.391887e-07
9017.00,1.908974e-07
9018.00,1.513180e-07
9019.00,1.269439e-07
9020.00,1.148768e-07
9021.00,1.134482e-07
9022.00,1.244058e-07
9023.00,1.349359e-07
9024.00,1.437061e-07
9025.00,1.418729e-07
9026.00,1.378706e-07
9027.00,1.310169e-07
9028.00,1.228192e-07
9029.00,1.230633e-07
9030.00,1.261641e-07
9031.00,1.354351e-07
9032.00,1.470306e-07
9033.00,1.596506e-07
9034.00,1.743968e-07
9035.00,1.761439e-07
9036.00,1.737967e-07
9037.00,1.636854e-07
9038.00,1.423428e-07
9039.00,1.201201e-07
9040.00,1.053826e-07
9041.00,1.039550e-07
9042.00,1.112235e-07
9043.00,1.368163e-07
9044.00,1.691843e-07
9045.00,1.934479e-07
9046.00,2.035110e-07
9047.00,1.923078e-07
9048.00,1.788168e-07
9049.00,1.526086e-07
9050.00,1.382896e-07
9051.00,1.340658e-07
9052.00,1.454109e-07
9053.00,1.601898e-07
9054.00,1.794159e-07
9055.00,1.992477e-07
9056.00,2.039132e-07
9057.00,2.076753e-07
9058.00,1.973641e-07
9059.00,1.898429e-07
9060.00,1.664412e-07
9061.00,1.519796e-07
9062.00,1.400090e-07
9063.00,1.242283e-07
9064.00,1.137459e-07
9065.00,1.068731e-07
9066.00,1.035151e-07
9067.00,1.067343e-07
9068.00,1.116100e-07
9069.00,1.213574e-07
9070.00,1.269139e-07
9071.00,1.363620e-07
9072.00,1.420926e-07
9073.00,1.517287e-07
9074.00,1.529023e-07
9075.00,1.610645e-07
9076.00,1.691133e-07
9077.00,1.791277e-07
9078.00,1.780359e-07
9079.00,1.622177e-07
9080.00,1.468779e-07
9081.00,1.359795e-07
9082.00,1.319795e-07
9083.00,1.425007e-07
9084.00,1.582459e-07
9085.00,1.719265e-07
9086.00,1.729134e-07
9087.00,1.582596e-07
9088.00,1.324366e-07
9089.00,1.121438e-07
9090.00,9.865417e-08
9091.00,9.165618e-08
9092.00,9.448677e-08
9093.00,1.008393e-07
9094.00,1.147926e-07
9095.00,1.297597e-07
9096.00,1.396441e-07
9097.00,1.403430e-07
9098.00,1.279285e-07
9099.00,1.141804e-07
9100.00,9.884995e-08
9101.00,8.222910e-08
9102.00,7.269698e-08
9103.00,6.407382e-08
9104.00,5.842685e-08
9105.00,5.615795e-08
9106.00,5.776364e-08
9107.00,6.248644e-08
9108.00,6.963835e-08
9109.00,7.520919e-08
9110.00,7.716789e-08
9111.00,8.082586e-08
9112.00,8.104926e-08
9113.00,8.243419e-08
9114.00,8.541179e-08
9115.00,9.624063e-08
9116.00,1.130339e-07
9117.00,1.410773e-07
9118.00,1.654344e-07
9119.00,1.790179e-07
9120.00,1.845172e-07
9121.00,1.772672e-07
9122.00,1.582365e-07
9123.00,1.415293e-07
9124.00,1.293408e-07
9125.00,1.177675e-07
9126.00,1.111816e-07
9127.00,1.150031e-07
9128.00,1.256702e-07
9129.00,1.458250e-07
9130.00,1.613837e-07
9131.00,1.778502e-07
9132.00,1.928193e-07
9133.00,1.827288e-07
9134.00,1.786395e-07
9135.00,1.736814e-07
9136.00,1.816565e-07
9137.00,2.024789e-07
9138.00,2.360427e-07
9139.00,2.775581e-07
9140.00,3.321665e-07
9141.00,3.619109e-07
9142.00,3.593289e-07
9143.00,3.050857e-07
9144.00,2.389213e-07
9145.00,1.800367e-07
9146.00,1.334995e-07
9147.00,1.051658e-07
9148.00,9.097889e-08
9149.00,8.680010e-08
9150.00,8.233997e-08
9151.00,8.364220e-08
9152.00,8.567444e-08
9153.00,8.582548e-08
9154.00,8.701481e-08
9155.00,9.419864e-08
9156.00,1.052390e-07
9157.00,1.173847e-07
9158.00,1.328760e-07
9159.00,1.397376e-07
9160.00,1.460563e-07
9161.00,1.405239e-07
9162.00,1.365509e-07
9163.00,1.327419e-07
9164.00,1.417059e-07
9165.00,1.603114e-07
9166.00,1.813179e-07
9167.00,2.098010e-07
9168.00,2.350568e-07
9169.00,2.429064e-07
9170.00,2.490003e-07
9171.00,2.180380e-07
9172.00,1.906753e-07
9173.00,1.585379e-07
9174.00,1.305166e-07
9175.00,1.151580e-07
9176.00,1.039359e-07
9177.00,9.791449e-08
9178.00,9.776900e-08
9179.00,1.017914e-07
9180.00,1.206334e-07
9181.00,1.447602e-07
9182.00,1.672496e-07
9183.00,1.774321e-07
9184.00,1.693467e-07
9185.00,1.376052e-07
9186.00,1.105622e-07
9187.00,8.461403e-08
9188.00,7.032738e-08
9189.00,6.371569e-08
9190.00,6.445239e-08
9191.00,6.796444e-08
9192.00,7.328293e-08
9193.00,8.830735e-08
9194.00,1.052695e-07
9195.00,1.206125e-07
9196.00,1.398575e-07
9197.00,1.402044e-07
9198.00,1.375988e-07
9199.00,1.168583e-07
9200.00,9.971089e-08
9201.00,8.347568e-08
9202.00,7.818714e-08
9203.00,7.287738e-08
9204.00,7.218213e-08
9205.00,7.751224e-08
9206.00,8.898285e-08
9207.00,1.031081e-07
9208.00,1.264713e-07
9209.00,1.503088e-07
9210.00,1.775027e-07
9211.00,1.948926e-07
9212.00,2.013326e-07
9213.00,1.896738e-07
9214.00,1.802018e-07
9215.00,1.621823e-07
9216.00,1.558036e-07
9217.00,1.476189e-07
9218.00,1.516703e-07
9219.00,1.657500e-07
9220.00,1.710429e-07
9221.00,1.831921e-07
9222.00,1.781039e-07
9223.00,1.764226e-07
9224.00,1.662933e-07
9225.00,1.809632e-07
9226.00,1.979881e-07
9227.00,2.193099e-07
9228.00,2.409566e-07
9229.00,2.541328e-07
9230.00,2.550463e-07
9231.00,2.366441e-07
9232.00,2.208891e-07
9233.00,2.014674e-07
9234.00,1.823549e-07
9235.00,1.696577e-07
9236.00,1.602556e-07
9237.00,1.527961e-07
9238.00,1.381382e-07
9239.00,1.223056e-07
9240.00,1.057217e-07
9241.00,9.061772e-08
9242.00,8.301609e-08
9243.00,7.854459e-08
9244.00,8.273162e-08
9245.00,9.561637e-08
9246.00,1.196789e-07
9247.00,1.535963e-07
9248.00,1.890864e-07
9249.00,2.170403e-07
9250.00,2.142227e-07
9251.00,2.076608e-07
9252.00,1.949074e-07
9253.00,1.802005e-07
9254.00,1.634323e-07
9255.00,1.402731e-07
9256.00,1.181863e-07
9257.00,1.019920e-07
9258.00,9.622091e-08
9259.00,9.877864e-08
9260.00,1.125461e-07
9261.00,1.401188e-07
9262.00,1.703137e-07
9263.00,1.994788e-07
9264.00,2.213570e-07
9265.00,2.255801e-07
9266.00,2.105267e-07
9267.00,1.919570e-07
9268.00,1.700018e-07
9269.00,1.537837e-07
9270.00,1.438706e-07
9271.00,1.405209e-07
9272.00,1.363211e-07
9273.00,1.372973e-07
9274.00,1.365167e-07
9275.00,1.463566e-07
9276.00,1.420028e-07
9277.00,1.491428e-07
9278.00,1.481482e-07
9279.00,1.504973e-07
9280.00,1.440665e-07
9281.00,1.446275e-07
9282.00,1.416716e-07
9283.00,1.430674e-07
9284.00,1.436579e-07
9285.00,1.495107e-07
9286.00,1.554353e-07
9287.00,1.538779e-07
9288.00,1.618670e-07
9289.00,1.732094e-07
9290.00,1.770304e-07
9291.00,1.877459e-07
9292.00,2.139804e-07
9293.00,2.111558e-07
9294.00,2.026785e-07
9295.00,1.944971e-07
9296.00,1.701444e-07
9297.00,1.591444e-07
9298.00,1.434039e-07
9299.00,1.412396e-07
9300.00,1.459596e-07
9301.00,1.554897e-07
9302.00,1.658765e-07
9303.00,1.715500e-07
9304.00,1.842926e-07
9305.00,1.790326e-07
9306.00,1.776773e-07
9307.00,1.782505e-07
9308.00,1.796445e-07
9309.00,1.768180e-07
9310.00,1.668496e-07
9311.00,1.604159e-07
9312.00,1.429563e-07
9313.00,1.242217e-07
9314.00,1.046572e-07
9315.00,8.965431e-08
9316.00,8.433592e-08
9317.00,8.357189e-08
9318.00,8.934707e-08
9319.00,9.150227e-08
9320.00,1.106807e-07
9321.00,1.298562e-07
9322.00,1.460506e-07
9323.00,1.696245e-07
9324.00,1.936567e-07
9325.00,2.170548e-07
9326.00,2.270154e-07
9327.00,2.092551e-07
9328.00,1.874059e-07
9329.00,1.538413e-07
9330.00,1.398030e-07
9331.00,1.277780e-07
9332.00,1.314765e-07
9333.00,1.344523e-07
9334.00,1.408107e-07
9335.00,1.495079e-07
9336.00,1.435674e-07
9337.00,1.492542e-07
9338.00,1.604639e-07
9339.00,1.772881e-07
9340.00,1.845178e-07
9341.00,1.970610e-07
9342.00,2.015994e-07
9343.00,1.724621e-07
9344.00,1.448014e-07
9345.00,1.103176e-07
9346.00,8.552178e-08
9347.00,6.475361e-08
9348.00,5.675481e-08
9349.00,5.321486e-08
9350.00,4.806970e-08
9351.00,4.902605e-08
9352.00,5.458463e-08
9353.00,5.234409e-08
9354.00,5.355059e-08
9355.00,5.957843e-08
9356.00,6.439630e-08
9357.00,6.978028e-08
9358.00,8.010309e-08
9359.00,8.780731e-08
9360.00,9.546524e-08
9361.00,1.105554e-07
9362.00,1.241506e-07
9363.00,1.350872e-07
9364.00,1.528299e-07
9365.00,1.789646e-07
9366.00,1.977998e-07
9367.00,2.196017e-07
9368.00,2.308774e-07
9369.00,2.231557e-07
9370.00,2.026487e-07
9371.00,1.620653e-07
9372.00,1.355806e-07
9373.00,1.099030e-07
9374.00,1.102290e-07
9375.00,1.180052e-07
9376.00,1.310708e-07
9377.00,1.779010e-07
9378.00,2.228233e-07
9379.00,2.551374e-07
9380.00,2.720963e-07
9381.00,3.135483e-07
9382.00,3.115459e-07
9383.00,2.898083e-07
9384.00,2.552570e-07
9385.00,2.256204e-07
9386.00,2.120617e-07
9387.00,1.662353e-07
9388.00,1.448528e-07
9389.00,1.350301e-07
9390.00,1.075757e-07
9391.00,9.596999e-08
9392.00,9.258049e-08
9393.00,8.529138e-08
9394.00,8.052670e-08
9395.00,8.065386e-08
9396.00,7.279187e-08
9397.00,6.979026e-08
9398.00,7.363595e-08
9399.00,8.167775e-08
9400.00,1.126785e-07
9401.00,1.075495e-07
9402.00,1.393816e-07
9403.00,1.768395e-07
9404.00,1.971532e-07
9405.00,1.953382e-07
9406.00,1.879892e-07
9407.00,1.808806e-07
9408.00,1.729974e-07
9409.00,1.623875e-07
9410.00,1.570123e-07
9411.00,1.410716e-07
9412.00,1.488211e-07
9413.00,1.239466e-07
9414.00,1.006216e-07
9415.00,8.498871e-08
9416.00,8.659909e-08
9417.00,8.537612e-08
9418.00,9.189233e-08
9419.00,9.874176e-08
9420.00,1.045951e-07
9421.00,1.317338e-07
9422.00,1.424070e-07
9423.00,1.620435e-07
9424.00,1.685745e-07
9425.00,1.965172e-07
9426.00,1.808686e-07
9427.00,1.664397e-07
9428.00,1.630890e-07
9429.00,1.648338e-07
9430.00,1.798772e-07
9431.00,1.776299e-07
9432.00,1.713473e-07
9433.00,1.610752e-07
9434.00,1.557206e-07
9435.00,1.584001e-07
9436.00,1.722533e-07
9437.00,1.723429e-07
9438.00,1.853976e-07
9439.00,1.699232e-07
9440.00,1.522709e-07
9441.00,1.402830e-07
9442.00,1.358153e-07
9443.00,1.167115e-07
9444.00,1.154078e-07
9445.00,1.254967e-07
9446.00,1.529702e-07
9447.00,1.553194e-07
9448.00,1.455427e-07
9449.00,1.351489e-07
9450.00,1.073864e-07
9451.00,9.755924e-08
9452.00,8.926930e-08
9453.00,8.524358e-08
9454.00,9.364091e-08
9455.00,1.278564e-07
9456.00,1.585397e-07
9457.00,2.101446e-07
9458.00,2.308424e-07
9459.00,1.863916e-07
9460.00,1.869858e-07
9461.00,1.667040e-07
9462.00,1.492359e-07
9463.00,1.263460e-07
9464.00,1.302677e-07
9465.00,1.237542e-07
9466.00,1.216933e-07
9467.00,1.241692e-07
9468.00,1.398696e-07
9469.00,1.479709e-07
9470.00,1.582494e-07
9471.00,1.897766e-07
9472.00,2.008571e-07
9473.00,2.218427e-07
9474.00,2.578583e-07
9475.00,2.475234e-07
9476.00,2.464978e-07
9477.00,2.560083e-07
9478.00,2.118996e-07
9479.00,2.252952e-07
9480.00,2.047436e-07
9481.00,1.657560e-07
9482.00,1.698636e-07
9483.00,1.066344e-07
9484.00,1.083280e-07
9485.00,1.207756e-07
9486.00,1.467114e-07
9487.00,1.387728e-07
9488.00,1.620635e-07
9489.00,2.493835e-07
9490.00,2.724074e-07
9491.00,2.382117e-07
9492.00,2.402225e-07
9493.00,2.321516e-07
9494.00,2.284325e-07
9495.00,1.654391e-07
9496.00,1.975668e-07
9497.00,1.832280e-07
9498.00,1.798179e-07
9499.00,2.195208e-07
9500.00,2.258053e-07
9501.00,2.526564e-07
9502.00,2.305376e-07
9503.00,2.201023e-07
9504.00,2.321675e-07
9505.00,1.954368e-07
9506.00,2.223799e-07
9507.00,1.955320e-07
9508.00,2.873014e-07
9509.00,2.030161e-07
9510.00,2.027667e-07
9511.00,1.969786e-07
9512.00,2.227115e-07
9513.00,2.076826e-07
9514.00,2.357365e-07
9515.00,1.816685e-07
9516.00,1.791005e-07
9517.00,1.595653e-07
9518.00,1.356603e-07
9519.00,1.519440e-07
9520.00,1.365928e-07
9521.00,1.505393e-07
9522.00,1.688880e-07
9523.00,2.600593e-07
9524.00,3.035548e-07
9525.00,2.561806e-07
9526.00,2.203088e-07
9527.00,2.152312e-07
9528.00,2.447635e-07
9529.00,1.469054e-07
9530.00,1.575240e-07
9531.00,1.384628e-07
9532.00,1.145880e-07
9533.00,1.535940e-07
9534.00,1.294631e-07
9535.00,1.192574e-07
9536.00,1.051995e-07
9537.00,1.042502e-07
9538.00,1.368128e-07
9539.00,1.167594e-07
9540.00,1.114592e-07
9541.00,1.744686e-07
9542.00,1.764289e-07
9543.00,1.098777e-07
9544.00,1.944429e-07
9545.00,1.220520e-07
9546.00,3.235694e-07
9547.00,2.472134e-07
9548.00,1.359950e-07
9549.00,8.981613e-08
9550.00,1.123671e-07
9551.00,1.321472e-07
9552.00,1.028525e-07
9553.00,8.243691e-08
9554.00,1.453512e-07
9555.00,2.178454e-07
9556.00,1.502634e-07
9557.00,6.010458e-08
9558.00,1.328006e-07
9559.00,1.381428e-07
9560.00,6.567389e-08
9561.00,6.076429e-08
9562.00,5.545492e-08
9563.00,4.959971e-08
9564.00,1.114464e-07
9565.00,1.440182e-07
9566.00,1.087893e-07
9567.00,6.054827e-08
9568.00,2.789876e-07
9569.00,1.360932e-07
9570.00,8.197514e-08
9571.00,1.472315e-07
9572.00,9.609835e-08
9573.00,5.224046e-08
9574.00,1.630776e-07
9575.00,9.641550e-08
9576.00,8.525594e-08
9577.00,5.063491e-08
9578.00,4.988931e-08
9579.00,1.089519e-07
9580.00,9.582487e-08
9581.00,1.933392e-07
9582.00,6.849733e-08
9583.00,7.441646e-08
9584.00,7.117045e-08
9585.00,1.171389e-07
9586.00,1.041484e-07
9587.00,1.237138e-07
9588.00,8.392806e-08
9589.00,1.687990e-08
9590.00,5.353484e-08
9591.00,1.094532e-07
9592.00,1.803456e-07
9593.00,1.192450e-07
9594.00,1.911854e-07
9595.00,1.165423e-07
9596.00,7.283156e-08
9597.00,3.757495e-07
9598.00,5.087332e-08
9599.00,1.333520e-07
9600.00,1.720240e-07
9601.00,3.425919e-08
9602.00,4.057858e-08
9603.00,9.028024e-08
9604.00,6.998396e-08
9605.00,4.652775e-08
9606.00,3.188378e-08
9607.00,1.504881e-07
9608.00,9.047713e-08
9609.00,2.115542e-08
9610.00,6.913050e-08
9611.00,3.672500e-08
9612.00,3.465530e-08
9613.00,4.029683e-08
9614.00,3.454044e-08
9615.00,2.872783e-08
9616.00,1.171449e-08
9617.00,8.689715e-08
9618.00,3.279263e-08
9619.00,2.816067e-08
9620.00,1.521567e-08
9621.00,6.848855e-08
9622.00,1.281683e-07
9623.00,8.641864e-08
9624.00,3.398729e-08
9625.00,2.200666e-08
9626.00,1.034188e-07
9627.00,4.451132e-08
9628.00,4.990142e-08
9629.00,4.250716e-08
9630.00,4.200282e-08
9631.00,1.232709e-07
9632.00,5.035566e-08
9633.00,1.439818e-07
9634.00,4.095352e-08
9635.00,1.200358e-07
9636.00,5.923473e-08
9637.00,9.027794e-08
9638.00,1.310940e-07
9639.00,5.765610e-08
9640.00,7.289641e-08
9641.00,2.439593e-07
9642.00,2.327145e-07
9643.00,7.657243e-08
9644.00,1.562069e-07
9645.00,1.217481e-07
9646.00,1.304016e-07
9647.00,1.647970e-07
9648.00,1.219341e-07
9649.00,1.070221e-07
9650.00,1.706755e-07
9651.00,1.755431e-07
9652.00,1.591559e-07
9653.00,3.883561e-07
9654.00,1.739499e-07
9655.00,1.486234e-07
9656.00,1.089999e-07
9657.00,1.330552e-07
9658.00,7.816157e-08
9659.00,8.735861e-08
9660.00,1.071153e-07
9661.00,1.168755e-07
9662.00,9.341601e-08
9663.00,7.690796e-08
9664.00,9.271789e-08
9665.00,6.572774e-08
9666.00,5.290878e-08
9667.00,7.740245e-08
9668.00,1.341373e-07
9669.00,8.355484e-08
9670.00,1.142035e-07
9671.00,1.301807e-07
9672.00,1.144760e-07
9673.00,8.129122e-08
9674.00,9.366560e-08
9675.00,6.987923e-08
9676.00,1.137471e-07
9677.00,1.196272e-07
9678.00,1.422808e-07
9679.00,1.706008e-07
9680.00,2.020165e-07
9681.00,1.919653e-07
9682.00,1.607815e-07
9683.00,2.007358e-07
9684.00,1.504651e-07
9685.00,1.300992e-07
9686.00,1.033681e-07
9687.00,9.102098e-08
9688.00,1.111260e-07
9689.00,1.100258e-07
9690.00,1.263247e-07
9691.00,1.368250e-07
9692.00,1.729524e-07
9693.00,1.893537e-07
9694.00,1.905385e-07
9695.00,1.840642e-07
9696.00,1.468124e-07
9697.00,1.278682e-07
9698.00,1.016630e-07
9699.00,8.429266e-08
9700.00,7.434750e-08
9701.00,7.031341e-08
9702.00,7.243123e-08
9703.00,7.906862e-08
9704.00,9.676350e-08
9705.00,1.319960e-07
9706.00,1.794519e-07
9707.00,2.276958e-07
9708.00,2.644135e-07
9709.00,2.687087e-07
9710.00,2.465535e-07
9711.00,2.075479e-07
9712.00,1.750150e-07
9713.00,1.451512e-07
9714.00,1.281234e-07
9715.00,1.189765e-07
9716.00,1.108722e-07
9717.00,1.126504e-07
9718.00,1.248171e-07
9719.00,1.357252e-07
9720.00,1.570268e-07
9721.00,1.855541e-07
9722.00,2.008801e-07
9723.00,2.011912e-07
9724.00,1.952496e-07
9725.00,1.749504e-07
9726.00,1.573710e-07
9727.00,1.432851e-07
9728.00,1.342588e-07
9729.00,1.312918e-07
9730.00,1.339474e-07
9731.00,1.464910e-07
9732.00,1.669501e-07
9733.00,1.819000e-07
9734.00,1.990656e-07
9735.00,2.178952e-07
9736.00,2.350557e-07
9737.00,2.497420e-07
9738.00,2.585782e-07
9739.00,2.513505e-07
9740.00,2.308706e-07
9741.00,2.104328e-07
9742.00,1.847201e-07
9743.00,1.643362e-07
9744.00,1.554333e-07
9745.00,1.481967e-07
9746.00,1.471016e-07
9747.00,1.499128e-07
9748.00,1.421052e-07
9749.00,1.340130e-07
9750.00,1.247158e-07
9751.00,1.119639e-07
9752.00,1.000400e-07
9753.00,9.305420e-08
9754.00,9.555716e-08
9755.00,1.045955e-07
9756.00,1.235629e-07
9757.00,1.541377e-07
9758.00,1.937421e-07
9759.00,2.269731e-07
9760.00,2.228863e-07
9761.00,1.941384e-07
9762.00,1.654746e-07
9763.00,1.393926e-07
9764.00,1.280483e-07
9765.00,1.221133e-07
9766.00,1.218291e-07
9767.00,1.237288e-07
9768.00,1.228429e-07
9769.00,1.255500e-07
9770.00,1.333251e-07
9771.00,1.422813e-07
9772.00,1.615824e-07
9773.00,1.819250e-07
9774.00,1.988193e-07
9775.00,2.059605e-07
9776.00,2.009734e-07
9777.00,1.871909e-07
9778.00,1.704805e-07
9779.00,1.624044e-07
9780.00,1.551453e-07
9781.00,1.512177e-07
9782.00,1.491414e-07
9783.00,1.459436e-07
9784.00,1.438155e-07
9785.00,1.336485e-07
9786.00,1.333958e-07
9787.00,1.360038e-07
9788.00,1.432144e-07
9789.00,1.510098e-07
9790.00,1.641899e-07
9791.00,1.658526e-07
9792.00,1.690199e-07
9793.00,1.682535e-07
9794.00,1.688870e-07
9795.00,1.703416e-07
9796.00,1.785394e-07
9797.00,1.809264e-07
9798.00,1.737640e-07
9799.00,1.640972e-07
9800.00,1.563370e-07
9801.00,1.492421e-07
9802.00,1.443438e-07
9803.00,1.493785e-07
9804.00,1.528638e-07
9805.00,1.637458e-07
9806.00,1.642536e-07
9807.00,1.619606e-07
9808.00,1.566755e-07
9809.00,1.503924e-07
9810.00,1.452894e-07
9811.00,1.403918e-07
9812.00,1.349177e-07
9813.00,1.388745e-07
9814.00,1.371131e-07
9815.00,1.391238e-07
9816.00,1.439592e-07
9817.00,1.440868e-07
9818.00,1.437572e-07
9819.00,1.456059e-07
9820.00,1.496233e-07
9821.00,1.506077e-07
9822.00,1.497612e-07
9823.00,1.385281e-07
9824.00,1.255355e-07
9825.00,1.105978e-07
9826.00,9.549215e-08
9827.00,8.671427e-08
9828.00,8.301490e-08
9829.00,8.647608e-08
9830.00,9.563534e-08
9831.00,1.104856e-07
9832.00,1.296849e-07
9833.00,1.479610e-07
9834.00,1.657755e-07
9835.00,1.782678e-07
9836.00,1.859972e-07
9837.00,1.823894e-07
9838.00,1.721294e-07
9839.00,1.658754e-07
9840.00,1.560503e-07
9841.00,1.474606e-07
9842.00,1.412056e-07
9843.00,1.401847e-07
9844.00,1.439125e-07
9845.00,1.547055e-07
9846.00,1.645135e-07
9847.00,1.723404e-07
9848.00,1.871179e-07
9849.00,2.033766e-07
9850.00,2.181230e-07
9851.00,2.351717e-07
9852.00,2.339714e-07
9853.00,2.147861e-07
9854.00,1.800506e-07
9855.00,1.374474e-07
9856.00,1.034997e-07
9857.00,8.121154e-08
9858.00,6.793864e-08
9859.00,6.159343e-08
9860.00,6.010530e-08
9861.00,6.300898e-08
9862.00,6.547618e-08
9863.00,6.833268e-08
9864.00,6.915901e-08
9865.00,7.035739e-08
9866.00,7.328880e-08
9867.00,7.529854e-08
9868.00,7.849091e-08
9869.00,8.606340e-08
9870.00,9.129693e-08
9871.00,1.029809e-07
9872.00,1.179650e-07
9873.00,1.329624e-07
9874.00,1.493428e-07
9875.00,1.652579e-07
9876.00,1.807036e-07
9877.00,1.955328e-07
9878.00,1.998793e-07
9879.00,2.026575e-07
9880.00,1.991863e-07
9881.00,1.971877e-07
9882.00,1.859051e-07
9883.00,1.783246e-07
9884.00,1.696254e-07
9885.00,1.663795e-07
9886.00,1.691932e-07
9887.00,1.794499e-07
9888.00,1.914537e-07
9889.00,2.045649e-07
9890.00,2.145577e-07
9891.00,2.173365e-07
9892.00,2.129735e-07
9893.00,2.008559e-07
9894.00,1.918635e-07
9895.00,1.862450e-07
9896.00,1.701857e-07
9897.00,1.602707e-07
9898.00,1.510168e-07
9899.00,1.399351e-07
9900.00,1.384641e-07
9901.00,1.272540e-07
9902.00,1.239282e-07
9903.00,1.196413e-07
9904.00,1.129121e-07
9905.00,1.151783e-07
9906.00,1.120739e-07
9907.00,1.127356e-07
9908.00,1.166435e-07
9909.00,1.176322e-07
9910.00,1.250259e-07
9911.00,1.359952e-07
9912.00,1.495147e-07
9913.00,1.669699e-07
9914.00,1.864451e-07
9915.00,1.987936e-07
9916.00,2.057551e-07
9917.00,2.032888e-07
9918.00,1.953475e-07
9919.00,1.905899e-07
9920.00,1.910228e-07
9921.00,1.832724e-07
9922.00,1.735405e-07
9923.00,1.575218e-07
9924.00,1.393506e-07
9925.00,1.212679e-07
9926.00,1.029335e-07
9927.00,9.337730e-08
9928.00,8.602071e-08
9929.00,8.365669e-08
9930.00,8.375076e-08
9931.00,8.749814e-08
9932.00,9.563365e-08
9933.00,1.083227e-07
9934.00,1.212667e-07
9935.00,1.363073e-07
9936.00,1.469959e-07
9937.00,1.564299e-07
9938.00,1.633479e-07
9939.00,1.692053e-07
9940.00,1.700016e-07
9941.00,1.716497e-07
9942.00,1.761829e-07
9943.00,1.824218e-07
9944.00,1.937180e-07
9945.00,1.999349e-07
9946.00,2.088494e-07
9947.00,2.075799e-07
9948.00,1.971007e-07
9949.00,1.788110e-07
9950.00,1.604809e-07
9951.00,1.425208e-07
9952.00,1.316267e-07
9953.00,1.290110e-07
9954.00,1.329519e-07
9955.00,1.412532e-07
9956.00,1.532036e-07
9957.00,1.557981e-07
9958.00,1.515058e-07
9959.00,1.419696e-07
9960.00,1.273660e-07
9961.00,1.125500e-07
9962.00,1.076040e-07
9963.00,1.072397e-07
9964.00,1.109780e-07
9965.00,1.253588e-07
9966.00,1.497542e-07
9967.00,1.668859e-07
9968.00,1.808697e-07
9969.00,1.832966e-07
9970.00,1.710399e-07
9971.00,1.576428e-07
9972.00,1.436875e-07
9973.00,1.308024e-07
9974.00,1.255459e-07
9975.00,1.253187e-07
9976.00,1.276001e-07
9977.00,1.304333e-07
9978.00,1.337254e-07
9979.00,1.364780e-07
9980.00,1.456922e-07
9981.00,1.574017e-07
9982.00,1.611717e-07
9983.00,1.631503e-07
9984.00,1.631600e-07
9985.00,1.627137e-07
9986.00,1.645409e-07
9987.00,1.642458e-07
9988.00,1.662167e-07
9989.00,1.617585e-07
9990.00,1.556944e-07
9991.00,1.455295e-07
9992.00,1.320093e-07
9993.00,1.192150e-07
9994.00,1.088107e-07
9995.00,1.087952e-07
9996.00,1.161869e-07
9997.00,1.274460e-07
9998.00,1.441363e-07
9999.00,1.615200e-07
10000.00,1.719761e-07
10001.00,1.966993e-07
10002.00,2.080913e-07
10003.00,2.150778e-07
10004.00,2.111819e-07
10005.00,2.037724e-07
10006.00,1.839529e-07
10007.00,1.735957e-07
10008.00,1.633020e-07
10009.00,1.561239e-07
10010.00,1.551929e-07
10011.00,1.553476e-07
10012.00,1.576108e-07
10013.00,1.622386e-07
10014.00,1.613396e-07
10015.00,1.660626e-07
10016.00,1.696814e-07
10017.00,1.847569e-07
10018.00,2.004661e-07
10019.00,2.145040e-07
10020.00,2.324179e-07
10021.00,2.452132e-07
10022.00,2.557510e-07
10023.00,2.498446e-07
10024.00,2.405734e-07
10025.00,2.223972e-07
10026.00,2.030327e-07
10027.00,1.807792e-07
10028.00,1.621765e-07
10029.00,1.507764e-07
10030.00,1.404907e-07
10031.00,1.369849e-07
10032.00,1.390753e-07
10033.00,1.399188e-07
10034.00,1.438505e-07
10035.00,1.420927e-07
10036.00,1.416423e-07
10037.00,1.402510e-07
10038.00,1.346956e-07
10039.00,1.337852e-07
10040.00,1.338827e-07
10041.00,1.335250e-07
10042.00,1.300472e-07
10043.00,1.268537e-07
10044.00,1.205377e-07
10045.00,1.164349e-07
10046.00,1.146612e-07
10047.00,1.163613e-07
10048.00,1.182527e-07
10049.00,1.198979e-07
10050.00,1.248442e-07
10051.00,1.330786e-07
10052.00,1.410142e-07
10053.00,1.507105e-07
10054.00,1.634463e-07
10055.00,1.758002e-07
10056.00,1.802597e-07
10057.00,1.782630e-07
10058.00,1.731176e-07
10059.00,1.701627e-07
10060.00,1.762200e-07
10061.00,1.818194e-07
10062.00,1.907920e-07
10063.00,1.955015e-07
10064.00,1.954786e-07
10065.00,1.795169e-07
10066.00,1.662629e-07
10067.00,1.573955e-07
10068.00,1.458678e-07
10069.00,1.410357e-07
10070.00,1.307714e-07
10071.00,1.290000e-07
10072.00,1.263164e-07
10073.00,1.241051e-07
10074.00,1.319943e-07
10075.00,1.443138e-07
10076.00,1.592523e-07
10077.00,1.744562e-07
10078.00,1.864782e-07
10079.00,1.933420e-07
10080.00,1.900047e-07
10081.00,1.778088e-07
10082.00,1.608871e-07
10083.00,1.470001e-07
10084.00,1.370059e-07
10085.00,1.268140e-07
10086.00,1.244155e-07
10087.00,1.212016e-07
10088.00,1.226929e-07
10089.00,1.307794e-07
10090.00,1.413548e-07
10091.00,1.553690e-07
10092.00,1.743122e-07
10093.00,1.869155e-07
10094.00,1.952455e-07
10095.00,1.939793e-07
10096.00,1.838723e-07
10097.00,1.708991e-07
10098.00,1.619340e-07
10099.00,1.637716e-07
10100.00,1.652726e-07
10101.00,1.741319e-07
10102.00,1.819778e-07
10103.00,1.921375e-07
10104.00,2.109384e-07
10105.00,2.232717e-07
10106.00,2.350173e-07
10107.00,2.318821e-07
10108.00,2.162320e-07
10109.00,1.849148e-07
10110.00,1.590228e-07
10111.00,1.371303e-07
10112.00,1.227079e-07
10113.00,1.155199e-07
10114.00,1.148429e-07
10115.00,1.147727e-07
10116.00,1.171812e-07
10117.00,1.156058e-07
10118.00,1.164331e-07
10119.00,1.137431e-07
10120.00,1.086199e-07
10121.00,1.079341e-07
10122.00,1.056760e-07
10123.00,1.092113e-07
10124.00,1.106131e-07
10125.00,1.114447e-07
10126.00,1.109098e-07
10127.00,1.123826e-07
10128.00,1.140959e-07
10129.00,1.196672e-07
10130.00,1.289636e-07
10131.00,1.341501e-07
10132.00,1.420654e-07
10133.00,1.441755e-07
10134.00,1.384500e-07
10135.00,1.306141e-07
10136.00,1.163457e-07
10137.00,1.028114e-07
10138.00,9.040416e-08
10139.00,8.174462e-08
10140.00,7.825788e-08
10141.00,8.050949e-08
10142.00,8.616276e-08
10143.00,9.835602e-08
10144.00,1.134546e-07
10145.00,1.279761e-07
10146.00,1.416455e-07
10147.00,1.431798e-07
10148.00,1.393975e-07
10149.00,1.375974e-07
10150.00,1.351419e-07
10151.00,1.368702e-07
10152.00,1.375196e-07
10153.00,1.426979e-07
10154.00,1.447811e-07
10155.00,1.488583e-07
10156.00,1.544803e-07
10157.00,1.588115e-07
10158.00,1.613673e-07
10159.00,1.551087e-07
10160.00,1.556114e-07
10161.00,1.524355e-07
10162.00,1.467537e-07
10163.00,1.450867e-07
10164.00,1.450708e-07
10165.00,1.391566e-07
10166.00,1.340108e-07
10167.00,1.317388e-07
10168.00,1.221193e-07
10169.00,1.165865e-07
10170.00,1.146205e-07
10171.00,1.114152e-07
10172.00,1.106998e-07
10173.00,1.045769e-07
10174.00,9.806659e-08
10175.00,9.297180e-08
10176.00,9.631842e-08
10177.00,1.035149e-07
10178.00,1.145008e-07
10179.00,1.289546e-07
10180.00,1.376844e-07
10181.00,1.397157e-07
10182.00,1.316324e-07
10183.00,1.202051e-07
10184.00,1.106607e-07
10185.00,1.030556e-07
10186.00,9.645773e-08
10187.00,9.784888e-08
10188.00,1.048794e-07
10189.00,1.082558e-07
10190.00,1.152539e-07
10191.00,1.199018e-07
10192.00,1.192274e-07
10193.00,1.190983e-07
10194.00,1.141788e-07
10195.00,1.070999e-07
10196.00,1.049367e-07
10197.00,1.040198e-07
10198.00,1.041566e-07
10199.00,1.069259e-07
10200.00,1.120402e-07
10201.00,1.196100e-07
10202.00,1.229871e-07
10203.00,1.279484e-07
10204.00,1.321341e-07
10205.00,1.319424e-07
10206.00,1.286888e-07
10207.00,1.295757e-07
10208.00,1.205417e-07
10209.00,1.141978e-07
10210.00,1.058280e-07
10211.00,9.831690e-08
10212.00,9.640844e-08
10213.00,9.514446e-08
10214.00,1.005583e-07
10215.00,1.153617e-07
10216.00,1.408376e-07
10217.00,1.707919e-07
10218.00,2.025018e-07
10219.00,2.306668e-07
10220.00,2.403897e-07
10221.00,2.254380e-07
10222.00,2.063737e-07
10223.00,1.841637e-07
10224.00,1.660652e-07
10225.00,1.483134e-07
10226.00,1.356605e-07
10227.00,1.274090e-07
10228.00,1.239886e-07
10229.00,1.233443e-07
10230.00,1.323810e-07
10231.00,1.447158e-07
10232.00,1.549358e-07
10233.00,1.629323e-07
10234.00,1.612057e-07
10235.00,1.551498e-07
10236.00,1.424543e-07
10237.00,1.304972e-07
10238.00,1.165103e-07
10239.00,1.058179e-07
10240.00,1.032137e-07
10241.00,1.026026e-07
10242.00,1.113022e-07
10243.00,1.243328e-07
10244.00,1.390998e-07
10245.00,1.550816e-07
10246.00,1.688477e-07
10247.00,1.769478e-07
10248.00,1.749237e-07
10249.00,1.625291e-07
10250.00,1.450437e-07
10251.00,1.286677e-07
10252.00,1.163449e-07
10253.00,1.060806e-07
10254.00,1.053708e-07
10255.00,1.051212e-07
10256.00,1.079617e-07
10257.00,1.124238e-07
10258.00,1.143945e-07
10259.00,1.151354e-07
10260.00,1.101694e-07
10261.00,1.055516e-07
10262.00,1.021102e-07
10263.00,9.783087e-08
10264.00,9.799124e-08
10265.00,1.004824e-07
10266.00,1.105517e-07
10267.00,1.233267e-07
10268.00,1.376121e-07
10269.00,1.545326e-07
10270.00,1.618001e-07
10271.00,1.608867e-07
10272.00,1.493457e-07
10273.00,1.366904e-07
10274.00,1.337042e-07
10275.00,1.352813e-07
10276.00,1.424867e-07
10277.00,1.555644e-07
10278.00,1.736915e-07
10279.00,1.857244e-07
10280.00,1.954763e-07
10281.00,1.961817e-07
10282.00,1.933417e-07
10283.00,1.923986e-07
10284.00,1.874708e-07
10285.00,1.817445e-07
10286.00,1.646946e-07
10287.00,1.509169e-07
10288.00,1.408841e-07
10289.00,1.325239e-07
10290.00,1.305261e-07
10291.00,1.334017e-07
10292.00,1.335517e-07
10293.00,1.368889e-07
10294.00,1.332856e-07
10295.00,1.298810e-07
10296.00,1.239226e-07
10297.00,1.221681e-07
10298.00,1.261231e-07
10299.00,1.349670e-07
10300.00,1.405834e-07
10301.00,1.497795e-07
10302.00,1.545442e-07
10303.00,1.572250e-07
10304.00,1.546757e-07
10305.00,1.523411e-07
10306.00,1.559958e-07
10307.00,1.667168e-07
10308.00,1.800602e-07
10309.00,1.812675e-07
10310.00,1.765147e-07
10311.00,1.600339e-07
10312.00,1.386406e-07
10313.00,1.186322e-07
10314.00,1.078829e-07
10315.00,1.043676e-07
10316.00,1.057511e-07
10317.00,1.106047e-07
10318.00,1.180798e-07
10319.00,1.202980e-07
10320.00,1.220707e-07
10321.00,1.195696e-07
10322.00,1.176367e-07
10323.00,1.127057e-07
10324.00,1.109131e-07
10325.00,1.114971e-07
10326.00,1.149195e-07
10327.00,1.148688e-07
10328.00,1.131650e-07
10329.00,1.118323e-07
10330.00,1.094132e-07
10331.00,1.100763e-07
10332.00,1.114947e-07
10333.00,1.147655e-07
10334.00,1.220297e-07
10335.00,1.223563e-07
10336.00,1.189364e-07
10337.00,1.128839e-07
10338.00,1.042077e-07
10339.00,9.986847e-08
10340.00,9.825356e-08
10341.00,1.013971e-07
10342.00,1.129196e-07
10343.00,1.230341e-07
10344.00,1.295263e-07
10345.00,1.371772e-07
10346.00,1.443800e-07
10347.00,1.448836e-07
10348.00,1.464771e-07
10349.00,1.487232e-07
10350.00,1.522687e-07
10351.00,1.531385e-07
10352.00,1.586571e-07
10353.00,1.633569e-07
10354.00,1.625045e-07
10355.00,1.607608e-07
10356.00,1.655153e-07
10357.00,1.723638e-07
10358.00,1.783831e-07
10359.00,1.870061e-07
10360.00,2.016735e-07
10361.00,2.052924e-07
10362.00,2.071229e-07
10363.00,1.918677e-07
10364.00,1.685108e-07
10365.00,1.380115e-07
10366.00,1.156196e-07
10367.00,1.007638e-07
10368.00,9.110459e-08
10369.00,8.562030e-08
10370.00,8.747685e-08
10371.00,9.049406e-08
10372.00,9.499190e-08
10373.00,9.941517e-08
10374.00,1.030652e-07
10375.00,1.053447e-07
10376.00,1.052682e-07
10377.00,1.057704e-07
10378.00,1.035173e-07
10379.00,1.038719e-07
10380.00,1.052405e-07
10381.00,1.112574e-07
10382.00,1.212635e-07
10383.00,1.338304e-07
10384.00,1.469987e-07
10385.00,1.629816e-07
10386.00,1.772009e-07
10387.00,1.860107e-07
10388.00,1.875283e-07
10389.00,1.875552e-07
10390.00,1.805897e-07
10391.00,1.754890e-07
10392.00,1.742183e-07
10393.00,1.780966e-07
10394.00,1.858389e-07
10395.00,1.951286e-07
10396.00,2.065050e-07
10397.00,2.159592e-07
10398.00,2.122313e-07
10399.00,1.997794e-07
10400.00,1.790749e-07
10401.00,1.554956e-07
10402.00,1.366234e-07
10403.00,1.205224e-07
10404.00,1.102522e-07
10405.00,1.014099e-07
10406.00,9.732882e-08
10407.00,9.841769e-08
10408.00,1.054842e-07
10409.00,1.142027e-07
10410.00,1.230449e-07
10411.00,1.334721e-07
10412.00,1.425485e-07
10413.00,1.508027e-07
10414.00,1.531039e-07
10415.00,1.538211e-07
10416.00,1.524871e-07
10417.00,1.578454e-07
10418.00,1.576556e-07
10419.00,1.623497e-07
10420.00,1.718050e-07
10421.00,1.807599e-07
10422.00,1.801887e-07
10423.00,1.820992e-07
10424.00,1.750194e-07
10425.00,1.667595e-07
10426.00,1.550296e-07
10427.00,1.463294e-07
10428.00,1.397364e-07
10429.00,1.318922e-07
10430.00,1.296742e-07
10431.00,1.338742e-07
10432.00,1.356280e-07
10433.00,1.392127e-07
10434.00,1.426093e-07
10435.00,1.428963e-07
10436.00,1.396550e-07
10437.00,1.298372e-07
10438.00,1.211109e-07
10439.00,1.122594e-07
10440.00,1.031379e-07
10441.00,9.660508e-08
10442.00,9.814192e-08
10443.00,1.002678e-07
10444.00,1.057092e-07
10445.00,1.176246e-07
10446.00,1.293421e-07
10447.00,1.369613e-07
10448.00,1.435190e-07
10449.00,1.475521e-07
10450.00,1.467388e-07
10451.00,1.444439e-07
10452.00,1.464888e-07
10453.00,1.519076e-07
10454.00,1.619029e-07
10455.00,1.750837e-07
10456.00,1.852977e-07
10457.00,1.869231e-07
10458.00,1.802325e-07
10459.00,1.592103e-07
10460.00,1.398496e-07
10461.00,1.220613e-07
10462.00,1.113631e-07
10463.00,1.070224e-07
10464.00,1.081006e-07
10465.00,1.172753e-07
10466.00,1.268495e-07
10467.00,1.358311e-07
10468.00,1.427803e-07
10469.00,1.439510e-07
10470.00,1.434715e-07
10471.00,1.375352e-07
10472.00,1.327743e-07
10473.00,1.326374e-07
10474.00,1.290098e-07
10475.00,1.274527e-07
10476.00,1.309869e-07
10477.00,1.317303e-07
10478.00,1.317571e-07
10479.00,1.347986e-07
10480.00,1.316760e-07
10481.00,1.359747e-07
10482.00,1.324725e-07
10483.00,1.308647e-07
10484.00,1.330622e-07
10485.00,1.291385e-07
10486.00,1.295503e-07
10487.00,1.268163e-07
10488.00,1.241209e-07
10489.00,1.200896e-07
10490.00,1.194272e-07
10491.00,1.229723e-07
10492.00,1.321222e-07
10493.00,1.384691e-07
10494.00,1.425402e-07
10495.00,1.467541e-07
10496.00,1.465988e-07
10497.00,1.501701e-07
10498.00,1.501279e-07
10499.00,1.471894e-07
10500.00,1.428528e-07
10501.00,1.372355e-07
10502.00,1.359050e-07
10503.00,1.322110e-07
10504.00,1.290762e-07
10505.00,1.287474e-07
10506.00,1.250428e-07
10507.00,1.290014e-07
10508.00,1.323729e-07
10509.00,1.439245e-07
10510.00,1.525241e-07
10511.00,1.629428e-07
10512.00,1.719258e-07
10513.00,1.844173e-07
10514.00,1.926950e-07
10515.00,1.920123e-07
10516.00,1.860527e-07
10517.00,1.752643e-07
10518.00,1.633110e-07
10519.00,1.501456e-07
10520.00,1.400032e-07
10521.00,1.311701e-07
10522.00,1.261977e-07
10523.00,1.229800e-07
10524.00,1.212286e-07
10525.00,1.241182e-07
10526.00,1.249874e-07
10527.00,1.299424e-07
10528.00,1.416932e-07
10529.00,1.569284e-07
10530.00,1.742440e-07
10531.00,1.978514e-07
10532.00,2.183956e-07
10533.00,2.345008e-07
10534.00,2.458136e-07
10535.00,2.435015e-07
10536.00,2.424183e-07
10537.00,2.353882e-07
10538.00,2.287462e-07
10539.00,2.183184e-07
10540.00,2.121133e-07
10541.00,2.066974e-07
10542.00,2.010635e-07
10543.00,1.873938e-07
10544.00,1.734631e-07
10545.00,1.619372e-07
10546.00,1.522615e-07
10547.00,1.446749e-07
10548.00,1.400007e-07
10549.00,1.386048e-07
10550.00,1.378530e-07
10551.00,1.388902e-07
10552.00,1.359999e-07
10553.00,1.339477e-07
10554.00,1.282833e-07
10555.00,1.282278e-07
10556.00,1.288952e-07
10557.00,1.308141e-07
10558.00,1.449383e-07
10559.00,1.571499e-07
10560.00,1.701747e-07
10561.00,1.746668e-07
10562.00,1.706485e-07
10563.00,1.613551e-07
10564.00,1.536306e-07
10565.00,1.457810e-07
10566.00,1.414755e-07
10567.00,1.409813e-07
10568.00,1.417403e-07
10569.00,1.444087e-07
10570.00,1.526392e-07
10571.00,1.615789e-07
10572.00,1.798107e-07
10573.00,1.953608e-07
10574.00,2.049083e-07
10575.00,2.067777e-07
10576.00,2.053585e-07
10577.00,1.928321e-07
10578.00,1.822755e-07
10579.00,1.742481e-07
10580.00,1.722392e-07
10581.00,1.687700e-07
10582.00,1.670310e-07
10583.00,1.707222e-07
10584.00,1.681841e-07
10585.00,1.687633e-07
10586.00,1.624911e-07
10587.00,1.576889e-07
10588.00,1.526013e-07
10589.00,1.512341e-07
10590.00,1.495424e-07
10591.00,1.516302e-07
10592.00,1.537456e-07
10593.00,1.533311e-07
10594.00,1.530425e-07
10595.00,1.526194e-07
10596.00,1.484845e-07
10597.00,1.478220e-07
10598.00,1.508613e-07
10599.00,1.524149e-07
10600.00,1.557041e-07
10601.00,1.610252e-07
10602.00,1.752228e-07
10603.00,1.841452e-07
10604.00,1.901867e-07
10605.00,1.941231e-07
10606.00,1.933962e-07
10607.00,1.865309e-07
10608.00,1.706567e-07
10609.00,1.634174e-07
10610.00,1.569749e-07
10611.00,1.563718e-07
10612.00,1.574803e-07
10613.00,1.629138e-07
10614.00,1.694206e-07
10615.00,1.789082e-07
10616.00,1.889579e-07
10617.00,1.966814e-07
10618.00,2.037413e-07
10619.00,2.091085e-07
10620.00,2.065489e-07
10621.00,1.950554e-07
10622.00,1.809273e-07
10623.00,1.624501e-07
10624.00,1.508002e-07
10625.00,1.414021e-07
10626.00,1.384029e-07
10627.00,1.387155e-07
10628.00,1.367900e-07
10629.00,1.384254e-07
10630.00,1.431318e-07
10631.00,1.470518e-07
10632.00,1.537956e-07
10633.00,1.632474e-07
10634.00,1.755513e-07
10635.00,1.850836e-07
10636.00,1.914798e-07
10637.00,1.938474e-07
10638.00,1.819101e-07
10639.00,1.702962e-07
10640.00,1.655793e-07
10641.00,1.655185e-07
10642.00,1.736540e-07
10643.00,1.840692e-07
10644.00,1.942692e-07
10645.00,1.996456e-07
10646.00,1.926462e-07
10647.00,1.752600e-07
10648.00,1.555420e-07
10649.00,1.379481e-07
10650.00,1.267249e-07
10651.00,1.228050e-07
10652.00,1.237024e-07
10653.00,1.313251e-07
10654.00,1.385470e-07
10655.00,1.500067e-07
10656.00,1.607187e-07
10657.00,1.731159e-07
10658.00,1.788523e-07
10659.00,1.812583e-07
10660.00,1.858697e-07
10661.00,1.854625e-07
10662.00,1.847423e-07
10663.00,1.845969e-07
10664.00,1.848498e-07
10665.00,1.837118e-07
10666.00,1.808437e-07
10667.00,1.824010e-07
10668.00,1.797193e-07
10669.00,1.821456e-07
10670.00,1.832626e-07
10671.00,1.833573e-07
10672.00,1.861234e-07
10673.00,1.834579e-07
10674.00,1.767138e-07
10675.00,1.713387e-07
10676.00,1.675872e-07
10677.00,1.599271e-07
10678.00,1.501675e-07
10679.00,1.450800e-07
10680.00,1.438866e-07
10681.00,1.445749e-07
10682.00,1.413066e-07
10683.00,1.369666e-07
10684.00,1.302766e-07
10685.00,1.261621e-07
10686.00,1.288842e-07
10687.00,1.370311e-07
10688.00,1.493380e-07
10689.00,1.658889e-07
10690.00,1.818772e-07
10691.00,1.960936e-07
10692.00,2.045253e-07
10693.00,2.024482e-07
10694.00,1.887367e-07
10695.00,1.712704e-07
10696.00,1.523718e-07
10697.00,1.384425e-07
10698.00,1.261967e-07
10699.00,1.175944e-07
10700.00,1.115936e-07
10701.00,1.092928e-07
10702.00,1.074256e-07
10703.00,1.103932e-07
10704.00,1.092782e-07
10705.00,1.115432e-07
10706.00,1.152820e-07
10707.00,1.202483e-07
10708.00,1.233391e-07
10709.00,1.256862e-07
10710.00,1.262433e-07
10711.00,1.245971e-07
10712.00,1.233987e-07
10713.00,1.267471e-07
10714.00,1.358905e-07
10715.00,1.408381e-07
10716.00,1.521746e-07
10717.00,1.707712e-07
10718.00,1.876336e-07
10719.00,2.097510e-07
10720.00,2.171886e-07
10721.00,2.129752e-07
10722.00,2.012163e-07
10723.00,1.816820e-07
10724.00,1.634545e-07
10725.00,1.513959e-07
10726.00,1.520222e-07
10727.00,1.583817e-07
10728.00,1.677003e-07
10729.00,1.879863e-07
10730.00,1.991249e-07
10731.00,2.029195e-07
10732.00,2.050055e-07
10733.00,2.022178e-07
10734.00,1.951153e-07
10735.00,1.880364e-07
10736.00,1.822181e-07
10737.00,1.807575e-07
10738.00,1.812392e-07
10739.00,1.832981e-07
10740.00,1.859785e-07
10741.00,1.935042e-07
10742.00,1.992193e-07
10743.00,2.025645e-07
10744.00,2.063558e-07
10745.00,2.101052e-07
10746.00,2.107418e-07
10747.00,1.972150e-07
10748.00,1.845086e-07
10749.00,1.683020e-07
10750.00,1.525791e-07
10751.00,1.439073e-07
10752.00,1.362019e-07
10753.00,1.359082e-07
10754.00,1.385617e-07
10755.00,1.470058e-07
10756.00,1.547785e-07
10757.00,1.613597e-07
10758.00,1.610493e-07
10759.00,1.613405e-07
10760.00,1.583364e-07
10761.00,1.515874e-07
10762.00,1.486743e-07
10763.00,1.465979e-07
10764.00,1.475469e-07
10765.00,1.488588e-07
10766.00,1.524512e-07
10767.00,1.570460e-07
10768.00,1.586222e-07
10769.00,1.577911e-07
10770.00,1.527673e-07
10771.00,1.453755e-07
10772.00,1.389049e-07
10773.00,1.345159e-07
10774.00,1.338406e-07
10775.00,1.348323e-07
10776.00,1.366088e-07
10777.00,1.388866e-07
10778.00,1.446513e-07
10779.00,1.528294e-07
10780.00,1.593680e-07
10781.00,1.682283e-07
10782.00,1.764773e-07
10783.00,1.826209e-07
10784.00,1.879111e-07
10785.00,1.942454e-07
10786.00,2.050051e-07
10787.00,2.140204e-07
10788.00,2.256576e-07
10789.00,2.382853e-07
10790.00,2.499060e-07
10791.00,2.550803e-07
10792.00,2.482477e-07
10793.00,2.476688e-07
10794.00,2.389960e-07
10795.00,2.334700e-07
10796.00,2.228600e-07
10797.00,2.083113e-07
10798.00,1.941722e-07
10799.00,1.804521e-07
10800.00,1.700615e-07
10801.00,1.644097e-07
10802.00,1.586742e-07
10803.00,1.533249e-07
10804.00,1.540237e-07
10805.00,1.549975e-07
10806.00,1.573687e-07
10807.00,1.589535e-07
10808.00,1.587005e-07
10809.00,1.613070e-07
10810.00,1.630915e-07
10811.00,1.656472e-07
10812.00,1.700053e-07
10813.00,1.706546e-07
10814.00,1.680228e-07
10815.00,1.681136e-07
10816.00,1.735118e-07
10817.00,1.780655e-07
10818.00,1.887029e-07
10819.00,1.940528e-07
10820.00,2.002472e-07
10821.00,2.000649e-07
10822.00,1.878666e-07
10823.00,1.738174e-07
10824.00,1.574014e-07
10825.00,1.456755e-07
10826.00,1.403707e-07
10827.00,1.410652e-07
10828.00,1.503334e-07
10829.00,1.605861e-07
10830.00,1.653626e-07
10831.00,1.706463e-07
10832.00,1.728652e-07
10833.00,1.738110e-07
10834.00,1.709920e-07
10835.00,1.692101e-07
10836.00,1.707698e-07
10837.00,1.714716e-07
10838.00,1.704760e-07
10839.00,1.644264e-07
10840.00,1.629194e-07
10841.00,1.636703e-07
10842.00,1.684818e-07
10843.00,1.722320e-07
10844.00,1.838123e-07
10845.00,1.963357e-07
10846.00,2.005556e-07
10847.00,2.018613e-07
10848.00,1.919646e-07
10849.00,1.802972e-07
10850.00,1.721767e-07
10851.00,1.609650e-07
10852.00,1.544707e-07
10853.00,1.526681e-07
10854.00,1.554266e-07
10855.00,1.617764e-07
10856.00,1.666933e-07
10857.00,1.727023e-07
10858.00,1.769849e-07
10859.00,1.828729e-07
10860.00,1.897900e-07
10861.00,1.988640e-07
10862.00,2.046543e-07
10863.00,2.080150e-07
10864.00,2.135183e-07
10865.00,2.148261e-07
10866.00,2.143594e-07
10867.00,2.095434e-07
10868.00,2.142021e-07
10869.00,2.207838e-07
10870.00,2.246575e-07
10871.00,2.309378e-07
10872.00,2.371260e-07
10873.00,2.395615e-07
10874.00,2.269311e-07
10875.00,2.106559e-07
10876.00,1.921700e-07
10877.00,1.817058e-07
10878.00,1.748473e-07
10879.00,1.706809e-07
10880.00,1.709117e-07
10881.00,1.735902e-07
10882.00,1.754600e-07
10883.00,1.743546e-07
10884.00,1.760162e-07
10885.00,1.773531e-07
10886.00,1.741319e-07
10887.00,1.717020e-07
10888.00,1.678849e-07
10889.00,1.609186e-07
10890.00,1.541000e-07
10891.00,1.549521e-07
10892.00,1.587815e-07
10893.00,1.653366e-07
10894.00,1.819726e-07
10895.00,1.990547e-07
10896.00,2.204431e-07
10897.00,2.386672e-07
10898.00,2.487993e-07
10899.00,2.574159e-07
10900.00,2.537121e-07
10901.00,2.456746e-07
10902.00,2.374493e-07
10903.00,2.229568e-07
10904.00,2.207637e-07
10905.00,2.247351e-07
10906.00,2.362636e-07
10907.00,2.512809e-07
10908.00,2.589859e-07
10909.00,2.550852e-07
10910.00,2.385495e-07
10911.00,2.200666e-07
10912.00,1.976078e-07
10913.00,1.765243e-07
10914.00,1.626889e-07
10915.00,1.507009e-07
10916.00,1.442801e-07
10917.00,1.406172e-07
10918.00,1.418622e-07
10919.00,1.503147e-07
10920.00,1.596378e-07
10921.00,1.717697e-07
10922.00,1.866370e-07
10923.00,2.023788e-07
10924.00,2.140114e-07
10925.00,2.242845e-07
10926.00,2.273778e-07
10927.00,2.290513e-07
10928.00,2.295933e-07
10929.00,2.352526e-07
10930.00,2.485743e-07
10931.00,2.603446e-07
10932.00,2.716659e-07
10933.00,2.830352e-07
10934.00,2.759068e-07
10935.00,2.532677e-07
10936.00,2.318022e-07
10937.00,2.049932e-07
10938.00,1.849439e-07
10939.00,1.718798e-07
10940.00,1.622635e-07
10941.00,1.583566e-07
10942.00,1.612014e-07
10943.00,1.677191e-07
10944.00,1.779386e-07
10945.00,1.863442e-07
10946.00,1.941254e-07
10947.00,2.000879e-07
10948.00,1.971138e-07
10949.00,1.942871e-07
10950.00,1.932568e-07
10951.00,1.908762e-07
10952.00,1.871391e-07
10953.00,1.847039e-07
10954.00,1.890171e-07
10955.00,1.969423e-07
10956.00,2.026811e-07
10957.00,2.152935e-07
10958.00,2.183173e-07
10959.00,2.195671e-07
10960.00,2.150389e-07
10961.00,2.047895e-07
10962.00,1.983626e-07
10963.00,1.929996e-07
10964.00,1.965047e-07
10965.00,2.008722e-07
10966.00,2.126178e-07
10967.00,2.285456e-07
10968.00,2.286218e-07
10969.00,2.232216e-07
10970.00,2.146425e-07
10971.00,2.005357e-07
10972.00,1.887399e-07
10973.00,1.786990e-07
10974.00,1.702181e-07
10975.00,1.701907e-07
10976.00,1.759103e-07
10977.00,1.895449e-07
10978.00,2.045623e-07
10979.00,2.213912e-07
10980.00,2.316245e-07
10981.00,2.395280e-07
10982.00,2.401413e-07
10983.00,2.432954e-07
10984.00,2.459783e-07
10985.00,2.458085e-07
10986.00,2.388817e-07
10987.00,2.361919e-07
10988.00,2.308112e-07
10989.00,2.247853e-07
10990.00,2.268386e-07
10991.00,2.312788e-07
10992.00,2.469109e-07
10993.00,2.587782e-07
10994.00,2.619481e-07
10995.00,2.663131e-07
10996.00,2.594193e-07
10997.00,2.490870e-07
10998.00,2.426511e-07
10999.00,2.251381e-07
11000.00,2.206602e-07
11001.00,2.219425e-07
11002.00,2.254962e-07
11003.00,2.331364e-07
11004.00,2.331089e-07
11005.00,2.418662e-07
11006.00,2.481952e-07
11007.00,2.502352e-07
11008.00,2.529076e-07
11009.00,2.528201e-07
11010.00,2.552935e-07
11011.00,2.483893e-07
11012.00,2.435724e-07
11013.00,2.365955e-07
11014.00,2.304754e-07
11015.00,2.239294e-07
11016.00,2.171954e-07
11017.00,2.153205e-07
11018.00,2.109992e-07
11019.00,2.128364e-07
11020.00,2.189033e-07
11021.00,2.259599e-07
11022.00,2.338253e-07
11023.00,2.482762e-07
11024.00,2.628202e-07
11025.00,2.720953e-07
11026.00,2.777786e-07
11027.00,2.731122e-07
11028.00,2.690023e-07
11029.00,2.646416e-07
11030.00,2.535441e-07
11031.00,2.372606e-07
11032.00,2.184644e-07
11033.00,2.008234e-07
11034.00,1.855608e-07
11035.00,1.761545e-07
11036.00,1.649907e-07
11037.00,1.654855e-07
11038.00,1.748547e-07
11039.00,1.899523e-07
11040.00,2.151752e-07
11041.00,2.374654e-07
11042.00,2.639268e-07
11043.00,2.875009e-07
11044.00,2.982781e-07
11045.00,3.094003e-07
11046.00,3.068147e-07
11047.00,3.058661e-07
11048.00,3.105945e-07
11049.00,3.101405e-07
11050.00,3.173321e-07
11051.00,3.229482e-07
11052.00,3.251145e-07
11053.00,3.264506e-07
11054.00,3.204420e-07
11055.00,3.048520e-07
11056.00,2.872024e-07
11057.00,2.770668e-07
11058.00,2.656194e-07
11059.00,2.603748e-07
11060.00,2.576129e-07
11061.00,2.591979e-07
11062.00,2.666315e-07
11063.00,2.660948e-07
11064.00,2.689236e-07
11065.00,2.640036e-07
11066.00,2.621114e-07
11067.00,2.642175e-07
11068.00,2.673123e-07
11069.00,2.847331e-07
11070.00,3.024246e-07
11071.00,3.231372e-07
11072.00,3.225224e-07
11073.00,3.131746e-07
11074.00,2.972981e-07
11075.00,2.702765e-07
11076.00,2.461118e-07
11077.00,2.249019e-07
11078.00,2.114153e-07
11079.00,2.066514e-07
11080.00,2.084469e-07
11081.00,2.106476e-07
11082.00,2.257158e-07
11083.00,2.453437e-07
11084.00,2.659105e-07
11085.00,2.854456e-07
11086.00,2.990448e-07
11087.00,2.994787e-07
11088.00,2.866228e-07
11089.00,2.783649e-07
11090.00,2.646632e-07
11091.00,2.578982e-07
11092.00,2.481539e-07
11093.00,2.543489e-07
11094.00,2.502463e-07
11095.00,2.472069e-07
11096.00,2.446475e-07
11097.00,2.341365e-07
11098.00,2.236069e-07
11099.00,2.139448e-07
11100.00,2.117996e-07
11101.00,2.114490e-07
11102.00,2.268133e-07
11103.00,2.439904e-07
11104.00,2.635307e-07
11105.00,2.806354e-07
11106.00,2.919646e-07
11107.00,2.980735e-07
11108.00,3.093031e-07
11109.00,3.244028e-07
11110.00,3.255549e-07
11111.00,3.340631e-07
11112.00,3.352840e-07
11113.00,3.248214e-07
11114.00,3.160726e-07
11115.00,3.040915e-07
11116.00,2.944627e-07
11117.00,2.912289e-07
11118.00,2.833009e-07
11119.00,2.794501e-07
11120.00,2.751417e-07
11121.00,2.802776e-07
11122.00,2.851029e-07
11123.00,2.923958e-07
11124.00,3.101763e-07
11125.00,3.303508e-07
11126.00,3.531520e-07
11127.00,3.679173e-07
11128.00,3.810971e-07
11129.00,3.929535e-07
11130.00,3.864499e-07
11131.00,3.669450e-07
11132.00,3.501262e-07
11133.00,3.251134e-07
11134.00,2.958379e-07
11135.00,2.730728e-07
11136.00,2.584031e-07
11137.00,2.461950e-07
11138.00,2.454405e-07
11139.00,2.545871e-07
11140.00,2.664651e-07
11141.00,2.890794e-07
11142.00,3.208588e-07
11143.00,3.562036e-07
11144.00,3.897355e-07
11145.00,4.218920e-07
11146.00,4.389143e-07
11147.00,4.408886e-07
11148.00,4.229573e-07
11149.00,4.028910e-07
11150.00,3.678372e-07
11151.00,3.330925e-07
11152.00,3.141844e-07
11153.00,3.065011e-07
11154.00,3.100256e-07
11155.00,3.216285e-07
11156.00,3.266716e-07
11157.00,3.241474e-07
11158.00,3.118530e-07
11159.00,3.013564e-07
11160.00,2.910678e-07
11161.00,2.874843e-07
11162.00,2.861767e-07
11163.00,2.980892e-07
11164.00,3.119820e-07
11165.00,3.173532e-07
11166.00,3.320439e-07
11167.00,3.378230e-07
11168.00,3.483630e-07
11169.00,3.502506e-07
11170.00,3.534000e-07
11171.00,3.599923e-07
11172.00,3.608930e-07
11173.00,3.614306e-07
11174.00,3.570979e-07
11175.00,3.567133e-07
11176.00,3.519743e-07
11177.00,3.472957e-07
11178.00,3.505409e-07
11179.00,3.527919e-07
11180.00,3.609807e-07
11181.00,3.671500e-07
11182.00,3.735105e-07
11183.00,3.734148e-07
11184.00,3.756269e-07
11185.00,3.767282e-07
11186.00,3.684998e-07
11187.00,3.614782e-07
11188.00,3.507432e-07
11189.00,3.353150e-07
11190.00,3.313495e-07
11191.00,3.311685e-07
11192.00,3.299017e-07
11193.00,3.144659e-07
11194.00,3.036170e-07
11195.00,2.970971e-07
11196.00,2.947053e-07
11197.00,2.946650e-07
11198.00,2.960118e-07
11199.00,3.061814e-07
11200.00,3.263746e-07
11201.00,3.538062e-07
11202.00,3.792220e-07
11203.00,4.039167e-07
11204.00,4.218450e-07
11205.00,4.253720e-07
11206.00,4.163650e-07
11207.00,4.001425e-07
11208.00,3.755150e-07
11209.00,3.468015e-07
11210.00,3.256868e-07
11211.00,3.131940e-07
11212.00,2.952087e-07
11213.00,2.771623e-07
11214.00,2.632647e-07
11215.00,2.551186e-07
11216.00,2.531262e-07
11217.00,2.582908e-07
11218.00,2.681292e-07
11219.00,2.765331e-07
11220.00,2.924021e-07
11221.00,3.001698e-07
11222.00,3.156808e-07
11223.00,3.320147e-07
11224.00,3.469613e-07
11225.00,3.744257e-07
11226.00,3.979749e-07
11227.00,4.297907e-07
11228.00,4.665024e-07
11229.00,4.999239e-07
11230.00,5.428616e-07
11231.00,5.430756e-07
11232.00,5.287179e-07
11233.00,4.886214e-07
11234.00,4.276629e-07
11235.00,3.731953e-07
11236.00,3.362501e-07
11237.00,3.199183e-07
11238.00,3.164364e-07
11239.00,3.215736e-07
11240.00,3.384486e-07
11241.00,3.566455e-07
11242.00,3.725337e-07
11243.00,3.873176e-07
11244.00,3.923678e-07
11245.00,3.924840e-07
11246.00,3.909687e-07
11247.00,3.900089e-07
11248.00,4.042944e-07
11249.00,3.962344e-07
11250.00,3.966740e-07
11251.00,3.988844e-07
11252.00,4.038203e-07
11253.00,4.163801e-07
11254.00,4.310018e-07
11255.00,4.572274e-07
11256.00,4.832200e-07
11257.00,4.949014e-07
11258.00,4.983416e-07
11259.00,4.812209e-07
11260.00,4.465546e-07
11261.00,4.127984e-07
11262.00,3.800434e-07
11263.00,3.596963e-07
11264.00,3.553097e-07
11265.00,3.685584e-07
11266.00,3.809963e-07
11267.00,3.965381e-07
11268.00,4.165443e-07
11269.00,4.186130e-07
11270.00,4.200341e-07
11271.00,4.138826e-07
11272.00,4.027048e-07
11273.00,3.968579e-07
11274.00,3.894478e-07
11275.00,3.846231e-07
11276.00,3.839303e-07
11277.00,3.877585e-07
11278.00,3.759083e-07
11279.00,3.752959e-07
11280.00,3.699122e-07
11281.00,3.580922e-07
11282.00,3.462742e-07
11283.00,3.308069e-07
11284.00,3.267752e-07
11285.00,3.297548e-07
11286.00,3.390954e-07
11287.00,3.616732e-07
11288.00,3.979919e-07
11289.00,4.364077e-07
11290.00,4.799724e-07
11291.00,5.232550e-07
11292.00,5.784724e-07
11293.00,6.113710e-07
11294.00,6.264053e-07
11295.00,6.218276e-07
11296.00,5.920767e-07
11297.00,5.572422e-07
11298.00,5.417036e-07
11299.00,5.253744e-07
11300.00,5.025276e-07
11301.00,5.135755e-07
11302.00,5.104288e-07
11303.00,5.219654e-07
11304.00,5.211073e-07
11305.00,5.252774e-07
11306.00,5.249131e-07
11307.00,5.073503e-07
11308.00,4.876336e-07
11309.00,4.699571e-07
11310.00,4.478483e-07
11311.00,4.229694e-07
11312.00,4.228559e-07
11313.00,4.211802e-07
11314.00,4.349309e-07
11315.00,4.604504e-07
11316.00,4.749938e-07
11317.00,4.941149e-07
11318.00,4.920531e-07
11319.00,4.855541e-07
11320.00,4.635703e-07
11321.00,4.315120e-07
11322.00,4.027140e-07
11323.00,3.772539e-07
11324.00,3.697899e-07
11325.00,3.746170e-07
11326.00,3.746367e-07
11327.00,3.801837e-07
11328.00,3.940281e-07
11329.00,4.044177e-07
11330.00,4.175067e-07
11331.00,4.310131e-07
11332.00,4.415099e-07
11333.00,4.489474e-07
11334.00,4.439208e-07
11335.00,4.414977e-07
11336.00,4.353460e-07
11337.00,4.401065e-07
11338.00,4.492508e-07
11339.00,4.633924e-07
11340.00,4.992876e-07
11341.00,5.363385e-07
11342.00,5.684389e-07
11343.00,6.042544e-07
11344.00,6.208124e-07
11345.00,6.303290e-07
11346.00,6.170820e-07
11347.00,5.846942e-07
11348.00,5.486075e-07
11349.00,5.184327e-07
11350.00,4.972243e-07
11351.00,4.917439e-07
11352.00,5.028269e-07
11353.00,5.124916e-07
11354.00,5.259615e-07
11355.00,5.376997e-07
11356.00,5.312098e-07
11357.00,5.257980e-07
11358.00,5.154030e-07
11359.00,5.018248e-07
11360.00,4.830549e-07
11361.00,4.646623e-07
11362.00,4.560640e-07
11363.00,4.467086e-07
11364.00,4.338847e-07
11365.00,4.325654e-07
11366.00,4.299729e-07
11367.00,4.419362e-07
11368.00,4.541860e-07
11369.00,4.602494e-07
11370.00,4.798177e-07
11371.00,5.056806e-07
11372.00,5.377556e-07
11373.00,5.646844e-07
11374.00,5.953814e-07
11375.00,6.273668e-07
11376.00,6.493474e-07
11377.00,6.794561e-07
11378.00,7.054064e-07
11379.00,7.213221e-07
11380.00,7.300932e-07
11381.00,7.331554e-07
11382.00,7.301292e-07
11383.00,7.054228e-07
11384.00,6.867538e-07
11385.00,6.549719e-07
11386.00,6.248106e-07
11387.00,6.042080e-07
11388.00,5.846234e-07
11389.00,5.896876e-07
11390.00,5.813030e-07
11391.00,5.859001e-07
11392.00,5.723413e-07
11393.00,5.629017e-07
11394.00,5.637926e-07
11395.00,5.661194e-07
11396.00,5.655494e-07
11397.00,5.594150e-07
11398.00,5.476040e-07
11399.00,5.153286e-07
11400.00,4.857149e-07
11401.00,4.721333e-07
11402.00,4.579786e-07
11403.00,4.589706e-07
11404.00,4.681673e-07
11405.00,4.984306e-07
11406.00,5.347569e-07
11407.00,5.632025e-07
11408.00,6.039583e-07
11409.00,6.332683e-07
11410.00,6.523775e-07
11411.00,6.526217e-07
11412.00,6.473217e-07
11413.00,6.389806e-07
11414.00,6.231334e-07
11415.00,6.210697e-07
11416.00,6.272352e-07
11417.00,6.449121e-07
11418.00,6.666304e-07
11419.00,6.895558e-07
11420.00,7.026335e-07
11421.00,6.978041e-07
11422.00,6.873988e-07
11423.00,6.642258e-07
11424.00,6.369095e-07
11425.00,6.156104e-07
11426.00,6.016446e-07
11427.00,5.857300e-07
11428.00,5.702818e-07
11429.00,5.616915e-07
11430.00,5.535024e-07
11431.00,5.617440e-07
11432.00,5.914533e-07
11433.00,6.250654e-07
11434.00,6.596210e-07
11435.00,7.078983e-07
11436.00,7.581162e-07
11437.00,8.012761e-07
11438.00,8.350030e-07
11439.00,8.539460e-07
11440.00,8.600508e-07
11441.00,8.835106e-07
11442.00,8.977456e-07
11443.00,9.210802e-07
11444.00,9.305105e-07
11445.00,9.336330e-07
11446.00,9.097490e-07
11447.00,8.591767e-07
11448.00,8.067828e-07
11449.00,7.576835e-07
11450.00,7.253291e-07
11451.00,6.832231e-07
11452.00,6.542252e-07
11453.00,6.382253e-07
11454.00,6.375840e-07
11455.00,6.455704e-07
11456.00,6.475223e-07
11457.00,6.515132e-07
11458.00,6.515910e-07
11459.00,6.495932e-07
11460.00,6.521881e-07
11461.00,6.695790e-07
11462.00,6.688114e-07
11463.00,6.734820e-07
11464.00,6.865984e-07
11465.00,6.666099e-07
11466.00,6.550173e-07
11467.00,6.510085e-07
11468.00,6.296077e-07
11469.00,6.088435e-07
11470.00,5.921901e-07
11471.00,5.769223e-07
11472.00,5.543870e-07
11473.00,5.424615e-07
11474.00,5.315816e-07
11475.00,5.280634e-07
11476.00,5.335770e-07
11477.00,5.402314e-07
11478.00,5.560050e-07
11479.00,5.699025e-07
11480.00,5.894704e-07
11481.00,5.991437e-07
11482.00,6.109897e-07
11483.00,6.088210e-07
11484.00,5.999848e-07
11485.00,5.835748e-07
11486.00,5.693547e-07
11487.00,5.742315e-07
11488.00,5.736100e-07
11489.00,6.045028e-07
11490.00,6.391754e-07
11491.00,6.729028e-07
11492.00,6.980250e-07
11493.00,7.135151e-07
11494.00,7.214923e-07
11495.00,7.427976e-07
11496.00,7.468818e-07
11497.00,7.495071e-07
11498.00,7.349212e-07
11499.00,7.521052e-07
11500.00,7.362258e-07
11501.00,7.484454e-07
11502.00,7.595743e-07
11503.00,7.730873e-07
11504.00,7.574282e-07
11505.00,7.563021e-07
11506.00,7.608467e-07
11507.00,7.449266e-07
11508.00,7.272495e-07
11509.00,7.121728e-07
11510.00,7.233967e-07
11511.00,7.327097e-07
11512.00,7.241264e-07
11513.00,7.330124e-07
11514.00,7.332496e-07
11515.00,7.309337e-07
11516.00,7.196264e-07
11517.00,7.336758e-07
11518.00,7.420305e-07
11519.00,7.558892e-07
11520.00,7.591865e-07
11521.00,7.460068e-07
11522.00,7.286496e-07
11523.00,7.092063e-07
11524.00,6.813962e-07
11525.00,6.670898e-07
11526.00,6.537730e-07
11527.00,6.633887e-07
11528.00,6.580491e-07
11529.00,6.754473e-07
11530.00,6.923665e-07
11531.00,6.949215e-07
11532.00,7.041227e-07
11533.00,7.207452e-07
11534.00,7.416617e-07
11535.00,7.550515e-07
11536.00,7.838010e-07
11537.00,8.224639e-07
11538.00,8.488573e-07
11539.00,8.729521e-07
11540.00,8.917011e-07
11541.00,8.822790e-07
11542.00,8.523772e-07
11543.00,8.141398e-07
11544.00,7.549402e-07
11545.00,7.100649e-07
11546.00,6.657355e-07
11547.00,6.369474e-07
11548.00,6.273668e-07
11549.00,6.388644e-07
11550.00,6.732080e-07
11551.00,7.205363e-07
11552.00,7.841981e-07
11553.00,8.374026e-07
11554.00,8.781171e-07
11555.00,8.796443e-07
11556.00,8.667801e-07
11557.00,8.471713e-07
11558.00,8.173892e-07
11559.00,8.084950e-07
11560.00,7.909459e-07
11561.00,7.975195e-07
11562.00,8.205121e-07
11563.00,8.314863e-07
11564.00,8.599649e-07
11565.00,8.807388e-07
11566.00,8.994228e-07
11567.00,9.183503e-07
11568.00,9.279638e-07
11569.00,9.491837e-07
11570.00,9.807892e-07
11571.00,1.019943e-06
11572.00,1.053433e-06
11573.00,1.078795e-06
11574.00,1.093850e-06
11575.00,1.088897e-06
11576.00,1.052918e-06
11577.00,9.923392e-07
11578.00,9.458616e-07
11579.00,9.203865e-07
11580.00,9.234066e-07
11581.00,9.388042e-07
11582.00,9.883233e-07
11583.00,1.028838e-06
11584.00,1.064005e-06
11585.00,1.086751e-06
11586.00,1.083894e-06
11587.00,1.063282e-06
11588.00,1.019395e-06
11589.00,9.847297e-07
11590.00,9.524701e-07
11591.00,9.451056e-07
11592.00,9.512571e-07
11593.00,9.602644e-07
11594.00,9.627807e-07
11595.00,9.962313e-07
11596.00,1.020441e-06
11597.00,1.024119e-06
11598.00,1.044600e-06
11599.00,1.042556e-06
11600.00,9.833728e-07
11601.00,9.624938e-07
11602.00,9.373397e-07
11603.00,9.171192e-07
11604.00,9.383077e-07
11605.00,9.375636e-07
11606.00,9.456886e-07
11607.00,9.177729e-07
11608.00,9.150210e-07
11609.00,9.002648e-07
11610.00,9.039505e-07
11611.00,9.428409e-07
11612.00,9.719298e-07
11613.00,1.033542e-06
11614.00,1.067865e-06
11615.00,1.152336e-06
11616.00,1.201705e-06
11617.00,1.248051e-06
11618.00,1.293385e-06
11619.00,1.346269e-06
11620.00,1.392180e-06
11621.00,1.400522e-06
11622.00,1.427183e-06
11623.00,1.413344e-06
11624.00,1.348759e-06
11625.00,1.290658e-06
11626.00,1.198744e-06
11627.00,1.150566e-06
11628.00,1.098771e-06
11629.00,1.091229e-06
11630.00,1.087059e-06
11631.00,1.104578e-06
11632.00,1.155666e-06
11633.00,1.213526e-06
11634.00,1.280182e-06
11635.00,1.335452e-06
11636.00,1.408738e-06
11637.00,1.452456e-06
11638.00,1.475180e-06
11639.00,1.440363e-06
11640.00,1.374413e-06
11641.00,1.336755e-06
11642.00,1.266821e-06
11643.00,1.201158e-06
11644.00,1.143065e-06
11645.00,1.098422e-06
11646.00,1.072600e-06
11647.00,1.019617e-06
11648.00,1.001509e-06
11649.00,9.857249e-07
11650.00,9.900089e-07
11651.00,1.027429e-06
11652.00,1.078422e-06
11653.00,1.167100e-06
11654.00,1.260621e-06
11655.00,1.394491e-06
11656.00,1.499967e-06
11657.00,1.573944e-06
11658.00,1.609104e-06
11659.00,1.587960e-06
11660.00,1.516389e-06
11661.00,1.417263e-06
11662.00,1.336402e-06
11663.00,1.238590e-06
11664.00,1.172975e-06
11665.00,1.139786e-06
11666.00,1.092177e-06
11667.00,1.090880e-06
11668.00,1.074614e-06
11669.00,1.056042e-06
11670.00,1.048579e-06
11671.00,1.056190e-06
11672.00,1.069015e-06
11673.00,1.114903e-06
11674.00,1.168154e-06
11675.00,1.213147e-06
11676.00,1.268175e-06
11677.00,1.299441e-06
11678.00,1.294257e-06
11679.00,1.288541e-06
11680.00,1.262748e-06
11681.00,1.229905e-06
11682.00,1.190927e-06
11683.00,1.182981e-06
11684.00,1.142508e-06
11685.00,1.118831e-06
11686.00,1.129981e-06
11687.00,1.128416e-06
11688.00,1.134818e-06
11689.00,1.170815e-06
11690.00,1.195740e-06
11691.00,1.209324e-06
11692.00,1.243834e-06
11693.00,1.257472e-06
11694.00,1.285760e-06
11695.00,1.305392e-06
11696.00,1.280995e-06
11697.00,1.256810e-06
11698.00,1.237011e-06
11699.00,1.243011e-06
11700.00,1.247310e-06
11701.00,1.252414e-06
11702.00,1.282023e-06
11703.00,1.254949e-06
11704.00,1.233220e-06
11705.00,1.205634e-06
11706.00,1.168676e-06
11707.00,1.127576e-06
11708.00,1.102959e-06
11709.00,1.112738e-06
11710.00,1.147485e-06
11711.00,1.196229e-06
11712.00,1.256283e-06
11713.00,1.340273e-06
11714.00,1.424590e-06
11715.00,1.501044e-06
11716.00,1.561530e-06
11717.00,1.568193e-06
11718.00,1.551215e-06
11719.00,1.485858e-06
11720.00,1.426471e-06
11721.00,1.391083e-06
11722.00,1.333065e-06
11723.00,1.284045e-06
11724.00,1.214682e-06
11725.00,1.163554e-06
11726.00,1.099198e-06
11727.00,1.076448e-06
11728.00,1.064686e-06
11729.00,1.071100e-06
11730.00,1.130491e-06
11731.00,1.175965e-06
11732.00,1.263769e-06
11733.00,1.326254e-06
11734.00,1.409535e-06
11735.00,1.484994e-06
11736.00,1.551972e-06
11737.00,1.614196e-06
11738.00,1.617562e-06
11739.00,1.605824e-06
11740.00,1.571451e-06
11741.00,1.543124e-06
11742.00,1.520355e-06
11743.00,1.458900e-06
11744.00,1.379299e-06
11745.00,1.276884e-06
11746.00,1.219554e-06
11747.00,1.173054e-06
11748.00,1.158187e-06
11749.00,1.173044e-06
11750.00,1.205890e-06
11751.00,1.237267e-06
11752.00,1.267911e-06
11753.00,1.291359e-06
11754.00,1.309485e-06
11755.00,1.322928e-06
11756.00,1.333011e-06
11757.00,1.332365e-06
11758.00,1.331163e-06
11759.00,1.311864e-06
11760.00,1.292244e-06
11761.00,1.261088e-06
11762.00,1.236521e-06
11763.00,1.235872e-06
11764.00,1.281704e-06
11765.00,1.341275e-06
11766.00,1.417912e-06
11767.00,1.515123e-06
11768.00,1.576494e-06
11769.00,1.602990e-06
11770.00,1.578252e-06
11771.00,1.499456e-06
11772.00,1.408726e-06
11773.00,1.325127e-06
11774.00,1.293122e-06
11775.00,1.303000e-06
11776.00,1.343994e-06
11777.00,1.392466e-06
11778.00,1.470490e-06
11779.00,1.524704e-06
11780.00,1.529415e-06
11781.00,1.534818e-06
11782.00,1.460850e-06
11783.00,1.405125e-06
11784.00,1.366606e-06
11785.00,1.337699e-06
11786.00,1.337819e-06
11787.00,1.302873e-06
11788.00,1.276827e-06
11789.00,1.254935e-06
11790.00,1.232878e-06
11791.00,1.230687e-06
11792.00,1.203160e-06
11793.00,1.178672e-06
11794.00,1.179102e-06
11795.00,1.230589e-06
11796.00,1.257295e-06
11797.00,1.322783e-06
11798.00,1.457529e-06
11799.00,1.613466e-06
11800.00,1.778999e-06
11801.00,1.881885e-06
11802.00,2.041764e-06
11803.00,2.129931e-06
11804.00,2.140603e-06
11805.00,2.131470e-06
11806.00,2.038385e-06
11807.00,1.896706e-06
11808.00,1.756134e-06
11809.00,1.649155e-06
11810.00,1.583810e-06
11811.00,1.574842e-06
11812.00,1.590166e-06
11813.00,1.614673e-06
11814.00,1.654260e-06
11815.00,1.677088e-06
11816.00,1.702978e-06
11817.00,1.687948e-06
11818.00,1.623730e-06
11819.00,1.518895e-06
11820.00,1.414862e-06
11821.00,1.347223e-06
11822.00,1.309770e-06
11823.00,1.311946e-06
11824.00,1.361521e-06
11825.00,1.459296e-06
11826.00,1.592440e-06
11827.00,1.690581e-06
11828.00,1.752485e-06
11829.00,1.739626e-06
11830.00,1.681424e-06
11831.00,1.600687e-06
11832.00,1.503279e-06
11833.00,1.412355e-06
11834.00,1.349158e-06
11835.00,1.312477e-06
11836.00,1.316764e-06
11837.00,1.331446e-06
11838.00,1.346152e-06
11839.00,1.357635e-06
11840.00,1.371283e-06
11841.00,1.382235e-06
11842.00,1.438461e-06
11843.00,1.458240e-06
11844.00,1.468196e-06
11845.00,1.497861e-06
11846.00,1.520157e-06
11847.00,1.519766e-06
11848.00,1.518329e-06
11849.00,1.521420e-06
11850.00,1.567202e-06
11851.00,1.646194e-06
11852.00,1.747187e-06
11853.00,1.899297e-06
11854.00,2.042887e-06
11855.00,2.157096e-06
11856.00,2.199703e-06
11857.00,2.160924e-06
11858.00,2.076556e-06
11859.00,1.941607e-06
11860.00,1.856828e-06
11861.00,1.771961e-06
11862.00,1.723962e-06
11863.00,1.700408e-06
11864.00,1.666541e-06
11865.00,1.653428e-06
11866.00,1.602767e-06
11867.00,1.554103e-06
11868.00,1.512427e-06
11869.00,1.462647e-06
11870.00,1.445436e-06
11871.00,1.429878e-06
11872.00,1.413689e-06
11873.00,1.416278e-06
11874.00,1.421567e-06
11875.00,1.429505e-06
11876.00,1.461789e-06
11877.00,1.502768e-06
11878.00,1.532676e-06
11879.00,1.569961e-06
11880.00,1.591471e-06
11881.00,1.612673e-06
11882.00,1.652971e-06
11883.00,1.734332e-06
11884.00,1.794957e-06
11885.00,1.903593e-06
11886.00,2.032366e-06
11887.00,2.159826e-06
11888.00,2.314027e-06
11889.00,2.433478e-06
11890.00,2.536685e-06
11891.00,2.591993e-06
11892.00,2.579081e-06
11893.00,2.500294e-06
11894.00,2.389743e-06
11895.00,2.234078e-06
11896.00,2.093434e-06
11897.00,1.981506e-06
11898.00,1.894378e-06
11899.00,1.819161e-06
11900.00,1.784657e-06
11901.00,1.774257e-06
11902.00,1.792698e-06
11903.00,1.791531e-06
11904.00,1.780935e-06
11905.00,1.817504e-06
11906.00,1.844362e-06
11907.00,1.861957e-06
11908.00,1.833723e-06
11909.00,1.775321e-06
11910.00,1.718344e-06
11911.00,1.622980e-06
11912.00,1.546805e-06
11913.00,1.476528e-06
11914.00,1.440933e-06
11915.00,1.447282e-06
11916.00,1.460724e-06
11917.00,1.502364e-06
11918.00,1.562266e-06
11919.00,1.653762e-06
11920.00,1.729785e-06
11921.00,1.777614e-06
11922.00,1.844679e-06
11923.00,1.880116e-06
11924.00,1.893385e-06
11925.00,1.941129e-06
11926.00,1.976129e-06
11927.00,2.036296e-06
11928.00,2.111084e-06
11929.00,2.157566e-06
11930.00,2.259014e-06
11931.00,2.297774e-06
11932.00,2.316482e-06
11933.00,2.312350e-06
11934.00,2.294692e-06
11935.00,2.265050e-06
11936.00,2.234695e-06
11937.00,2.199059e-06
11938.00,2.135298e-06
11939.00,2.074805e-06
11940.00,1.999619e-06
11941.00,1.942326e-06
11942.00,1.939849e-06
11943.00,1.974199e-06
11944.00,2.040178e-06
11945.00,2.119655e-06
11946.00,2.220419e-06
11947.00,2.359116e-06
11948.00,2.509557e-06
11949.00,2.697976e-06
11950.00,2.834241e-06
11951.00,2.886698e-06
11952.00,2.919575e-06
11953.00,2.900574e-06
11954.00,2.853397e-06
11955.00,2.829421e-06
11956.00,2.798992e-06
11957.00,2.790169e-06
11958.00,2.760718e-06
11959.00,2.713730e-06
11960.00,2.671157e-06
11961.00,2.593655e-06
11962.00,2.513385e-06
11963.00,2.471672e-06
11964.00,2.401455e-06
11965.00,2.334357e-06
11966.00,2.272145e-06
11967.00,2.208560e-06
11968.00,2.176478e-06
11969.00,2.157716e-06
11970.00,2.094285e-06
11971.00,2.110033e-06
11972.00,2.140625e-06
11973.00,2.175947e-06
11974.00,2.233749e-06
11975.00,2.240072e-06
11976.00,2.201528e-06
11977.00,2.152734e-06
11978.00,2.063042e-06
11979.00,1.942341e-06
11980.00,1.825147e-06
11981.00,1.763164e-06
11982.00,1.688767e-06
11983.00,1.671736e-06
11984.00,1.678968e-06
11985.00,1.665408e-06
11986.00,1.656189e-06
11987.00,1.634219e-06
11988.00,1.643256e-06
11989.00,1.654025e-06
11990.00,1.671741e-06
11991.00,1.690234e-06
11992.00,1.760903e-06
11993.00,1.794756e-06
11994.00,1.818440e-06
11995.00,1.843620e-06
11996.00,1.820246e-06
11997.00,1.787259e-06
11998.00,1.787753e-06
11999.00,1.773225e-06
12000.00,1.789578e-06


==> anc/unfolded_spectrum_isotropic_03_CYCLE461_DOWN_FACING_OVERNIGHT.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,4.936642e+00
41.00,1.215966e-01
42.00,5.455670e-02
43.00,3.512252e-02
44.00,2.726813e-02
45.00,2.313748e-02
46.00,2.061983e-02
47.00,1.893460e-02
48.00,1.773139e-02
49.00,1.683102e-02
50.00,1.613279e-02
51.00,1.557596e-02
52.00,1.512177e-02
53.00,1.474440e-02
54.00,1.442597e-02
55.00,1.415372e-02
56.00,1.391835e-02
57.00,1.371285e-02
58.00,1.353188e-02
59.00,1.337134e-02
60.00,1.322701e-02
61.00,1.077791e-02
62.00,8.913003e-03
63.00,7.469306e-03
64.00,6.334656e-03
65.00,5.430585e-03
66.00,4.701183e-03
67.00,4.105960e-03
68.00,3.615138e-03
69.00,3.206518e-03
70.00,2.863322e-03
71.00,2.572726e-03
72.00,2.324817e-03
73.00,2.111849e-03
74.00,1.927714e-03
75.00,1.767550e-03
76.00,1.627456e-03
77.00,1.504275e-03
78.00,1.395437e-03
79.00,1.298829e-03
80.00,1.212724e-03
81.00,1.215938e-03
82.00,1.216949e-03
83.00,1.216036e-03
84.00,1.213462e-03
85.00,1.209461e-03
86.00,1.204238e-03
87.00,1.197977e-03
88.00,1.190837e-03
89.00,1.182961e-03
90.00,1.174472e-03
91.00,1.165477e-03
92.00,1.156072e-03
93.00,1.146340e-03
94.00,1.136351e-03
95.00,1.126169e-03
96.00,1.115848e-03
97.00,1.105436e-03
98.00,1.094971e-03
99.00,1.084490e-03
100.00,1.074027e-03
101.00,8.280692e-04
102.00,6.382196e-04
103.00,4.917214e-04
104.00,3.787134e-04
105.00,2.915693e-04
106.00,2.243927e-04
107.00,1.726269e-04
108.00,1.327509e-04
109.00,1.020450e-04
110.00,7.840949e-05
111.00,6.022324e-05
112.00,4.623539e-05
113.00,3.548104e-05
114.00,2.721609e-05
115.00,2.086695e-05
116.00,1.599162e-05
117.00,1.224960e-05
118.00,9.378720e-06
119.00,7.177174e-06
120.00,5.489720e-06
121.00,9.178132e-06
122.00,1.507182e-05
123.00,2.434318e-05
124.00,3.871807e-05
125.00,6.070739e-05
126.00,9.392418e-05
127.00,1.435140e-04
128.00,2.167343e-04
129.00,3.237289e-04
130.00,4.785540e-04
131.00,7.005302e-04
132.00,1.016010e-03
133.00,1.460676e-03
134.00,2.082510e-03
135.00,2.945605e-03
136.00,4.135046e-03
137.00,5.763092e-03
138.00,7.977018e-03
139.00,1.096897e-02
140.00,1.498526e-02
141.00,1.203403e-02
142.00,9.630162e-03
143.00,7.680159e-03
144.00,6.103243e-03
145.00,4.832158e-03
146.00,3.811036e-03
147.00,2.993605e-03
148.00,2.341628e-03
149.00,1.823604e-03
150.00,1.413656e-03
151.00,1.090594e-03
152.00,8.371177e-04
153.00,6.391517e-04
154.00,4.852856e-04
155.00,3.663019e-04
156.00,2.747836e-04
157.00,2.047867e-04
158.00,1.515685e-04
159.00,1.113613e-04
160.00,8.118665e-05
161.00,7.796846e-05
162.00,7.488491e-05
163.00,7.192964e-05
164.00,6.909711e-05
165.00,6.638192e-05
166.00,6.377897e-05
167.00,6.128346e-05
168.00,5.889066e-05
169.00,5.659620e-05
170.00,5.439580e-05
171.00,5.228544e-05
172.00,5.026122e-05
173.00,4.831950e-05
174.00,4.645672e-05
175.00,4.466952e-05
176.00,4.295467e-05
177.00,4.130914e-05
178.00,3.972995e-05
179.00,3.821431e-05
180.00,3.675972e-05
181.00,5.490765e-05
182.00,8.089773e-05
183.00,1.176692e-04
184.00,1.691055e-04
185.00,2.402898e-04
186.00,3.378167e-04
187.00,4.701709e-04
188.00,6.481832e-04
189.00,8.855773e-04
190.00,1.199619e-03
191.00,1.611888e-03
192.00,2.149180e-03
193.00,2.844571e-03
194.00,3.738654e-03
195.00,4.880963e-03
196.00,6.331642e-03
197.00,8.163339e-03
198.00,1.046339e-02
199.00,1.333628e-02
200.00,1.690218e-02
201.00,1.182322e-02
202.00,8.236598e-03
203.00,5.714878e-03
204.00,3.948567e-03
205.00,2.716238e-03
206.00,1.859984e-03
207.00,1.267579e-03
208.00,8.595515e-04
209.00,5.798272e-04
210.00,3.889982e-04
211.00,2.594800e-04
212.00,1.720455e-04
213.00,1.133531e-04
214.00,7.418744e-05
215.00,4.821469e-05
216.00,3.110377e-05
217.00,1.990901e-05
218.00,1.263839e-05
219.00,7.952872e-06
220.00,4.958075e-06
221.00,4.883675e-06
222.00,4.810534e-06
223.00,4.738606e-06
224.00,4.667870e-06
225.00,4.598305e-06
226.00,4.529889e-06
227.00,4.462605e-06
228.00,4.396429e-06
229.00,4.331345e-06
230.00,4.267333e-06
231.00,4.204373e-06
232.00,4.142446e-06
233.00,4.081537e-06
234.00,4.021626e-06
235.00,3.962694e-06
236.00,3.904725e-06
237.00,3.847704e-06
238.00,3.791613e-06
239.00,3.736435e-06
240.00,3.682171e-06
241.00,4.118352e-06
242.00,4.603797e-06
243.00,5.143775e-06
244.00,5.744105e-06
245.00,6.411198e-06
246.00,7.152106e-06
247.00,7.974595e-06
248.00,8.887188e-06
249.00,9.899273e-06
250.00,1.102114e-05
251.00,1.226411e-05
252.00,1.364059e-05
253.00,1.516420e-05
254.00,1.684988e-05
255.00,1.871399e-05
256.00,2.077445e-05
257.00,2.305091e-05
258.00,2.556487e-05
259.00,2.833982e-05
260.00,3.140165e-05
261.00,3.540327e-05
262.00,3.986738e-05
263.00,4.484165e-05
264.00,5.037819e-05
265.00,5.653379e-05
266.00,6.337031e-05
267.00,7.095500e-05
268.00,7.936088e-05
269.00,8.866730e-05
270.00,9.896022e-05
271.00,1.103329e-04
272.00,1.228860e-04
273.00,1.367289e-04
274.00,1.519792e-04
275.00,1.687643e-04
276.00,1.872213e-04
277.00,2.074984e-04
278.00,2.297546e-04
279.00,2.541616e-04
280.00,2.809048e-04
281.00,2.820471e-04
282.00,2.831896e-04
283.00,2.843309e-04
284.00,2.854713e-04
285.00,2.866105e-04
286.00,2.877486e-04
287.00,2.888856e-04
288.00,2.900216e-04
289.00,2.911563e-04
290.00,2.922900e-04
291.00,2.934224e-04
292.00,2.945538e-04
293.00,2.956840e-04
294.00,2.968130e-04
295.00,2.979408e-04
296.00,2.990676e-04
297.00,3.001931e-04
298.00,3.013174e-04
299.00,3.024405e-04
300.00,3.035639e-04
301.00,2.655717e-04
302.00,2.324463e-04
303.00,2.035490e-04
304.00,1.783282e-04
305.00,1.563056e-04
306.00,1.370664e-04
307.00,1.202507e-04
308.00,1.055466e-04
309.00,9.268276e-05
310.00,8.142366e-05
311.00,7.156457e-05
312.00,6.292744e-05
313.00,5.535736e-05
314.00,4.871951e-05
315.00,4.289645e-05
316.00,3.778589e-05
317.00,3.329865e-05
318.00,2.935697e-05
319.00,2.589299e-05
320.00,2.284758e-05
321.00,2.059787e-05
322.00,1.858162e-05
323.00,1.677333e-05
324.00,1.515050e-05
325.00,1.369317e-05
326.00,1.238363e-05
327.00,1.120614e-05
328.00,1.014673e-05
329.00,9.192961e-06
330.00,8.333778e-06
331.00,7.559324e-06
332.00,6.860825e-06
333.00,6.230452e-06
334.00,5.661225e-06
335.00,5.146912e-06
336.00,4.681946e-06
337.00,4.261346e-06
338.00,3.880664e-06
339.00,3.535916e-06
340.00,3.223546e-06
341.00,3.334762e-06
342.00,3.449173e-06
343.00,3.566842e-06
344.00,3.687840e-06
345.00,3.812240e-06
346.00,3.940116e-06
347.00,4.071544e-06
348.00,4.206600e-06
349.00,4.345362e-06
350.00,4.487908e-06
351.00,4.634319e-06
352.00,4.784677e-06
353.00,4.939060e-06
354.00,5.097552e-06
355.00,5.260241e-06
356.00,5.427210e-06
357.00,5.598542e-06
358.00,5.774332e-06
359.00,5.954665e-06
360.00,6.139648e-06
361.00,7.532861e-06
362.00,9.215491e-06
363.00,1.124203e-05
364.00,1.367621e-05
365.00,1.659230e-05
366.00,2.007670e-05
367.00,2.422966e-05
368.00,2.916724e-05
369.00,3.502345e-05
370.00,4.195277e-05
371.00,5.013278e-05
372.00,5.976731e-05
373.00,7.108969e-05
374.00,8.436660e-05
375.00,9.990217e-05
376.00,1.180425e-04
377.00,1.391809e-04
378.00,1.637632e-04
379.00,1.922940e-04
380.00,2.253441e-04
381.00,2.141219e-04
382.00,2.034913e-04
383.00,1.934189e-04
384.00,1.838739e-04
385.00,1.748272e-04
386.00,1.662514e-04
387.00,1.581208e-04
388.00,1.504108e-04
389.00,1.430987e-04
390.00,1.361628e-04
391.00,1.295827e-04
392.00,1.233392e-04
393.00,1.174142e-04
394.00,1.117905e-04
395.00,1.064519e-04
396.00,1.013834e-04
397.00,9.657035e-05
398.00,9.199930e-05
399.00,8.765743e-05
400.00,8.353286e-05
401.00,8.629495e-05
402.00,8.911597e-05
403.00,9.199612e-05
404.00,9.493573e-05
405.00,9.793518e-05
406.00,1.009948e-04
407.00,1.041150e-04
408.00,1.072959e-04
409.00,1.105381e-04
410.00,1.138418e-04
411.00,1.172071e-04
412.00,1.206346e-04
413.00,1.241243e-04
414.00,1.276766e-04
415.00,1.312917e-04
416.00,1.349698e-04
417.00,1.387113e-04
418.00,1.425162e-04
419.00,1.463848e-04
420.00,1.503177e-04
421.00,1.351536e-04
422.00,1.215690e-04
423.00,1.093940e-04
424.00,9.847770e-05
425.00,8.868611e-05
426.00,7.989971e-05
427.00,7.201212e-05
428.00,6.492857e-05
429.00,5.856456e-05
430.00,5.284473e-05
431.00,4.770183e-05
432.00,4.307588e-05
433.00,3.891328e-05
434.00,3.516618e-05
435.00,3.179181e-05
436.00,2.875192e-05
437.00,2.601232e-05
438.00,2.354242e-05
439.00,2.131483e-05
440.00,1.930508e-05
441.00,1.860572e-05
442.00,1.793408e-05
443.00,1.728892e-05
444.00,1.666911e-05
445.00,1.607357e-05
446.00,1.550129e-05
447.00,1.495127e-05
448.00,1.442259e-05
449.00,1.391434e-05
450.00,1.342567e-05
451.00,1.295577e-05
452.00,1.250386e-05
453.00,1.206919e-05
454.00,1.165105e-05
455.00,1.124876e-05
456.00,1.086168e-05
457.00,1.048917e-05
458.00,1.013065e-05
459.00,9.785539e-06
460.00,9.453331e-06
461.00,1.044637e-05
462.00,1.152968e-05
463.00,1.271010e-05
464.00,1.399490e-05
465.00,1.539180e-05
466.00,1.690895e-05
467.00,1.855497e-05
468.00,2.033897e-05
469.00,2.227057e-05
470.00,2.435989e-05
471.00,2.661761e-05
472.00,2.905497e-05
473.00,3.168378e-05
474.00,3.451647e-05
475.00,3.756607e-05
476.00,4.084626e-05
477.00,4.437139e-05
478.00,4.815647e-05
479.00,5.221723e-05
480.00,5.657026e-05
481.00,6.918256e-05
482.00,8.442707e-05
483.00,1.028155e-04
484.00,1.249520e-04
485.00,1.515483e-04
486.00,1.834411e-04
487.00,2.216128e-04
488.00,2.672145e-04
489.00,3.215926e-04
490.00,3.863193e-04
491.00,4.632275e-04
492.00,5.544506e-04
493.00,6.624675e-04
494.00,7.901543e-04
495.00,9.408424e-04
496.00,1.118385e-03
497.00,1.327230e-03
498.00,1.572511e-03
499.00,1.860134e-03
500.00,2.196869e-03
501.00,1.866282e-03
502.00,1.586507e-03
503.00,1.349584e-03
504.00,1.148810e-03
505.00,9.785531e-04
506.00,8.340768e-04
507.00,7.113944e-04
508.00,6.071489e-04
509.00,5.185107e-04
510.00,4.430938e-04
511.00,3.788815e-04
512.00,4.488196e-05
513.00,3.477266e-03
514.00,6.249777e-04
515.00,9.778704e-03
516.00,4.000447e-04
517.00,6.183420e-04
518.00,4.291971e-05
519.00,3.525133e-05
520.00,9.517036e-05
521.00,1.094198e-04
522.00,2.072952e-04
523.00,9.383357e-05
524.00,1.190786e-04
525.00,4.283817e-05
526.00,4.226601e-05
527.00,1.534830e-04
528.00,1.223682e-04
529.00,1.868297e-04
530.00,1.174743e-04
531.00,1.529155e-04
532.00,4.553927e-05
533.00,5.364497e-05
534.00,1.444416e-04
535.00,1.914670e-04
536.00,1.642327e-04
537.00,1.757260e-04
538.00,1.310449e-04
539.00,3.453171e-05
540.00,4.872589e-05
541.00,1.198430e-04
542.00,1.518399e-04
543.00,1.843879e-04
544.00,1.850199e-04
545.00,1.175854e-04
546.00,4.072364e-05
547.00,3.894779e-05
548.00,1.187804e-04
549.00,1.330864e-04
550.00,1.722286e-04
551.00,1.301386e-04
552.00,1.174040e-04
553.00,3.770451e-05
554.00,5.581325e-05
555.00,1.500315e-04
556.00,2.508552e-04
557.00,2.584908e-04
558.00,2.615022e-04
559.00,2.171563e-04
560.00,6.474406e-05
561.00,5.927435e-05
562.00,3.334744e-04
563.00,1.241120e-03
564.00,5.047280e-03
565.00,3.954441e-03
566.00,9.813404e-04
567.00,1.409024e-04
568.00,6.084604e-05
569.00,1.857834e-04
570.00,2.545140e-04
571.00,3.861155e-04
572.00,3.359079e-04
573.00,2.505062e-04
574.00,9.325038e-05
575.00,1.148819e-04
576.00,3.519273e-04
577.00,3.959138e-04
578.00,2.923882e-04
579.00,2.333882e-04
580.00,1.740272e-04
581.00,5.972332e-05
582.00,6.277521e-05
583.00,1.546513e-04
584.00,2.055504e-04
585.00,1.887861e-04
586.00,1.466618e-04
587.00,1.011011e-04
588.00,3.609166e-05
589.00,4.261408e-05
590.00,9.328996e-05
591.00,1.301258e-04
592.00,1.313261e-04
593.00,2.959208e-04
594.00,9.827076e-04
595.00,2.387458e-03
596.00,1.688598e-02
597.00,2.440708e-02
598.00,5.238798e-03
599.00,8.018559e-04
600.00,6.007797e-04
601.00,4.330841e-04
602.00,1.583675e-04
603.00,1.861242e-04
604.00,3.890257e-04
605.00,6.097086e-04
606.00,6.320573e-04
607.00,1.246559e-03
608.00,2.036796e-03
609.00,3.094218e-03
610.00,1.141835e-03
611.00,1.828887e-04
612.00,1.195493e-04
613.00,2.112272e-04
614.00,3.910751e-04
615.00,3.993829e-04
616.00,3.497764e-04
617.00,1.742283e-04
618.00,6.027932e-05
619.00,6.180817e-05
620.00,1.280105e-04
621.00,2.351178e-04
622.00,2.489781e-04
623.00,2.317044e-04
624.00,1.290827e-04
625.00,4.835177e-05
626.00,5.446276e-05
627.00,1.476061e-04
628.00,2.234443e-04
629.00,2.063101e-04
630.00,1.984114e-04
631.00,1.318137e-04
632.00,6.839995e-05
633.00,8.522151e-05
634.00,1.979790e-04
635.00,2.333425e-04
636.00,1.963858e-04
637.00,2.038572e-04
638.00,1.438319e-04
639.00,5.214147e-05
640.00,5.480948e-05
641.00,1.401029e-04
642.00,2.052120e-04
643.00,2.399097e-04
644.00,2.617108e-04
645.00,1.519835e-04
646.00,6.269429e-05
647.00,6.514703e-05
648.00,1.647677e-04
649.00,2.672120e-04
650.00,2.307925e-04
651.00,2.073910e-04
652.00,1.120248e-04
653.00,4.560902e-05
654.00,4.828247e-05
655.00,1.066892e-04
656.00,1.905162e-04
657.00,2.007981e-04
658.00,2.461945e-04
659.00,2.064266e-04
660.00,1.856094e-04
661.00,7.345848e-04
662.00,2.819890e-03
663.00,2.148884e-03
664.00,5.383705e-04
665.00,2.472374e-04
666.00,1.092126e-04
667.00,4.372370e-05
668.00,4.671602e-05
669.00,1.006993e-04
670.00,1.739260e-04
671.00,1.707917e-04
672.00,1.869344e-04
673.00,1.280599e-04
674.00,5.020037e-05
675.00,4.843066e-05
676.00,1.027578e-04
677.00,1.438186e-04
678.00,1.401462e-04
679.00,1.502850e-04
680.00,1.098979e-04
681.00,4.299980e-05
682.00,3.576378e-05
683.00,8.889776e-05
684.00,1.493230e-04
685.00,1.567677e-04
686.00,1.647548e-04
687.00,1.045524e-04
688.00,4.300433e-05
689.00,3.622996e-05
690.00,8.698568e-05
691.00,1.649502e-04
692.00,2.453794e-04
693.00,3.920512e-04
694.00,3.366578e-04
695.00,1.520209e-04
696.00,1.462145e-04
697.00,2.642481e-04
698.00,3.697553e-04
699.00,3.529903e-04
700.00,3.266104e-04
701.00,2.892013e-04
702.00,1.402683e-04
703.00,1.394346e-04
704.00,2.653951e-04
705.00,3.609500e-04
706.00,5.000276e-04
707.00,1.002902e-03
708.00,1.486171e-03
709.00,6.585788e-04
710.00,3.155116e-04
711.00,3.071175e-04
712.00,2.635377e-04
713.00,2.364501e-04
714.00,2.557943e-04
715.00,1.801720e-04
716.00,8.396839e-05
717.00,9.606592e-05
718.00,1.862120e-04
719.00,2.967514e-04
720.00,2.812615e-04
721.00,2.792993e-04
722.00,2.027481e-04
723.00,9.497295e-05
724.00,1.175772e-04
725.00,1.856378e-04
726.00,2.959829e-04
727.00,2.697080e-04
728.00,2.818865e-04
729.00,2.193782e-04
730.00,1.990374e-04
731.00,1.280392e-04
732.00,6.342040e-05
733.00,8.002263e-05
734.00,1.285433e-04
735.00,1.968409e-04
736.00,1.710719e-04
737.00,1.750027e-04
738.00,1.511957e-04
739.00,7.845923e-05
740.00,8.869229e-05
741.00,1.486076e-04
742.00,2.185613e-04
743.00,2.319534e-04
744.00,2.116496e-04
745.00,1.634116e-04
746.00,8.498809e-05
747.00,1.017823e-04
748.00,1.613826e-04
749.00,1.943322e-04
750.00,1.964743e-04
751.00,1.682242e-04
752.00,1.290354e-04
753.00,6.020105e-05
754.00,6.834417e-05
755.00,1.139480e-04
756.00,1.649206e-04
757.00,2.060257e-04
758.00,1.634746e-04
759.00,1.326844e-04
760.00,6.721649e-05
761.00,8.938488e-05
762.00,1.685467e-04
763.00,2.254559e-04
764.00,2.475747e-04
765.00,1.894076e-04
766.00,1.483920e-04
767.00,7.272858e-05
768.00,8.875011e-05
769.00,1.557579e-04
770.00,1.883227e-04
771.00,2.069862e-04
772.00,1.880494e-04
773.00,1.503592e-04
774.00,8.309575e-05
775.00,9.405945e-05
776.00,1.602234e-04
777.00,2.062404e-04
778.00,2.237056e-04
779.00,2.080849e-04
780.00,1.546050e-04
781.00,7.922742e-05
782.00,7.967941e-05
783.00,1.142098e-04
784.00,1.393365e-04
785.00,1.336293e-04
786.00,1.308223e-04
787.00,1.208390e-04
788.00,6.932544e-05
789.00,8.238354e-05
790.00,1.306423e-04
791.00,1.685496e-04
792.00,2.037986e-04
793.00,1.994653e-04
794.00,1.702049e-04
795.00,8.701543e-05
796.00,9.329286e-05
797.00,1.523065e-04
798.00,1.964046e-04
799.00,2.397372e-04
800.00,1.831682e-04
801.00,1.561163e-04
802.00,8.868211e-05
803.00,1.029870e-04
804.00,1.862591e-04
805.00,2.169879e-04
806.00,3.001160e-04
807.00,3.160588e-04
808.00,2.943767e-04
809.00,1.428691e-04
810.00,1.083526e-04
811.00,1.620133e-04
812.00,1.738265e-04
813.00,1.859944e-04
814.00,1.998942e-04
815.00,1.803847e-04
816.00,1.026152e-04
817.00,9.980442e-05
818.00,1.965005e-04
819.00,2.621989e-04
820.00,2.478993e-04
821.00,2.165950e-04
822.00,1.594991e-04
823.00,8.912945e-05
824.00,8.032499e-05
825.00,1.335618e-04
826.00,1.881872e-04
827.00,2.036387e-04
828.00,2.286125e-04
829.00,2.215380e-04
830.00,1.600728e-04
831.00,2.185244e-04
832.00,3.729131e-04
833.00,3.596637e-04
834.00,2.640527e-04
835.00,2.345610e-04
836.00,1.767964e-04
837.00,9.716133e-05
838.00,1.186192e-04
839.00,1.906301e-04
840.00,2.640273e-04
841.00,2.770008e-04
842.00,2.809431e-04
843.00,2.840512e-04
844.00,2.734958e-04
845.00,2.403850e-04
846.00,1.439442e-04
847.00,1.737270e-04
848.00,2.490310e-04
849.00,2.678935e-04
850.00,2.660117e-04
851.00,2.200405e-04
852.00,1.829482e-04
853.00,9.421799e-05
854.00,9.520997e-05
855.00,1.475998e-04
856.00,1.739461e-04
857.00,2.395062e-04
858.00,2.157767e-04
859.00,1.896698e-04
860.00,1.043480e-04
861.00,1.152223e-04
862.00,2.027482e-04
863.00,2.128260e-04
864.00,2.670129e-04
865.00,3.452656e-04
866.00,6.462254e-04
867.00,7.626864e-04
868.00,1.214381e-03
869.00,1.629676e-03
870.00,7.968255e-04
871.00,3.990957e-04
872.00,2.905546e-04
873.00,2.285436e-04
874.00,1.157539e-04
875.00,1.002819e-04
876.00,1.670924e-04
877.00,2.227223e-04
878.00,2.295531e-04
879.00,2.432419e-04
880.00,1.875774e-04
881.00,9.556929e-05
882.00,9.605714e-05
883.00,1.594136e-04
884.00,2.122983e-04
885.00,2.328495e-04
886.00,2.338234e-04
887.00,1.747920e-04
888.00,1.081215e-04
889.00,1.103614e-04
890.00,1.766671e-04
891.00,2.322464e-04
892.00,2.330962e-04
893.00,2.104308e-04
894.00,1.658819e-04
895.00,9.162410e-05
896.00,8.917208e-05
897.00,1.494157e-04
898.00,1.855375e-04
899.00,1.993587e-04
900.00,1.676442e-04
901.00,1.312911e-04
902.00,8.942049e-05
903.00,9.435769e-05
904.00,1.597117e-04
905.00,1.979844e-04
906.00,2.113361e-04
907.00,1.846491e-04
908.00,1.497733e-04
909.00,1.071757e-04
910.00,1.274460e-04
911.00,2.594568e-04
912.00,3.205657e-04
913.00,2.884261e-04
914.00,2.140632e-04
915.00,1.571666e-04
916.00,1.006003e-04
917.00,9.393739e-05
918.00,1.583406e-04
919.00,1.907407e-04
920.00,2.490418e-04
921.00,2.158619e-04
922.00,1.550494e-04
923.00,9.357732e-05
924.00,8.523463e-05
925.00,1.526222e-04
926.00,1.723161e-04
927.00,1.924893e-04
928.00,1.737584e-04
929.00,1.369174e-04
930.00,9.696441e-05
931.00,9.045083e-05
932.00,1.548123e-04
933.00,2.041216e-04
934.00,2.248406e-04
935.00,1.896116e-04
936.00,1.494256e-04
937.00,9.630041e-05
938.00,9.773404e-05
939.00,1.520744e-04
940.00,1.924496e-04
941.00,1.974269e-04
942.00,1.648693e-04
943.00,1.275163e-04
944.00,8.617932e-05
945.00,9.379950e-05
946.00,1.367767e-04
947.00,1.698961e-04
948.00,1.819157e-04
949.00,1.615755e-04
950.00,1.361134e-04
951.00,9.647461e-05
952.00,9.301426e-05
953.00,1.342176e-04
954.00,1.664523e-04
955.00,1.840930e-04
956.00,1.744203e-04
957.00,1.666602e-04
958.00,1.606373e-04
959.00,1.591852e-04
960.00,1.386850e-04
961.00,1.410938e-04
962.00,2.287034e-04
963.00,2.750526e-04
964.00,2.723097e-04
965.00,2.347015e-04
966.00,1.972696e-04
967.00,1.331138e-04
968.00,1.192381e-04
969.00,1.828077e-04
970.00,2.165543e-04
971.00,2.123753e-04
972.00,1.586432e-04
973.00,1.164321e-04
974.00,8.935251e-05
975.00,1.039159e-04
976.00,1.570248e-04
977.00,1.727294e-04
978.00,1.642153e-04
979.00,1.553557e-04
980.00,1.277850e-04
981.00,8.415449e-05
982.00,9.607741e-05
983.00,1.311241e-04
984.00,1.548784e-04
985.00,1.661730e-04
986.00,1.589239e-04
987.00,1.374718e-04
988.00,8.468540e-05
989.00,8.511754e-05
990.00,1.227499e-04
991.00,1.501405e-04
992.00,1.822512e-04
993.00,1.815856e-04
994.00,1.769477e-04
995.00,1.221801e-04
996.00,1.237106e-04
997.00,1.782287e-04
998.00,2.118927e-04
999.00,2.316572e-04
1000.00,1.851972e-04
1001.00,1.690126e-04
1002.00,1.124094e-04
1003.00,1.194927e-04
1004.00,1.860773e-04
1005.00,2.152885e-04
1006.00,2.194043e-04
1007.00,1.673420e-04
1008.00,1.354137e-04
1009.00,8.249333e-05
1010.00,7.785036e-05
1011.00,1.164500e-04
1012.00,1.463516e-04
1013.00,1.703210e-04
1014.00,1.557230e-04
1015.00,1.316850e-04
1016.00,8.942435e-05
1017.00,9.759312e-05
1018.00,1.461799e-04
1019.00,1.722782e-04
1020.00,1.785886e-04
1021.00,1.683518e-04
1022.00,1.531996e-04
1023.00,8.083966e-05
1024.00,7.927651e-05
1025.00,9.073416e-05
1026.00,1.389951e-04
1027.00,1.347082e-04
1028.00,1.371204e-04
1029.00,1.162011e-04
1030.00,8.251623e-05
1031.00,8.412278e-05
1032.00,1.010683e-04
1033.00,1.369534e-04
1034.00,1.296921e-04
1035.00,1.519762e-04
1036.00,1.255454e-04
1037.00,1.034499e-04
1038.00,9.087178e-05
1039.00,1.243520e-04
1040.00,1.658965e-04
1041.00,1.485131e-04
1042.00,1.512101e-04
1043.00,1.092678e-04
1044.00,9.586295e-05
1045.00,9.074687e-05
1046.00,1.355378e-04
1047.00,1.670013e-04
1048.00,1.651773e-04
1049.00,1.530708e-04
1050.00,1.162113e-04
1051.00,9.597016e-05
1052.00,9.211562e-05
1053.00,1.334510e-04
1054.00,1.466144e-04
1055.00,1.440854e-04
1056.00,1.378985e-04
1057.00,1.184940e-04
1058.00,8.665828e-05
1059.00,8.878248e-05
1060.00,1.299108e-04
1061.00,1.392020e-04
1062.00,1.438053e-04
1063.00,1.380343e-04
1064.00,1.203614e-04
1065.00,8.603243e-05
1066.00,8.487512e-05
1067.00,1.191852e-04
1068.00,1.380672e-04
1069.00,1.407745e-04
1070.00,1.376304e-04
1071.00,9.915306e-05
1072.00,6.834848e-05
1073.00,6.678390e-05
1074.00,8.644564e-05
1075.00,1.099945e-04
1076.00,1.022310e-04
1077.00,1.186448e-04
1078.00,9.895403e-05
1079.00,1.088060e-04
1080.00,8.303491e-05
1081.00,6.672279e-05
1082.00,6.810648e-05
1083.00,8.887980e-05
1084.00,1.428025e-04
1085.00,1.549118e-04
1086.00,1.998010e-04
1087.00,1.379961e-04
1088.00,9.167143e-05
1089.00,8.072789e-05
1090.00,1.043709e-04
1091.00,1.307658e-04
1092.00,1.322862e-04
1093.00,1.719460e-04
1094.00,1.602327e-04
1095.00,1.900276e-04
1096.00,2.639065e-04
1097.00,4.144079e-04
1098.00,3.908592e-04
1099.00,2.620364e-04
1100.00,2.667233e-04
1101.00,1.679803e-04
1102.00,1.233785e-04
1103.00,9.447546e-05
1104.00,1.133808e-04
1105.00,1.355524e-04
1106.00,1.356180e-04
1107.00,1.386973e-04
1108.00,9.396080e-05
1109.00,7.847152e-05
1110.00,8.592458e-05
1111.00,1.336393e-04
1112.00,1.682874e-04
1113.00,1.479842e-04
1114.00,1.391051e-04
1115.00,9.425172e-05
1116.00,7.969380e-05
1117.00,8.117317e-05
1118.00,1.153853e-04
1119.00,1.445029e-04
1120.00,1.368395e-04
1121.00,1.349065e-04
1122.00,9.680702e-05
1123.00,6.916674e-05
1124.00,5.947251e-05
1125.00,7.524581e-05
1126.00,9.505278e-05
1127.00,9.625254e-05
1128.00,9.748266e-05
1129.00,7.538994e-05
1130.00,6.738168e-05
1131.00,6.834800e-05
1132.00,9.533134e-05
1133.00,1.104019e-04
1134.00,9.866119e-05
1135.00,1.046384e-04
1136.00,9.483212e-05
1137.00,9.347184e-05
1138.00,1.075417e-04
1139.00,1.673341e-04
1140.00,1.982058e-04
1141.00,1.560823e-04
1142.00,1.268007e-04
1143.00,8.198334e-05
1144.00,5.893333e-05
1145.00,5.830593e-05
1146.00,7.875959e-05
1147.00,9.751536e-05
1148.00,9.626235e-05
1149.00,1.015830e-04
1150.00,8.283632e-05
1151.00,6.564500e-05
1152.00,5.994450e-05
1153.00,7.553244e-05
1154.00,9.882273e-05
1155.00,1.034363e-04
1156.00,1.189161e-04
1157.00,9.616746e-05
1158.00,6.884784e-05
1159.00,5.846394e-05
1160.00,7.088883e-05
1161.00,9.176312e-05
1162.00,9.350810e-05
1163.00,1.053289e-04
1164.00,8.881582e-05
1165.00,6.724246e-05
1166.00,6.002709e-05
1167.00,6.991954e-05
1168.00,8.617640e-05
1169.00,9.844170e-05
1170.00,1.650537e-04
1171.00,2.519833e-04
1172.00,3.702723e-04
1173.00,5.241493e-04
1174.00,5.357813e-04
1175.00,3.190475e-04
1176.00,1.398549e-04
1177.00,9.442076e-05
1178.00,6.718340e-05
1179.00,5.027395e-05
1180.00,4.858928e-05
1181.00,6.152642e-05
1182.00,8.357807e-05
1183.00,8.074209e-05
1184.00,8.594882e-05
1185.00,7.413731e-05
1186.00,5.843843e-05
1187.00,5.788313e-05
1188.00,6.770009e-05
1189.00,8.838113e-05
1190.00,8.605696e-05
1191.00,8.158816e-05
1192.00,7.685521e-05
1193.00,8.030204e-05
1194.00,7.036286e-05
1195.00,5.552320e-05
1196.00,6.778193e-05
1197.00,9.575161e-05
1198.00,1.116963e-04
1199.00,9.766062e-05
1200.00,9.750033e-05
1201.00,9.158314e-05
1202.00,9.579113e-05
1203.00,1.649388e-04
1204.00,2.950353e-04
1205.00,3.136391e-04
1206.00,1.880692e-04
1207.00,1.244974e-04
1208.00,8.696745e-05
1209.00,5.903469e-05
1210.00,6.190923e-05
1211.00,8.117736e-05
1212.00,1.040037e-04
1213.00,9.589988e-05
1214.00,8.920236e-05
1215.00,8.022341e-05
1216.00,6.104146e-05
1217.00,6.142753e-05
1218.00,7.473942e-05
1219.00,9.010407e-05
1220.00,9.281433e-05
1221.00,9.199266e-05
1222.00,8.122910e-05
1223.00,5.818270e-05
1224.00,5.674109e-05
1225.00,7.073340e-05
1226.00,8.298481e-05
1227.00,8.020132e-05
1228.00,7.729592e-05
1229.00,7.155569e-05
1230.00,5.664595e-05
1231.00,5.619374e-05
1232.00,7.025728e-05
1233.00,8.273107e-05
1234.00,8.912453e-05
1235.00,9.018632e-05
1236.00,8.348421e-05
1237.00,6.440175e-05
1238.00,6.390691e-05
1239.00,7.742991e-05
1240.00,8.898739e-05
1241.00,9.123080e-05
1242.00,8.714254e-05
1243.00,7.757612e-05
1244.00,6.068997e-05
1245.00,5.936337e-05
1246.00,7.352600e-05
1247.00,8.297337e-05
1248.00,8.707976e-05
1249.00,8.361170e-05
1250.00,7.142063e-05
1251.00,5.537881e-05
1252.00,5.568183e-05
1253.00,6.991351e-05
1254.00,8.518893e-05
1255.00,9.474465e-05
1256.00,9.339336e-05
1257.00,8.659908e-05
1258.00,6.306036e-05
1259.00,6.402961e-05
1260.00,8.332010e-05
1261.00,9.905903e-05
1262.00,1.021494e-04
1263.00,8.690955e-05
1264.00,6.872605e-05
1265.00,4.541725e-05
1266.00,4.377512e-05
1267.00,6.201208e-05
1268.00,8.358673e-05
1269.00,8.894395e-05
1270.00,7.972938e-05
1271.00,7.204884e-05
1272.00,6.239822e-05
1273.00,8.373992e-05
1274.00,1.368050e-04
1275.00,1.650981e-04
1276.00,1.340292e-04
1277.00,8.816291e-05
1278.00,6.692842e-05
1279.00,4.637865e-05
1280.00,4.651621e-05
1281.00,6.048769e-05
1282.00,6.998704e-05
1283.00,7.635500e-05
1284.00,7.278707e-05
1285.00,6.761338e-05
1286.00,5.194675e-05
1287.00,5.031330e-05
1288.00,6.846360e-05
1289.00,9.272640e-05
1290.00,1.611915e-04
1291.00,4.358755e-04
1292.00,1.346210e-03
1293.00,1.806677e-03
1294.00,1.589974e-03
1295.00,8.971020e-04
1296.00,3.406920e-04
1297.00,1.961966e-04
1298.00,1.604048e-04
1299.00,1.375441e-04
1300.00,7.701030e-05
1301.00,5.959528e-05
1302.00,6.559998e-05
1303.00,6.590060e-05
1304.00,7.056606e-05
1305.00,6.974110e-05
1306.00,6.706765e-05
1307.00,5.085489e-05
1308.00,4.826661e-05
1309.00,5.750281e-05
1310.00,6.397209e-05
1311.00,7.017868e-05
1312.00,7.061161e-05
1313.00,7.534458e-05
1314.00,7.241412e-05
1315.00,6.581712e-05
1316.00,4.690797e-05
1317.00,4.428102e-05
1318.00,5.851998e-05
1319.00,6.962395e-05
1320.00,7.593499e-05
1321.00,7.466511e-05
1322.00,6.454565e-05
1323.00,4.266488e-05
1324.00,3.817801e-05
1325.00,4.753743e-05
1326.00,5.653003e-05
1327.00,6.248947e-05
1328.00,6.694550e-05
1329.00,8.194827e-05
1330.00,1.246090e-04
1331.00,3.628821e-04
1332.00,9.423997e-04
1333.00,8.734451e-04
1334.00,3.762798e-04
1335.00,1.312906e-04
1336.00,6.535576e-05
1337.00,4.225059e-05
1338.00,4.367846e-05
1339.00,5.568481e-05
1340.00,6.555478e-05
1341.00,7.094248e-05
1342.00,6.857443e-05
1343.00,6.150830e-05
1344.00,4.727777e-05
1345.00,4.602424e-05
1346.00,5.447108e-05
1347.00,6.237123e-05
1348.00,6.713948e-05
1349.00,6.676060e-05
1350.00,6.026369e-05
1351.00,4.427070e-05
1352.00,4.073248e-05
1353.00,4.994898e-05
1354.00,5.676029e-05
1355.00,6.051636e-05
1356.00,5.699271e-05
1357.00,5.387809e-05
1358.00,4.494802e-05
1359.00,4.721584e-05
1360.00,6.242943e-05
1361.00,6.679566e-05
1362.00,6.731203e-05
1363.00,6.183618e-05
1364.00,5.586743e-05
1365.00,4.523077e-05
1366.00,4.233564e-05
1367.00,5.267083e-05
1368.00,6.072586e-05
1369.00,6.400897e-05
1370.00,6.075240e-05
1371.00,5.229365e-05
1372.00,4.098508e-05
1373.00,4.025892e-05
1374.00,5.268131e-05
1375.00,6.806493e-05
1376.00,9.145595e-05
1377.00,1.165349e-04
1378.00,1.191494e-04
1379.00,8.162904e-05
1380.00,6.206680e-05
1381.00,6.355368e-05
1382.00,6.494515e-05
1383.00,6.189138e-05
1384.00,5.404317e-05
1385.00,4.875697e-05
1386.00,4.006170e-05
1387.00,4.017008e-05
1388.00,5.215713e-05
1389.00,6.200356e-05
1390.00,6.315301e-05
1391.00,6.007010e-05
1392.00,5.269266e-05
1393.00,4.209208e-05
1394.00,4.414895e-05
1395.00,5.424205e-05
1396.00,6.097633e-05
1397.00,6.112739e-05
1398.00,5.683782e-05
1399.00,4.903838e-05
1400.00,4.167216e-05
1401.00,4.499728e-05
1402.00,5.737087e-05
1403.00,6.684402e-05
1404.00,7.229724e-05
1405.00,8.450238e-05
1406.00,1.003523e-04
1407.00,1.060979e-04
1408.00,1.181303e-04
1409.00,1.267353e-04
1410.00,1.008552e-04
1411.00,7.494682e-05
1412.00,5.824395e-05
1413.00,4.692088e-05
1414.00,3.913536e-05
1415.00,4.371646e-05
1416.00,6.073208e-05
1417.00,6.890632e-05
1418.00,6.219093e-05
1419.00,5.483302e-05
1420.00,4.892177e-05
1421.00,4.046511e-05
1422.00,3.969730e-05
1423.00,4.965323e-05
1424.00,5.550437e-05
1425.00,5.472752e-05
1426.00,5.501284e-05
1427.00,6.078095e-05
1428.00,6.391064e-05
1429.00,5.890840e-05
1430.00,4.811958e-05
1431.00,4.507113e-05
1432.00,5.330675e-05
1433.00,5.766505e-05
1434.00,5.898662e-05
1435.00,5.231859e-05
1436.00,4.506934e-05
1437.00,3.735177e-05
1438.00,3.701284e-05
1439.00,4.697052e-05
1440.00,5.618591e-05
1441.00,6.539540e-05
1442.00,6.290189e-05
1443.00,5.254450e-05
1444.00,4.084483e-05
1445.00,3.994768e-05
1446.00,5.065492e-05
1447.00,5.822745e-05
1448.00,6.050788e-05
1449.00,5.264579e-05
1450.00,4.690914e-05
1451.00,4.083416e-05
1452.00,4.098110e-05
1453.00,5.056049e-05
1454.00,5.473074e-05
1455.00,6.252633e-05
1456.00,6.885619e-05
1457.00,9.400510e-05
1458.00,1.878860e-04
1459.00,7.412139e-04
1460.00,3.288984e-03
1461.00,4.443659e-03
1462.00,1.988441e-03
1463.00,5.264409e-04
1464.00,1.658213e-04
1465.00,7.140765e-05
1466.00,4.748126e-05
1467.00,4.850611e-05
1468.00,4.986491e-05
1469.00,5.628149e-05
1470.00,5.747357e-05
1471.00,5.599481e-05
1472.00,4.841473e-05
1473.00,4.498074e-05
1474.00,5.229517e-05
1475.00,5.248615e-05
1476.00,5.435717e-05
1477.00,5.194203e-05
1478.00,4.991694e-05
1479.00,4.168942e-05
1480.00,3.940264e-05
1481.00,4.946991e-05
1482.00,5.181936e-05
1483.00,5.499908e-05
1484.00,4.952591e-05
1485.00,4.508108e-05
1486.00,3.988764e-05
1487.00,4.180715e-05
1488.00,5.422913e-05
1489.00,6.146368e-05
1490.00,6.684232e-05
1491.00,5.885440e-05
1492.00,5.113847e-05
1493.00,3.935153e-05
1494.00,3.897871e-05
1495.00,5.355402e-05
1496.00,5.976881e-05
1497.00,6.417438e-05
1498.00,5.485748e-05
1499.00,4.671823e-05
1500.00,3.745784e-05
1501.00,3.706203e-05
1502.00,4.731076e-05
1503.00,5.021272e-05
1504.00,5.688296e-05
1505.00,5.787435e-05
1506.00,6.178336e-05
1507.00,5.546328e-05
1508.00,5.700501e-05
1509.00,6.875635e-05
1510.00,6.718713e-05
1511.00,6.615005e-05
1512.00,5.749116e-05
1513.00,5.098946e-05
1514.00,3.987934e-05
1515.00,3.770690e-05
1516.00,4.765649e-05
1517.00,5.224970e-05
1518.00,5.662335e-05
1519.00,5.036899e-05
1520.00,4.464086e-05
1521.00,3.525150e-05
1522.00,3.434242e-05
1523.00,4.292200e-05
1524.00,4.670093e-05
1525.00,5.192828e-05
1526.00,4.920404e-05
1527.00,4.582259e-05
1528.00,3.648534e-05
1529.00,3.559895e-05
1530.00,4.662171e-05
1531.00,5.216467e-05
1532.00,5.726746e-05
1533.00,5.577930e-05
1534.00,5.326834e-05
1535.00,4.290833e-05
1536.00,4.113318e-05
1537.00,5.003485e-05
1538.00,5.183361e-05
1539.00,5.111009e-05
1540.00,4.657547e-05
1541.00,4.636295e-05
1542.00,4.563581e-05
1543.00,4.443192e-05
1544.00,3.931826e-05
1545.00,3.787392e-05
1546.00,4.721710e-05
1547.00,5.190349e-05
1548.00,5.363775e-05
1549.00,4.933671e-05
1550.00,4.351914e-05
1551.00,3.570304e-05
1552.00,3.357081e-05
1553.00,4.097151e-05
1554.00,4.587786e-05
1555.00,5.220666e-05
1556.00,5.464812e-05
1557.00,5.166575e-05
1558.00,4.017740e-05
1559.00,3.663499e-05
1560.00,4.446549e-05
1561.00,4.831655e-05
1562.00,5.159112e-05
1563.00,4.943928e-05
1564.00,4.441817e-05
1565.00,3.601693e-05
1566.00,3.534604e-05
1567.00,4.502793e-05
1568.00,5.143523e-05
1569.00,5.699888e-05
1570.00,5.447141e-05
1571.00,4.570476e-05
1572.00,3.436196e-05
1573.00,3.315655e-05
1574.00,4.025130e-05
1575.00,4.458127e-05
1576.00,4.628117e-05
1577.00,4.620546e-05
1578.00,4.368770e-05
1579.00,3.537303e-05
1580.00,3.377691e-05
1581.00,3.994930e-05
1582.00,4.225927e-05
1583.00,4.308874e-05
1584.00,4.200530e-05
1585.00,3.827039e-05
1586.00,3.412313e-05
1587.00,3.909004e-05
1588.00,5.139406e-05
1589.00,5.472517e-05
1590.00,5.179025e-05
1591.00,4.661602e-05
1592.00,4.260262e-05
1593.00,3.599439e-05
1594.00,3.769957e-05
1595.00,4.929569e-05
1596.00,5.841999e-05
1597.00,6.507638e-05
1598.00,5.922085e-05
1599.00,4.763322e-05
1600.00,3.539073e-05
1601.00,3.244739e-05
1602.00,3.730631e-05
1603.00,3.871611e-05
1604.00,4.019617e-05
1605.00,4.070783e-05
1606.00,3.983012e-05
1607.00,3.281311e-05
1608.00,3.194484e-05
1609.00,3.958419e-05
1610.00,4.972123e-05
1611.00,5.999038e-05
1612.00,6.534613e-05
1613.00,5.948184e-05
1614.00,4.307036e-05
1615.00,3.615628e-05
1616.00,3.926135e-05
1617.00,4.370675e-05
1618.00,4.622397e-05
1619.00,4.381923e-05
1620.00,3.706499e-05
1621.00,2.938650e-05
1622.00,3.001471e-05
1623.00,3.742609e-05
1624.00,4.313462e-05
1625.00,4.605858e-05
1626.00,4.487033e-05
1627.00,4.101116e-05
1628.00,3.547480e-05
1629.00,3.794030e-05
1630.00,4.646021e-05
1631.00,4.787240e-05
1632.00,4.541715e-05
1633.00,4.468520e-05
1634.00,4.279083e-05
1635.00,3.591985e-05
1636.00,3.411029e-05
1637.00,3.716450e-05
1638.00,3.797748e-05
1639.00,3.917587e-05
1640.00,4.069067e-05
1641.00,3.786385e-05
1642.00,3.077845e-05
1643.00,2.849826e-05
1644.00,3.308855e-05
1645.00,3.841731e-05
1646.00,4.244484e-05
1647.00,4.233088e-05
1648.00,3.868377e-05
1649.00,3.363589e-05
1650.00,3.343225e-05
1651.00,3.860272e-05
1652.00,4.037287e-05
1653.00,3.922654e-05
1654.00,3.721882e-05
1655.00,3.271285e-05
1656.00,2.782184e-05
1657.00,2.702256e-05
1658.00,3.235590e-05
1659.00,3.843709e-05
1660.00,4.257473e-05
1661.00,4.451776e-05
1662.00,4.156611e-05
1663.00,3.823340e-05
1664.00,3.392694e-05
1665.00,2.774275e-05
1666.00,2.770720e-05
1667.00,3.378476e-05
1668.00,3.999298e-05
1669.00,4.053876e-05
1670.00,3.896054e-05
1671.00,3.439584e-05
1672.00,2.952285e-05
1673.00,2.938693e-05
1674.00,3.408174e-05
1675.00,3.930092e-05
1676.00,3.932529e-05
1677.00,3.806194e-05
1678.00,3.312203e-05
1679.00,2.787844e-05
1680.00,2.759740e-05
1681.00,3.232845e-05
1682.00,3.782048e-05
1683.00,3.884275e-05
1684.00,3.904886e-05
1685.00,3.571385e-05
1686.00,3.133358e-05
1687.00,3.255113e-05
1688.00,3.753231e-05
1689.00,4.187634e-05
1690.00,4.346370e-05
1691.00,4.564982e-05
1692.00,4.097020e-05
1693.00,3.510170e-05
1694.00,3.680358e-05
1695.00,4.943578e-05
1696.00,6.492963e-05
1697.00,6.686000e-05
1698.00,5.901586e-05
1699.00,4.497144e-05
1700.00,3.332942e-05
1701.00,3.182490e-05
1702.00,3.703036e-05
1703.00,4.162789e-05
1704.00,3.998127e-05
1705.00,3.734033e-05
1706.00,3.241485e-05
1707.00,2.749299e-05
1708.00,2.729437e-05
1709.00,3.250229e-05
1710.00,3.903474e-05
1711.00,4.080032e-05
1712.00,4.031265e-05
1713.00,3.662377e-05
1714.00,3.118632e-05
1715.00,3.138341e-05
1716.00,3.628545e-05
1717.00,3.923082e-05
1718.00,3.874069e-05
1719.00,3.829303e-05
1720.00,3.534694e-05
1721.00,3.093166e-05
1722.00,3.242168e-05
1723.00,4.293468e-05
1724.00,5.985739e-05
1725.00,7.056883e-05
1726.00,6.609336e-05
1727.00,4.911304e-05
1728.00,3.372240e-05
1729.00,2.901796e-05
1730.00,3.094656e-05
1731.00,3.458198e-05
1732.00,3.463896e-05
1733.00,3.316658e-05
1734.00,2.981150e-05
1735.00,2.543426e-05
1736.00,2.545501e-05
1737.00,3.012482e-05
1738.00,3.501340e-05
1739.00,3.640512e-05
1740.00,3.400700e-05
1741.00,2.877484e-05
1742.00,2.449285e-05
1743.00,2.607821e-05
1744.00,3.343765e-05
1745.00,3.714305e-05
1746.00,3.589310e-05
1747.00,3.215577e-05
1748.00,2.750189e-05
1749.00,2.440575e-05
1750.00,2.506064e-05
1751.00,3.029829e-05
1752.00,3.213795e-05
1753.00,3.172935e-05
1754.00,3.063373e-05
1755.00,2.880998e-05
1756.00,2.648402e-05
1757.00,2.750755e-05
1758.00,3.390041e-05
1759.00,3.669258e-05
1760.00,3.722690e-05
1761.00,3.620383e-05
1762.00,3.618372e-05
1763.00,3.710080e-05
1764.00,4.309397e-05
1765.00,5.423247e-05
1766.00,5.048824e-05
1767.00,4.151007e-05
1768.00,3.310871e-05
1769.00,2.773836e-05
1770.00,2.420807e-05
1771.00,2.343356e-05
1772.00,2.683109e-05
1773.00,2.828422e-05
1774.00,3.185835e-05
1775.00,3.913278e-05
1776.00,5.955297e-05
1777.00,9.978666e-05
1778.00,1.350123e-04
1779.00,1.156122e-04
1780.00,8.054178e-05
1781.00,6.553536e-05
1782.00,4.827971e-05
1783.00,3.668382e-05
1784.00,3.064176e-05
1785.00,2.702511e-05
1786.00,2.508851e-05
1787.00,2.517360e-05
1788.00,3.036569e-05
1789.00,3.257476e-05
1790.00,3.356982e-05
1791.00,3.159112e-05
1792.00,2.788125e-05
1793.00,2.412332e-05
1794.00,2.408055e-05
1795.00,3.235010e-05
1796.00,3.641190e-05
1797.00,3.759778e-05
1798.00,3.465863e-05
1799.00,2.846633e-05
1800.00,2.280497e-05
1801.00,2.127961e-05
1802.00,2.598316e-05
1803.00,2.816341e-05
1804.00,2.982686e-05
1805.00,3.001525e-05
1806.00,2.875081e-05
1807.00,2.566425e-05
1808.00,2.539833e-05
1809.00,3.322474e-05
1810.00,3.704152e-05
1811.00,3.829377e-05
1812.00,3.413865e-05
1813.00,2.837872e-05
1814.00,2.345191e-05
1815.00,2.172589e-05
1816.00,2.633870e-05
1817.00,2.946196e-05
1818.00,3.281754e-05
1819.00,3.140120e-05
1820.00,2.724158e-05
1821.00,2.332040e-05
1822.00,2.198284e-05
1823.00,2.758976e-05
1824.00,3.047317e-05
1825.00,3.178655e-05
1826.00,2.830078e-05
1827.00,2.325386e-05
1828.00,2.076970e-05
1829.00,2.126229e-05
1830.00,2.594749e-05
1831.00,2.685371e-05
1832.00,2.671377e-05
1833.00,2.536138e-05
1834.00,2.263013e-05
1835.00,2.062656e-05
1836.00,1.997061e-05
1837.00,2.412555e-05
1838.00,2.617257e-05
1839.00,2.835290e-05
1840.00,2.801710e-05
1841.00,2.610411e-05
1842.00,2.554540e-05
1843.00,2.571448e-05
1844.00,3.136841e-05
1845.00,3.431080e-05
1846.00,3.590764e-05
1847.00,3.329118e-05
1848.00,2.776557e-05
1849.00,2.454836e-05
1850.00,2.341973e-05
1851.00,2.781449e-05
1852.00,2.945994e-05
1853.00,2.959459e-05
1854.00,2.723693e-05
1855.00,2.298843e-05
1856.00,2.056081e-05
1857.00,1.948533e-05
1858.00,2.283866e-05
1859.00,2.384290e-05
1860.00,2.600907e-05
1861.00,2.734547e-05
1862.00,2.466410e-05
1863.00,2.223075e-05
1864.00,2.120426e-05
1865.00,2.560417e-05
1866.00,2.724422e-05
1867.00,2.919497e-05
1868.00,2.948255e-05
1869.00,2.569265e-05
1870.00,2.287623e-05
1871.00,2.167520e-05
1872.00,2.684971e-05
1873.00,2.802354e-05
1874.00,2.821351e-05
1875.00,2.669608e-05
1876.00,2.284331e-05
1877.00,2.171330e-05
1878.00,2.228347e-05
1879.00,2.904532e-05
1880.00,3.057999e-05
1881.00,3.084312e-05
1882.00,2.887211e-05
1883.00,2.431871e-05
1884.00,2.213832e-05
1885.00,2.075627e-05
1886.00,2.619812e-05
1887.00,2.804406e-05
1888.00,2.962326e-05
1889.00,2.970839e-05
1890.00,2.989701e-05
1891.00,2.993983e-05
1892.00,2.482098e-05
1893.00,2.280592e-05
1894.00,2.242843e-05
1895.00,2.703711e-05
1896.00,2.774581e-05
1897.00,2.678369e-05
1898.00,2.746556e-05
1899.00,2.401373e-05
1900.00,2.326720e-05
1901.00,2.356069e-05
1902.00,2.870429e-05
1903.00,3.068152e-05
1904.00,2.926220e-05
1905.00,2.816196e-05
1906.00,2.344450e-05
1907.00,2.210862e-05
1908.00,2.048685e-05
1909.00,2.476103e-05
1910.00,2.902577e-05
1911.00,3.020698e-05
1912.00,3.032529e-05
1913.00,2.545518e-05
1914.00,2.315146e-05
1915.00,2.115582e-05
1916.00,2.555003e-05
1917.00,2.983182e-05
1918.00,3.045211e-05
1919.00,2.927191e-05
1920.00,2.375916e-05
1921.00,2.214723e-05
1922.00,2.126501e-05
1923.00,2.530569e-05
1924.00,2.892514e-05
1925.00,3.045688e-05
1926.00,2.994083e-05
1927.00,2.420126e-05
1928.00,2.163826e-05
1929.00,2.083626e-05
1930.00,2.486498e-05
1931.00,2.681744e-05
1932.00,2.658850e-05
1933.00,2.689285e-05
1934.00,2.412725e-05
1935.00,2.305439e-05
1936.00,2.249329e-05
1937.00,2.737471e-05
1938.00,3.189065e-05
1939.00,3.871713e-05
1940.00,5.178618e-05
1941.00,5.999094e-05
1942.00,6.377111e-05
1943.00,5.724015e-05
1944.00,5.397990e-05
1945.00,4.245140e-05
1946.00,3.328788e-05
1947.00,2.933247e-05
1948.00,2.507538e-05
1949.00,2.402229e-05
1950.00,2.353478e-05
1951.00,2.826587e-05
1952.00,3.131707e-05
1953.00,3.152465e-05
1954.00,3.050728e-05
1955.00,2.593788e-05
1956.00,2.336548e-05
1957.00,2.168682e-05
1958.00,2.484278e-05
1959.00,2.677092e-05
1960.00,2.833415e-05
1961.00,2.904517e-05
1962.00,2.668046e-05
1963.00,2.549801e-05
1964.00,2.503124e-05
1965.00,3.034181e-05
1966.00,3.223807e-05
1967.00,3.191532e-05
1968.00,3.036130e-05
1969.00,2.534183e-05
1970.00,2.417893e-05
1971.00,2.599224e-05
1972.00,3.330995e-05
1973.00,3.548975e-05
1974.00,3.344375e-05
1975.00,3.027107e-05
1976.00,2.385055e-05
1977.00,2.136501e-05
1978.00,2.138998e-05
1979.00,2.621480e-05
1980.00,2.793125e-05
1981.00,2.724521e-05
1982.00,2.571313e-05
1983.00,2.209520e-05
1984.00,2.061233e-05
1985.00,2.211107e-05
1986.00,2.801894e-05
1987.00,2.925074e-05
1988.00,2.772949e-05
1989.00,2.620474e-05
1990.00,2.339888e-05
1991.00,2.154648e-05
1992.00,2.100394e-05
1993.00,2.335211e-05
1994.00,2.351187e-05
1995.00,2.354483e-05
1996.00,2.439400e-05
1997.00,2.286170e-05
1998.00,2.134323e-05
1999.00,2.254154e-05
2000.00,3.003973e-05
2001.00,3.524285e-05
2002.00,3.534769e-05
2003.00,3.168355e-05
2004.00,2.595574e-05
2005.00,2.128353e-05
2006.00,2.025718e-05
2007.00,2.490266e-05
2008.00,2.816653e-05
2009.00,3.003038e-05
2010.00,2.991523e-05
2011.00,2.753231e-05
2012.00,2.510612e-05
2013.00,2.201297e-05
2014.00,2.055645e-05
2015.00,2.102475e-05
2016.00,2.371772e-05
2017.00,2.635725e-05
2018.00,2.695677e-05
2019.00,2.692427e-05
2020.00,2.389925e-05
2021.00,2.133670e-05
2022.00,2.082373e-05
2023.00,2.393907e-05
2024.00,2.669603e-05
2025.00,2.680989e-05
2026.00,2.602870e-05
2027.00,2.272015e-05
2028.00,2.058261e-05
2029.00,2.007368e-05
2030.00,2.288314e-05
2031.00,2.493858e-05
2032.00,2.491934e-05
2033.00,2.496610e-05
2034.00,2.210934e-05
2035.00,1.978199e-05
2036.00,1.885248e-05
2037.00,2.192256e-05
2038.00,2.491961e-05
2039.00,2.509227e-05
2040.00,2.458021e-05
2041.00,2.102147e-05
2042.00,1.884627e-05
2043.00,1.905050e-05
2044.00,2.287239e-05
2045.00,2.661918e-05
2046.00,2.681487e-05
2047.00,2.583710e-05
2048.00,2.248206e-05
2049.00,2.050397e-05
2050.00,2.079952e-05
2051.00,2.470797e-05
2052.00,2.841804e-05
2053.00,2.833978e-05
2054.00,2.711401e-05
2055.00,2.190774e-05
2056.00,1.832932e-05
2057.00,1.771167e-05
2058.00,2.034534e-05
2059.00,2.328352e-05
2060.00,2.412267e-05
2061.00,2.473714e-05
2062.00,2.150372e-05
2063.00,1.961124e-05
2064.00,2.054163e-05
2065.00,2.572760e-05
2066.00,3.193619e-05
2067.00,3.346833e-05
2068.00,3.200837e-05
2069.00,2.504719e-05
2070.00,1.988584e-05
2071.00,1.883946e-05
2072.00,2.145718e-05
2073.00,2.453906e-05
2074.00,2.640092e-05
2075.00,2.792307e-05
2076.00,2.414379e-05
2077.00,2.042046e-05
2078.00,1.908502e-05
2079.00,2.029120e-05
2080.00,2.304790e-05
2081.00,2.364894e-05
2082.00,2.415515e-05
2083.00,2.163814e-05
2084.00,1.934638e-05
2085.00,1.983192e-05
2086.00,2.239085e-05
2087.00,2.577053e-05
2088.00,2.634285e-05
2089.00,2.691374e-05
2090.00,2.424800e-05
2091.00,2.165662e-05
2092.00,2.205985e-05
2093.00,2.489746e-05
2094.00,2.817955e-05
2095.00,2.802919e-05
2096.00,2.741339e-05
2097.00,2.457788e-05
2098.00,2.172249e-05
2099.00,2.138034e-05
2100.00,2.306669e-05
2101.00,2.565831e-05
2102.00,2.746473e-05
2103.00,2.897871e-05
2104.00,2.604207e-05
2105.00,2.220403e-05
2106.00,2.163867e-05
2107.00,2.406839e-05
2108.00,2.756569e-05
2109.00,2.876401e-05
2110.00,2.927203e-05
2111.00,2.734527e-05
2112.00,2.653895e-05
2113.00,2.673387e-05
2114.00,2.927307e-05
2115.00,3.084631e-05
2116.00,3.040342e-05
2117.00,3.036972e-05
2118.00,2.715279e-05
2119.00,2.477105e-05
2120.00,2.383472e-05
2121.00,2.619112e-05
2122.00,2.886359e-05
2123.00,2.820930e-05
2124.00,2.639731e-05
2125.00,2.331025e-05
2126.00,2.211044e-05
2127.00,2.123792e-05
2128.00,1.924976e-05
2129.00,1.870760e-05
2130.00,2.008180e-05
2131.00,2.355817e-05
2132.00,2.522122e-05
2133.00,2.467635e-05
2134.00,2.148451e-05
2135.00,1.793434e-05
2136.00,1.781765e-05
2137.00,2.114557e-05
2138.00,2.489644e-05
2139.00,2.542871e-05
2140.00,2.463074e-05
2141.00,2.155354e-05
2142.00,1.867167e-05
2143.00,1.896262e-05
2144.00,2.077795e-05
2145.00,2.229917e-05
2146.00,2.147291e-05
2147.00,2.036087e-05
2148.00,1.924237e-05
2149.00,1.800159e-05
2150.00,1.895602e-05
2151.00,2.221834e-05
2152.00,2.410507e-05
2153.00,2.314702e-05
2154.00,2.157539e-05
2155.00,1.944462e-05
2156.00,1.713200e-05
2157.00,1.721284e-05
2158.00,1.908127e-05
2159.00,2.096338e-05
2160.00,2.155916e-05
2161.00,2.254136e-05
2162.00,2.228910e-05
2163.00,2.151619e-05
2164.00,2.330473e-05
2165.00,2.772322e-05
2166.00,3.058119e-05
2167.00,2.978192e-05
2168.00,2.748563e-05
2169.00,2.411216e-05
2170.00,2.133607e-05
2171.00,2.152536e-05
2172.00,2.498742e-05
2173.00,2.697554e-05
2174.00,2.635679e-05
2175.00,2.449939e-05
2176.00,2.120219e-05
2177.00,1.768242e-05
2178.00,1.740186e-05
2179.00,2.066307e-05
2180.00,2.427568e-05
2181.00,2.518022e-05
2182.00,2.326980e-05
2183.00,2.000895e-05
2184.00,1.857308e-05
2185.00,1.978666e-05
2186.00,2.284777e-05
2187.00,2.464137e-05
2188.00,2.532041e-05
2189.00,2.452650e-05
2190.00,2.168785e-05
2191.00,1.909187e-05
2192.00,1.927408e-05
2193.00,2.211368e-05
2194.00,2.396551e-05
2195.00,2.575613e-05
2196.00,2.621574e-05
2197.00,2.395305e-05
2198.00,2.125362e-05
2199.00,1.927531e-05
2200.00,2.091829e-05
2201.00,2.288727e-05
2202.00,2.553457e-05
2203.00,2.843353e-05
2204.00,2.833111e-05
2205.00,2.654280e-05
2206.00,2.401116e-05
2207.00,2.406305e-05
2208.00,2.392962e-05
2209.00,2.344367e-05
2210.00,2.217489e-05
2211.00,2.042669e-05
2212.00,1.976959e-05
2213.00,2.117608e-05
2214.00,2.482691e-05
2215.00,2.618745e-05
2216.00,2.566712e-05
2217.00,2.446378e-05
2218.00,2.299532e-05
2219.00,2.338542e-05
2220.00,2.933679e-05
2221.00,4.651096e-05
2222.00,6.803145e-05
2223.00,7.749642e-05
2224.00,6.065084e-05
2225.00,3.808504e-05
2226.00,2.507733e-05
2227.00,2.128829e-05
2228.00,2.226778e-05
2229.00,2.423446e-05
2230.00,2.486564e-05
2231.00,2.392281e-05
2232.00,2.216287e-05
2233.00,1.964813e-05
2234.00,1.967353e-05
2235.00,2.234211e-05
2236.00,2.491296e-05
2237.00,2.651917e-05
2238.00,2.587627e-05
2239.00,2.402310e-05
2240.00,2.131411e-05
2241.00,2.116733e-05
2242.00,2.298222e-05
2243.00,2.410512e-05
2244.00,2.392579e-05
2245.00,2.348218e-05
2246.00,2.340413e-05
2247.00,2.283480e-05
2248.00,2.185755e-05
2249.00,1.919769e-05
2250.00,1.940006e-05
2251.00,2.161579e-05
2252.00,2.431793e-05
2253.00,2.550329e-05
2254.00,2.452312e-05
2255.00,2.219212e-05
2256.00,1.902311e-05
2257.00,1.995992e-05
2258.00,2.253085e-05
2259.00,2.350184e-05
2260.00,2.295186e-05
2261.00,2.210866e-05
2262.00,2.146332e-05
2263.00,1.869686e-05
2264.00,1.866584e-05
2265.00,2.059286e-05
2266.00,2.323937e-05
2267.00,2.531733e-05
2268.00,2.621196e-05
2269.00,2.560439e-05
2270.00,2.257014e-05
2271.00,2.184940e-05
2272.00,2.258672e-05
2273.00,2.331857e-05
2274.00,2.279213e-05
2275.00,2.141410e-05
2276.00,2.001193e-05
2277.00,1.812370e-05
2278.00,1.939203e-05
2279.00,2.177596e-05
2280.00,2.374370e-05
2281.00,2.457169e-05
2282.00,2.460213e-05
2283.00,2.319291e-05
2284.00,2.004424e-05
2285.00,1.947400e-05
2286.00,2.108136e-05
2287.00,2.403799e-05
2288.00,2.601067e-05
2289.00,2.581790e-05
2290.00,2.371306e-05
2291.00,2.078804e-05
2292.00,2.190267e-05
2293.00,2.378101e-05
2294.00,2.488898e-05
2295.00,2.538584e-05
2296.00,2.599900e-05
2297.00,2.381125e-05
2298.00,1.963080e-05
2299.00,1.906385e-05
2300.00,2.045432e-05
2301.00,2.294410e-05
2302.00,2.341647e-05
2303.00,2.209224e-05
2304.00,1.992991e-05
2305.00,1.816846e-05
2306.00,1.993211e-05
2307.00,2.289477e-05
2308.00,2.483781e-05
2309.00,2.591216e-05
2310.00,2.541315e-05
2311.00,2.274774e-05
2312.00,1.991146e-05
2313.00,2.046308e-05
2314.00,2.332139e-05
2315.00,2.667736e-05
2316.00,2.762655e-05
2317.00,2.522032e-05
2318.00,2.138995e-05
2319.00,1.760994e-05
2320.00,1.786922e-05
2321.00,1.914733e-05
2322.00,1.923167e-05
2323.00,1.794721e-05
2324.00,1.728067e-05
2325.00,1.633377e-05
2326.00,1.528548e-05
2327.00,1.721163e-05
2328.00,2.065479e-05
2329.00,2.475218e-05
2330.00,2.612919e-05
2331.00,2.401875e-05
2332.00,2.043992e-05
2333.00,1.747228e-05
2334.00,1.781176e-05
2335.00,2.056117e-05
2336.00,2.438755e-05
2337.00,2.688739e-05
2338.00,2.695366e-05
2339.00,2.468804e-05
2340.00,2.172493e-05
2341.00,2.155360e-05
2342.00,2.280932e-05
2343.00,2.444171e-05
2344.00,2.457735e-05
2345.00,2.353193e-05
2346.00,2.117745e-05
2347.00,1.959276e-05
2348.00,2.149283e-05
2349.00,2.562775e-05
2350.00,2.854552e-05
2351.00,2.907377e-05
2352.00,2.862725e-05
2353.00,2.752679e-05
2354.00,2.508181e-05
2355.00,2.380261e-05
2356.00,2.420689e-05
2357.00,2.446032e-05
2358.00,2.355487e-05
2359.00,2.249972e-05
2360.00,2.193224e-05
2361.00,2.149202e-05
2362.00,1.935266e-05
2363.00,1.665501e-05
2364.00,1.607919e-05
2365.00,1.767756e-05
2366.00,2.035975e-05
2367.00,2.200266e-05
2368.00,2.183757e-05
2369.00,1.981419e-05
2370.00,1.818201e-05
2371.00,1.925056e-05
2372.00,2.148599e-05
2373.00,2.369145e-05
2374.00,2.336555e-05
2375.00,2.161859e-05
2376.00,1.945774e-05
2377.00,1.792323e-05
2378.00,1.892522e-05
2379.00,2.104827e-05
2380.00,2.312975e-05
2381.00,2.389388e-05
2382.00,2.389142e-05
2383.00,2.229485e-05
2384.00,1.991346e-05
2385.00,1.923728e-05
2386.00,2.109990e-05
2387.00,2.368069e-05
2388.00,2.464970e-05
2389.00,2.425491e-05
2390.00,2.121259e-05
2391.00,1.879693e-05
2392.00,1.881146e-05
2393.00,2.096189e-05
2394.00,2.232452e-05
2395.00,2.210386e-05
2396.00,2.170379e-05
2397.00,2.006042e-05
2398.00,1.836030e-05
2399.00,1.795768e-05
2400.00,2.035993e-05
2401.00,2.328764e-05
2402.00,2.430305e-05
2403.00,2.315665e-05
2404.00,1.996587e-05
2405.00,1.893475e-05
2406.00,2.000586e-05
2407.00,2.231956e-05
2408.00,2.359775e-05
2409.00,2.320374e-05
2410.00,2.284114e-05
2411.00,2.058535e-05
2412.00,1.899216e-05
2413.00,1.896674e-05
2414.00,2.135459e-05
2415.00,2.367298e-05
2416.00,2.419753e-05
2417.00,2.332224e-05
2418.00,2.094046e-05
2419.00,1.941344e-05
2420.00,2.016974e-05
2421.00,2.317340e-05
2422.00,2.479288e-05
2423.00,2.362191e-05
2424.00,2.224450e-05
2425.00,2.004614e-05
2426.00,1.899612e-05
2427.00,1.946518e-05
2428.00,2.159318e-05
2429.00,2.319994e-05
2430.00,2.366867e-05
2431.00,2.310079e-05
2432.00,2.099800e-05
2433.00,1.867761e-05
2434.00,1.825205e-05
2435.00,1.969824e-05
2436.00,2.079099e-05
2437.00,2.135635e-05
2438.00,2.104874e-05
2439.00,2.003797e-05
2440.00,1.912582e-05
2441.00,1.965466e-05
2442.00,2.188104e-05
2443.00,2.393248e-05
2444.00,2.448329e-05
2445.00,2.353723e-05
2446.00,2.159508e-05
2447.00,1.932090e-05
2448.00,1.833940e-05
2449.00,2.033558e-05
2450.00,2.375330e-05
2451.00,2.607677e-05
2452.00,2.560202e-05
2453.00,2.254031e-05
2454.00,1.947348e-05
2455.00,1.871266e-05
2456.00,2.023270e-05
2457.00,2.123912e-05
2458.00,2.117756e-05
2459.00,2.024014e-05
2460.00,1.931293e-05
2461.00,1.914579e-05
2462.00,1.952812e-05
2463.00,2.130246e-05
2464.00,2.184767e-05
2465.00,2.182451e-05
2466.00,2.191328e-05
2467.00,2.166668e-05
2468.00,2.100133e-05
2469.00,2.018205e-05
2470.00,2.144063e-05
2471.00,2.254277e-05
2472.00,2.228559e-05
2473.00,2.091930e-05
2474.00,2.042008e-05
2475.00,2.039828e-05
2476.00,1.947671e-05
2477.00,1.775267e-05
2478.00,1.707128e-05
2479.00,1.880788e-05
2480.00,2.089447e-05
2481.00,2.365525e-05
2482.00,2.517365e-05
2483.00,2.353431e-05
2484.00,2.147923e-05
2485.00,2.061395e-05
2486.00,2.145431e-05
2487.00,2.135593e-05
2488.00,2.080423e-05
2489.00,2.024860e-05
2490.00,1.908218e-05
2491.00,1.865636e-05
2492.00,1.943312e-05
2493.00,2.191312e-05
2494.00,2.323812e-05
2495.00,2.329200e-05
2496.00,2.231133e-05
2497.00,1.930702e-05
2498.00,1.733157e-05
2499.00,1.694653e-05
2500.00,1.877250e-05
2501.00,2.007340e-05
2502.00,2.109513e-05
2503.00,2.143600e-05
2504.00,2.025213e-05
2505.00,1.942878e-05
2506.00,1.882621e-05
2507.00,1.982413e-05
2508.00,2.124362e-05
2509.00,2.249606e-05
2510.00,2.270901e-05
2511.00,2.121250e-05
2512.00,1.966560e-05
2513.00,1.918995e-05
2514.00,2.039821e-05
2515.00,2.050345e-05
2516.00,2.013181e-05
2517.00,1.959726e-05
2518.00,1.903032e-05
2519.00,1.821764e-05
2520.00,1.888026e-05
2521.00,2.146719e-05
2522.00,2.343574e-05
2523.00,2.416493e-05
2524.00,2.320182e-05
2525.00,2.067044e-05
2526.00,1.897582e-05
2527.00,1.885626e-05
2528.00,2.113845e-05
2529.00,2.413884e-05
2530.00,2.645026e-05
2531.00,2.589088e-05
2532.00,2.330643e-05
2533.00,2.078151e-05
2534.00,2.011886e-05
2535.00,2.195754e-05
2536.00,2.329007e-05
2537.00,2.403402e-05
2538.00,2.293889e-05
2539.00,2.084940e-05
2540.00,1.872380e-05
2541.00,1.798521e-05
2542.00,1.983991e-05
2543.00,2.177105e-05
2544.00,2.184361e-05
2545.00,1.956547e-05
2546.00,1.731560e-05
2547.00,1.603852e-05
2548.00,1.666594e-05
2549.00,1.942199e-05
2550.00,2.156077e-05
2551.00,2.268304e-05
2552.00,2.201451e-05
2553.00,2.047382e-05
2554.00,1.861176e-05
2555.00,1.795788e-05
2556.00,1.956689e-05
2557.00,2.085000e-05
2558.00,2.104907e-05
2559.00,2.003293e-05
2560.00,1.847789e-05
2561.00,1.721995e-05
2562.00,1.754583e-05
2563.00,1.948835e-05
2564.00,2.085537e-05
2565.00,2.107800e-05
2566.00,2.054915e-05
2567.00,2.006932e-05
2568.00,1.852671e-05
2569.00,1.755716e-05
2570.00,1.793065e-05
2571.00,1.902882e-05
2572.00,1.974608e-05
2573.00,1.918023e-05
2574.00,1.763721e-05
2575.00,1.619979e-05
2576.00,1.746091e-05
2577.00,2.016078e-05
2578.00,2.203560e-05
2579.00,2.167381e-05
2580.00,1.993036e-05
2581.00,1.875565e-05
2582.00,1.775038e-05
2583.00,1.810650e-05
2584.00,1.981973e-05
2585.00,2.093912e-05
2586.00,2.084771e-05
2587.00,1.963479e-05
2588.00,1.867584e-05
2589.00,1.767340e-05
2590.00,1.853310e-05
2591.00,2.095899e-05
2592.00,2.252602e-05
2593.00,2.213652e-05
2594.00,2.096737e-05
2595.00,2.065608e-05
2596.00,1.911084e-05
2597.00,1.813254e-05
2598.00,1.649188e-05
2599.00,1.652747e-05
2600.00,1.801366e-05
2601.00,1.901304e-05
2602.00,2.013737e-05
2603.00,1.962863e-05
2604.00,1.983689e-05
2605.00,1.858965e-05
2606.00,1.904689e-05
2607.00,2.104387e-05
2608.00,2.198241e-05
2609.00,2.407716e-05
2610.00,2.757870e-05
2611.00,3.645915e-05
2612.00,5.263474e-05
2613.00,8.469413e-05
2614.00,1.276150e-04
2615.00,1.224800e-04
2616.00,7.995532e-05
2617.00,4.238374e-05
2618.00,2.563161e-05
2619.00,1.833693e-05
2620.00,1.709419e-05
2621.00,1.831099e-05
2622.00,1.895451e-05
2623.00,1.995518e-05
2624.00,1.970227e-05
2625.00,1.902782e-05
2626.00,1.726227e-05
2627.00,1.712542e-05
2628.00,1.879872e-05
2629.00,2.018404e-05
2630.00,2.100172e-05
2631.00,2.039155e-05
2632.00,2.034977e-05
2633.00,1.897229e-05
2634.00,1.903637e-05
2635.00,2.050567e-05
2636.00,2.068208e-05
2637.00,2.075577e-05
2638.00,1.981795e-05
2639.00,1.853402e-05
2640.00,1.658347e-05
2641.00,1.640414e-05
2642.00,1.817720e-05
2643.00,1.969808e-05
2644.00,2.085277e-05
2645.00,1.980602e-05
2646.00,1.856434e-05
2647.00,1.731912e-05
2648.00,1.796122e-05
2649.00,2.015580e-05
2650.00,2.187206e-05
2651.00,2.312919e-05
2652.00,2.251168e-05
2653.00,2.142261e-05
2654.00,1.923688e-05
2655.00,1.846106e-05
2656.00,1.939272e-05
2657.00,2.016233e-05
2658.00,2.056554e-05
2659.00,1.973554e-05
2660.00,1.804325e-05
2661.00,1.611960e-05
2662.00,1.648360e-05
2663.00,1.881989e-05
2664.00,2.148327e-05
2665.00,2.313866e-05
2666.00,2.170346e-05
2667.00,1.872697e-05
2668.00,1.593475e-05
2669.00,1.578165e-05
2670.00,1.760181e-05
2671.00,1.911112e-05
2672.00,2.025241e-05
2673.00,2.067981e-05
2674.00,2.051319e-05
2675.00,1.918780e-05
2676.00,1.941110e-05
2677.00,2.078632e-05
2678.00,2.142482e-05
2679.00,2.171619e-05
2680.00,2.100118e-05
2681.00,2.018821e-05
2682.00,1.922578e-05
2683.00,1.937985e-05
2684.00,2.065901e-05
2685.00,2.185952e-05
2686.00,2.181619e-05
2687.00,2.052534e-05
2688.00,1.918625e-05
2689.00,1.829124e-05
2690.00,1.904893e-05
2691.00,2.138985e-05
2692.00,2.388424e-05
2693.00,2.446175e-05
2694.00,2.263367e-05
2695.00,1.992820e-05
2696.00,1.701859e-05
2697.00,1.694228e-05
2698.00,1.847524e-05
2699.00,1.984648e-05
2700.00,1.989373e-05
2701.00,1.858405e-05
2702.00,1.755435e-05
2703.00,1.599456e-05
2704.00,1.636050e-05
2705.00,1.880356e-05
2706.00,2.161834e-05
2707.00,2.270790e-05
2708.00,2.272886e-05
2709.00,2.250770e-05
2710.00,2.059046e-05
2711.00,1.910446e-05
2712.00,1.791487e-05
2713.00,1.886880e-05
2714.00,2.103482e-05
2715.00,2.173131e-05
2716.00,2.114002e-05
2717.00,2.012508e-05
2718.00,1.929268e-05
2719.00,1.786089e-05
2720.00,1.794280e-05
2721.00,1.909572e-05
2722.00,2.075951e-05
2723.00,2.303802e-05
2724.00,2.313431e-05
2725.00,2.221079e-05
2726.00,2.033497e-05
2727.00,2.004562e-05
2728.00,2.118155e-05
2729.00,2.133581e-05
2730.00,2.104878e-05
2731.00,2.029918e-05
2732.00,2.006567e-05
2733.00,1.988387e-05
2734.00,2.132562e-05
2735.00,2.283243e-05
2736.00,2.263180e-05
2737.00,2.147859e-05
2738.00,1.967939e-05
2739.00,1.831102e-05
2740.00,1.674678e-05
2741.00,1.649307e-05
2742.00,1.737841e-05
2743.00,1.839160e-05
2744.00,1.862970e-05
2745.00,1.753243e-05
2746.00,1.621447e-05
2747.00,1.522248e-05
2748.00,1.641137e-05
2749.00,1.901888e-05
2750.00,2.073211e-05
2751.00,2.105294e-05
2752.00,2.045041e-05
2753.00,1.954467e-05
2754.00,1.801011e-05
2755.00,1.739596e-05
2756.00,1.797371e-05
2757.00,1.906393e-05
2758.00,1.937345e-05
2759.00,1.884495e-05
2760.00,1.758022e-05
2761.00,1.668765e-05
2762.00,1.806781e-05
2763.00,2.018147e-05
2764.00,2.207562e-05
2765.00,2.230922e-05
2766.00,2.195415e-05
2767.00,2.091405e-05
2768.00,1.939051e-05
2769.00,1.924243e-05
2770.00,1.955782e-05
2771.00,1.939975e-05
2772.00,1.956165e-05
2773.00,1.880014e-05
2774.00,1.716797e-05
2775.00,1.599774e-05
2776.00,1.603253e-05
2777.00,1.712577e-05
2778.00,1.822630e-05
2779.00,1.861459e-05
2780.00,1.837574e-05
2781.00,1.714099e-05
2782.00,1.636985e-05
2783.00,1.738612e-05
2784.00,1.958319e-05
2785.00,2.189673e-05
2786.00,2.188704e-05
2787.00,2.107508e-05
2788.00,1.962934e-05
2789.00,1.828305e-05
2790.00,1.831016e-05
2791.00,1.921352e-05
2792.00,2.083265e-05
2793.00,2.198919e-05
2794.00,2.200398e-05
2795.00,2.007374e-05
2796.00,1.848545e-05
2797.00,1.881624e-05
2798.00,2.095720e-05
2799.00,2.414769e-05
2800.00,2.489278e-05
2801.00,2.436596e-05
2802.00,2.197815e-05
2803.00,1.968553e-05
2804.00,1.902429e-05
2805.00,1.933347e-05
2806.00,2.040498e-05
2807.00,2.089024e-05
2808.00,2.097383e-05
2809.00,1.965881e-05
2810.00,1.864061e-05
2811.00,1.906581e-05
2812.00,2.040481e-05
2813.00,2.123921e-05
2814.00,2.001514e-05
2815.00,1.882387e-05
2816.00,1.697654e-05
2817.00,1.651849e-05
2818.00,1.780873e-05
2819.00,1.975377e-05
2820.00,2.154283e-05
2821.00,2.080850e-05
2822.00,1.895117e-05
2823.00,1.782731e-05
2824.00,1.738334e-05
2825.00,1.707833e-05
2826.00,1.621951e-05
2827.00,1.704075e-05
2828.00,1.893267e-05
2829.00,2.048134e-05
2830.00,2.142836e-05
2831.00,2.158966e-05
2832.00,2.070940e-05
2833.00,1.898485e-05
2834.00,1.847888e-05
2835.00,1.935474e-05
2836.00,2.036469e-05
2837.00,2.048884e-05
2838.00,1.947601e-05
2839.00,1.825878e-05
2840.00,1.743429e-05
2841.00,1.778132e-05
2842.00,1.905662e-05
2843.00,1.982518e-05
2844.00,1.997365e-05
2845.00,1.950192e-05
2846.00,1.808237e-05
2847.00,1.670106e-05
2848.00,1.699095e-05
2849.00,1.900403e-05
2850.00,2.106284e-05
2851.00,2.196062e-05
2852.00,2.152397e-05
2853.00,2.020566e-05
2854.00,1.899233e-05
2855.00,1.873261e-05
2856.00,1.961089e-05
2857.00,1.983654e-05
2858.00,1.950304e-05
2859.00,1.943739e-05
2860.00,1.892580e-05
2861.00,1.864308e-05
2862.00,1.957351e-05
2863.00,2.140576e-05
2864.00,2.221429e-05
2865.00,2.162828e-05
2866.00,2.123973e-05
2867.00,2.037740e-05
2868.00,1.927529e-05
2869.00,1.880334e-05
2870.00,1.912882e-05
2871.00,1.911631e-05
2872.00,1.945568e-05
2873.00,1.988608e-05
2874.00,1.906044e-05
2875.00,1.847034e-05
2876.00,1.910089e-05
2877.00,2.089594e-05
2878.00,2.231049e-05
2879.00,2.254146e-05
2880.00,2.154491e-05
2881.00,1.945457e-05
2882.00,1.817850e-05
2883.00,1.855036e-05
2884.00,1.944779e-05
2885.00,1.968260e-05
2886.00,1.891752e-05
2887.00,1.783659e-05
2888.00,1.680770e-05
2889.00,1.631184e-05
2890.00,1.713829e-05
2891.00,1.829435e-05
2892.00,1.901606e-05
2893.00,1.988699e-05
2894.00,1.993903e-05
2895.00,1.894270e-05
2896.00,1.741313e-05
2897.00,1.783004e-05
2898.00,2.004808e-05
2899.00,2.168590e-05
2900.00,2.302560e-05
2901.00,2.300959e-05
2902.00,2.128474e-05
2903.00,1.958955e-05
2904.00,1.966813e-05
2905.00,2.105304e-05
2906.00,2.185169e-05
2907.00,2.149256e-05
2908.00,2.012902e-05
2909.00,1.810639e-05
2910.00,1.706688e-05
2911.00,1.802464e-05
2912.00,2.017796e-05
2913.00,2.117303e-05
2914.00,2.098380e-05
2915.00,2.032879e-05
2916.00,1.919518e-05
2917.00,1.879271e-05
2918.00,1.899212e-05
2919.00,1.985318e-05
2920.00,2.063118e-05
2921.00,2.008574e-05
2922.00,1.893412e-05
2923.00,1.810664e-05
2924.00,1.776364e-05
2925.00,1.860870e-05
2926.00,1.997000e-05
2927.00,2.130813e-05
2928.00,2.154041e-05
2929.00,2.104205e-05
2930.00,1.972482e-05
2931.00,1.866030e-05
2932.00,1.870912e-05
2933.00,1.973431e-05
2934.00,2.067629e-05
2935.00,2.081223e-05
2936.00,1.989915e-05
2937.00,1.808350e-05
2938.00,1.639018e-05
2939.00,1.629087e-05
2940.00,1.782243e-05
2941.00,1.964490e-05
2942.00,2.070690e-05
2943.00,2.102155e-05
2944.00,2.070208e-05
2945.00,2.003473e-05
2946.00,1.863667e-05
2947.00,1.718944e-05
2948.00,1.746869e-05
2949.00,1.916802e-05
2950.00,2.058753e-05
2951.00,2.159318e-05
2952.00,2.238997e-05
2953.00,2.272585e-05
2954.00,2.204339e-05
2955.00,2.215212e-05
2956.00,2.321001e-05
2957.00,2.395799e-05
2958.00,2.374198e-05
2959.00,2.272734e-05
2960.00,2.117561e-05
2961.00,1.958987e-05
2962.00,1.952901e-05
2963.00,2.062382e-05
2964.00,2.177884e-05
2965.00,2.181184e-05
2966.00,2.033208e-05
2967.00,1.854556e-05
2968.00,1.693350e-05
2969.00,1.690542e-05
2970.00,1.831202e-05
2971.00,1.995068e-05
2972.00,2.092353e-05
2973.00,2.091279e-05
2974.00,1.992587e-05
2975.00,1.776517e-05
2976.00,1.688777e-05
2977.00,1.661069e-05
2978.00,1.668522e-05
2979.00,1.653041e-05
2980.00,1.644829e-05
2981.00,1.675556e-05
2982.00,1.662782e-05
2983.00,1.709464e-05
2984.00,1.733574e-05
2985.00,1.772848e-05
2986.00,1.839456e-05
2987.00,1.866335e-05
2988.00,1.809430e-05
2989.00,1.703474e-05
2990.00,1.724718e-05
2991.00,1.776855e-05
2992.00,1.802295e-05
2993.00,1.706692e-05
2994.00,1.598262e-05
2995.00,1.525441e-05
2996.00,1.539293e-05
2997.00,1.731706e-05
2998.00,1.961994e-05
2999.00,2.140069e-05
3000.00,2.159340e-05
3001.00,2.098212e-05
3002.00,1.948618e-05
3003.00,1.871527e-05
3004.00,1.897592e-05
3005.00,1.985192e-05
3006.00,2.074346e-05
3007.00,2.051634e-05
3008.00,2.001362e-05
3009.00,1.894163e-05
3010.00,1.792485e-05
3011.00,1.782290e-05
3012.00,1.880000e-05
3013.00,2.002293e-05
3014.00,2.007038e-05
3015.00,1.979378e-05
3016.00,1.839044e-05
3017.00,1.670633e-05
3018.00,1.633835e-05
3019.00,1.670992e-05
3020.00,1.844427e-05
3021.00,1.942653e-05
3022.00,2.026829e-05
3023.00,1.985577e-05
3024.00,1.884269e-05
3025.00,1.925650e-05
3026.00,2.074711e-05
3027.00,2.229504e-05
3028.00,2.206677e-05
3029.00,2.078299e-05
3030.00,1.863274e-05
3031.00,1.762088e-05
3032.00,1.858400e-05
3033.00,2.026065e-05
3034.00,2.128515e-05
3035.00,2.065654e-05
3036.00,1.921340e-05
3037.00,1.762167e-05
3038.00,1.685368e-05
3039.00,1.761750e-05
3040.00,1.915593e-05
3041.00,2.095455e-05
3042.00,2.126666e-05
3043.00,2.044079e-05
3044.00,1.811887e-05
3045.00,1.651480e-05
3046.00,1.647693e-05
3047.00,1.765903e-05
3048.00,1.969462e-05
3049.00,2.011432e-05
3050.00,1.932431e-05
3051.00,1.756765e-05
3052.00,1.673778e-05
3053.00,1.786672e-05
3054.00,2.006073e-05
3055.00,2.229718e-05
3056.00,2.147000e-05
3057.00,1.978283e-05
3058.00,1.837899e-05
3059.00,1.730273e-05
3060.00,1.690710e-05
3061.00,1.627045e-05
3062.00,1.639737e-05
3063.00,1.759561e-05
3064.00,1.943717e-05
3065.00,2.065997e-05
3066.00,2.057172e-05
3067.00,1.937453e-05
3068.00,1.765170e-05
3069.00,1.768536e-05
3070.00,1.849594e-05
3071.00,1.914375e-05
3072.00,1.923591e-05
3073.00,1.880191e-05
3074.00,1.852317e-05
3075.00,1.787680e-05
3076.00,1.801019e-05
3077.00,1.853268e-05
3078.00,1.939434e-05
3079.00,1.980055e-05
3080.00,2.006098e-05
3081.00,1.956472e-05
3082.00,1.843114e-05
3083.00,1.782330e-05
3084.00,1.738158e-05
3085.00,1.780304e-05
3086.00,1.763722e-05
3087.00,1.778072e-05
3088.00,1.759738e-05
3089.00,1.636760e-05
3090.00,1.614548e-05
3091.00,1.649076e-05
3092.00,1.780547e-05
3093.00,1.895631e-05
3094.00,1.927931e-05
3095.00,1.826674e-05
3096.00,1.681923e-05
3097.00,1.674589e-05
3098.00,1.735700e-05
3099.00,1.889266e-05
3100.00,2.051871e-05
3101.00,2.131258e-05
3102.00,2.096638e-05
3103.00,2.003780e-05
3104.00,2.081171e-05
3105.00,2.247282e-05
3106.00,2.394610e-05
3107.00,2.428098e-05
3108.00,2.300139e-05
3109.00,2.020424e-05
3110.00,1.797833e-05
3111.00,1.736364e-05
3112.00,1.826124e-05
3113.00,1.988461e-05
3114.00,2.092141e-05
3115.00,2.134315e-05
3116.00,1.965782e-05
3117.00,1.830147e-05
3118.00,1.813294e-05
3119.00,1.873782e-05
3120.00,1.936438e-05
3121.00,1.926782e-05
3122.00,1.972296e-05
3123.00,2.027436e-05
3124.00,2.168023e-05
3125.00,2.418450e-05
3126.00,2.568274e-05
3127.00,2.534029e-05
3128.00,2.293539e-05
3129.00,2.069521e-05
3130.00,1.839408e-05
3131.00,1.704314e-05
3132.00,1.721610e-05
3133.00,1.883908e-05
3134.00,2.098330e-05
3135.00,2.126176e-05
3136.00,2.030501e-05
3137.00,1.814111e-05
3138.00,1.687549e-05
3139.00,1.746587e-05
3140.00,1.981177e-05
3141.00,2.186171e-05
3142.00,2.163441e-05
3143.00,2.026007e-05
3144.00,1.751240e-05
3145.00,1.593311e-05
3146.00,1.598453e-05
3147.00,1.751750e-05
3148.00,1.898975e-05
3149.00,1.927341e-05
3150.00,1.866845e-05
3151.00,1.676380e-05
3152.00,1.563049e-05
3153.00,1.564007e-05
3154.00,1.731066e-05
3155.00,1.840225e-05
3156.00,1.839394e-05
3157.00,1.728541e-05
3158.00,1.546298e-05
3159.00,1.534533e-05
3160.00,1.631645e-05
3161.00,1.879779e-05
3162.00,2.062967e-05
3163.00,2.092052e-05
3164.00,2.018568e-05
3165.00,1.877807e-05
3166.00,1.846764e-05
3167.00,1.878527e-05
3168.00,2.069241e-05
3169.00,2.208106e-05
3170.00,2.242613e-05
3171.00,2.109868e-05
3172.00,1.854755e-05
3173.00,1.712920e-05
3174.00,1.700772e-05
3175.00,1.884034e-05
3176.00,1.975758e-05
3177.00,2.014843e-05
3178.00,1.986218e-05
3179.00,1.958217e-05
3180.00,1.888017e-05
3181.00,1.748996e-05
3182.00,1.646776e-05
3183.00,1.568336e-05
3184.00,1.679864e-05
3185.00,1.834806e-05
3186.00,1.976474e-05
3187.00,2.051340e-05
3188.00,1.996301e-05
3189.00,1.891506e-05
3190.00,1.806528e-05
3191.00,1.873606e-05
3192.00,1.928561e-05
3193.00,2.014926e-05
3194.00,2.091676e-05
3195.00,1.989420e-05
3196.00,1.889213e-05
3197.00,1.797186e-05
3198.00,1.825015e-05
3199.00,1.787054e-05
3200.00,1.755661e-05
3201.00,1.742242e-05
3202.00,1.673132e-05
3203.00,1.662593e-05
3204.00,1.673908e-05
3205.00,1.818099e-05
3206.00,1.907951e-05
3207.00,1.952384e-05
3208.00,1.957712e-05
3209.00,1.845623e-05
3210.00,1.779300e-05
3211.00,1.709717e-05
3212.00,1.767914e-05
3213.00,1.812419e-05
3214.00,1.817641e-05
3215.00,1.812764e-05
3216.00,1.742121e-05
3217.00,1.714275e-05
3218.00,1.710528e-05
3219.00,1.858245e-05
3220.00,1.946270e-05
3221.00,2.004886e-05
3222.00,1.965121e-05
3223.00,1.842164e-05
3224.00,1.815032e-05
3225.00,1.844665e-05
3226.00,1.993190e-05
3227.00,2.002399e-05
3228.00,1.920491e-05
3229.00,1.752265e-05
3230.00,1.580157e-05
3231.00,1.567297e-05
3232.00,1.611884e-05
3233.00,1.809173e-05
3234.00,1.935096e-05
3235.00,1.983880e-05
3236.00,1.891718e-05
3237.00,1.727512e-05
3238.00,1.690704e-05
3239.00,1.744109e-05
3240.00,1.933046e-05
3241.00,2.013198e-05
3242.00,2.063264e-05
3243.00,2.010923e-05
3244.00,1.899936e-05
3245.00,1.862166e-05
3246.00,1.848144e-05
3247.00,1.973548e-05
3248.00,1.995377e-05
3249.00,2.049379e-05
3250.00,2.038644e-05
3251.00,1.943116e-05
3252.00,1.821433e-05
3253.00,1.759760e-05
3254.00,1.833237e-05
3255.00,1.795947e-05
3256.00,1.758294e-05
3257.00,1.666665e-05
3258.00,1.576645e-05
3259.00,1.548173e-05
3260.00,1.582890e-05
3261.00,1.686615e-05
3262.00,1.680215e-05
3263.00,1.740783e-05
3264.00,1.798645e-05
3265.00,1.798720e-05
3266.00,1.784408e-05
3267.00,1.805336e-05
3268.00,1.966277e-05
3269.00,1.990524e-05
3270.00,1.993561e-05
3271.00,1.841771e-05
3272.00,1.698088e-05
3273.00,1.640040e-05
3274.00,1.666569e-05
3275.00,1.832015e-05
3276.00,1.956641e-05
3277.00,2.097561e-05
3278.00,2.026780e-05
3279.00,1.847889e-05
3280.00,1.709301e-05
3281.00,1.691753e-05
3282.00,1.815153e-05
3283.00,1.878423e-05
3284.00,1.940887e-05
3285.00,1.834427e-05
3286.00,1.748555e-05
3287.00,1.750912e-05
3288.00,1.836418e-05
3289.00,1.990998e-05
3290.00,2.029869e-05
3291.00,2.065382e-05
3292.00,1.957345e-05
3293.00,1.907191e-05
3294.00,1.799579e-05
3295.00,1.721001e-05
3296.00,1.637499e-05
3297.00,1.558924e-05
3298.00,1.662965e-05
3299.00,1.672681e-05
3300.00,1.712362e-05
3301.00,1.766508e-05
3302.00,1.841762e-05
3303.00,1.861950e-05
3304.00,1.842803e-05
3305.00,1.961848e-05
3306.00,1.935901e-05
3307.00,1.901581e-05
3308.00,1.821398e-05
3309.00,1.789679e-05
3310.00,1.729540e-05
3311.00,1.697976e-05
3312.00,1.829150e-05
3313.00,1.830919e-05
3314.00,1.867974e-05
3315.00,1.842408e-05
3316.00,1.796376e-05
3317.00,1.725136e-05
3318.00,1.717084e-05
3319.00,1.905163e-05
3320.00,1.968432e-05
3321.00,1.988001e-05
3322.00,1.923589e-05
3323.00,1.862876e-05
3324.00,1.824030e-05
3325.00,1.786242e-05
3326.00,1.850306e-05
3327.00,1.844223e-05
3328.00,1.831393e-05
3329.00,1.767234e-05
3330.00,1.694703e-05
3331.00,1.648107e-05
3332.00,1.666875e-05
3333.00,1.858646e-05
3334.00,1.999325e-05
3335.00,2.077201e-05
3336.00,1.976056e-05
3337.00,1.814443e-05
3338.00,1.683004e-05
3339.00,1.682032e-05
3340.00,1.815618e-05
3341.00,1.912633e-05
3342.00,2.016687e-05
3343.00,1.976447e-05
3344.00,1.843063e-05
3345.00,1.723349e-05
3346.00,1.684812e-05
3347.00,1.797531e-05
3348.00,1.882639e-05
3349.00,1.957747e-05
3350.00,1.958578e-05
3351.00,1.944347e-05
3352.00,1.903298e-05
3353.00,1.865931e-05
3354.00,1.879931e-05
3355.00,1.858302e-05
3356.00,1.855091e-05
3357.00,1.788431e-05
3358.00,1.760751e-05
3359.00,1.790500e-05
3360.00,1.920885e-05
3361.00,2.137697e-05
3362.00,2.157388e-05
3363.00,2.077652e-05
3364.00,1.941632e-05
3365.00,1.774560e-05
3366.00,1.645943e-05
3367.00,1.639556e-05
3368.00,1.777834e-05
3369.00,1.917647e-05
3370.00,2.079727e-05
3371.00,2.144092e-05
3372.00,2.064882e-05
3373.00,1.914798e-05
3374.00,1.842602e-05
3375.00,1.896368e-05
3376.00,1.950732e-05
3377.00,2.030789e-05
3378.00,2.054457e-05
3379.00,1.947293e-05
3380.00,1.827405e-05
3381.00,1.745259e-05
3382.00,1.807696e-05
3383.00,1.903801e-05
3384.00,1.952892e-05
3385.00,1.869442e-05
3386.00,1.692107e-05
3387.00,1.616443e-05
3388.00,1.653558e-05
3389.00,1.774564e-05
3390.00,1.870397e-05
3391.00,1.849870e-05
3392.00,1.737349e-05
3393.00,1.565574e-05
3394.00,1.494618e-05
3395.00,1.533661e-05
3396.00,1.660806e-05
3397.00,1.773764e-05
3398.00,1.795399e-05
3399.00,1.746485e-05
3400.00,1.606018e-05
3401.00,1.554512e-05
3402.00,1.544263e-05
3403.00,1.687011e-05
3404.00,1.869852e-05
3405.00,1.923950e-05
3406.00,1.895426e-05
3407.00,1.810925e-05
3408.00,1.845537e-05
3409.00,1.895572e-05
3410.00,1.966695e-05
3411.00,2.049621e-05
3412.00,2.134915e-05
3413.00,2.137642e-05
3414.00,2.034079e-05
3415.00,1.945501e-05
3416.00,1.793707e-05
3417.00,1.670933e-05
3418.00,1.613704e-05
3419.00,1.680031e-05
3420.00,1.751675e-05
3421.00,1.774890e-05
3422.00,1.828049e-05
3423.00,1.852143e-05
3424.00,1.835600e-05
3425.00,1.773034e-05
3426.00,1.786681e-05
3427.00,1.767627e-05
3428.00,1.713647e-05
3429.00,1.678015e-05
3430.00,1.632108e-05
3431.00,1.651346e-05
3432.00,1.675623e-05
3433.00,1.802588e-05
3434.00,1.903174e-05
3435.00,2.020870e-05
3436.00,2.160944e-05
3437.00,2.212860e-05
3438.00,2.235901e-05
3439.00,2.135390e-05
3440.00,2.073972e-05
3441.00,1.985217e-05
3442.00,1.905571e-05
3443.00,1.900579e-05
3444.00,1.856028e-05
3445.00,1.807336e-05
3446.00,1.778816e-05
3447.00,1.870988e-05
3448.00,1.888888e-05
3449.00,1.791294e-05
3450.00,1.677006e-05
3451.00,1.561183e-05
3452.00,1.555658e-05
3453.00,1.610940e-05
3454.00,1.749007e-05
3455.00,1.805803e-05
3456.00,1.733258e-05
3457.00,1.633034e-05
3458.00,1.463410e-05
3459.00,1.410585e-05
3460.00,1.459735e-05
3461.00,1.632289e-05
3462.00,1.808749e-05
3463.00,1.916430e-05
3464.00,2.037683e-05
3465.00,2.006414e-05
3466.00,1.958993e-05
3467.00,1.913059e-05
3468.00,1.929816e-05
3469.00,1.937342e-05
3470.00,1.868838e-05
3471.00,1.834983e-05
3472.00,1.712021e-05
3473.00,1.625780e-05
3474.00,1.584280e-05
3475.00,1.646335e-05
3476.00,1.729571e-05
3477.00,1.779917e-05
3478.00,1.835196e-05
3479.00,1.797055e-05
3480.00,1.851659e-05
3481.00,1.948127e-05
3482.00,2.082946e-05
3483.00,2.202063e-05
3484.00,2.133695e-05
3485.00,2.059430e-05
3486.00,1.884001e-05
3487.00,1.782311e-05
3488.00,1.741243e-05
3489.00,1.798847e-05
3490.00,1.802175e-05
3491.00,1.727593e-05
3492.00,1.704202e-05
3493.00,1.622122e-05
3494.00,1.587671e-05
3495.00,1.654917e-05
3496.00,1.828611e-05
3497.00,1.966882e-05
3498.00,1.967387e-05
3499.00,1.860373e-05
3500.00,1.663881e-05
3501.00,1.627188e-05
3502.00,1.664198e-05
3503.00,1.778891e-05
3504.00,1.810351e-05
3505.00,1.722022e-05
3506.00,1.640939e-05
3507.00,1.534484e-05
3508.00,1.596273e-05
3509.00,1.718876e-05
3510.00,1.902181e-05
3511.00,1.990388e-05
3512.00,1.905643e-05
3513.00,1.775568e-05
3514.00,1.576604e-05
3515.00,1.524589e-05
3516.00,1.553230e-05
3517.00,1.703230e-05
3518.00,1.803763e-05
3519.00,1.850292e-05
3520.00,1.833326e-05
3521.00,1.684424e-05
3522.00,1.696253e-05
3523.00,1.769022e-05
3524.00,1.924886e-05
3525.00,2.045210e-05
3526.00,2.054615e-05
3527.00,2.009937e-05
3528.00,1.910501e-05
3529.00,1.831861e-05
3530.00,1.714416e-05
3531.00,1.683260e-05
3532.00,1.711903e-05
3533.00,1.861623e-05
3534.00,2.063233e-05
3535.00,2.246750e-05
3536.00,2.326547e-05
3537.00,2.210119e-05
3538.00,2.096753e-05
3539.00,2.004878e-05
3540.00,2.016566e-05
3541.00,2.036574e-05
3542.00,1.987626e-05
3543.00,1.940009e-05
3544.00,1.826419e-05
3545.00,1.761355e-05
3546.00,1.752153e-05
3547.00,1.865549e-05
3548.00,1.962328e-05
3549.00,2.004352e-05
3550.00,1.971069e-05
3551.00,1.815916e-05
3552.00,1.754100e-05
3553.00,1.760880e-05
3554.00,1.854298e-05
3555.00,1.882348e-05
3556.00,1.819913e-05
3557.00,1.788250e-05
3558.00,1.731440e-05
3559.00,1.724576e-05
3560.00,1.780466e-05
3561.00,1.937943e-05
3562.00,2.024454e-05
3563.00,2.037589e-05
3564.00,2.030122e-05
3565.00,1.947067e-05
3566.00,1.916303e-05
3567.00,1.884058e-05
3568.00,1.923653e-05
3569.00,1.928162e-05
3570.00,1.946596e-05
3571.00,1.931383e-05
3572.00,1.779412e-05
3573.00,1.685680e-05
3574.00,1.659236e-05
3575.00,1.760133e-05
3576.00,1.819419e-05
3577.00,1.832203e-05
3578.00,1.766776e-05
3579.00,1.613567e-05
3580.00,1.584480e-05
3581.00,1.646804e-05
3582.00,1.834508e-05
3583.00,1.906613e-05
3584.00,1.889783e-05
3585.00,1.811740e-05
3586.00,1.627311e-05
3587.00,1.545471e-05
3588.00,1.580143e-05
3589.00,1.766223e-05
3590.00,1.888718e-05
3591.00,1.982137e-05
3592.00,2.014166e-05
3593.00,1.916791e-05
3594.00,1.800905e-05
3595.00,1.711761e-05
3596.00,1.756554e-05
3597.00,1.751869e-05
3598.00,1.784799e-05
3599.00,1.750932e-05
3600.00,1.636920e-05
3601.00,1.610452e-05
3602.00,1.651038e-05
3603.00,1.805335e-05
3604.00,1.841738e-05
3605.00,1.818589e-05
3606.00,1.735294e-05
3607.00,1.617765e-05
3608.00,1.629750e-05
3609.00,1.705679e-05
3610.00,1.882471e-05
3611.00,1.979730e-05
3612.00,2.037618e-05
3613.00,2.029951e-05
3614.00,1.904906e-05
3615.00,1.854198e-05
3616.00,1.849966e-05
3617.00,1.988277e-05
3618.00,2.004341e-05
3619.00,1.968379e-05
3620.00,1.837862e-05
3621.00,1.702304e-05
3622.00,1.640764e-05
3623.00,1.624961e-05
3624.00,1.734710e-05
3625.00,1.789052e-05
3626.00,1.816614e-05
3627.00,1.744189e-05
3628.00,1.654517e-05
3629.00,1.655485e-05
3630.00,1.730235e-05
3631.00,1.928698e-05
3632.00,2.044488e-05
3633.00,2.155812e-05
3634.00,2.189194e-05
3635.00,2.141368e-05
3636.00,2.125100e-05
3637.00,2.059790e-05
3638.00,2.060060e-05
3639.00,2.016665e-05
3640.00,1.978337e-05
3641.00,1.860959e-05
3642.00,1.765565e-05
3643.00,1.712772e-05
3644.00,1.661369e-05
3645.00,1.634227e-05
3646.00,1.612391e-05
3647.00,1.627407e-05
3648.00,1.572235e-05
3649.00,1.531817e-05
3650.00,1.550621e-05
3651.00,1.579583e-05
3652.00,1.647686e-05
3653.00,1.716176e-05
3654.00,1.830446e-05
3655.00,1.848073e-05
3656.00,1.791615e-05
3657.00,1.714445e-05
3658.00,1.651638e-05
3659.00,1.661724e-05
3660.00,1.710648e-05
3661.00,1.805145e-05
3662.00,1.789768e-05
3663.00,1.707710e-05
3664.00,1.626921e-05
3665.00,1.571894e-05
3666.00,1.568880e-05
3667.00,1.610409e-05
3668.00,1.720531e-05
3669.00,1.756866e-05
3670.00,1.754688e-05
3671.00,1.716077e-05
3672.00,1.629002e-05
3673.00,1.566326e-05
3674.00,1.559803e-05
3675.00,1.674616e-05
3676.00,1.766530e-05
3677.00,1.801523e-05
3678.00,1.751565e-05
3679.00,1.713014e-05
3680.00,1.720484e-05
3681.00,1.773396e-05
3682.00,1.907456e-05
3683.00,1.943941e-05
3684.00,1.909730e-05
3685.00,1.815349e-05
3686.00,1.736545e-05
3687.00,1.627621e-05
3688.00,1.572879e-05
3689.00,1.611723e-05
3690.00,1.644121e-05
3691.00,1.707401e-05
3692.00,1.759657e-05
3693.00,1.749875e-05
3694.00,1.705796e-05
3695.00,1.692008e-05
3696.00,1.755723e-05
3697.00,1.823783e-05
3698.00,1.860169e-05
3699.00,1.825781e-05
3700.00,1.741429e-05
3701.00,1.693055e-05
3702.00,1.728303e-05
3703.00,1.868647e-05
3704.00,2.006409e-05
3705.00,2.054993e-05
3706.00,2.017014e-05
3707.00,1.907639e-05
3708.00,1.770619e-05
3709.00,1.657777e-05
3710.00,1.644732e-05
3711.00,1.676324e-05
3712.00,1.735221e-05
3713.00,1.781677e-05
3714.00,1.773524e-05
3715.00,1.716663e-05
3716.00,1.697479e-05
3717.00,1.731506e-05
3718.00,1.758903e-05
3719.00,1.797829e-05
3720.00,1.850194e-05
3721.00,1.866721e-05
3722.00,1.845750e-05
3723.00,1.811489e-05
3724.00,1.804056e-05
3725.00,1.810970e-05
3726.00,1.838970e-05
3727.00,1.822910e-05
3728.00,1.745175e-05
3729.00,1.641832e-05
3730.00,1.621214e-05
3731.00,1.687629e-05
3732.00,1.723584e-05
3733.00,1.699936e-05
3734.00,1.629898e-05
3735.00,1.560121e-05
3736.00,1.570700e-05
3737.00,1.646456e-05
3738.00,1.761108e-05
3739.00,1.825418e-05
3740.00,1.844121e-05
3741.00,1.784893e-05
3742.00,1.702966e-05
3743.00,1.644051e-05
3744.00,1.658034e-05
3745.00,1.752397e-05
3746.00,1.827007e-05
3747.00,1.837146e-05
3748.00,1.779988e-05
3749.00,1.731155e-05
3750.00,1.759695e-05
3751.00,1.885566e-05
3752.00,1.974503e-05
3753.00,1.980084e-05
3754.00,1.886850e-05
3755.00,1.771506e-05
3756.00,1.733961e-05
3757.00,1.746990e-05
3758.00,1.834746e-05
3759.00,1.909370e-05
3760.00,1.996566e-05
3761.00,2.066659e-05
3762.00,2.031904e-05
3763.00,1.936226e-05
3764.00,1.811882e-05
3765.00,1.736870e-05
3766.00,1.689071e-05
3767.00,1.742149e-05
3768.00,1.845395e-05
3769.00,1.908248e-05
3770.00,1.904215e-05
3771.00,1.877554e-05
3772.00,1.817208e-05
3773.00,1.694513e-05
3774.00,1.649817e-05
3775.00,1.660479e-05
3776.00,1.729573e-05
3777.00,1.819664e-05
3778.00,1.911157e-05
3779.00,1.927506e-05
3780.00,1.822685e-05
3781.00,1.725578e-05
3782.00,1.693386e-05
3783.00,1.693783e-05
3784.00,1.667901e-05
3785.00,1.683988e-05
3786.00,1.724754e-05
3787.00,1.774881e-05
3788.00,1.865660e-05
3789.00,1.947461e-05
3790.00,1.979624e-05
3791.00,1.957002e-05
3792.00,1.945022e-05
3793.00,1.896758e-05
3794.00,1.767745e-05
3795.00,1.738170e-05
3796.00,1.763669e-05
3797.00,1.792739e-05
3798.00,1.787972e-05
3799.00,1.800025e-05
3800.00,1.804456e-05
3801.00,1.717630e-05
3802.00,1.679534e-05
3803.00,1.706719e-05
3804.00,1.758194e-05
3805.00,1.786776e-05
3806.00,1.768688e-05
3807.00,1.692847e-05
3808.00,1.610576e-05
3809.00,1.629643e-05
3810.00,1.698437e-05
3811.00,1.772104e-05
3812.00,1.824492e-05
3813.00,1.858391e-05
3814.00,1.813828e-05
3815.00,1.737473e-05
3816.00,1.737713e-05
3817.00,1.802329e-05
3818.00,1.872031e-05
3819.00,1.919298e-05
3820.00,1.927480e-05
3821.00,1.813487e-05
3822.00,1.696151e-05
3823.00,1.673945e-05
3824.00,1.732756e-05
3825.00,1.800419e-05
3826.00,1.853286e-05
3827.00,1.863228e-05
3828.00,1.808160e-05
3829.00,1.748772e-05
3830.00,1.793963e-05
3831.00,1.913833e-05
3832.00,1.987485e-05
3833.00,1.955364e-05
3834.00,1.835441e-05
3835.00,1.679262e-05
3836.00,1.600710e-05
3837.00,1.630601e-05
3838.00,1.727743e-05
3839.00,1.867687e-05
3840.00,1.951069e-05
3841.00,1.968802e-05
3842.00,1.868530e-05
3843.00,1.754467e-05
3844.00,1.721739e-05
3845.00,1.773833e-05
3846.00,1.826134e-05
3847.00,1.832561e-05
3848.00,1.791043e-05
3849.00,1.754650e-05
3850.00,1.793468e-05
3851.00,1.909931e-05
3852.00,2.101429e-05
3853.00,2.191787e-05
3854.00,2.178385e-05
3855.00,2.054377e-05
3856.00,1.863210e-05
3857.00,1.796948e-05
3858.00,1.861456e-05
3859.00,2.036616e-05
3860.00,2.097034e-05
3861.00,2.045125e-05
3862.00,1.928041e-05
3863.00,1.817250e-05
3864.00,1.805263e-05
3865.00,1.848911e-05
3866.00,1.967938e-05
3867.00,1.996092e-05
3868.00,1.959549e-05
3869.00,1.871297e-05
3870.00,1.785413e-05
3871.00,1.776540e-05
3872.00,1.794364e-05
3873.00,1.886016e-05
3874.00,1.909102e-05
3875.00,1.901325e-05
3876.00,1.836631e-05
3877.00,1.781012e-05
3878.00,1.748391e-05
3879.00,1.687898e-05
3880.00,1.633063e-05
3881.00,1.562927e-05
3882.00,1.590537e-05
3883.00,1.645792e-05
3884.00,1.709467e-05
3885.00,1.799945e-05
3886.00,1.815900e-05
3887.00,1.782615e-05
3888.00,1.738987e-05
3889.00,1.756733e-05
3890.00,1.783060e-05
3891.00,1.823752e-05
3892.00,1.900811e-05
3893.00,1.950775e-05
3894.00,1.978738e-05
3895.00,2.004658e-05
3896.00,2.045876e-05
3897.00,2.012178e-05
3898.00,1.924359e-05
3899.00,1.836716e-05
3900.00,1.722713e-05
3901.00,1.628330e-05
3902.00,1.550871e-05
3903.00,1.586442e-05
3904.00,1.621895e-05
3905.00,1.657778e-05
3906.00,1.710829e-05
3907.00,1.721484e-05
3908.00,1.717212e-05
3909.00,1.700732e-05
3910.00,1.733743e-05
3911.00,1.724932e-05
3912.00,1.675827e-05
3913.00,1.668101e-05
3914.00,1.660073e-05
3915.00,1.697537e-05
3916.00,1.759159e-05
3917.00,1.828575e-05
3918.00,1.839787e-05
3919.00,1.798064e-05
3920.00,1.747933e-05
3921.00,1.696115e-05
3922.00,1.695728e-05
3923.00,1.753357e-05
3924.00,1.872062e-05
3925.00,1.965208e-05
3926.00,2.002273e-05
3927.00,1.972892e-05
3928.00,1.833115e-05
3929.00,1.695056e-05
3930.00,1.655853e-05
3931.00,1.718156e-05
3932.00,1.817163e-05
3933.00,1.900856e-05
3934.00,1.954432e-05
3935.00,1.857251e-05
3936.00,1.776031e-05
3937.00,1.760254e-05
3938.00,1.811891e-05
3939.00,1.868249e-05
3940.00,1.821427e-05
3941.00,1.758835e-05
3942.00,1.666096e-05
3943.00,1.612601e-05
3944.00,1.636353e-05
3945.00,1.710976e-05
3946.00,1.847958e-05
3947.00,1.924058e-05
3948.00,1.960916e-05
3949.00,1.860959e-05
3950.00,1.778367e-05
3951.00,1.762431e-05
3952.00,1.794315e-05
3953.00,1.887896e-05
3954.00,1.878555e-05
3955.00,1.853810e-05
3956.00,1.748464e-05
3957.00,1.712323e-05
3958.00,1.758232e-05
3959.00,1.811235e-05
3960.00,1.867010e-05
3961.00,1.770502e-05
3962.00,1.737857e-05
3963.00,1.660313e-05
3964.00,1.644238e-05
3965.00,1.718340e-05
3966.00,1.755636e-05
3967.00,1.785487e-05
3968.00,1.666987e-05
3969.00,1.598129e-05
3970.00,1.549326e-05
3971.00,1.582666e-05
3972.00,1.726112e-05
3973.00,1.847369e-05
3974.00,1.946037e-05
3975.00,1.881854e-05
3976.00,1.853977e-05
3977.00,1.780099e-05
3978.00,1.769947e-05
3979.00,1.809426e-05
3980.00,1.854815e-05
3981.00,1.975353e-05
3982.00,1.936562e-05
3983.00,1.907676e-05
3984.00,1.743626e-05
3985.00,1.638495e-05
3986.00,1.639462e-05
3987.00,1.658543e-05
3988.00,1.768676e-05
3989.00,1.728325e-05
3990.00,1.786851e-05
3991.00,1.814222e-05
3992.00,1.868207e-05
3993.00,1.873056e-05
3994.00,1.783185e-05
3995.00,1.796712e-05
3996.00,1.757821e-05
3997.00,1.850502e-05
3998.00,1.849400e-05
3999.00,1.861722e-05
4000.00,1.886348e-05
4001.00,1.810646e-05
4002.00,1.886037e-05
4003.00,1.888364e-05
4004.00,1.933111e-05
4005.00,1.860098e-05
4006.00,1.803661e-05
4007.00,1.761229e-05
4008.00,1.695751e-05
4009.00,1.740145e-05
4010.00,1.747380e-05
4011.00,1.853202e-05
4012.00,1.857601e-05
4013.00,1.860588e-05
4014.00,1.784786e-05
4015.00,1.665195e-05
4016.00,1.674219e-05
4017.00,1.656436e-05
4018.00,1.766465e-05
4019.00,1.775263e-05
4020.00,1.784893e-05
4021.00,1.773587e-05
4022.00,1.697265e-05
4023.00,1.708879e-05
4024.00,1.674642e-05
4025.00,1.757714e-05
4026.00,1.771663e-05
4027.00,1.795076e-05
4028.00,1.803093e-05
4029.00,1.721301e-05
4030.00,1.737747e-05
4031.00,1.724708e-05
4032.00,1.810616e-05
4033.00,1.807253e-05
4034.00,1.833194e-05
4035.00,1.844388e-05
4036.00,1.825886e-05
4037.00,1.895392e-05
4038.00,1.893170e-05
4039.00,1.910667e-05
4040.00,1.771539e-05
4041.00,1.629959e-05
4042.00,1.507252e-05
4043.00,1.473358e-05
4044.00,1.630946e-05
4045.00,1.798165e-05
4046.00,2.013343e-05
4047.00,2.006697e-05
4048.00,1.926448e-05
4049.00,1.787088e-05
4050.00,1.689930e-05
4051.00,1.723628e-05
4052.00,1.759287e-05
4053.00,1.888269e-05
4054.00,1.889652e-05
4055.00,1.880318e-05
4056.00,1.799485e-05
4057.00,1.709706e-05
4058.00,1.763974e-05
4059.00,1.806393e-05
4060.00,1.882872e-05
4061.00,1.766254e-05
4062.00,1.672903e-05
4063.00,1.584478e-05
4064.00,1.542440e-05
4065.00,1.634298e-05
4066.00,1.667904e-05
4067.00,1.763166e-05
4068.00,1.751329e-05
4069.00,1.737518e-05
4070.00,1.654758e-05
4071.00,1.599893e-05
4072.00,1.679165e-05
4073.00,1.713290e-05
4074.00,1.850148e-05
4075.00,1.893357e-05
4076.00,1.894835e-05
4077.00,1.798697e-05
4078.00,1.661260e-05
4079.00,1.651800e-05
4080.00,1.663370e-05
4081.00,1.779860e-05
4082.00,1.819422e-05
4083.00,1.794305e-05
4084.00,1.747052e-05
4085.00,1.736785e-05
4086.00,1.896248e-05
4087.00,2.021047e-05
4088.00,2.114176e-05
4089.00,2.005667e-05
4090.00,1.857908e-05
4091.00,1.711795e-05
4092.00,1.640977e-05
4093.00,1.723576e-05
4094.00,1.764262e-05
4095.00,1.812655e-05
4096.00,1.748526e-05
4097.00,1.641566e-05
4098.00,1.543232e-05
4099.00,1.532841e-05
4100.00,1.669603e-05
4101.00,1.839530e-05
4102.00,2.062313e-05
4103.00,2.087511e-05
4104.00,2.017136e-05
4105.00,1.847687e-05
4106.00,1.709047e-05
4107.00,1.727443e-05
4108.00,1.800526e-05
4109.00,1.914824e-05
4110.00,1.928002e-05
4111.00,1.901123e-05
4112.00,1.790292e-05
4113.00,1.722898e-05
4114.00,1.713229e-05
4115.00,1.641480e-05
4116.00,1.678517e-05
4117.00,1.718354e-05
4118.00,1.785951e-05
4119.00,1.811138e-05
4120.00,1.799786e-05
4121.00,1.803037e-05
4122.00,1.746715e-05
4123.00,1.785048e-05
4124.00,1.800293e-05
4125.00,1.854843e-05
4126.00,1.889785e-05
4127.00,1.948491e-05
4128.00,2.057338e-05
4129.00,2.042474e-05
4130.00,2.070082e-05
4131.00,2.055748e-05
4132.00,2.085058e-05
4133.00,2.086084e-05
4134.00,2.038755e-05
4135.00,1.979890e-05
4136.00,1.901760e-05
4137.00,1.900303e-05
4138.00,1.888400e-05
4139.00,1.917815e-05
4140.00,1.939919e-05
4141.00,1.975215e-05
4142.00,1.998032e-05
4143.00,1.962306e-05
4144.00,1.990194e-05
4145.00,1.981685e-05
4146.00,1.951104e-05
4147.00,1.874306e-05
4148.00,1.784848e-05
4149.00,1.702470e-05
4150.00,1.643059e-05
4151.00,1.667206e-05
4152.00,1.686572e-05
4153.00,1.713902e-05
4154.00,1.704519e-05
4155.00,1.673601e-05
4156.00,1.634491e-05
4157.00,1.621006e-05
4158.00,1.670429e-05
4159.00,1.709498e-05
4160.00,1.737313e-05
4161.00,1.758118e-05
4162.00,1.764660e-05
4163.00,1.733955e-05
4164.00,1.731979e-05
4165.00,1.771407e-05
4166.00,1.835728e-05
4167.00,1.883154e-05
4168.00,1.859775e-05
4169.00,1.795102e-05
4170.00,1.706360e-05
4171.00,1.668302e-05
4172.00,1.692393e-05
4173.00,1.776916e-05
4174.00,1.818213e-05
4175.00,1.792012e-05
4176.00,1.750619e-05
4177.00,1.654645e-05
4178.00,1.605056e-05
4179.00,1.621207e-05
4180.00,1.718276e-05
4181.00,1.792960e-05
4182.00,1.813318e-05
4183.00,1.800139e-05
4184.00,1.712303e-05
4185.00,1.642324e-05
4186.00,1.619530e-05
4187.00,1.656071e-05
4188.00,1.713638e-05
4189.00,1.738396e-05
4190.00,1.723281e-05
4191.00,1.686647e-05
4192.00,1.677425e-05
4193.00,1.719786e-05
4194.00,1.805573e-05
4195.00,1.848820e-05
4196.00,1.831261e-05
4197.00,1.765873e-05
4198.00,1.662292e-05
4199.00,1.635618e-05
4200.00,1.668428e-05
4201.00,1.765517e-05
4202.00,1.840652e-05
4203.00,1.882868e-05
4204.00,1.857581e-05
4205.00,1.761618e-05
4206.00,1.725887e-05
4207.00,1.720336e-05
4208.00,1.799491e-05
4209.00,1.866894e-05
4210.00,1.892668e-05
4211.00,1.894155e-05
4212.00,1.895705e-05
4213.00,1.915315e-05
4214.00,1.971300e-05
4215.00,2.158465e-05
4216.00,2.310617e-05
4217.00,2.436810e-05
4218.00,2.407872e-05
4219.00,2.242145e-05
4220.00,2.046098e-05
4221.00,1.881111e-05
4222.00,1.850341e-05
4223.00,1.844840e-05
4224.00,1.841084e-05
4225.00,1.771649e-05
4226.00,1.699825e-05
4227.00,1.663249e-05
4228.00,1.601260e-05
4229.00,1.602192e-05
4230.00,1.642597e-05
4231.00,1.731812e-05
4232.00,1.812205e-05
4233.00,1.856053e-05
4234.00,1.881475e-05
4235.00,1.855079e-05
4236.00,1.804488e-05
4237.00,1.772253e-05
4238.00,1.772276e-05
4239.00,1.748341e-05
4240.00,1.714102e-05
4241.00,1.711354e-05
4242.00,1.711991e-05
4243.00,1.731592e-05
4244.00,1.768628e-05
4245.00,1.832454e-05
4246.00,1.860640e-05
4247.00,1.842662e-05
4248.00,1.788903e-05
4249.00,1.698321e-05
4250.00,1.650424e-05
4251.00,1.650327e-05
4252.00,1.695322e-05
4253.00,1.729121e-05
4254.00,1.730090e-05
4255.00,1.748723e-05
4256.00,1.773154e-05
4257.00,1.777534e-05
4258.00,1.755651e-05
4259.00,1.746043e-05
4260.00,1.724389e-05
4261.00,1.702013e-05
4262.00,1.672795e-05
4263.00,1.599788e-05
4264.00,1.519739e-05
4265.00,1.494061e-05
4266.00,1.516404e-05
4267.00,1.593921e-05
4268.00,1.651102e-05
4269.00,1.685485e-05
4270.00,1.612261e-05
4271.00,1.576404e-05
4272.00,1.595628e-05
4273.00,1.652402e-05
4274.00,1.731931e-05
4275.00,1.783473e-05
4276.00,1.779719e-05
4277.00,1.709955e-05
4278.00,1.674087e-05
4279.00,1.694919e-05
4280.00,1.762756e-05
4281.00,1.805368e-05
4282.00,1.758416e-05
4283.00,1.663977e-05
4284.00,1.548517e-05
4285.00,1.508224e-05
4286.00,1.595044e-05
4287.00,1.773853e-05
4288.00,1.903899e-05
4289.00,1.903998e-05
4290.00,1.787291e-05
4291.00,1.620478e-05
4292.00,1.523311e-05
4293.00,1.503535e-05
4294.00,1.542341e-05
4295.00,1.620131e-05
4296.00,1.677508e-05
4297.00,1.725892e-05
4298.00,1.763652e-05
4299.00,1.806979e-05
4300.00,1.812206e-05
4301.00,1.821256e-05
4302.00,1.840473e-05
4303.00,1.829826e-05
4304.00,1.757402e-05
4305.00,1.631066e-05
4306.00,1.535919e-05
4307.00,1.495724e-05
4308.00,1.530357e-05
4309.00,1.599418e-05
4310.00,1.649043e-05
4311.00,1.695742e-05
4312.00,1.703142e-05
4313.00,1.694465e-05
4314.00,1.686977e-05
4315.00,1.744799e-05
4316.00,1.774577e-05
4317.00,1.719228e-05
4318.00,1.637793e-05
4319.00,1.539433e-05
4320.00,1.502284e-05
4321.00,1.513859e-05
4322.00,1.597984e-05
4323.00,1.713234e-05
4324.00,1.733946e-05
4325.00,1.670403e-05
4326.00,1.571268e-05
4327.00,1.533797e-05
4328.00,1.542124e-05
4329.00,1.605364e-05
4330.00,1.670102e-05
4331.00,1.666606e-05
4332.00,1.604261e-05
4333.00,1.524961e-05
4334.00,1.504160e-05
4335.00,1.541662e-05
4336.00,1.625548e-05
4337.00,1.704321e-05
4338.00,1.724544e-05
4339.00,1.714050e-05
4340.00,1.706009e-05
4341.00,1.747600e-05
4342.00,1.765339e-05
4343.00,1.729881e-05
4344.00,1.706358e-05
4345.00,1.708371e-05
4346.00,1.727099e-05
4347.00,1.730062e-05
4348.00,1.705752e-05
4349.00,1.644484e-05
4350.00,1.569074e-05
4351.00,1.569438e-05
4352.00,1.619154e-05
4353.00,1.657258e-05
4354.00,1.702643e-05
4355.00,1.745683e-05
4356.00,1.764928e-05
4357.00,1.766224e-05
4358.00,1.773350e-05
4359.00,1.780884e-05
4360.00,1.785925e-05
4361.00,1.771487e-05
4362.00,1.726336e-05
4363.00,1.693025e-05
4364.00,1.650024e-05
4365.00,1.653692e-05
4366.00,1.696785e-05
4367.00,1.763644e-05
4368.00,1.871840e-05
4369.00,1.948739e-05
4370.00,1.949489e-05
4371.00,1.872966e-05
4372.00,1.773949e-05
4373.00,1.709284e-05
4374.00,1.650185e-05
4375.00,1.634766e-05
4376.00,1.612733e-05
4377.00,1.600652e-05
4378.00,1.604674e-05
4379.00,1.604168e-05
4380.00,1.632061e-05
4381.00,1.663148e-05
4382.00,1.649779e-05
4383.00,1.601636e-05
4384.00,1.562157e-05
4385.00,1.580452e-05
4386.00,1.655168e-05
4387.00,1.781627e-05
4388.00,1.893473e-05
4389.00,1.933010e-05
4390.00,1.879255e-05
4391.00,1.760068e-05
4392.00,1.647830e-05
4393.00,1.616782e-05
4394.00,1.683420e-05
4395.00,1.717620e-05
4396.00,1.697295e-05
4397.00,1.640962e-05
4398.00,1.564205e-05
4399.00,1.529167e-05
4400.00,1.575508e-05
4401.00,1.685329e-05
4402.00,1.796307e-05
4403.00,1.888316e-05
4404.00,1.914803e-05
4405.00,1.856174e-05
4406.00,1.803653e-05
4407.00,1.809167e-05
4408.00,1.848371e-05
4409.00,1.863889e-05
4410.00,1.874086e-05
4411.00,1.843976e-05
4412.00,1.745542e-05
4413.00,1.680039e-05
4414.00,1.684888e-05
4415.00,1.810693e-05
4416.00,2.014000e-05
4417.00,2.191458e-05
4418.00,2.291517e-05
4419.00,2.257057e-05
4420.00,2.177340e-05
4421.00,2.108515e-05
4422.00,2.076371e-05
4423.00,2.034013e-05
4424.00,1.976575e-05
4425.00,1.915981e-05
4426.00,1.821440e-05
4427.00,1.760159e-05
4428.00,1.744612e-05
4429.00,1.784879e-05
4430.00,1.837568e-05
4431.00,1.837925e-05
4432.00,1.795706e-05
4433.00,1.726038e-05
4434.00,1.710276e-05
4435.00,1.765628e-05
4436.00,1.857472e-05
4437.00,1.876409e-05
4438.00,1.811579e-05
4439.00,1.715636e-05
4440.00,1.631709e-05
4441.00,1.643499e-05
4442.00,1.705204e-05
4443.00,1.840065e-05
4444.00,1.930121e-05
4445.00,1.918227e-05
4446.00,1.836334e-05
4447.00,1.714426e-05
4448.00,1.652714e-05
4449.00,1.644329e-05
4450.00,1.675995e-05
4451.00,1.717960e-05
4452.00,1.752278e-05
4453.00,1.779957e-05
4454.00,1.785530e-05
4455.00,1.777568e-05
4456.00,1.768032e-05
4457.00,1.790048e-05
4458.00,1.855333e-05
4459.00,1.869159e-05
4460.00,1.847623e-05
4461.00,1.807336e-05
4462.00,1.737726e-05
4463.00,1.703274e-05
4464.00,1.722974e-05
4465.00,1.773722e-05
4466.00,1.821648e-05
4467.00,1.806176e-05
4468.00,1.752653e-05
4469.00,1.694727e-05
4470.00,1.659831e-05
4471.00,1.640386e-05
4472.00,1.638925e-05
4473.00,1.667924e-05
4474.00,1.706385e-05
4475.00,1.743073e-05
4476.00,1.731682e-05
4477.00,1.662958e-05
4478.00,1.566814e-05
4479.00,1.511536e-05
4480.00,1.506678e-05
4481.00,1.549790e-05
4482.00,1.587519e-05
4483.00,1.622500e-05
4484.00,1.637719e-05
4485.00,1.629265e-05
4486.00,1.609466e-05
4487.00,1.606482e-05
4488.00,1.637279e-05
4489.00,1.626556e-05
4490.00,1.617086e-05
4491.00,1.654620e-05
4492.00,1.668335e-05
4493.00,1.723032e-05
4494.00,1.751108e-05
4495.00,1.737861e-05
4496.00,1.674443e-05
4497.00,1.650861e-05
4498.00,1.630622e-05
4499.00,1.600553e-05
4500.00,1.588018e-05
4501.00,1.599009e-05
4502.00,1.661440e-05
4503.00,1.658122e-05
4504.00,1.633959e-05
4505.00,1.571323e-05
4506.00,1.536637e-05
4507.00,1.575463e-05
4508.00,1.642545e-05
4509.00,1.761425e-05
4510.00,1.777247e-05
4511.00,1.753457e-05
4512.00,1.680913e-05
4513.00,1.628003e-05
4514.00,1.639675e-05
4515.00,1.677549e-05
4516.00,1.725557e-05
4517.00,1.729197e-05
4518.00,1.690068e-05
4519.00,1.626410e-05
4520.00,1.610829e-05
4521.00,1.632060e-05
4522.00,1.678928e-05
4523.00,1.745134e-05
4524.00,1.700217e-05
4525.00,1.600376e-05
4526.00,1.504218e-05
4527.00,1.480308e-05
4528.00,1.554967e-05
4529.00,1.703472e-05
4530.00,1.826920e-05
4531.00,1.833489e-05
4532.00,1.770372e-05
4533.00,1.661051e-05
4534.00,1.592401e-05
4535.00,1.581800e-05
4536.00,1.628580e-05
4537.00,1.662943e-05
4538.00,1.643169e-05
4539.00,1.606421e-05
4540.00,1.555165e-05
4541.00,1.518988e-05
4542.00,1.531673e-05
4543.00,1.583771e-05
4544.00,1.653538e-05
4545.00,1.677556e-05
4546.00,1.664642e-05
4547.00,1.645791e-05
4548.00,1.654705e-05
4549.00,1.714655e-05
4550.00,1.767746e-05
4551.00,1.759044e-05
4552.00,1.655878e-05
4553.00,1.536883e-05
4554.00,1.436525e-05
4555.00,1.434754e-05
4556.00,1.518219e-05
4557.00,1.662331e-05
4558.00,1.780967e-05
4559.00,1.781405e-05
4560.00,1.695833e-05
4561.00,1.572215e-05
4562.00,1.516789e-05
4563.00,1.573648e-05
4564.00,1.672368e-05
4565.00,1.726247e-05
4566.00,1.724297e-05
4567.00,1.680409e-05
4568.00,1.643391e-05
4569.00,1.681771e-05
4570.00,1.776671e-05
4571.00,1.866226e-05
4572.00,1.857907e-05
4573.00,1.778903e-05
4574.00,1.678844e-05
4575.00,1.621654e-05
4576.00,1.612864e-05
4577.00,1.621727e-05
4578.00,1.611696e-05
4579.00,1.589257e-05
4580.00,1.598335e-05
4581.00,1.604471e-05
4582.00,1.602226e-05
4583.00,1.620406e-05
4584.00,1.626653e-05
4585.00,1.646607e-05
4586.00,1.701840e-05
4587.00,1.740894e-05
4588.00,1.767453e-05
4589.00,1.730103e-05
4590.00,1.661241e-05
4591.00,1.614452e-05
4592.00,1.582207e-05
4593.00,1.585026e-05
4594.00,1.603328e-05
4595.00,1.602264e-05
4596.00,1.579899e-05
4597.00,1.559008e-05
4598.00,1.555890e-05
4599.00,1.558439e-05
4600.00,1.565096e-05
4601.00,1.569744e-05
4602.00,1.591958e-05
4603.00,1.587071e-05
4604.00,1.565995e-05
4605.00,1.547431e-05
4606.00,1.550708e-05
4607.00,1.546269e-05
4608.00,1.559587e-05
4609.00,1.552254e-05
4610.00,1.571525e-05
4611.00,1.647004e-05
4612.00,1.734017e-05
4613.00,1.824948e-05
4614.00,1.871536e-05
4615.00,1.886299e-05
4616.00,1.794878e-05
4617.00,1.686245e-05
4618.00,1.634369e-05
4619.00,1.620330e-05
4620.00,1.662433e-05
4621.00,1.690521e-05
4622.00,1.715122e-05
4623.00,1.711405e-05
4624.00,1.658619e-05
4625.00,1.582068e-05
4626.00,1.498815e-05
4627.00,1.499277e-05
4628.00,1.571060e-05
4629.00,1.663274e-05
4630.00,1.722943e-05
4631.00,1.721963e-05
4632.00,1.662594e-05
4633.00,1.570224e-05
4634.00,1.536931e-05
4635.00,1.564039e-05
4636.00,1.668980e-05
4637.00,1.758804e-05
4638.00,1.808558e-05
4639.00,1.792605e-05
4640.00,1.703991e-05
4641.00,1.663258e-05
4642.00,1.677786e-05
4643.00,1.766768e-05
4644.00,1.826344e-05
4645.00,1.827374e-05
4646.00,1.781625e-05
4647.00,1.671341e-05
4648.00,1.591466e-05
4649.00,1.549628e-05
4650.00,1.565594e-05
4651.00,1.617432e-05
4652.00,1.683435e-05
4653.00,1.750756e-05
4654.00,1.753155e-05
4655.00,1.746742e-05
4656.00,1.710482e-05
4657.00,1.659680e-05
4658.00,1.580858e-05
4659.00,1.497084e-05
4660.00,1.463905e-05
4661.00,1.433334e-05
4662.00,1.454690e-05
4663.00,1.525594e-05
4664.00,1.613156e-05
4665.00,1.653427e-05
4666.00,1.605767e-05
4667.00,1.542792e-05
4668.00,1.493643e-05
4669.00,1.487587e-05
4670.00,1.537657e-05
4671.00,1.623991e-05
4672.00,1.705329e-05
4673.00,1.769691e-05
4674.00,1.762200e-05
4675.00,1.695485e-05
4676.00,1.643075e-05
4677.00,1.632275e-05
4678.00,1.657987e-05
4679.00,1.670234e-05
4680.00,1.677116e-05
4681.00,1.635218e-05
4682.00,1.569315e-05
4683.00,1.538600e-05
4684.00,1.517955e-05
4685.00,1.512932e-05
4686.00,1.472958e-05
4687.00,1.447832e-05
4688.00,1.399165e-05
4689.00,1.381595e-05
4690.00,1.424277e-05
4691.00,1.513318e-05
4692.00,1.626678e-05
4693.00,1.684193e-05
4694.00,1.657443e-05
4695.00,1.565144e-05
4696.00,1.496807e-05
4697.00,1.469879e-05
4698.00,1.463445e-05
4699.00,1.465019e-05
4700.00,1.449216e-05
4701.00,1.473804e-05
4702.00,1.472283e-05
4703.00,1.511030e-05
4704.00,1.560371e-05
4705.00,1.589872e-05
4706.00,1.618096e-05
4707.00,1.578884e-05
4708.00,1.543409e-05
4709.00,1.489993e-05
4710.00,1.460081e-05
4711.00,1.456683e-05
4712.00,1.450358e-05
4713.00,1.475909e-05
4714.00,1.504532e-05
4715.00,1.555076e-05
4716.00,1.540140e-05
4717.00,1.537418e-05
4718.00,1.508884e-05
4719.00,1.481262e-05
4720.00,1.479237e-05
4721.00,1.462587e-05
4722.00,1.533020e-05
4723.00,1.580498e-05
4724.00,1.652527e-05
4725.00,1.689391e-05
4726.00,1.695727e-05
4727.00,1.733136e-05
4728.00,1.752443e-05
4729.00,1.852109e-05
4730.00,1.915571e-05
4731.00,1.960369e-05
4732.00,1.936420e-05
4733.00,1.826324e-05
4734.00,1.751569e-05
4735.00,1.642287e-05
4736.00,1.612077e-05
4737.00,1.572234e-05
4738.00,1.545125e-05
4739.00,1.522065e-05
4740.00,1.477289e-05
4741.00,1.505954e-05
4742.00,1.548392e-05
4743.00,1.655774e-05
4744.00,1.723661e-05
4745.00,1.731774e-05
4746.00,1.700590e-05
4747.00,1.615049e-05
4748.00,1.596761e-05
4749.00,1.590575e-05
4750.00,1.631695e-05
4751.00,1.639618e-05
4752.00,1.631766e-05
4753.00,1.618191e-05
4754.00,1.555233e-05
4755.00,1.559676e-05
4756.00,1.569065e-05
4757.00,1.610230e-05
4758.00,1.610812e-05
4759.00,1.565721e-05
4760.00,1.513068e-05
4761.00,1.438362e-05
4762.00,1.453708e-05
4763.00,1.489873e-05
4764.00,1.563819e-05
4765.00,1.584807e-05
4766.00,1.553210e-05
4767.00,1.518456e-05
4768.00,1.444039e-05
4769.00,1.415817e-05
4770.00,1.404539e-05
4771.00,1.454892e-05
4772.00,1.486405e-05
4773.00,1.525574e-05
4774.00,1.526691e-05
4775.00,1.475394e-05
4776.00,1.452772e-05
4777.00,1.452345e-05
4778.00,1.517270e-05
4779.00,1.529847e-05
4780.00,1.509260e-05
4781.00,1.441419e-05
4782.00,1.379817e-05
4783.00,1.411167e-05
4784.00,1.466670e-05
4785.00,1.575601e-05
4786.00,1.633884e-05
4787.00,1.624314e-05
4788.00,1.557760e-05
4789.00,1.510385e-05
4790.00,1.548696e-05
4791.00,1.578922e-05
4792.00,1.628430e-05
4793.00,1.614628e-05
4794.00,1.540700e-05
4795.00,1.441995e-05
4796.00,1.369073e-05
4797.00,1.386987e-05
4798.00,1.480851e-05
4799.00,1.650799e-05
4800.00,1.757933e-05
4801.00,1.785451e-05
4802.00,1.667629e-05
4803.00,1.533233e-05
4804.00,1.488702e-05
4805.00,1.494588e-05
4806.00,1.593641e-05
4807.00,1.695835e-05
4808.00,1.774812e-05
4809.00,1.821126e-05
4810.00,1.832969e-05
4811.00,1.800183e-05
4812.00,1.745114e-05
4813.00,1.716602e-05
4814.00,1.669982e-05
4815.00,1.664669e-05
4816.00,1.619752e-05
4817.00,1.547208e-05
4818.00,1.527074e-05
4819.00,1.522723e-05
4820.00,1.539162e-05
4821.00,1.539686e-05
4822.00,1.591864e-05
4823.00,1.615282e-05
4824.00,1.597362e-05
4825.00,1.567093e-05
4826.00,1.529627e-05
4827.00,1.519337e-05
4828.00,1.499442e-05
4829.00,1.513255e-05
4830.00,1.505578e-05
4831.00,1.483764e-05
4832.00,1.504405e-05
4833.00,1.524209e-05
4834.00,1.536891e-05
4835.00,1.540067e-05
4836.00,1.547758e-05
4837.00,1.526617e-05
4838.00,1.504314e-05
4839.00,1.480519e-05
4840.00,1.430876e-05
4841.00,1.438278e-05
4842.00,1.444907e-05
4843.00,1.487544e-05
4844.00,1.520117e-05
4845.00,1.539741e-05
4846.00,1.580612e-05
4847.00,1.580731e-05
4848.00,1.586479e-05
4849.00,1.553079e-05
4850.00,1.543264e-05
4851.00,1.547045e-05
4852.00,1.536161e-05
4853.00,1.533627e-05
4854.00,1.468669e-05
4855.00,1.440913e-05
4856.00,1.421008e-05
4857.00,1.449725e-05
4858.00,1.504412e-05
4859.00,1.501378e-05
4860.00,1.478189e-05
4861.00,1.409664e-05
4862.00,1.395928e-05
4863.00,1.402245e-05
4864.00,1.461809e-05
4865.00,1.549743e-05
4866.00,1.597644e-05
4867.00,1.638564e-05
4868.00,1.602017e-05
4869.00,1.576115e-05
4870.00,1.521184e-05
4871.00,1.495137e-05
4872.00,1.512005e-05
4873.00,1.508690e-05
4874.00,1.540684e-05
4875.00,1.541545e-05
4876.00,1.605906e-05
4877.00,1.661944e-05
4878.00,1.758460e-05
4879.00,1.849543e-05
4880.00,1.838597e-05
4881.00,1.809430e-05
4882.00,1.668442e-05
4883.00,1.569906e-05
4884.00,1.494874e-05
4885.00,1.459403e-05
4886.00,1.460787e-05
4887.00,1.413099e-05
4888.00,1.380498e-05
4889.00,1.315484e-05
4890.00,1.326318e-05
4891.00,1.357106e-05
4892.00,1.429751e-05
4893.00,1.503328e-05
4894.00,1.521554e-05
4895.00,1.587798e-05
4896.00,1.611627e-05
4897.00,1.714414e-05
4898.00,1.840181e-05
4899.00,2.007353e-05
4900.00,2.110752e-05
4901.00,2.007636e-05
4902.00,1.884047e-05
4903.00,1.675718e-05
4904.00,1.577087e-05
4905.00,1.532105e-05
4906.00,1.560351e-05
4907.00,1.611039e-05
4908.00,1.586464e-05
4909.00,1.534862e-05
4910.00,1.405187e-05
4911.00,1.370921e-05
4912.00,1.383066e-05
4913.00,1.465977e-05
4914.00,1.576735e-05
4915.00,1.597275e-05
4916.00,1.604911e-05
4917.00,1.537218e-05
4918.00,1.524489e-05
4919.00,1.507125e-05
4920.00,1.548206e-05
4921.00,1.600953e-05
4922.00,1.598133e-05
4923.00,1.614435e-05
4924.00,1.575895e-05
4925.00,1.584840e-05
4926.00,1.591735e-05
4927.00,1.608623e-05
4928.00,1.629923e-05
4929.00,1.636006e-05
4930.00,1.639115e-05
4931.00,1.609677e-05
4932.00,1.627153e-05
4933.00,1.633320e-05
4934.00,1.669304e-05
4935.00,1.698693e-05
4936.00,1.716843e-05
4937.00,1.732244e-05
4938.00,1.698383e-05
4939.00,1.727559e-05
4940.00,1.747094e-05
4941.00,1.791803e-05
4942.00,1.802017e-05
4943.00,1.779660e-05
4944.00,1.742535e-05
4945.00,1.675257e-05
4946.00,1.667580e-05
4947.00,1.643902e-05
4948.00,1.651604e-05
4949.00,1.628921e-05
4950.00,1.581011e-05
4951.00,1.555936e-05
4952.00,1.511490e-05
4953.00,1.516282e-05
4954.00,1.527516e-05
4955.00,1.558261e-05
4956.00,1.565386e-05
4957.00,1.555982e-05
4958.00,1.551046e-05
4959.00,1.530186e-05
4960.00,1.541097e-05
4961.00,1.527884e-05
4962.00,1.527183e-05
4963.00,1.545957e-05
4964.00,1.611391e-05
4965.00,1.668329e-05
4966.00,1.635868e-05
4967.00,1.574922e-05
4968.00,1.492388e-05
4969.00,1.463621e-05
4970.00,1.449768e-05
4971.00,1.461495e-05
4972.00,1.482524e-05
4973.00,1.486409e-05
4974.00,1.503270e-05
4975.00,1.510314e-05
4976.00,1.524076e-05
4977.00,1.527372e-05
4978.00,1.527748e-05
4979.00,1.517937e-05
4980.00,1.474344e-05
4981.00,1.436873e-05
4982.00,1.403708e-05
4983.00,1.400973e-05
4984.00,1.436619e-05
4985.00,1.491619e-05
4986.00,1.533655e-05
4987.00,1.512338e-05
4988.00,1.455731e-05
4989.00,1.370005e-05
4990.00,1.320237e-05
4991.00,1.343955e-05
4992.00,1.449957e-05
4993.00,1.598547e-05
4994.00,1.755261e-05
4995.00,1.854817e-05
4996.00,1.827319e-05
4997.00,1.768176e-05
4998.00,1.716868e-05
4999.00,1.750498e-05
5000.00,1.773502e-05
5001.00,1.753327e-05
5002.00,1.718063e-05
5003.00,1.629033e-05
5004.00,1.571531e-05
5005.00,1.552428e-05
5006.00,1.575103e-05
5007.00,1.609670e-05
5008.00,1.597590e-05
5009.00,1.564061e-05
5010.00,1.501298e-05
5011.00,1.470201e-05
5012.00,1.490953e-05
5013.00,1.578031e-05
5014.00,1.650734e-05
5015.00,1.630875e-05
5016.00,1.553347e-05
5017.00,1.473746e-05
5018.00,1.444572e-05
5019.00,1.464697e-05
5020.00,1.539351e-05
5021.00,1.557213e-05
5022.00,1.519859e-05
5023.00,1.458886e-05
5024.00,1.411544e-05
5025.00,1.395918e-05
5026.00,1.430669e-05
5027.00,1.500879e-05
5028.00,1.501890e-05
5029.00,1.458050e-05
5030.00,1.392423e-05
5031.00,1.340172e-05
5032.00,1.326787e-05
5033.00,1.352212e-05
5034.00,1.433665e-05
5035.00,1.489835e-05
5036.00,1.500957e-05
5037.00,1.498097e-05
5038.00,1.511981e-05
5039.00,1.566325e-05
5040.00,1.643506e-05
5041.00,1.711476e-05
5042.00,1.682441e-05
5043.00,1.589272e-05
5044.00,1.480803e-05
5045.00,1.426548e-05
5046.00,1.420162e-05
5047.00,1.437107e-05
5048.00,1.464476e-05
5049.00,1.479640e-05
5050.00,1.503522e-05
5051.00,1.493443e-05
5052.00,1.499311e-05
5053.00,1.509173e-05
5054.00,1.547585e-05
5055.00,1.607293e-05
5056.00,1.635508e-05
5057.00,1.654989e-05
5058.00,1.633135e-05
5059.00,1.616891e-05
5060.00,1.607716e-05
5061.00,1.626268e-05
5062.00,1.645333e-05
5063.00,1.654716e-05
5064.00,1.664333e-05
5065.00,1.609329e-05
5066.00,1.585697e-05
5067.00,1.561029e-05
5068.00,1.528458e-05
5069.00,1.491892e-05
5070.00,1.448668e-05
5071.00,1.428165e-05
5072.00,1.411966e-05
5073.00,1.443836e-05
5074.00,1.501483e-05
5075.00,1.574267e-05
5076.00,1.605110e-05
5077.00,1.600585e-05
5078.00,1.593935e-05
5079.00,1.545917e-05
5080.00,1.529372e-05
5081.00,1.510415e-05
5082.00,1.516163e-05
5083.00,1.533939e-05
5084.00,1.546762e-05
5085.00,1.576509e-05
5086.00,1.596139e-05
5087.00,1.628819e-05
5088.00,1.622107e-05
5089.00,1.595932e-05
5090.00,1.595411e-05
5091.00,1.599160e-05
5092.00,1.628949e-05
5093.00,1.631943e-05
5094.00,1.632259e-05
5095.00,1.611748e-05
5096.00,1.607680e-05
5097.00,1.653068e-05
5098.00,1.701085e-05
5099.00,1.709788e-05
5100.00,1.652782e-05
5101.00,1.562190e-05
5102.00,1.463663e-05
5103.00,1.392028e-05
5104.00,1.358421e-05
5105.00,1.375627e-05
5106.00,1.431190e-05
5107.00,1.472441e-05
5108.00,1.514645e-05
5109.00,1.507958e-05
5110.00,1.479502e-05
5111.00,1.451272e-05
5112.00,1.451904e-05
5113.00,1.462319e-05
5114.00,1.427092e-05
5115.00,1.403761e-05
5116.00,1.365158e-05
5117.00,1.364100e-05
5118.00,1.388796e-05
5119.00,1.434387e-05
5120.00,1.505633e-05
5121.00,1.579902e-05
5122.00,1.645357e-05
5123.00,1.667431e-05
5124.00,1.669628e-05
5125.00,1.654081e-05
5126.00,1.650074e-05
5127.00,1.644785e-05
5128.00,1.585844e-05
5129.00,1.526646e-05
5130.00,1.453639e-05
5131.00,1.419855e-05
5132.00,1.408767e-05
5133.00,1.436413e-05
5134.00,1.498735e-05
5135.00,1.521436e-05
5136.00,1.513459e-05
5137.00,1.456321e-05
5138.00,1.432815e-05
5139.00,1.444317e-05
5140.00,1.502502e-05
5141.00,1.593120e-05
5142.00,1.643653e-05
5143.00,1.642982e-05
5144.00,1.574320e-05
5145.00,1.507215e-05
5146.00,1.462774e-05
5147.00,1.500217e-05
5148.00,1.579510e-05
5149.00,1.641406e-05
5150.00,1.643788e-05
5151.00,1.585391e-05
5152.00,1.540433e-05
5153.00,1.512486e-05
5154.00,1.544168e-05
5155.00,1.602229e-05
5156.00,1.651747e-05
5157.00,1.691128e-05
5158.00,1.669404e-05
5159.00,1.640474e-05
5160.00,1.581319e-05
5161.00,1.566785e-05
5162.00,1.576047e-05
5163.00,1.621867e-05
5164.00,1.681385e-05
5165.00,1.690440e-05
5166.00,1.715999e-05
5167.00,1.687671e-05
5168.00,1.646929e-05
5169.00,1.559478e-05
5170.00,1.458910e-05
5171.00,1.408124e-05
5172.00,1.377378e-05
5173.00,1.402248e-05
5174.00,1.446649e-05
5175.00,1.489539e-05
5176.00,1.480697e-05
5177.00,1.458479e-05
5178.00,1.454851e-05
5179.00,1.442568e-05
5180.00,1.466820e-05
5181.00,1.475394e-05
5182.00,1.501592e-05
5183.00,1.520214e-05
5184.00,1.542978e-05
5185.00,1.590465e-05
5186.00,1.590367e-05
5187.00,1.568704e-05
5188.00,1.530788e-05
5189.00,1.514863e-05
5190.00,1.511147e-05
5191.00,1.543467e-05
5192.00,1.587432e-05
5193.00,1.574470e-05
5194.00,1.543378e-05
5195.00,1.481883e-05
5196.00,1.442298e-05
5197.00,1.405733e-05
5198.00,1.395101e-05
5199.00,1.409716e-05
5200.00,1.424690e-05
5201.00,1.436882e-05
5202.00,1.435710e-05
5203.00,1.467377e-05
5204.00,1.482488e-05
5205.00,1.506067e-05
5206.00,1.538742e-05
5207.00,1.525861e-05
5208.00,1.520897e-05
5209.00,1.500383e-05
5210.00,1.493287e-05
5211.00,1.474190e-05
5212.00,1.480901e-05
5213.00,1.534376e-05
5214.00,1.550871e-05
5215.00,1.582334e-05
5216.00,1.558453e-05
5217.00,1.553259e-05
5218.00,1.535749e-05
5219.00,1.536401e-05
5220.00,1.565770e-05
5221.00,1.575067e-05
5222.00,1.586177e-05
5223.00,1.535559e-05
5224.00,1.502308e-05
5225.00,1.472969e-05
5226.00,1.490942e-05
5227.00,1.531336e-05
5228.00,1.554568e-05
5229.00,1.575123e-05
5230.00,1.548226e-05
5231.00,1.535916e-05
5232.00,1.522739e-05
5233.00,1.581177e-05
5234.00,1.672624e-05
5235.00,1.717273e-05
5236.00,1.715116e-05
5237.00,1.645196e-05
5238.00,1.568037e-05
5239.00,1.515852e-05
5240.00,1.539222e-05
5241.00,1.603467e-05
5242.00,1.647655e-05
5243.00,1.651731e-05
5244.00,1.581814e-05
5245.00,1.514525e-05
5246.00,1.453607e-05
5247.00,1.471755e-05
5248.00,1.519624e-05
5249.00,1.538005e-05
5250.00,1.531145e-05
5251.00,1.482793e-05
5252.00,1.466095e-05
5253.00,1.457645e-05
5254.00,1.497116e-05
5255.00,1.529651e-05
5256.00,1.527839e-05
5257.00,1.500881e-05
5258.00,1.437588e-05
5259.00,1.410707e-05
5260.00,1.387430e-05
5261.00,1.426004e-05
5262.00,1.492525e-05
5263.00,1.534753e-05
5264.00,1.535954e-05
5265.00,1.507363e-05
5266.00,1.495387e-05
5267.00,1.505209e-05
5268.00,1.569595e-05
5269.00,1.619454e-05
5270.00,1.620883e-05
5271.00,1.581156e-05
5272.00,1.517872e-05
5273.00,1.490347e-05
5274.00,1.470286e-05
5275.00,1.486127e-05
5276.00,1.486850e-05
5277.00,1.484346e-05
5278.00,1.488558e-05
5279.00,1.470838e-05
5280.00,1.454585e-05
5281.00,1.417721e-05
5282.00,1.412677e-05
5283.00,1.400372e-05
5284.00,1.433205e-05
5285.00,1.499414e-05
5286.00,1.535627e-05
5287.00,1.565305e-05
5288.00,1.548181e-05
5289.00,1.546163e-05
5290.00,1.499560e-05
5291.00,1.463836e-05
5292.00,1.425256e-05
5293.00,1.390326e-05
5294.00,1.394231e-05
5295.00,1.392434e-05
5296.00,1.436965e-05
5297.00,1.453048e-05
5298.00,1.461240e-05
5299.00,1.473712e-05
5300.00,1.452743e-05
5301.00,1.437569e-05
5302.00,1.414428e-05
5303.00,1.409662e-05
5304.00,1.412332e-05
5305.00,1.421070e-05
5306.00,1.417065e-05
5307.00,1.403610e-05
5308.00,1.395038e-05
5309.00,1.385565e-05
5310.00,1.421191e-05
5311.00,1.439307e-05
5312.00,1.491641e-05
5313.00,1.517403e-05
5314.00,1.510984e-05
5315.00,1.530389e-05
5316.00,1.534896e-05
5317.00,1.598968e-05
5318.00,1.639410e-05
5319.00,1.706768e-05
5320.00,1.767535e-05
5321.00,1.769351e-05
5322.00,1.746138e-05
5323.00,1.650812e-05
5324.00,1.575481e-05
5325.00,1.502818e-05
5326.00,1.480880e-05
5327.00,1.502966e-05
5328.00,1.522361e-05
5329.00,1.514054e-05
5330.00,1.483646e-05
5331.00,1.460903e-05
5332.00,1.439039e-05
5333.00,1.454845e-05
5334.00,1.510234e-05
5335.00,1.533846e-05
5336.00,1.527349e-05
5337.00,1.486001e-05
5338.00,1.433180e-05
5339.00,1.389953e-05
5340.00,1.396235e-05
5341.00,1.429531e-05
5342.00,1.457580e-05
5343.00,1.473134e-05
5344.00,1.468520e-05
5345.00,1.468481e-05
5346.00,1.448228e-05
5347.00,1.454665e-05
5348.00,1.491497e-05
5349.00,1.517622e-05
5350.00,1.524016e-05
5351.00,1.485912e-05
5352.00,1.456801e-05
5353.00,1.443222e-05
5354.00,1.494426e-05
5355.00,1.574406e-05
5356.00,1.651428e-05
5357.00,1.698154e-05
5358.00,1.674627e-05
5359.00,1.607136e-05
5360.00,1.525350e-05
5361.00,1.483254e-05
5362.00,1.488449e-05
5363.00,1.547232e-05
5364.00,1.572171e-05
5365.00,1.558048e-05
5366.00,1.552776e-05
5367.00,1.534285e-05
5368.00,1.548900e-05
5369.00,1.546630e-05
5370.00,1.506431e-05
5371.00,1.434064e-05
5372.00,1.351483e-05
5373.00,1.312608e-05
5374.00,1.325153e-05
5375.00,1.397964e-05
5376.00,1.486998e-05
5377.00,1.574032e-05
5378.00,1.611482e-05
5379.00,1.589658e-05
5380.00,1.547618e-05
5381.00,1.485890e-05
5382.00,1.475411e-05
5383.00,1.481605e-05
5384.00,1.505362e-05
5385.00,1.516094e-05
5386.00,1.508055e-05
5387.00,1.541198e-05
5388.00,1.588730e-05
5389.00,1.689728e-05
5390.00,1.795650e-05
5391.00,1.852534e-05
5392.00,1.839610e-05
5393.00,1.814284e-05
5394.00,1.798779e-05
5395.00,1.816383e-05
5396.00,1.835035e-05
5397.00,1.813346e-05
5398.00,1.759496e-05
5399.00,1.700275e-05
5400.00,1.629921e-05
5401.00,1.603487e-05
5402.00,1.595129e-05
5403.00,1.602365e-05
5404.00,1.637354e-05
5405.00,1.693141e-05
5406.00,1.820613e-05
5407.00,1.970332e-05
5408.00,2.123224e-05
5409.00,2.241391e-05
5410.00,2.260081e-05
5411.00,2.192804e-05
5412.00,2.057519e-05
5413.00,1.918885e-05
5414.00,1.789042e-05
5415.00,1.677674e-05
5416.00,1.594698e-05
5417.00,1.569898e-05
5418.00,1.549108e-05
5419.00,1.508040e-05
5420.00,1.456565e-05
5421.00,1.413408e-05
5422.00,1.401794e-05
5423.00,1.397520e-05
5424.00,1.423990e-05
5425.00,1.439603e-05
5426.00,1.445186e-05
5427.00,1.460312e-05
5428.00,1.462313e-05
5429.00,1.461748e-05
5430.00,1.462971e-05
5431.00,1.475554e-05
5432.00,1.490380e-05
5433.00,1.506948e-05
5434.00,1.565169e-05
5435.00,1.614671e-05
5436.00,1.645045e-05
5437.00,1.664098e-05
5438.00,1.657504e-05
5439.00,1.639811e-05
5440.00,1.640001e-05
5441.00,1.652000e-05
5442.00,1.648988e-05
5443.00,1.626774e-05
5444.00,1.601457e-05
5445.00,1.585591e-05
5446.00,1.581048e-05
5447.00,1.594983e-05
5448.00,1.620146e-05
5449.00,1.647573e-05
5450.00,1.668153e-05
5451.00,1.666662e-05
5452.00,1.656766e-05
5453.00,1.628465e-05
5454.00,1.611500e-05
5455.00,1.577190e-05
5456.00,1.548308e-05
5457.00,1.511307e-05
5458.00,1.465651e-05
5459.00,1.419971e-05
5460.00,1.384634e-05
5461.00,1.396143e-05
5462.00,1.433799e-05
5463.00,1.483631e-05
5464.00,1.498470e-05
5465.00,1.503473e-05
5466.00,1.486121e-05
5467.00,1.440742e-05
5468.00,1.452216e-05
5469.00,1.451005e-05
5470.00,1.469727e-05
5471.00,1.481859e-05
5472.00,1.484707e-05
5473.00,1.486451e-05
5474.00,1.482712e-05
5475.00,1.545953e-05
5476.00,1.590606e-05
5477.00,1.613235e-05
5478.00,1.583261e-05
5479.00,1.534869e-05
5480.00,1.535639e-05
5481.00,1.556411e-05
5482.00,1.626731e-05
5483.00,1.657840e-05
5484.00,1.675805e-05
5485.00,1.656881e-05
5486.00,1.600938e-05
5487.00,1.532171e-05
5488.00,1.474034e-05
5489.00,1.468088e-05
5490.00,1.435787e-05
5491.00,1.416909e-05
5492.00,1.369078e-05
5493.00,1.320916e-05
5494.00,1.319487e-05
5495.00,1.354598e-05
5496.00,1.434768e-05
5497.00,1.521773e-05
5498.00,1.587259e-05
5499.00,1.575460e-05
5500.00,1.566367e-05
5501.00,1.535382e-05
5502.00,1.581338e-05
5503.00,1.738824e-05
5504.00,1.977043e-05
5505.00,2.311211e-05
5506.00,2.553924e-05
5507.00,2.620443e-05
5508.00,2.510255e-05
5509.00,2.296253e-05
5510.00,2.089184e-05
5511.00,1.909042e-05
5512.00,1.783567e-05
5513.00,1.688815e-05
5514.00,1.658606e-05
5515.00,1.638222e-05
5516.00,1.630338e-05
5517.00,1.656072e-05
5518.00,1.657019e-05
5519.00,1.653522e-05
5520.00,1.617450e-05
5521.00,1.580787e-05
5522.00,1.562069e-05
5523.00,1.599359e-05
5524.00,1.687974e-05
5525.00,1.752236e-05
5526.00,1.802086e-05
5527.00,1.783703e-05
5528.00,1.759369e-05
5529.00,1.710342e-05
5530.00,1.678899e-05
5531.00,1.661074e-05
5532.00,1.617683e-05
5533.00,1.549568e-05
5534.00,1.471712e-05
5535.00,1.434496e-05
5536.00,1.432336e-05
5537.00,1.468190e-05
5538.00,1.516129e-05
5539.00,1.531676e-05
5540.00,1.531667e-05
5541.00,1.534683e-05
5542.00,1.552709e-05
5543.00,1.554666e-05
5544.00,1.555185e-05
5545.00,1.562520e-05
5546.00,1.543688e-05
5547.00,1.524131e-05
5548.00,1.504170e-05
5549.00,1.527857e-05
5550.00,1.544541e-05
5551.00,1.560607e-05
5552.00,1.566287e-05
5553.00,1.542296e-05
5554.00,1.503523e-05
5555.00,1.484306e-05
5556.00,1.510747e-05
5557.00,1.536571e-05
5558.00,1.555258e-05
5559.00,1.555472e-05
5560.00,1.545515e-05
5561.00,1.542408e-05
5562.00,1.555326e-05
5563.00,1.584121e-05
5564.00,1.595080e-05
5565.00,1.609232e-05
5566.00,1.604323e-05
5567.00,1.587805e-05
5568.00,1.599103e-05
5569.00,1.620890e-05
5570.00,1.644472e-05
5571.00,1.637845e-05
5572.00,1.644211e-05
5573.00,1.636024e-05
5574.00,1.617923e-05
5575.00,1.617758e-05
5576.00,1.630147e-05
5577.00,1.651693e-05
5578.00,1.647016e-05
5579.00,1.652613e-05
5580.00,1.624385e-05
5581.00,1.613597e-05
5582.00,1.603851e-05
5583.00,1.576004e-05
5584.00,1.577295e-05
5585.00,1.558182e-05
5586.00,1.572057e-05
5587.00,1.566262e-05
5588.00,1.586605e-05
5589.00,1.622868e-05
5590.00,1.649077e-05
5591.00,1.649721e-05
5592.00,1.608345e-05
5593.00,1.584575e-05
5594.00,1.577740e-05
5595.00,1.611926e-05
5596.00,1.699378e-05
5597.00,1.822390e-05
5598.00,1.914192e-05
5599.00,1.896822e-05
5600.00,1.876177e-05
5601.00,1.794297e-05
5602.00,1.743522e-05
5603.00,1.760743e-05
5604.00,1.776390e-05
5605.00,1.815249e-05
5606.00,1.812728e-05
5607.00,1.760485e-05
5608.00,1.670058e-05
5609.00,1.604011e-05
5610.00,1.611221e-05
5611.00,1.635116e-05
5612.00,1.641101e-05
5613.00,1.604554e-05
5614.00,1.563233e-05
5615.00,1.516501e-05
5616.00,1.530046e-05
5617.00,1.560612e-05
5618.00,1.580218e-05
5619.00,1.609523e-05
5620.00,1.555031e-05
5621.00,1.506309e-05
5622.00,1.457960e-05
5623.00,1.437673e-05
5624.00,1.476567e-05
5625.00,1.501601e-05
5626.00,1.526062e-05
5627.00,1.547661e-05
5628.00,1.579537e-05
5629.00,1.606751e-05
5630.00,1.647027e-05
5631.00,1.681733e-05
5632.00,1.690001e-05
5633.00,1.681671e-05
5634.00,1.650464e-05
5635.00,1.645017e-05
5636.00,1.624911e-05
5637.00,1.626052e-05
5638.00,1.629073e-05
5639.00,1.582228e-05
5640.00,1.524282e-05
5641.00,1.473723e-05
5642.00,1.454896e-05
5643.00,1.436804e-05
5644.00,1.442718e-05
5645.00,1.487582e-05
5646.00,1.529348e-05
5647.00,1.574324e-05
5648.00,1.589146e-05
5649.00,1.602195e-05
5650.00,1.591148e-05
5651.00,1.596359e-05
5652.00,1.627942e-05
5653.00,1.644642e-05
5654.00,1.650891e-05
5655.00,1.613146e-05
5656.00,1.616452e-05
5657.00,1.589077e-05
5658.00,1.609577e-05
5659.00,1.630452e-05
5660.00,1.625976e-05
5661.00,1.634239e-05
5662.00,1.622853e-05
5663.00,1.637440e-05
5664.00,1.601642e-05
5665.00,1.607988e-05
5666.00,1.619573e-05
5667.00,1.633387e-05
5668.00,1.679971e-05
5669.00,1.693607e-05
5670.00,1.712843e-05
5671.00,1.643275e-05
5672.00,1.568771e-05
5673.00,1.514036e-05
5674.00,1.500977e-05
5675.00,1.552617e-05
5676.00,1.606138e-05
5677.00,1.675007e-05
5678.00,1.674947e-05
5679.00,1.651176e-05
5680.00,1.618060e-05
5681.00,1.584186e-05
5682.00,1.600716e-05
5683.00,1.657023e-05
5684.00,1.768087e-05
5685.00,1.801448e-05
5686.00,1.807838e-05
5687.00,1.741350e-05
5688.00,1.669476e-05
5689.00,1.671671e-05
5690.00,1.653101e-05
5691.00,1.679086e-05
5692.00,1.684567e-05
5693.00,1.675730e-05
5694.00,1.689347e-05
5695.00,1.714108e-05
5696.00,1.750972e-05
5697.00,1.770977e-05
5698.00,1.793502e-05
5699.00,1.751875e-05
5700.00,1.712852e-05
5701.00,1.670965e-05
5702.00,1.659323e-05
5703.00,1.671470e-05
5704.00,1.674316e-05
5705.00,1.695993e-05
5706.00,1.656815e-05
5707.00,1.622620e-05
5708.00,1.563864e-05
5709.00,1.537218e-05
5710.00,1.570131e-05
5711.00,1.586913e-05
5712.00,1.626210e-05
5713.00,1.611109e-05
5714.00,1.617455e-05
5715.00,1.595942e-05
5716.00,1.574431e-05
5717.00,1.606352e-05
5718.00,1.630948e-05
5719.00,1.662479e-05
5720.00,1.636651e-05
5721.00,1.602580e-05
5722.00,1.541544e-05
5723.00,1.503127e-05
5724.00,1.517069e-05
5725.00,1.546246e-05
5726.00,1.570869e-05
5727.00,1.541497e-05
5728.00,1.512641e-05
5729.00,1.473332e-05
5730.00,1.480852e-05
5731.00,1.539124e-05
5732.00,1.610562e-05
5733.00,1.660479e-05
5734.00,1.634829e-05
5735.00,1.604472e-05
5736.00,1.574859e-05
5737.00,1.598786e-05
5738.00,1.670088e-05
5739.00,1.744587e-05
5740.00,1.798760e-05
5741.00,1.773425e-05
5742.00,1.745264e-05
5743.00,1.697477e-05
5744.00,1.704357e-05
5745.00,1.736493e-05
5746.00,1.764072e-05
5747.00,1.761832e-05
5748.00,1.706807e-05
5749.00,1.650264e-05
5750.00,1.581235e-05
5751.00,1.565370e-05
5752.00,1.582778e-05
5753.00,1.633807e-05
5754.00,1.654896e-05
5755.00,1.635993e-05
5756.00,1.582893e-05
5757.00,1.543284e-05
5758.00,1.544493e-05
5759.00,1.554948e-05
5760.00,1.604049e-05
5761.00,1.646251e-05
5762.00,1.674901e-05
5763.00,1.714048e-05
5764.00,1.728779e-05
5765.00,1.746333e-05
5766.00,1.715956e-05
5767.00,1.700878e-05
5768.00,1.692030e-05
5769.00,1.671196e-05
5770.00,1.664204e-05
5771.00,1.646367e-05
5772.00,1.646261e-05
5773.00,1.642504e-05
5774.00,1.634763e-05
5775.00,1.605795e-05
5776.00,1.572897e-05
5777.00,1.554752e-05
5778.00,1.561168e-05
5779.00,1.585431e-05
5780.00,1.604559e-05
5781.00,1.651476e-05
5782.00,1.686671e-05
5783.00,1.738467e-05
5784.00,1.767393e-05
5785.00,1.762066e-05
5786.00,1.724136e-05
5787.00,1.654149e-05
5788.00,1.609168e-05
5789.00,1.574761e-05
5790.00,1.580115e-05
5791.00,1.571811e-05
5792.00,1.552166e-05
5793.00,1.534653e-05
5794.00,1.511138e-05
5795.00,1.536591e-05
5796.00,1.611571e-05
5797.00,1.723551e-05
5798.00,1.809208e-05
5799.00,1.836025e-05
5800.00,1.809275e-05
5801.00,1.730095e-05
5802.00,1.654374e-05
5803.00,1.612009e-05
5804.00,1.624874e-05
5805.00,1.677706e-05
5806.00,1.726578e-05
5807.00,1.777521e-05
5808.00,1.779046e-05
5809.00,1.750627e-05
5810.00,1.709942e-05
5811.00,1.670962e-05
5812.00,1.612799e-05
5813.00,1.577674e-05
5814.00,1.567117e-05
5815.00,1.590933e-05
5816.00,1.645587e-05
5817.00,1.712222e-05
5818.00,1.757259e-05
5819.00,1.719581e-05
5820.00,1.644917e-05
5821.00,1.569317e-05
5822.00,1.536123e-05
5823.00,1.554844e-05
5824.00,1.594636e-05
5825.00,1.664883e-05
5826.00,1.710143e-05
5827.00,1.718655e-05
5828.00,1.717066e-05
5829.00,1.702878e-05
5830.00,1.713187e-05
5831.00,1.744764e-05
5832.00,1.801875e-05
5833.00,1.795953e-05
5834.00,1.748538e-05
5835.00,1.652929e-05
5836.00,1.580100e-05
5837.00,1.553590e-05
5838.00,1.559137e-05
5839.00,1.642103e-05
5840.00,1.671851e-05
5841.00,1.669113e-05
5842.00,1.629777e-05
5843.00,1.575496e-05
5844.00,1.563629e-05
5845.00,1.576437e-05
5846.00,1.605259e-05
5847.00,1.600833e-05
5848.00,1.572361e-05
5849.00,1.545609e-05
5850.00,1.524933e-05
5851.00,1.544649e-05
5852.00,1.576714e-05
5853.00,1.641450e-05
5854.00,1.674329e-05
5855.00,1.684303e-05
5856.00,1.655344e-05
5857.00,1.614487e-05
5858.00,1.601819e-05
5859.00,1.607304e-05
5860.00,1.631380e-05
5861.00,1.629843e-05
5862.00,1.629105e-05
5863.00,1.614329e-05
5864.00,1.606789e-05
5865.00,1.640686e-05
5866.00,1.683876e-05
5867.00,1.753325e-05
5868.00,1.794370e-05
5869.00,1.791845e-05
5870.00,1.734157e-05
5871.00,1.671531e-05
5872.00,1.630840e-05
5873.00,1.623353e-05
5874.00,1.650391e-05
5875.00,1.690384e-05
5876.00,1.745979e-05
5877.00,1.790380e-05
5878.00,1.796952e-05
5879.00,1.777094e-05
5880.00,1.731988e-05
5881.00,1.663405e-05
5882.00,1.595118e-05
5883.00,1.537863e-05
5884.00,1.499026e-05
5885.00,1.496586e-05
5886.00,1.493907e-05
5887.00,1.502574e-05
5888.00,1.519084e-05
5889.00,1.528884e-05
5890.00,1.558227e-05
5891.00,1.578913e-05
5892.00,1.598504e-05
5893.00,1.612964e-05
5894.00,1.644945e-05
5895.00,1.674617e-05
5896.00,1.729236e-05
5897.00,1.799168e-05
5898.00,1.864502e-05
5899.00,1.953350e-05
5900.00,2.005013e-05
5901.00,2.050703e-05
5902.00,2.084667e-05
5903.00,2.151665e-05
5904.00,2.276647e-05
5905.00,2.451181e-05
5906.00,2.617609e-05
5907.00,2.682936e-05
5908.00,2.629363e-05
5909.00,2.521226e-05
5910.00,2.425751e-05
5911.00,2.340673e-05
5912.00,2.255862e-05
5913.00,2.169887e-05
5914.00,2.062549e-05
5915.00,2.049310e-05
5916.00,2.180007e-05
5917.00,2.432497e-05
5918.00,2.768168e-05
5919.00,3.014884e-05
5920.00,3.052801e-05
5921.00,2.872367e-05
5922.00,2.556799e-05
5923.00,2.277595e-05
5924.00,2.079899e-05
5925.00,1.929388e-05
5926.00,1.813020e-05
5927.00,1.721567e-05
5928.00,1.645676e-05
5929.00,1.583745e-05
5930.00,1.554578e-05
5931.00,1.539692e-05
5932.00,1.535323e-05
5933.00,1.556057e-05
5934.00,1.566435e-05
5935.00,1.557252e-05
5936.00,1.540197e-05
5937.00,1.527799e-05
5938.00,1.525034e-05
5939.00,1.534477e-05
5940.00,1.541575e-05
5941.00,1.532532e-05
5942.00,1.521378e-05
5943.00,1.504412e-05
5944.00,1.522621e-05
5945.00,1.561705e-05
5946.00,1.627120e-05
5947.00,1.682798e-05
5948.00,1.691122e-05
5949.00,1.648494e-05
5950.00,1.580416e-05
5951.00,1.537882e-05
5952.00,1.531027e-05
5953.00,1.568082e-05
5954.00,1.607238e-05
5955.00,1.627854e-05
5956.00,1.623188e-05
5957.00,1.607912e-05
5958.00,1.604187e-05
5959.00,1.603408e-05
5960.00,1.645768e-05
5961.00,1.667801e-05
5962.00,1.655724e-05
5963.00,1.616292e-05
5964.00,1.568027e-05
5965.00,1.568058e-05
5966.00,1.588047e-05
5967.00,1.644919e-05
5968.00,1.659666e-05
5969.00,1.640631e-05
5970.00,1.588919e-05
5971.00,1.524592e-05
5972.00,1.500946e-05
5973.00,1.511068e-05
5974.00,1.574884e-05
5975.00,1.614322e-05
5976.00,1.632387e-05
5977.00,1.629952e-05
5978.00,1.594951e-05
5979.00,1.572698e-05
5980.00,1.548780e-05
5981.00,1.554348e-05
5982.00,1.545498e-05
5983.00,1.535266e-05
5984.00,1.541685e-05
5985.00,1.531186e-05
5986.00,1.561292e-05
5987.00,1.593173e-05
5988.00,1.638229e-05
5989.00,1.670667e-05
5990.00,1.713510e-05
5991.00,1.754044e-05
5992.00,1.781364e-05
5993.00,1.841909e-05
5994.00,1.877224e-05
5995.00,1.900875e-05
5996.00,1.896185e-05
5997.00,1.861601e-05
5998.00,1.800417e-05
5999.00,1.694034e-05
6000.00,1.628631e-05
6001.00,1.563853e-05
6002.00,1.526110e-05
6003.00,1.480805e-05
6004.00,1.462841e-05
6005.00,1.489693e-05
6006.00,1.512094e-05
6007.00,1.581690e-05
6008.00,1.655014e-05
6009.00,1.715988e-05
6010.00,1.763429e-05
6011.00,1.816135e-05
6012.00,1.922871e-05
6013.00,2.046308e-05
6014.00,2.285759e-05
6015.00,2.618917e-05
6016.00,2.991162e-05
6017.00,3.255737e-05
6018.00,3.379821e-05
6019.00,3.261313e-05
6020.00,2.908279e-05
6021.00,2.564298e-05
6022.00,2.199285e-05
6023.00,1.950213e-05
6024.00,1.787418e-05
6025.00,1.726289e-05
6026.00,1.698762e-05
6027.00,1.662275e-05
6028.00,1.654020e-05
6029.00,1.622052e-05
6030.00,1.625704e-05
6031.00,1.627992e-05
6032.00,1.665622e-05
6033.00,1.722227e-05
6034.00,1.770554e-05
6035.00,1.840578e-05
6036.00,1.860013e-05
6037.00,1.861455e-05
6038.00,1.811383e-05
6039.00,1.774397e-05
6040.00,1.724992e-05
6041.00,1.686133e-05
6042.00,1.680786e-05
6043.00,1.622120e-05
6044.00,1.595417e-05
6045.00,1.570369e-05
6046.00,1.601546e-05
6047.00,1.635775e-05
6048.00,1.646093e-05
6049.00,1.660734e-05
6050.00,1.606263e-05
6051.00,1.570092e-05
6052.00,1.534622e-05
6053.00,1.554617e-05
6054.00,1.575718e-05
6055.00,1.597598e-05
6056.00,1.646962e-05
6057.00,1.652767e-05
6058.00,1.689235e-05
6059.00,1.704967e-05
6060.00,1.725923e-05
6061.00,1.709551e-05
6062.00,1.658281e-05
6063.00,1.608046e-05
6064.00,1.531098e-05
6065.00,1.507698e-05
6066.00,1.508700e-05
6067.00,1.569889e-05
6068.00,1.635764e-05
6069.00,1.666458e-05
6070.00,1.698070e-05
6071.00,1.693238e-05
6072.00,1.714921e-05
6073.00,1.752207e-05
6074.00,1.821451e-05
6075.00,1.837780e-05
6076.00,1.815706e-05
6077.00,1.756541e-05
6078.00,1.651855e-05
6079.00,1.623973e-05
6080.00,1.608579e-05
6081.00,1.655729e-05
6082.00,1.688849e-05
6083.00,1.692063e-05
6084.00,1.690582e-05
6085.00,1.643693e-05
6086.00,1.654855e-05
6087.00,1.690203e-05
6088.00,1.787576e-05
6089.00,1.862584e-05
6090.00,1.884411e-05
6091.00,1.879517e-05
6092.00,1.791440e-05
6093.00,1.760655e-05
6094.00,1.685786e-05
6095.00,1.641654e-05
6096.00,1.619177e-05
6097.00,1.597199e-05
6098.00,1.633703e-05
6099.00,1.630911e-05
6100.00,1.648392e-05
6101.00,1.615197e-05
6102.00,1.595190e-05
6103.00,1.555367e-05
6104.00,1.532268e-05
6105.00,1.580474e-05
6106.00,1.629692e-05
6107.00,1.773133e-05
6108.00,1.872733e-05
6109.00,1.980978e-05
6110.00,2.024463e-05
6111.00,1.997832e-05
6112.00,1.976605e-05
6113.00,1.904791e-05
6114.00,1.895172e-05
6115.00,1.866959e-05
6116.00,1.885991e-05
6117.00,1.891150e-05
6118.00,1.858835e-05
6119.00,1.785357e-05
6120.00,1.694414e-05
6121.00,1.688378e-05
6122.00,1.681494e-05
6123.00,1.691611e-05
6124.00,1.704874e-05
6125.00,1.741967e-05
6126.00,1.763355e-05
6127.00,1.751946e-05
6128.00,1.761980e-05
6129.00,1.718837e-05
6130.00,1.690817e-05
6131.00,1.633655e-05
6132.00,1.593060e-05
6133.00,1.561839e-05
6134.00,1.508716e-05
6135.00,1.508390e-05
6136.00,1.507837e-05
6137.00,1.533292e-05
6138.00,1.557929e-05
6139.00,1.617341e-05
6140.00,1.669362e-05
6141.00,1.705495e-05
6142.00,1.749488e-05
6143.00,1.756076e-05
6144.00,1.765411e-05
6145.00,1.748428e-05
6146.00,1.746129e-05
6147.00,1.707667e-05
6148.00,1.665759e-05
6149.00,1.629712e-05
6150.00,1.565056e-05
6151.00,1.527470e-05
6152.00,1.491897e-05
6153.00,1.496328e-05
6154.00,1.489124e-05
6155.00,1.479590e-05
6156.00,1.497398e-05
6157.00,1.513207e-05
6158.00,1.581310e-05
6159.00,1.650452e-05
6160.00,1.726734e-05
6161.00,1.762244e-05
6162.00,1.768985e-05
6163.00,1.786924e-05
6164.00,1.769550e-05
6165.00,1.763844e-05
6166.00,1.763258e-05
6167.00,1.781527e-05
6168.00,1.746377e-05
6169.00,1.717602e-05
6170.00,1.695259e-05
6171.00,1.634880e-05
6172.00,1.629906e-05
6173.00,1.640687e-05
6174.00,1.680956e-05
6175.00,1.713935e-05
6176.00,1.731324e-05
6177.00,1.744613e-05
6178.00,1.730818e-05
6179.00,1.734668e-05
6180.00,1.715370e-05
6181.00,1.726097e-05
6182.00,1.698315e-05
6183.00,1.652600e-05
6184.00,1.598408e-05
6185.00,1.562561e-05
6186.00,1.553946e-05
6187.00,1.572790e-05
6188.00,1.653416e-05
6189.00,1.703885e-05
6190.00,1.755719e-05
6191.00,1.755015e-05
6192.00,1.739642e-05
6193.00,1.767091e-05
6194.00,1.817937e-05
6195.00,1.910856e-05
6196.00,1.936760e-05
6197.00,1.920321e-05
6198.00,1.866137e-05
6199.00,1.835146e-05
6200.00,1.856846e-05
6201.00,1.921930e-05
6202.00,2.001024e-05
6203.00,2.023647e-05
6204.00,2.013765e-05
6205.00,1.954273e-05
6206.00,1.902026e-05
6207.00,1.876453e-05
6208.00,1.854264e-05
6209.00,1.844111e-05
6210.00,1.815231e-05
6211.00,1.787533e-05
6212.00,1.743328e-05
6213.00,1.709741e-05
6214.00,1.688018e-05
6215.00,1.673490e-05
6216.00,1.656465e-05
6217.00,1.615312e-05
6218.00,1.584799e-05
6219.00,1.562955e-05
6220.00,1.544352e-05
6221.00,1.548647e-05
6222.00,1.589751e-05
6223.00,1.627904e-05
6224.00,1.644829e-05
6225.00,1.660814e-05
6226.00,1.623302e-05
6227.00,1.593837e-05
6228.00,1.588451e-05
6229.00,1.597524e-05
6230.00,1.626831e-05
6231.00,1.663648e-05
6232.00,1.697298e-05
6233.00,1.702091e-05
6234.00,1.692170e-05
6235.00,1.664542e-05
6236.00,1.646458e-05
6237.00,1.626036e-05
6238.00,1.596466e-05
6239.00,1.575866e-05
6240.00,1.558068e-05
6241.00,1.550806e-05
6242.00,1.563969e-05
6243.00,1.594515e-05
6244.00,1.632525e-05
6245.00,1.656255e-05
6246.00,1.689800e-05
6247.00,1.702216e-05
6248.00,1.723914e-05
6249.00,1.765982e-05
6250.00,1.805213e-05
6251.00,1.824681e-05
6252.00,1.837261e-05
6253.00,1.866295e-05
6254.00,1.863717e-05
6255.00,1.866342e-05
6256.00,1.849421e-05
6257.00,1.833879e-05
6258.00,1.807815e-05
6259.00,1.797804e-05
6260.00,1.774436e-05
6261.00,1.725277e-05
6262.00,1.672422e-05
6263.00,1.619095e-05
6264.00,1.587730e-05
6265.00,1.570869e-05
6266.00,1.562295e-05
6267.00,1.568512e-05
6268.00,1.581954e-05
6269.00,1.595015e-05
6270.00,1.613404e-05
6271.00,1.655412e-05
6272.00,1.688096e-05
6273.00,1.715674e-05
6274.00,1.748886e-05
6275.00,1.763175e-05
6276.00,1.754993e-05
6277.00,1.749327e-05
6278.00,1.742322e-05
6279.00,1.708656e-05
6280.00,1.707308e-05
6281.00,1.715376e-05
6282.00,1.721512e-05
6283.00,1.705261e-05
6284.00,1.681079e-05
6285.00,1.656331e-05
6286.00,1.613560e-05
6287.00,1.597966e-05
6288.00,1.585943e-05
6289.00,1.581834e-05
6290.00,1.581136e-05
6291.00,1.584058e-05
6292.00,1.617718e-05
6293.00,1.642850e-05
6294.00,1.710444e-05
6295.00,1.765430e-05
6296.00,1.779794e-05
6297.00,1.734528e-05
6298.00,1.661586e-05
6299.00,1.615017e-05
6300.00,1.583200e-05
6301.00,1.601279e-05
6302.00,1.619231e-05
6303.00,1.626783e-05
6304.00,1.601270e-05
6305.00,1.570224e-05
6306.00,1.558626e-05
6307.00,1.569749e-05
6308.00,1.628920e-05
6309.00,1.695483e-05
6310.00,1.724440e-05
6311.00,1.714973e-05
6312.00,1.679888e-05
6313.00,1.661878e-05
6314.00,1.659853e-05
6315.00,1.701891e-05
6316.00,1.755378e-05
6317.00,1.791867e-05
6318.00,1.769013e-05
6319.00,1.720960e-05
6320.00,1.673676e-05
6321.00,1.637336e-05
6322.00,1.637047e-05
6323.00,1.645970e-05
6324.00,1.641187e-05
6325.00,1.626009e-05
6326.00,1.620765e-05
6327.00,1.621192e-05
6328.00,1.624585e-05
6329.00,1.626507e-05
6330.00,1.581637e-05
6331.00,1.525404e-05
6332.00,1.474885e-05
6333.00,1.449031e-05
6334.00,1.463111e-05
6335.00,1.491188e-05
6336.00,1.551496e-05
6337.00,1.591608e-05
6338.00,1.630351e-05
6339.00,1.675080e-05
6340.00,1.710573e-05
6341.00,1.753703e-05
6342.00,1.819957e-05
6343.00,1.923985e-05
6344.00,1.992188e-05
6345.00,2.017591e-05
6346.00,1.976861e-05
6347.00,1.877366e-05
6348.00,1.767346e-05
6349.00,1.675919e-05
6350.00,1.628894e-05
6351.00,1.595829e-05
6352.00,1.562647e-05
6353.00,1.537841e-05
6354.00,1.524256e-05
6355.00,1.524250e-05
6356.00,1.524601e-05
6357.00,1.537679e-05
6358.00,1.532590e-05
6359.00,1.544948e-05
6360.00,1.568290e-05
6361.00,1.567041e-05
6362.00,1.583106e-05
6363.00,1.588676e-05
6364.00,1.588065e-05
6365.00,1.568171e-05
6366.00,1.547480e-05
6367.00,1.532211e-05
6368.00,1.502761e-05
6369.00,1.488967e-05
6370.00,1.487072e-05
6371.00,1.495337e-05
6372.00,1.499028e-05
6373.00,1.525151e-05
6374.00,1.569275e-05
6375.00,1.579677e-05
6376.00,1.586481e-05
6377.00,1.588059e-05
6378.00,1.591104e-05
6379.00,1.602598e-05
6380.00,1.624233e-05
6381.00,1.643121e-05
6382.00,1.647375e-05
6383.00,1.652131e-05
6384.00,1.645101e-05
6385.00,1.656521e-05
6386.00,1.689063e-05
6387.00,1.760831e-05
6388.00,1.863967e-05
6389.00,1.943416e-05
6390.00,1.984391e-05
6391.00,1.964971e-05
6392.00,1.886408e-05
6393.00,1.809989e-05
6394.00,1.742545e-05
6395.00,1.712865e-05
6396.00,1.675437e-05
6397.00,1.627410e-05
6398.00,1.554655e-05
6399.00,1.495923e-05
6400.00,1.476315e-05
6401.00,1.523251e-05
6402.00,1.610690e-05
6403.00,1.674828e-05
6404.00,1.729418e-05
6405.00,1.740418e-05
6406.00,1.743039e-05
6407.00,1.751739e-05
6408.00,1.793784e-05
6409.00,1.862798e-05
6410.00,1.921931e-05
6411.00,1.975556e-05
6412.00,1.996361e-05
6413.00,2.035548e-05
6414.00,2.153087e-05
6415.00,2.379807e-05
6416.00,2.703865e-05
6417.00,3.008429e-05
6418.00,3.218005e-05
6419.00,3.172898e-05
6420.00,2.999770e-05
6421.00,2.758268e-05
6422.00,2.544035e-05
6423.00,2.354857e-05
6424.00,2.149362e-05
6425.00,1.988223e-05
6426.00,1.869858e-05
6427.00,1.852401e-05
6428.00,1.942924e-05
6429.00,2.101072e-05
6430.00,2.239898e-05
6431.00,2.248182e-05
6432.00,2.173646e-05
6433.00,2.016402e-05
6434.00,1.871159e-05
6435.00,1.777065e-05
6436.00,1.710467e-05
6437.00,1.679442e-05
6438.00,1.632268e-05
6439.00,1.582933e-05
6440.00,1.520621e-05
6441.00,1.468838e-05
6442.00,1.427849e-05
6443.00,1.432293e-05
6444.00,1.450075e-05
6445.00,1.468121e-05
6446.00,1.486455e-05
6447.00,1.469373e-05
6448.00,1.455581e-05
6449.00,1.431768e-05
6450.00,1.429726e-05
6451.00,1.439479e-05
6452.00,1.455026e-05
6453.00,1.498884e-05
6454.00,1.510006e-05
6455.00,1.531377e-05
6456.00,1.545661e-05
6457.00,1.555726e-05
6458.00,1.569194e-05
6459.00,1.568444e-05
6460.00,1.564026e-05
6461.00,1.525630e-05
6462.00,1.481456e-05
6463.00,1.450993e-05
6464.00,1.454171e-05
6465.00,1.474263e-05
6466.00,1.481348e-05
6467.00,1.493251e-05
6468.00,1.476069e-05
6469.00,1.462065e-05
6470.00,1.458982e-05
6471.00,1.460359e-05
6472.00,1.465423e-05
6473.00,1.462297e-05
6474.00,1.467249e-05
6475.00,1.457744e-05
6476.00,1.468110e-05
6477.00,1.490594e-05
6478.00,1.519021e-05
6479.00,1.524199e-05
6480.00,1.515025e-05
6481.00,1.507069e-05
6482.00,1.461583e-05
6483.00,1.459387e-05
6484.00,1.449858e-05
6485.00,1.466739e-05
6486.00,1.469246e-05
6487.00,1.452836e-05
6488.00,1.458907e-05
6489.00,1.441344e-05
6490.00,1.458254e-05
6491.00,1.463831e-05
6492.00,1.481534e-05
6493.00,1.468631e-05
6494.00,1.457532e-05
6495.00,1.464442e-05
6496.00,1.447086e-05
6497.00,1.476507e-05
6498.00,1.486347e-05
6499.00,1.548851e-05
6500.00,1.640366e-05
6501.00,1.768170e-05
6502.00,1.933154e-05
6503.00,2.032302e-05
6504.00,2.130245e-05
6505.00,2.120208e-05
6506.00,2.076323e-05
6507.00,1.992860e-05
6508.00,1.905088e-05
6509.00,1.818193e-05
6510.00,1.715449e-05
6511.00,1.650434e-05
6512.00,1.551000e-05
6513.00,1.470840e-05
6514.00,1.416610e-05
6515.00,1.400056e-05
6516.00,1.425736e-05
6517.00,1.456628e-05
6518.00,1.518326e-05
6519.00,1.562063e-05
6520.00,1.609304e-05
6521.00,1.655991e-05
6522.00,1.721456e-05
6523.00,1.819525e-05
6524.00,1.905626e-05
6525.00,2.028377e-05
6526.00,2.135828e-05
6527.00,2.218519e-05
6528.00,2.282363e-05
6529.00,2.334232e-05
6530.00,2.323252e-05
6531.00,2.219737e-05
6532.00,2.040181e-05
6533.00,1.840353e-05
6534.00,1.687107e-05
6535.00,1.584868e-05
6536.00,1.542067e-05
6537.00,1.530209e-05
6538.00,1.512039e-05
6539.00,1.489549e-05
6540.00,1.468068e-05
6541.00,1.457250e-05
6542.00,1.481785e-05
6543.00,1.548477e-05
6544.00,1.614785e-05
6545.00,1.686141e-05
6546.00,1.743118e-05
6547.00,1.771209e-05
6548.00,1.750627e-05
6549.00,1.714061e-05
6550.00,1.675737e-05
6551.00,1.634281e-05
6552.00,1.610988e-05
6553.00,1.573078e-05
6554.00,1.542312e-05
6555.00,1.519692e-05
6556.00,1.501576e-05
6557.00,1.517136e-05
6558.00,1.536533e-05
6559.00,1.535373e-05
6560.00,1.491063e-05
6561.00,1.433397e-05
6562.00,1.387819e-05
6563.00,1.380174e-05
6564.00,1.405976e-05
6565.00,1.460614e-05
6566.00,1.537011e-05
6567.00,1.587398e-05
6568.00,1.622156e-05
6569.00,1.634847e-05
6570.00,1.629527e-05
6571.00,1.615917e-05
6572.00,1.583078e-05
6573.00,1.539310e-05
6574.00,1.491540e-05
6575.00,1.456660e-05
6576.00,1.424199e-05
6577.00,1.425606e-05
6578.00,1.433015e-05
6579.00,1.457034e-05
6580.00,1.490171e-05
6581.00,1.502867e-05
6582.00,1.518206e-05
6583.00,1.532540e-05
6584.00,1.554459e-05
6585.00,1.578085e-05
6586.00,1.595968e-05
6587.00,1.583107e-05
6588.00,1.525716e-05
6589.00,1.468204e-05
6590.00,1.432971e-05
6591.00,1.445392e-05
6592.00,1.469675e-05
6593.00,1.522820e-05
6594.00,1.539566e-05
6595.00,1.523720e-05
6596.00,1.492084e-05
6597.00,1.452129e-05
6598.00,1.466850e-05
6599.00,1.498467e-05
6600.00,1.564742e-05
6601.00,1.633692e-05
6602.00,1.707608e-05
6603.00,1.782805e-05
6604.00,1.818831e-05
6605.00,1.892666e-05
6606.00,1.969748e-05
6607.00,2.099762e-05
6608.00,2.230096e-05
6609.00,2.345005e-05
6610.00,2.365161e-05
6611.00,2.232535e-05
6612.00,2.071035e-05
6613.00,1.874762e-05
6614.00,1.734984e-05
6615.00,1.647720e-05
6616.00,1.633754e-05
6617.00,1.672597e-05
6618.00,1.729983e-05
6619.00,1.875917e-05
6620.00,2.026902e-05
6621.00,2.206133e-05
6622.00,2.347041e-05
6623.00,2.411566e-05
6624.00,2.397193e-05
6625.00,2.277094e-05
6626.00,2.168690e-05
6627.00,2.019025e-05
6628.00,1.900994e-05
6629.00,1.782999e-05
6630.00,1.693021e-05
6631.00,1.632255e-05
6632.00,1.577237e-05
6633.00,1.573477e-05
6634.00,1.562069e-05
6635.00,1.589709e-05
6636.00,1.619908e-05
6637.00,1.644134e-05
6638.00,1.660262e-05
6639.00,1.616552e-05
6640.00,1.572840e-05
6641.00,1.516585e-05
6642.00,1.486600e-05
6643.00,1.506581e-05
6644.00,1.530333e-05
6645.00,1.559834e-05
6646.00,1.540265e-05
6647.00,1.529250e-05
6648.00,1.513495e-05
6649.00,1.521154e-05
6650.00,1.562577e-05
6651.00,1.599688e-05
6652.00,1.645798e-05
6653.00,1.654399e-05
6654.00,1.658372e-05
6655.00,1.632404e-05
6656.00,1.614062e-05
6657.00,1.615221e-05
6658.00,1.588771e-05
6659.00,1.586324e-05
6660.00,1.539393e-05
6661.00,1.512486e-05
6662.00,1.474456e-05
6663.00,1.459897e-05
6664.00,1.475461e-05
6665.00,1.468079e-05
6666.00,1.481349e-05
6667.00,1.466077e-05
6668.00,1.467630e-05
6669.00,1.473403e-05
6670.00,1.498833e-05
6671.00,1.533257e-05
6672.00,1.546998e-05
6673.00,1.572132e-05
6674.00,1.548316e-05
6675.00,1.538453e-05
6676.00,1.523929e-05
6677.00,1.520960e-05
6678.00,1.535754e-05
6679.00,1.523489e-05
6680.00,1.525167e-05
6681.00,1.491188e-05
6682.00,1.480268e-05
6683.00,1.469922e-05
6684.00,1.485166e-05
6685.00,1.531552e-05
6686.00,1.580198e-05
6687.00,1.645623e-05
6688.00,1.657490e-05
6689.00,1.657635e-05
6690.00,1.630705e-05
6691.00,1.592344e-05
6692.00,1.579293e-05
6693.00,1.542289e-05
6694.00,1.528190e-05
6695.00,1.507210e-05
6696.00,1.510733e-05
6697.00,1.515710e-05
6698.00,1.558302e-05
6699.00,1.640039e-05
6700.00,1.741136e-05
6701.00,1.847450e-05
6702.00,1.879221e-05
6703.00,1.922794e-05
6704.00,1.922332e-05
6705.00,1.924155e-05
6706.00,1.939272e-05
6707.00,1.895763e-05
6708.00,1.892598e-05
6709.00,1.848378e-05
6710.00,1.847735e-05
6711.00,1.852588e-05
6712.00,1.863789e-05
6713.00,1.912731e-05
6714.00,1.946833e-05
6715.00,1.992161e-05
6716.00,1.994215e-05
6717.00,1.965700e-05
6718.00,1.885323e-05
6719.00,1.794742e-05
6720.00,1.714889e-05
6721.00,1.657074e-05
6722.00,1.628980e-05
6723.00,1.602783e-05
6724.00,1.608233e-05
6725.00,1.584813e-05
6726.00,1.577402e-05
6727.00,1.572197e-05
6728.00,1.542826e-05
6729.00,1.532094e-05
6730.00,1.509462e-05
6731.00,1.495288e-05
6732.00,1.478385e-05
6733.00,1.492509e-05
6734.00,1.523344e-05
6735.00,1.566038e-05
6736.00,1.609736e-05
6737.00,1.611176e-05
6738.00,1.602913e-05
6739.00,1.567428e-05
6740.00,1.548047e-05
6741.00,1.551615e-05
6742.00,1.559001e-05
6743.00,1.594521e-05
6744.00,1.603552e-05
6745.00,1.619275e-05
6746.00,1.607437e-05
6747.00,1.586171e-05
6748.00,1.561057e-05
6749.00,1.530889e-05
6750.00,1.513972e-05
6751.00,1.502397e-05
6752.00,1.508382e-05
6753.00,1.497238e-05
6754.00,1.508423e-05
6755.00,1.531456e-05
6756.00,1.561042e-05
6757.00,1.610728e-05
6758.00,1.638297e-05
6759.00,1.661107e-05
6760.00,1.664636e-05
6761.00,1.663870e-05
6762.00,1.666406e-05
6763.00,1.688995e-05
6764.00,1.752119e-05
6765.00,1.794760e-05
6766.00,1.849768e-05
6767.00,1.863721e-05
6768.00,1.846802e-05
6769.00,1.828438e-05
6770.00,1.811805e-05
6771.00,1.810765e-05
6772.00,1.789627e-05
6773.00,1.761546e-05
6774.00,1.696284e-05
6775.00,1.615414e-05
6776.00,1.553763e-05
6777.00,1.518508e-05
6778.00,1.513362e-05
6779.00,1.515952e-05
6780.00,1.529740e-05
6781.00,1.528388e-05
6782.00,1.527694e-05
6783.00,1.510628e-05
6784.00,1.518557e-05
6785.00,1.519962e-05
6786.00,1.512564e-05
6787.00,1.532621e-05
6788.00,1.543404e-05
6789.00,1.549525e-05
6790.00,1.537609e-05
6791.00,1.531758e-05
6792.00,1.527973e-05
6793.00,1.532739e-05
6794.00,1.558397e-05
6795.00,1.566971e-05
6796.00,1.566381e-05
6797.00,1.548073e-05
6798.00,1.520419e-05
6799.00,1.491049e-05
6800.00,1.468194e-05
6801.00,1.443114e-05
6802.00,1.431095e-05
6803.00,1.446320e-05
6804.00,1.462936e-05
6805.00,1.498758e-05
6806.00,1.543808e-05
6807.00,1.540056e-05
6808.00,1.531730e-05
6809.00,1.500511e-05
6810.00,1.477290e-05
6811.00,1.442128e-05
6812.00,1.435187e-05
6813.00,1.442675e-05
6814.00,1.437311e-05
6815.00,1.433616e-05
6816.00,1.426600e-05
6817.00,1.422511e-05
6818.00,1.419885e-05
6819.00,1.443379e-05
6820.00,1.460572e-05
6821.00,1.464739e-05
6822.00,1.461832e-05
6823.00,1.451801e-05
6824.00,1.473535e-05
6825.00,1.482407e-05
6826.00,1.521589e-05
6827.00,1.559698e-05
6828.00,1.574857e-05
6829.00,1.579368e-05
6830.00,1.533900e-05
6831.00,1.494302e-05
6832.00,1.447540e-05
6833.00,1.421596e-05
6834.00,1.418611e-05
6835.00,1.412778e-05
6836.00,1.415876e-05
6837.00,1.414460e-05
6838.00,1.413097e-05
6839.00,1.395025e-05
6840.00,1.382055e-05
6841.00,1.354418e-05
6842.00,1.326065e-05
6843.00,1.326177e-05
6844.00,1.350193e-05
6845.00,1.389721e-05
6846.00,1.423176e-05
6847.00,1.467097e-05
6848.00,1.512459e-05
6849.00,1.579797e-05
6850.00,1.669374e-05
6851.00,1.791995e-05
6852.00,1.942946e-05
6853.00,2.114681e-05
6854.00,2.327659e-05
6855.00,2.502511e-05
6856.00,2.618640e-05
6857.00,2.649534e-05
6858.00,2.534394e-05
6859.00,2.314931e-05
6860.00,2.060634e-05
6861.00,1.828344e-05
6862.00,1.632272e-05
6863.00,1.523224e-05
6864.00,1.474740e-05
6865.00,1.449424e-05
6866.00,1.464452e-05
6867.00,1.461810e-05
6868.00,1.456292e-05
6869.00,1.447219e-05
6870.00,1.462789e-05
6871.00,1.497625e-05
6872.00,1.525485e-05
6873.00,1.563664e-05
6874.00,1.561643e-05
6875.00,1.554447e-05
6876.00,1.524634e-05
6877.00,1.500556e-05
6878.00,1.476330e-05
6879.00,1.469844e-05
6880.00,1.468466e-05
6881.00,1.456670e-05
6882.00,1.452133e-05
6883.00,1.449545e-05
6884.00,1.473864e-05
6885.00,1.520746e-05
6886.00,1.554437e-05
6887.00,1.601069e-05
6888.00,1.615412e-05
6889.00,1.618198e-05
6890.00,1.600704e-05
6891.00,1.590945e-05
6892.00,1.601321e-05
6893.00,1.618394e-05
6894.00,1.619640e-05
6895.00,1.598805e-05
6896.00,1.592698e-05
6897.00,1.621391e-05
6898.00,1.717197e-05
6899.00,1.882927e-05
6900.00,2.101935e-05
6901.00,2.305243e-05
6902.00,2.429639e-05
6903.00,2.485572e-05
6904.00,2.438320e-05
6905.00,2.309941e-05
6906.00,2.198216e-05
6907.00,2.065499e-05
6908.00,1.920786e-05
6909.00,1.778616e-05
6910.00,1.669066e-05
6911.00,1.601224e-05
6912.00,1.606546e-05
6913.00,1.653098e-05
6914.00,1.697662e-05
6915.00,1.745962e-05
6916.00,1.733327e-05
6917.00,1.727523e-05
6918.00,1.707674e-05
6919.00,1.711333e-05
6920.00,1.758548e-05
6921.00,1.796372e-05
6922.00,1.847728e-05
6923.00,1.876250e-05
6924.00,1.902950e-05
6925.00,1.963908e-05
6926.00,2.081003e-05
6927.00,2.241133e-05
6928.00,2.397223e-05
6929.00,2.502201e-05
6930.00,2.508573e-05
6931.00,2.393043e-05
6932.00,2.221420e-05
6933.00,2.066553e-05
6934.00,1.916262e-05
6935.00,1.783726e-05
6936.00,1.682808e-05
6937.00,1.622434e-05
6938.00,1.604724e-05
6939.00,1.641538e-05
6940.00,1.695314e-05
6941.00,1.743505e-05
6942.00,1.755722e-05
6943.00,1.753669e-05
6944.00,1.727482e-05
6945.00,1.690324e-05
6946.00,1.658963e-05
6947.00,1.614661e-05
6948.00,1.586143e-05
6949.00,1.553634e-05
6950.00,1.533788e-05
6951.00,1.519114e-05
6952.00,1.496070e-05
6953.00,1.484225e-05
6954.00,1.464329e-05
6955.00,1.464370e-05
6956.00,1.465345e-05
6957.00,1.489967e-05
6958.00,1.528792e-05
6959.00,1.553763e-05
6960.00,1.572185e-05
6961.00,1.550634e-05
6962.00,1.536766e-05
6963.00,1.537657e-05
6964.00,1.566332e-05
6965.00,1.601581e-05
6966.00,1.606157e-05
6967.00,1.592036e-05
6968.00,1.539139e-05
6969.00,1.493993e-05
6970.00,1.462461e-05
6971.00,1.466331e-05
6972.00,1.473602e-05
6973.00,1.466071e-05
6974.00,1.461821e-05
6975.00,1.428057e-05
6976.00,1.417570e-05
6977.00,1.412018e-05
6978.00,1.424779e-05
6979.00,1.448088e-05
6980.00,1.454421e-05
6981.00,1.472673e-05
6982.00,1.489260e-05
6983.00,1.506569e-05
6984.00,1.511548e-05
6985.00,1.541415e-05
6986.00,1.565650e-05
6987.00,1.570521e-05
6988.00,1.567106e-05
6989.00,1.536587e-05
6990.00,1.506499e-05
6991.00,1.476128e-05
6992.00,1.451040e-05
6993.00,1.429883e-05
6994.00,1.423773e-05
6995.00,1.423040e-05
6996.00,1.413897e-05
6997.00,1.421179e-05
6998.00,1.432068e-05
6999.00,1.467280e-05
7000.00,1.513519e-05
7001.00,1.537808e-05
7002.00,1.538473e-05
7003.00,1.510884e-05
7004.00,1.487087e-05
7005.00,1.436568e-05
7006.00,1.412028e-05
7007.00,1.403766e-05
7008.00,1.429958e-05
7009.00,1.455183e-05
7010.00,1.479488e-05
7011.00,1.550148e-05
7012.00,1.623294e-05
7013.00,1.735376e-05
7014.00,1.790814e-05
7015.00,1.816144e-05
7016.00,1.812538e-05
7017.00,1.760080e-05
7018.00,1.718590e-05
7019.00,1.658964e-05
7020.00,1.625306e-05
7021.00,1.565800e-05
7022.00,1.520952e-05
7023.00,1.468490e-05
7024.00,1.405933e-05
7025.00,1.386625e-05
7026.00,1.372058e-05
7027.00,1.402822e-05
7028.00,1.429151e-05
7029.00,1.456714e-05
7030.00,1.494209e-05
7031.00,1.508595e-05
7032.00,1.533878e-05
7033.00,1.541720e-05
7034.00,1.585943e-05
7035.00,1.608074e-05
7036.00,1.635086e-05
7037.00,1.644431e-05
7038.00,1.623190e-05
7039.00,1.627047e-05
7040.00,1.613292e-05
7041.00,1.626886e-05
7042.00,1.615959e-05
7043.00,1.592972e-05
7044.00,1.570992e-05
7045.00,1.520392e-05
7046.00,1.507319e-05
7047.00,1.454679e-05
7048.00,1.439766e-05
7049.00,1.414471e-05
7050.00,1.412087e-05
7051.00,1.436105e-05
7052.00,1.470471e-05
7053.00,1.542193e-05
7054.00,1.582532e-05
7055.00,1.635918e-05
7056.00,1.647396e-05
7057.00,1.637745e-05
7058.00,1.641654e-05
7059.00,1.599467e-05
7060.00,1.590320e-05
7061.00,1.528427e-05
7062.00,1.503698e-05
7063.00,1.463966e-05
7064.00,1.440081e-05
7065.00,1.434440e-05
7066.00,1.410180e-05
7067.00,1.417592e-05
7068.00,1.409032e-05
7069.00,1.431736e-05
7070.00,1.422018e-05
7071.00,1.393623e-05
7072.00,1.378386e-05
7073.00,1.324159e-05
7074.00,1.320870e-05
7075.00,1.311896e-05
7076.00,1.355049e-05
7077.00,1.402329e-05
7078.00,1.467002e-05
7079.00,1.545094e-05
7080.00,1.573084e-05
7081.00,1.617891e-05
7082.00,1.585472e-05
7083.00,1.567896e-05
7084.00,1.521757e-05
7085.00,1.486938e-05
7086.00,1.466424e-05
7087.00,1.427667e-05
7088.00,1.421163e-05
7089.00,1.373992e-05
7090.00,1.373716e-05
7091.00,1.353568e-05
7092.00,1.356704e-05
7093.00,1.381545e-05
7094.00,1.377894e-05
7095.00,1.401814e-05
7096.00,1.380869e-05
7097.00,1.398163e-05
7098.00,1.388569e-05
7099.00,1.386619e-05
7100.00,1.398232e-05
7101.00,1.401903e-05
7102.00,1.448155e-05
7103.00,1.444300e-05
7104.00,1.498324e-05
7105.00,1.505066e-05
7106.00,1.513564e-05
7107.00,1.522837e-05
7108.00,1.499787e-05
7109.00,1.521175e-05
7110.00,1.508491e-05
7111.00,1.552958e-05
7112.00,1.619596e-05
7113.00,1.755013e-05
7114.00,1.979392e-05
7115.00,2.277384e-05
7116.00,2.747892e-05
7117.00,3.293692e-05
7118.00,3.957674e-05
7119.00,4.429094e-05
7120.00,4.705839e-05
7121.00,4.597397e-05
7122.00,4.036243e-05
7123.00,3.398552e-05
7124.00,2.737969e-05
7125.00,2.318787e-05
7126.00,2.045701e-05
7127.00,1.974228e-05
7128.00,2.049575e-05
7129.00,2.227576e-05
7130.00,2.556438e-05
7131.00,2.970929e-05
7132.00,3.504725e-05
7133.00,3.991838e-05
7134.00,4.338400e-05
7135.00,4.352489e-05
7136.00,3.959703e-05
7137.00,3.413926e-05
7138.00,2.806566e-05
7139.00,2.352425e-05
7140.00,2.025751e-05
7141.00,1.832016e-05
7142.00,1.712396e-05
7143.00,1.640704e-05
7144.00,1.614601e-05
7145.00,1.600108e-05
7146.00,1.602775e-05
7147.00,1.599194e-05
7148.00,1.608875e-05
7149.00,1.594912e-05
7150.00,1.558359e-05
7151.00,1.539635e-05
7152.00,1.509324e-05
7153.00,1.518848e-05
7154.00,1.546607e-05
7155.00,1.576499e-05
7156.00,1.616168e-05
7157.00,1.609983e-05
7158.00,1.605308e-05
7159.00,1.579004e-05
7160.00,1.552367e-05
7161.00,1.539938e-05
7162.00,1.532434e-05
7163.00,1.533389e-05
7164.00,1.529014e-05
7165.00,1.543965e-05
7166.00,1.546114e-05
7167.00,1.533879e-05
7168.00,1.513473e-05
7169.00,1.507105e-05
7170.00,1.508674e-05
7171.00,1.508451e-05
7172.00,1.522401e-05
7173.00,1.514211e-05
7174.00,1.510699e-05
7175.00,1.520785e-05
7176.00,1.542299e-05
7177.00,1.572064e-05
7178.00,1.583004e-05
7179.00,1.591978e-05
7180.00,1.578949e-05
7181.00,1.556981e-05
7182.00,1.547115e-05
7183.00,1.517108e-05
7184.00,1.493463e-05
7185.00,1.458691e-05
7186.00,1.453322e-05
7187.00,1.448948e-05
7188.00,1.443261e-05
7189.00,1.451212e-05
7190.00,1.447637e-05
7191.00,1.464409e-05
7192.00,1.475729e-05
7193.00,1.490127e-05
7194.00,1.489427e-05
7195.00,1.490821e-05
7196.00,1.483659e-05
7197.00,1.495125e-05
7198.00,1.526112e-05
7199.00,1.533126e-05
7200.00,1.562131e-05
7201.00,1.551134e-05
7202.00,1.533588e-05
7203.00,1.531059e-05
7204.00,1.530570e-05
7205.00,1.567466e-05
7206.00,1.607381e-05
7207.00,1.676818e-05
7208.00,1.729288e-05
7209.00,1.797398e-05
7210.00,1.895830e-05
7211.00,1.992671e-05
7212.00,2.106599e-05
7213.00,2.154895e-05
7214.00,2.180159e-05
7215.00,2.131025e-05
7216.00,2.025610e-05
7217.00,1.914847e-05
7218.00,1.807811e-05
7219.00,1.737047e-05
7220.00,1.666009e-05
7221.00,1.654552e-05
7222.00,1.642553e-05
7223.00,1.644058e-05
7224.00,1.666917e-05
7225.00,1.681392e-05
7226.00,1.713531e-05
7227.00,1.709929e-05
7228.00,1.691432e-05
7229.00,1.644707e-05
7230.00,1.570481e-05
7231.00,1.506192e-05
7232.00,1.444125e-05
7233.00,1.418118e-05
7234.00,1.424531e-05
7235.00,1.449878e-05
7236.00,1.485836e-05
7237.00,1.507464e-05
7238.00,1.509701e-05
7239.00,1.515287e-05
7240.00,1.520081e-05
7241.00,1.527048e-05
7242.00,1.527931e-05
7243.00,1.533373e-05
7244.00,1.521438e-05
7245.00,1.512317e-05
7246.00,1.511187e-05
7247.00,1.526276e-05
7248.00,1.552233e-05
7249.00,1.564471e-05
7250.00,1.578166e-05
7251.00,1.568934e-05
7252.00,1.557092e-05
7253.00,1.560158e-05
7254.00,1.573798e-05
7255.00,1.600974e-05
7256.00,1.626106e-05
7257.00,1.646670e-05
7258.00,1.653342e-05
7259.00,1.650995e-05
7260.00,1.634041e-05
7261.00,1.599125e-05
7262.00,1.583977e-05
7263.00,1.551565e-05
7264.00,1.553382e-05
7265.00,1.564477e-05
7266.00,1.574122e-05
7267.00,1.593731e-05
7268.00,1.588531e-05
7269.00,1.595774e-05
7270.00,1.575506e-05
7271.00,1.561289e-05
7272.00,1.572270e-05
7273.00,1.599157e-05
7274.00,1.673703e-05
7275.00,1.781847e-05
7276.00,1.908287e-05
7277.00,2.025232e-05
7278.00,2.097265e-05
7279.00,2.101446e-05
7280.00,2.080475e-05
7281.00,2.004430e-05
7282.00,1.929157e-05
7283.00,1.856025e-05
7284.00,1.772282e-05
7285.00,1.685794e-05
7286.00,1.594886e-05
7287.00,1.527877e-05
7288.00,1.474856e-05
7289.00,1.454177e-05
7290.00,1.469075e-05
7291.00,1.492475e-05
7292.00,1.537466e-05
7293.00,1.556149e-05
7294.00,1.566847e-05
7295.00,1.541606e-05
7296.00,1.508106e-05
7297.00,1.516977e-05
7298.00,1.505490e-05
7299.00,1.536208e-05
7300.00,1.558365e-05
7301.00,1.562946e-05
7302.00,1.562287e-05
7303.00,1.535575e-05
7304.00,1.543502e-05
7305.00,1.547287e-05
7306.00,1.589977e-05
7307.00,1.628727e-05
7308.00,1.656607e-05
7309.00,1.655937e-05
7310.00,1.631444e-05
7311.00,1.599360e-05
7312.00,1.555305e-05
7313.00,1.541958e-05
7314.00,1.530184e-05
7315.00,1.533686e-05
7316.00,1.525163e-05
7317.00,1.505743e-05
7318.00,1.499837e-05
7319.00,1.477593e-05
7320.00,1.470234e-05
7321.00,1.480650e-05
7322.00,1.498695e-05
7323.00,1.513415e-05
7324.00,1.507661e-05
7325.00,1.512847e-05
7326.00,1.487038e-05
7327.00,1.474327e-05
7328.00,1.458967e-05
7329.00,1.474865e-05
7330.00,1.479113e-05
7331.00,1.466875e-05
7332.00,1.473271e-05
7333.00,1.469308e-05
7334.00,1.503109e-05
7335.00,1.540343e-05
7336.00,1.565776e-05
7337.00,1.578976e-05
7338.00,1.551317e-05
7339.00,1.519848e-05
7340.00,1.475990e-05
7341.00,1.448610e-05
7342.00,1.425490e-05
7343.00,1.410975e-05
7344.00,1.402929e-05
7345.00,1.390589e-05
7346.00,1.389918e-05
7347.00,1.396748e-05
7348.00,1.433008e-05
7349.00,1.452756e-05
7350.00,1.473696e-05
7351.00,1.471578e-05
7352.00,1.462233e-05
7353.00,1.465182e-05
7354.00,1.460116e-05
7355.00,1.501633e-05
7356.00,1.527748e-05
7357.00,1.562483e-05
7358.00,1.584243e-05
7359.00,1.591234e-05
7360.00,1.643692e-05
7361.00,1.749948e-05
7362.00,1.953031e-05
7363.00,2.237657e-05
7364.00,2.626731e-05
7365.00,3.052151e-05
7366.00,3.460619e-05
7367.00,3.740015e-05
7368.00,3.769041e-05
7369.00,3.607458e-05
7370.00,3.178961e-05
7371.00,2.688247e-05
7372.00,2.224603e-05
7373.00,1.867831e-05
7374.00,1.644593e-05
7375.00,1.530337e-05
7376.00,1.507392e-05
7377.00,1.507890e-05
7378.00,1.506826e-05
7379.00,1.510758e-05
7380.00,1.506049e-05
7381.00,1.514750e-05
7382.00,1.534486e-05
7383.00,1.572737e-05
7384.00,1.605426e-05
7385.00,1.634453e-05
7386.00,1.647224e-05
7387.00,1.634090e-05
7388.00,1.629420e-05
7389.00,1.619056e-05
7390.00,1.625310e-05
7391.00,1.644286e-05
7392.00,1.671469e-05
7393.00,1.672131e-05
7394.00,1.639818e-05
7395.00,1.647580e-05
7396.00,1.652282e-05
7397.00,1.684726e-05
7398.00,1.713533e-05
7399.00,1.730505e-05
7400.00,1.756450e-05
7401.00,1.742048e-05
7402.00,1.737526e-05
7403.00,1.736601e-05
7404.00,1.745743e-05
7405.00,1.761921e-05
7406.00,1.775259e-05
7407.00,1.805141e-05
7408.00,1.851940e-05
7409.00,1.958918e-05
7410.00,2.122723e-05
7411.00,2.345593e-05
7412.00,2.616742e-05
7413.00,2.863254e-05
7414.00,3.048801e-05
7415.00,3.086354e-05
7416.00,2.977344e-05
7417.00,2.769263e-05
7418.00,2.503238e-05
7419.00,2.233167e-05
7420.00,1.992706e-05
7421.00,1.815716e-05
7422.00,1.681008e-05
7423.00,1.619000e-05
7424.00,1.596113e-05
7425.00,1.592721e-05
7426.00,1.619012e-05
7427.00,1.624749e-05
7428.00,1.639719e-05
7429.00,1.634853e-05
7430.00,1.616970e-05
7431.00,1.613489e-05
7432.00,1.614426e-05
7433.00,1.636897e-05
7434.00,1.657521e-05
7435.00,1.700984e-05
7436.00,1.730348e-05
7437.00,1.755965e-05
7438.00,1.797825e-05
7439.00,1.828069e-05
7440.00,1.862381e-05
7441.00,1.869064e-05
7442.00,1.829211e-05
7443.00,1.751134e-05
7444.00,1.651541e-05
7445.00,1.552102e-05
7446.00,1.471526e-05
7447.00,1.430138e-05
7448.00,1.414803e-05
7449.00,1.433082e-05
7450.00,1.450364e-05
7451.00,1.465007e-05
7452.00,1.469914e-05
7453.00,1.463835e-05
7454.00,1.476928e-05
7455.00,1.479499e-05
7456.00,1.504922e-05
7457.00,1.509736e-05
7458.00,1.493720e-05
7459.00,1.483404e-05
7460.00,1.461422e-05
7461.00,1.466844e-05
7462.00,1.468745e-05
7463.00,1.479777e-05
7464.00,1.476245e-05
7465.00,1.455562e-05
7466.00,1.433427e-05
7467.00,1.404352e-05
7468.00,1.417909e-05
7469.00,1.427313e-05
7470.00,1.456379e-05
7471.00,1.462607e-05
7472.00,1.458585e-05
7473.00,1.464620e-05
7474.00,1.464257e-05
7475.00,1.496908e-05
7476.00,1.528413e-05
7477.00,1.546021e-05
7478.00,1.523395e-05
7479.00,1.466539e-05
7480.00,1.430216e-05
7481.00,1.406503e-05
7482.00,1.427320e-05
7483.00,1.453165e-05
7484.00,1.499359e-05
7485.00,1.520422e-05
7486.00,1.508166e-05
7487.00,1.466897e-05
7488.00,1.412724e-05
7489.00,1.405774e-05
7490.00,1.399317e-05
7491.00,1.430747e-05
7492.00,1.455569e-05
7493.00,1.481208e-05
7494.00,1.504419e-05
7495.00,1.507230e-05
7496.00,1.532340e-05
7497.00,1.521160e-05
7498.00,1.526836e-05
7499.00,1.522636e-05
7500.00,1.502137e-05
7501.00,1.493778e-05
7502.00,1.451152e-05
7503.00,1.444744e-05
7504.00,1.419653e-05
7505.00,1.426236e-05
7506.00,1.435021e-05
7507.00,1.441440e-05
7508.00,1.453016e-05
7509.00,1.452476e-05
7510.00,1.475272e-05
7511.00,1.469532e-05
7512.00,1.475725e-05
7513.00,1.451190e-05
7514.00,1.416381e-05
7515.00,1.374776e-05
7516.00,1.326238e-05
7517.00,1.320321e-05
7518.00,1.309618e-05
7519.00,1.332923e-05
7520.00,1.354977e-05
7521.00,1.378950e-05
7522.00,1.405511e-05
7523.00,1.414672e-05
7524.00,1.434211e-05
7525.00,1.423956e-05
7526.00,1.431647e-05
7527.00,1.407052e-05
7528.00,1.383735e-05
7529.00,1.378376e-05
7530.00,1.352980e-05
7531.00,1.355512e-05
7532.00,1.341003e-05
7533.00,1.327600e-05
7534.00,1.307072e-05
7535.00,1.289403e-05
7536.00,1.279438e-05
7537.00,1.272621e-05
7538.00,1.285060e-05
7539.00,1.289276e-05
7540.00,1.321135e-05
7541.00,1.339693e-05
7542.00,1.368333e-05
7543.00,1.396131e-05
7544.00,1.393539e-05
7545.00,1.397725e-05
7546.00,1.370378e-05
7547.00,1.348733e-05
7548.00,1.310851e-05
7549.00,1.277913e-05
7550.00,1.271227e-05
7551.00,1.266914e-05
7552.00,1.273641e-05
7553.00,1.278515e-05
7554.00,1.306235e-05
7555.00,1.328256e-05
7556.00,1.353077e-05
7557.00,1.374639e-05
7558.00,1.367894e-05
7559.00,1.357851e-05
7560.00,1.325909e-05
7561.00,1.320734e-05
7562.00,1.331531e-05
7563.00,1.360328e-05
7564.00,1.381956e-05
7565.00,1.392733e-05
7566.00,1.393395e-05
7567.00,1.370139e-05
7568.00,1.372643e-05
7569.00,1.374270e-05
7570.00,1.385665e-05
7571.00,1.393452e-05
7572.00,1.381831e-05
7573.00,1.357479e-05
7574.00,1.333423e-05
7575.00,1.324532e-05
7576.00,1.315099e-05
7577.00,1.310378e-05
7578.00,1.302914e-05
7579.00,1.299214e-05
7580.00,1.293331e-05
7581.00,1.269390e-05
7582.00,1.258098e-05
7583.00,1.248318e-05
7584.00,1.251694e-05
7585.00,1.260025e-05
7586.00,1.261779e-05
7587.00,1.282976e-05
7588.00,1.299992e-05
7589.00,1.330227e-05
7590.00,1.364727e-05
7591.00,1.401696e-05
7592.00,1.431475e-05
7593.00,1.435547e-05
7594.00,1.430816e-05
7595.00,1.406098e-05
7596.00,1.397214e-05
7597.00,1.378558e-05
7598.00,1.358888e-05
7599.00,1.345671e-05
7600.00,1.302685e-05
7601.00,1.264841e-05
7602.00,1.233005e-05
7603.00,1.224168e-05
7604.00,1.233709e-05
7605.00,1.243759e-05
7606.00,1.254572e-05
7607.00,1.251924e-05
7608.00,1.247036e-05
7609.00,1.246762e-05
7610.00,1.267846e-05
7611.00,1.297904e-05
7612.00,1.330202e-05
7613.00,1.366885e-05
7614.00,1.391000e-05
7615.00,1.410465e-05
7616.00,1.413604e-05
7617.00,1.408075e-05
7618.00,1.400206e-05
7619.00,1.404604e-05
7620.00,1.421620e-05
7621.00,1.449514e-05
7622.00,1.511284e-05
7623.00,1.615159e-05
7624.00,1.830657e-05
7625.00,2.205614e-05
7626.00,2.863999e-05
7627.00,3.916533e-05
7628.00,5.382459e-05
7629.00,7.142218e-05
7630.00,8.384832e-05
7631.00,8.637412e-05
7632.00,7.654163e-05
7633.00,6.095166e-05
7634.00,4.609097e-05
7635.00,3.477114e-05
7636.00,2.779173e-05
7637.00,2.378873e-05
7638.00,2.267525e-05
7639.00,2.330371e-05
7640.00,2.645226e-05
7641.00,3.213187e-05
7642.00,4.076659e-05
7643.00,5.242221e-05
7644.00,6.360453e-05
7645.00,7.084329e-05
7646.00,6.742364e-05
7647.00,5.677245e-05
7648.00,4.370241e-05
7649.00,3.241194e-05
7650.00,2.484497e-05
7651.00,1.979989e-05
7652.00,1.704317e-05
7653.00,1.525092e-05
7654.00,1.436525e-05
7655.00,1.384349e-05
7656.00,1.364335e-05
7657.00,1.343700e-05
7658.00,1.319694e-05
7659.00,1.292356e-05
7660.00,1.253628e-05
7661.00,1.235835e-05
7662.00,1.230686e-05
7663.00,1.244321e-05
7664.00,1.269424e-05
7665.00,1.293880e-05
7666.00,1.320682e-05
7667.00,1.333323e-05
7668.00,1.340242e-05
7669.00,1.342440e-05
7670.00,1.332303e-05
7671.00,1.312458e-05
7672.00,1.280510e-05
7673.00,1.236107e-05
7674.00,1.194677e-05
7675.00,1.180400e-05
7676.00,1.158846e-05
7677.00,1.156562e-05
7678.00,1.157638e-05
7679.00,1.159943e-05
7680.00,1.174565e-05
7681.00,1.203431e-05
7682.00,1.237727e-05
7683.00,1.271938e-05
7684.00,1.300035e-05
7685.00,1.303963e-05
7686.00,1.293476e-05
7687.00,1.284452e-05
7688.00,1.263453e-05
7689.00,1.261729e-05
7690.00,1.262114e-05
7691.00,1.269580e-05
7692.00,1.271222e-05
7693.00,1.251647e-05
7694.00,1.242547e-05
7695.00,1.221173e-05
7696.00,1.199152e-05
7697.00,1.184879e-05
7698.00,1.173938e-05
7699.00,1.163782e-05
7700.00,1.141900e-05
7701.00,1.131997e-05
7702.00,1.136556e-05
7703.00,1.156319e-05
7704.00,1.189025e-05
7705.00,1.205229e-05
7706.00,1.223163e-05
7707.00,1.222677e-05
7708.00,1.209814e-05
7709.00,1.193632e-05
7710.00,1.185725e-05
7711.00,1.181555e-05
7712.00,1.181392e-05
7713.00,1.190296e-05
7714.00,1.192043e-05
7715.00,1.208935e-05
7716.00,1.233695e-05
7717.00,1.276887e-05
7718.00,1.336339e-05
7719.00,1.417679e-05
7720.00,1.515410e-05
7721.00,1.616666e-05
7722.00,1.733905e-05
7723.00,1.803306e-05
7724.00,1.825401e-05
7725.00,1.794040e-05
7726.00,1.701595e-05
7727.00,1.572972e-05
7728.00,1.441897e-05
7729.00,1.321413e-05
7730.00,1.234155e-05
7731.00,1.184911e-05
7732.00,1.152089e-05
7733.00,1.144002e-05
7734.00,1.141673e-05
7735.00,1.157996e-05
7736.00,1.189751e-05
7737.00,1.213637e-05
7738.00,1.243562e-05
7739.00,1.247292e-05
7740.00,1.233649e-05
7741.00,1.209184e-05
7742.00,1.175589e-05
7743.00,1.130687e-05
7744.00,1.097120e-05
7745.00,1.081646e-05
7746.00,1.071554e-05
7747.00,1.087432e-05
7748.00,1.103018e-05
7749.00,1.121536e-05
7750.00,1.138575e-05
7751.00,1.146348e-05
7752.00,1.173223e-05
7753.00,1.184154e-05
7754.00,1.181803e-05
7755.00,1.181222e-05
7756.00,1.173220e-05
7757.00,1.171225e-05
7758.00,1.165943e-05
7759.00,1.172659e-05
7760.00,1.180387e-05
7761.00,1.187122e-05
7762.00,1.177193e-05
7763.00,1.166223e-05
7764.00,1.160440e-05
7765.00,1.148489e-05
7766.00,1.157954e-05
7767.00,1.174388e-05
7768.00,1.193961e-05
7769.00,1.216925e-05
7770.00,1.240633e-05
7771.00,1.247378e-05
7772.00,1.233654e-05
7773.00,1.230659e-05
7774.00,1.216106e-05
7775.00,1.218491e-05
7776.00,1.225189e-05
7777.00,1.226434e-05
7778.00,1.217697e-05
7779.00,1.189897e-05
7780.00,1.164188e-05
7781.00,1.135716e-05
7782.00,1.124735e-05
7783.00,1.136188e-05
7784.00,1.162361e-05
7785.00,1.215926e-05
7786.00,1.266927e-05
7787.00,1.338937e-05
7788.00,1.401899e-05
7789.00,1.448611e-05
7790.00,1.457279e-05
7791.00,1.454090e-05
7792.00,1.427335e-05
7793.00,1.372843e-05
7794.00,1.321089e-05
7795.00,1.257781e-05
7796.00,1.200038e-05
7797.00,1.153589e-05
7798.00,1.114909e-05
7799.00,1.084079e-05
7800.00,1.058377e-05
7801.00,1.052580e-05
7802.00,1.058928e-05
7803.00,1.087935e-05
7804.00,1.134810e-05
7805.00,1.157023e-05
7806.00,1.176530e-05
7807.00,1.168771e-05
7808.00,1.157675e-05
7809.00,1.154674e-05
7810.00,1.160014e-05
7811.00,1.178908e-05
7812.00,1.182010e-05
7813.00,1.178970e-05
7814.00,1.161045e-05
7815.00,1.145208e-05
7816.00,1.142434e-05
7817.00,1.157411e-05
7818.00,1.183286e-05
7819.00,1.201429e-05
7820.00,1.208898e-05
7821.00,1.186366e-05
7822.00,1.164209e-05
7823.00,1.135445e-05
7824.00,1.117208e-05
7825.00,1.115830e-05
7826.00,1.114449e-05
7827.00,1.123298e-05
7828.00,1.124407e-05
7829.00,1.118269e-05
7830.00,1.109015e-05
7831.00,1.116901e-05
7832.00,1.132573e-05
7833.00,1.151209e-05
7834.00,1.171464e-05
7835.00,1.178542e-05
7836.00,1.172699e-05
7837.00,1.149129e-05
7838.00,1.131840e-05
7839.00,1.122348e-05
7840.00,1.121549e-05
7841.00,1.128062e-05
7842.00,1.132992e-05
7843.00,1.138002e-05
7844.00,1.147149e-05
7845.00,1.157799e-05
7846.00,1.162434e-05
7847.00,1.165140e-05
7848.00,1.152362e-05
7849.00,1.128151e-05
7850.00,1.107993e-05
7851.00,1.090247e-05
7852.00,1.077117e-05
7853.00,1.071352e-05
7854.00,1.064057e-05
7855.00,1.049345e-05
7856.00,1.043027e-05
7857.00,1.042761e-05
7858.00,1.053440e-05
7859.00,1.075135e-05
7860.00,1.101989e-05
7861.00,1.133619e-05
7862.00,1.141324e-05
7863.00,1.144015e-05
7864.00,1.139622e-05
7865.00,1.137365e-05
7866.00,1.140290e-05
7867.00,1.148266e-05
7868.00,1.170330e-05
7869.00,1.178770e-05
7870.00,1.175654e-05
7871.00,1.181570e-05
7872.00,1.209857e-05
7873.00,1.267576e-05
7874.00,1.367162e-05
7875.00,1.515062e-05
7876.00,1.683030e-05
7877.00,1.855316e-05
7878.00,1.966137e-05
7879.00,1.987048e-05
7880.00,1.921826e-05
7881.00,1.774658e-05
7882.00,1.600960e-05
7883.00,1.406081e-05
7884.00,1.240129e-05
7885.00,1.131031e-05
7886.00,1.071538e-05
7887.00,1.047549e-05
7888.00,1.042647e-05
7889.00,1.058639e-05
7890.00,1.062945e-05
7891.00,1.063608e-05
7892.00,1.070608e-05
7893.00,1.086445e-05
7894.00,1.095530e-05
7895.00,1.103767e-05
7896.00,1.124452e-05
7897.00,1.123251e-05
7898.00,1.120925e-05
7899.00,1.131308e-05
7900.00,1.123989e-05
7901.00,1.128307e-05
7902.00,1.130301e-05
7903.00,1.147458e-05
7904.00,1.159943e-05
7905.00,1.160434e-05
7906.00,1.152784e-05
7907.00,1.154417e-05
7908.00,1.164700e-05
7909.00,1.191872e-05
7910.00,1.246540e-05
7911.00,1.288412e-05
7912.00,1.335547e-05
7913.00,1.362290e-05
7914.00,1.369746e-05
7915.00,1.371015e-05
7916.00,1.361183e-05
7917.00,1.353156e-05
7918.00,1.336732e-05
7919.00,1.338571e-05
7920.00,1.348175e-05
7921.00,1.373146e-05
7922.00,1.437300e-05
7923.00,1.511945e-05
7924.00,1.605453e-05
7925.00,1.679705e-05
7926.00,1.716626e-05
7927.00,1.688588e-05
7928.00,1.595300e-05
7929.00,1.457522e-05
7930.00,1.304738e-05
7931.00,1.181183e-05
7932.00,1.086626e-05
7933.00,1.026111e-05
7934.00,9.866385e-06
7935.00,9.735871e-06
7936.00,9.694790e-06
7937.00,9.766954e-06
7938.00,9.861198e-06
7939.00,9.905969e-06
7940.00,1.000853e-05
7941.00,1.000212e-05
7942.00,9.874927e-06
7943.00,9.816936e-06
7944.00,9.784121e-06
7945.00,9.829943e-06
7946.00,9.892114e-06
7947.00,1.001880e-05
7948.00,1.006772e-05
7949.00,1.003926e-05
7950.00,9.973250e-06
7951.00,9.989637e-06
7952.00,9.914888e-06
7953.00,9.784432e-06
7954.00,9.693917e-06
7955.00,9.474345e-06
7956.00,9.227441e-06
7957.00,9.044260e-06
7958.00,9.022503e-06
7959.00,9.130421e-06
7960.00,9.337458e-06
7961.00,9.594056e-06
7962.00,9.759297e-06
7963.00,9.818494e-06
7964.00,9.854110e-06
7965.00,9.832929e-06
7966.00,9.750178e-06
7967.00,9.608870e-06
7968.00,9.561173e-06
7969.00,9.447563e-06
7970.00,9.364742e-06
7971.00,9.418528e-06
7972.00,9.463898e-06
7973.00,9.565240e-06
7974.00,9.643685e-06
7975.00,9.700360e-06
7976.00,9.607133e-06
7977.00,9.477220e-06
7978.00,9.377204e-06
7979.00,9.263156e-06
7980.00,9.259484e-06
7981.00,9.307534e-06
7982.00,9.366670e-06
7983.00,9.411358e-06
7984.00,9.423045e-06
7985.00,9.350425e-06
7986.00,9.356710e-06
7987.00,9.288129e-06
7988.00,9.196368e-06
7989.00,9.026984e-06
7990.00,8.887400e-06
7991.00,8.771309e-06
7992.00,8.810429e-06
7993.00,8.908114e-06
7994.00,9.139827e-06
7995.00,9.422360e-06
7996.00,9.605316e-06
7997.00,9.700553e-06
7998.00,9.498136e-06
7999.00,9.306321e-06
8000.00,9.084984e-06
8001.00,8.973625e-06
8002.00,8.981541e-06
8003.00,8.962999e-06
8004.00,9.117496e-06
8005.00,9.160408e-06
8006.00,9.094991e-06
8007.00,9.031871e-06
8008.00,8.884714e-06
8009.00,8.773344e-06
8010.00,8.783721e-06
8011.00,8.773768e-06
8012.00,8.795111e-06
8013.00,8.742669e-06
8014.00,8.681278e-06
8015.00,8.639774e-06
8016.00,8.602544e-06
8017.00,8.692388e-06
8018.00,8.819392e-06
8019.00,8.903681e-06
8020.00,9.015231e-06
8021.00,9.127397e-06
8022.00,9.159287e-06
8023.00,9.026196e-06
8024.00,8.886863e-06
8025.00,8.689037e-06
8026.00,8.561288e-06
8027.00,8.413959e-06
8028.00,8.268423e-06
8029.00,8.283285e-06
8030.00,8.311499e-06
8031.00,8.289365e-06
8032.00,8.241381e-06
8033.00,8.191551e-06
8034.00,8.040834e-06
8035.00,7.843767e-06
8036.00,7.699668e-06
8037.00,7.540674e-06
8038.00,7.483621e-06
8039.00,7.497935e-06
8040.00,7.539391e-06
8041.00,7.656342e-06
8042.00,7.689541e-06
8043.00,7.717274e-06
8044.00,7.739240e-06
8045.00,7.769102e-06
8046.00,7.879111e-06
8047.00,7.985162e-06
8048.00,8.061759e-06
8049.00,8.055773e-06
8050.00,7.996105e-06
8051.00,7.918537e-06
8052.00,7.855941e-06
8053.00,7.909392e-06
8054.00,7.987752e-06
8055.00,8.105741e-06
8056.00,8.080973e-06
8057.00,7.958192e-06
8058.00,7.889726e-06
8059.00,7.780467e-06
8060.00,7.728918e-06
8061.00,7.723476e-06
8062.00,7.764933e-06
8063.00,7.759848e-06
8064.00,7.720079e-06
8065.00,7.716145e-06
8066.00,7.818395e-06
8067.00,7.986004e-06
8068.00,8.136743e-06
8069.00,8.250707e-06
8070.00,8.190453e-06
8071.00,8.018717e-06
8072.00,7.849093e-06
8073.00,7.772691e-06
8074.00,7.693814e-06
8075.00,7.741776e-06
8076.00,7.759929e-06
8077.00,7.778168e-06
8078.00,7.795898e-06
8079.00,7.795449e-06
8080.00,7.840218e-06
8081.00,7.900323e-06
8082.00,7.978309e-06
8083.00,7.980826e-06
8084.00,7.979373e-06
8085.00,7.961040e-06
8086.00,7.841725e-06
8087.00,7.736099e-06
8088.00,7.616083e-06
8089.00,7.564900e-06
8090.00,7.466504e-06
8091.00,7.427961e-06
8092.00,7.424137e-06
8093.00,7.438211e-06
8094.00,7.465266e-06
8095.00,7.445251e-06
8096.00,7.490924e-06
8097.00,7.507452e-06
8098.00,7.438710e-06
8099.00,7.428119e-06
8100.00,7.461022e-06
8101.00,7.535511e-06
8102.00,7.618426e-06
8103.00,7.703257e-06
8104.00,7.744918e-06
8105.00,7.804275e-06
8106.00,7.841029e-06
8107.00,7.850001e-06
8108.00,7.886660e-06
8109.00,7.906127e-06
8110.00,7.863297e-06
8111.00,7.831481e-06
8112.00,7.834758e-06
8113.00,7.780330e-06
8114.00,7.814383e-06
8115.00,7.877128e-06
8116.00,7.868268e-06
8117.00,7.869704e-06
8118.00,7.788389e-06
8119.00,7.742906e-06
8120.00,7.668261e-06
8121.00,7.701481e-06
8122.00,7.815629e-06
8123.00,7.892246e-06
8124.00,8.079205e-06
8125.00,8.206800e-06
8126.00,8.289777e-06
8127.00,8.343653e-06
8128.00,8.290773e-06
8129.00,8.231747e-06
8130.00,8.180268e-06
8131.00,8.188303e-06
8132.00,8.341511e-06
8133.00,8.668597e-06
8134.00,9.148078e-06
8135.00,9.972957e-06
8136.00,1.147103e-05
8137.00,1.370391e-05
8138.00,1.715869e-05
8139.00,2.143997e-05
8140.00,2.618026e-05
8141.00,2.893140e-05
8142.00,2.849073e-05
8143.00,2.540071e-05
8144.00,2.088692e-05
8145.00,1.691841e-05
8146.00,1.386525e-05
8147.00,1.200796e-05
8148.00,1.103385e-05
8149.00,1.071586e-05
8150.00,1.122402e-05
8151.00,1.238378e-05
8152.00,1.441791e-05
8153.00,1.722189e-05
8154.00,2.063466e-05
8155.00,2.350882e-05
8156.00,2.441035e-05
8157.00,2.287633e-05
8158.00,1.939446e-05
8159.00,1.570451e-05
8160.00,1.253373e-05
8161.00,1.035986e-05
8162.00,8.913050e-06
8163.00,7.942370e-06
8164.00,7.364982e-06
8165.00,7.043921e-06
8166.00,6.865033e-06
8167.00,6.802885e-06
8168.00,6.783825e-06
8169.00,6.767157e-06
8170.00,6.659735e-06
8171.00,6.527375e-06
8172.00,6.446553e-06
8173.00,6.443397e-06
8174.00,6.486638e-06
8175.00,6.519372e-06
8176.00,6.573556e-06
8177.00,6.555532e-06
8178.00,6.513915e-06
8179.00,6.461780e-06
8180.00,6.450861e-06
8181.00,6.487568e-06
8182.00,6.532623e-06
8183.00,6.550187e-06
8184.00,6.458590e-06
8185.00,6.363017e-06
8186.00,6.249536e-06
8187.00,6.200830e-06
8188.00,6.196412e-06
8189.00,6.284137e-06
8190.00,6.398100e-06
8191.00,6.481160e-06
8192.00,6.603232e-06
8193.00,6.682415e-06
8194.00,6.717798e-06
8195.00,6.768556e-06
8196.00,6.742690e-06
8197.00,6.609011e-06
8198.00,6.442341e-06
8199.00,6.266163e-06
8200.00,6.185137e-06
8201.00,6.213056e-06
8202.00,6.362256e-06
8203.00,6.538650e-06
8204.00,6.631787e-06
8205.00,6.614970e-06
8206.00,6.546290e-06
8207.00,6.414619e-06
8208.00,6.253727e-06
8209.00,6.094434e-06
8210.00,5.994427e-06
8211.00,5.973405e-06
8212.00,5.987029e-06
8213.00,6.095039e-06
8214.00,6.200012e-06
8215.00,6.353963e-06
8216.00,6.495372e-06
8217.00,6.590260e-06
8218.00,6.523704e-06
8219.00,6.394574e-06
8220.00,6.271208e-06
8221.00,6.109369e-06
8222.00,6.017907e-06
8223.00,5.994379e-06
8224.00,6.010771e-06
8225.00,6.013572e-06
8226.00,6.114999e-06
8227.00,6.148292e-06
8228.00,6.238871e-06
8229.00,6.458604e-06
8230.00,6.729444e-06
8231.00,7.111142e-06
8232.00,7.518791e-06
8233.00,7.960105e-06
8234.00,8.210884e-06
8235.00,8.231475e-06
8236.00,8.045513e-06
8237.00,7.695910e-06
8238.00,7.286960e-06
8239.00,6.893908e-06
8240.00,6.548985e-06
8241.00,6.242326e-06
8242.00,6.027232e-06
8243.00,5.893573e-06
8244.00,5.841589e-06
8245.00,5.853147e-06
8246.00,5.959373e-06
8247.00,6.131399e-06
8248.00,6.211460e-06
8249.00,6.280394e-06
8250.00,6.308799e-06
8251.00,6.322541e-06
8252.00,6.334148e-06
8253.00,6.325229e-06
8254.00,6.303791e-06
8255.00,6.193253e-06
8256.00,6.065957e-06
8257.00,5.963259e-06
8258.00,5.883046e-06
8259.00,5.802489e-06
8260.00,5.713773e-06
8261.00,5.691901e-06
8262.00,5.640836e-06
8263.00,5.613054e-06
8264.00,5.592042e-06
8265.00,5.603654e-06
8266.00,5.661670e-06
8267.00,5.689999e-06
8268.00,5.791608e-06
8269.00,5.927001e-06
8270.00,6.042407e-06
8271.00,6.179705e-06
8272.00,6.297966e-06
8273.00,6.359933e-06
8274.00,6.357373e-06
8275.00,6.348942e-06
8276.00,6.308302e-06
8277.00,6.271924e-06
8278.00,6.238400e-06
8279.00,6.263779e-06
8280.00,6.299173e-06
8281.00,6.305991e-06
8282.00,6.315814e-06
8283.00,6.196099e-06
8284.00,6.089646e-06
8285.00,6.001744e-06
8286.00,6.009448e-06
8287.00,6.041370e-06
8288.00,6.067222e-06
8289.00,6.054276e-06
8290.00,5.961440e-06
8291.00,5.841243e-06
8292.00,5.646082e-06
8293.00,5.613581e-06
8294.00,5.593438e-06
8295.00,5.694339e-06
8296.00,5.882298e-06
8297.00,6.077378e-06
8298.00,6.294917e-06
8299.00,6.438718e-06
8300.00,6.585295e-06
8301.00,6.632478e-06
8302.00,6.576391e-06
8303.00,6.500314e-06
8304.00,6.378190e-06
8305.00,6.198670e-06
8306.00,5.992846e-06
8307.00,5.837584e-06
8308.00,5.670393e-06
8309.00,5.581887e-06
8310.00,5.484819e-06
8311.00,5.377076e-06
8312.00,5.381930e-06
8313.00,5.393311e-06
8314.00,5.532075e-06
8315.00,5.712824e-06
8316.00,5.868807e-06
8317.00,5.990004e-06
8318.00,5.987346e-06
8319.00,5.944635e-06
8320.00,5.869270e-06
8321.00,5.808310e-06
8322.00,5.762564e-06
8323.00,5.722489e-06
8324.00,5.644611e-06
8325.00,5.565246e-06
8326.00,5.527062e-06
8327.00,5.492334e-06
8328.00,5.515447e-06
8329.00,5.559664e-06
8330.00,5.613352e-06
8331.00,5.644580e-06
8332.00,5.596610e-06
8333.00,5.511065e-06
8334.00,5.403953e-06
8335.00,5.342056e-06
8336.00,5.310686e-06
8337.00,5.339918e-06
8338.00,5.398463e-06
8339.00,5.433385e-06
8340.00,5.513906e-06
8341.00,5.585158e-06
8342.00,5.668469e-06
8343.00,5.785373e-06
8344.00,5.911229e-06
8345.00,6.015405e-06
8346.00,6.062230e-06
8347.00,6.006224e-06
8348.00,5.893722e-06
8349.00,5.750892e-06
8350.00,5.632360e-06
8351.00,5.597105e-06
8352.00,5.574151e-06
8353.00,5.625114e-06
8354.00,5.687911e-06
8355.00,5.799046e-06
8356.00,5.921715e-06
8357.00,5.977350e-06
8358.00,6.026510e-06
8359.00,5.995642e-06
8360.00,5.935395e-06
8361.00,5.900963e-06
8362.00,5.837461e-06
8363.00,5.791397e-06
8364.00,5.765553e-06
8365.00,5.726406e-06
8366.00,5.663775e-06
8367.00,5.721543e-06
8368.00,5.833137e-06
8369.00,5.977905e-06
8370.00,6.145076e-06
8371.00,6.226003e-06
8372.00,6.237505e-06
8373.00,6.170384e-06
8374.00,6.055832e-06
8375.00,5.972666e-06
8376.00,5.852724e-06
8377.00,5.775466e-06
8378.00,5.749264e-06
8379.00,5.740372e-06
8380.00,5.714632e-06
8381.00,5.665910e-06
8382.00,5.642671e-06
8383.00,5.600471e-06
8384.00,5.639113e-06
8385.00,5.708380e-06
8386.00,5.896011e-06
8387.00,6.078468e-06
8388.00,6.267198e-06
8389.00,6.441439e-06
8390.00,6.443508e-06
8391.00,6.315442e-06
8392.00,6.123723e-06
8393.00,5.945729e-06
8394.00,5.680563e-06
8395.00,5.473380e-06
8396.00,5.349144e-06
8397.00,5.281294e-06
8398.00,5.285152e-06
8399.00,5.256156e-06
8400.00,5.239943e-06
8401.00,5.207276e-06
8402.00,5.216638e-06
8403.00,5.226829e-06
8404.00,5.229806e-06
8405.00,5.248442e-06
8406.00,5.238975e-06
8407.00,5.262199e-06
8408.00,5.292493e-06
8409.00,5.326108e-06
8410.00,5.354324e-06
8411.00,5.339742e-06
8412.00,5.318701e-06
8413.00,5.292181e-06
8414.00,5.277609e-06
8415.00,5.264592e-06
8416.00,5.291113e-06
8417.00,5.323345e-06
8418.00,5.382814e-06
8419.00,5.449388e-06
8420.00,5.564642e-06
8421.00,5.774452e-06
8422.00,6.001208e-06
8423.00,6.227869e-06
8424.00,6.375547e-06
8425.00,6.407382e-06
8426.00,6.383496e-06
8427.00,6.293430e-06
8428.00,6.156723e-06
8429.00,6.014786e-06
8430.00,5.927608e-06
8431.00,5.854751e-06
8432.00,5.784113e-06
8433.00,5.783761e-06
8434.00,5.831489e-06
8435.00,5.914073e-06
8436.00,6.032786e-06
8437.00,6.072868e-06
8438.00,6.029542e-06
8439.00,5.874979e-06
8440.00,5.637114e-06
8441.00,5.393006e-06
8442.00,5.157600e-06
8443.00,4.997610e-06
8444.00,4.857417e-06
8445.00,4.824617e-06
8446.00,4.824344e-06
8447.00,4.845222e-06
8448.00,4.889213e-06
8449.00,4.912235e-06
8450.00,4.917247e-06
8451.00,4.904652e-06
8452.00,4.894179e-06
8453.00,4.856439e-06
8454.00,4.863631e-06
8455.00,4.862490e-06
8456.00,4.857000e-06
8457.00,4.863990e-06
8458.00,4.851558e-06
8459.00,4.885149e-06
8460.00,4.846482e-06
8461.00,4.842919e-06
8462.00,4.815809e-06
8463.00,4.762991e-06
8464.00,4.750313e-06
8465.00,4.722116e-06
8466.00,4.684137e-06
8467.00,4.614197e-06
8468.00,4.631342e-06
8469.00,4.674958e-06
8470.00,4.712773e-06
8471.00,4.779531e-06
8472.00,4.829672e-06
8473.00,4.901697e-06
8474.00,4.920702e-06
8475.00,4.979951e-06
8476.00,5.008556e-06
8477.00,4.925222e-06
8478.00,4.898393e-06
8479.00,4.845183e-06
8480.00,4.858351e-06
8481.00,4.878374e-06
8482.00,4.980641e-06
8483.00,5.114039e-06
8484.00,5.179580e-06
8485.00,5.244552e-06
8486.00,5.234849e-06
8487.00,5.210243e-06
8488.00,5.142851e-06
8489.00,5.065861e-06
8490.00,5.001438e-06
8491.00,4.905202e-06
8492.00,4.871360e-06
8493.00,4.824576e-06
8494.00,4.808445e-06
8495.00,4.806203e-06
8496.00,4.807825e-06
8497.00,4.746534e-06
8498.00,4.664271e-06
8499.00,4.625087e-06
8500.00,4.504340e-06
8501.00,4.482542e-06
8502.00,4.498470e-06
8503.00,4.542213e-06
8504.00,4.637760e-06
8505.00,4.737425e-06
8506.00,4.826959e-06
8507.00,4.845595e-06
8508.00,4.835026e-06
8509.00,4.820763e-06
8510.00,4.802155e-06
8511.00,4.769691e-06
8512.00,4.697873e-06
8513.00,4.687987e-06
8514.00,4.648945e-06
8515.00,4.654487e-06
8516.00,4.648306e-06
8517.00,4.612858e-06
8518.00,4.581503e-06
8519.00,4.544620e-06
8520.00,4.547023e-06
8521.00,4.596439e-06
8522.00,4.661878e-06
8523.00,4.698851e-06
8524.00,4.761066e-06
8525.00,4.742214e-06
8526.00,4.715895e-06
8527.00,4.689512e-06
8528.00,4.683620e-06
8529.00,4.738659e-06
8530.00,4.766045e-06
8531.00,4.753511e-06
8532.00,4.677356e-06
8533.00,4.556999e-06
8534.00,4.462184e-06
8535.00,4.441820e-06
8536.00,4.481048e-06
8537.00,4.527755e-06
8538.00,4.601131e-06
8539.00,4.701132e-06
8540.00,4.764074e-06
8541.00,4.821939e-06
8542.00,4.808645e-06
8543.00,4.763612e-06
8544.00,4.685108e-06
8545.00,4.589333e-06
8546.00,4.469550e-06
8547.00,4.372705e-06
8548.00,4.282439e-06
8549.00,4.234430e-06
8550.00,4.260310e-06
8551.00,4.282620e-06
8552.00,4.304583e-06
8553.00,4.283926e-06
8554.00,4.232562e-06
8555.00,4.208163e-06
8556.00,4.204603e-06
8557.00,4.255159e-06
8558.00,4.294997e-06
8559.00,4.351057e-06
8560.00,4.378689e-06
8561.00,4.352725e-06
8562.00,4.276940e-06
8563.00,4.204804e-06
8564.00,4.146520e-06
8565.00,4.134821e-06
8566.00,4.148698e-06
8567.00,4.147464e-06
8568.00,4.127725e-06
8569.00,4.106242e-06
8570.00,4.086452e-06
8571.00,4.101428e-06
8572.00,4.163714e-06
8573.00,4.240308e-06
8574.00,4.308750e-06
8575.00,4.359550e-06
8576.00,4.380281e-06
8577.00,4.410529e-06
8578.00,4.445048e-06
8579.00,4.518660e-06
8580.00,4.565673e-06
8581.00,4.551732e-06
8582.00,4.521884e-06
8583.00,4.435636e-06
8584.00,4.355773e-06
8585.00,4.289690e-06
8586.00,4.282399e-06
8587.00,4.356816e-06
8588.00,4.461586e-06
8589.00,4.573029e-06
8590.00,4.620838e-06
8591.00,4.633425e-06
8592.00,4.570779e-06
8593.00,4.542386e-06
8594.00,4.537692e-06
8595.00,4.540441e-06
8596.00,4.592529e-06
8597.00,4.579044e-06
8598.00,4.555195e-06
8599.00,4.491634e-06
8600.00,4.445683e-06
8601.00,4.419800e-06
8602.00,4.420630e-06
8603.00,4.447536e-06
8604.00,4.438469e-06
8605.00,4.423493e-06
8606.00,4.369484e-06
8607.00,4.331107e-06
8608.00,4.301305e-06
8609.00,4.281672e-06
8610.00,4.286407e-06
8611.00,4.276368e-06
8612.00,4.272153e-06
8613.00,4.245425e-06
8614.00,4.232124e-06
8615.00,4.239862e-06
8616.00,4.255714e-06
8617.00,4.301242e-06
8618.00,4.338222e-06
8619.00,4.367041e-06
8620.00,4.339805e-06
8621.00,4.305978e-06
8622.00,4.311325e-06
8623.00,4.307731e-06
8624.00,4.323535e-06
8625.00,4.332455e-06
8626.00,4.331983e-06
8627.00,4.286710e-06
8628.00,4.269530e-06
8629.00,4.254459e-06
8630.00,4.304978e-06
8631.00,4.383442e-06
8632.00,4.420274e-06
8633.00,4.476005e-06
8634.00,4.534737e-06
8635.00,4.622859e-06
8636.00,4.684395e-06
8637.00,4.723184e-06
8638.00,4.732162e-06
8639.00,4.637707e-06
8640.00,4.517047e-06
8641.00,4.377033e-06
8642.00,4.290399e-06
8643.00,4.286212e-06
8644.00,4.346714e-06
8645.00,4.510362e-06
8646.00,4.756202e-06
8647.00,5.057877e-06
8648.00,5.431275e-06
8649.00,5.880043e-06
8650.00,6.319488e-06
8651.00,6.724649e-06
8652.00,6.925114e-06
8653.00,6.812495e-06
8654.00,6.453382e-06
8655.00,5.967550e-06
8656.00,5.484834e-06
8657.00,5.122801e-06
8658.00,4.882442e-06
8659.00,4.780011e-06
8660.00,4.766227e-06
8661.00,4.818529e-06
8662.00,5.017930e-06
8663.00,5.288531e-06
8664.00,5.644245e-06
8665.00,6.024253e-06
8666.00,6.259344e-06
8667.00,6.246828e-06
8668.00,5.952027e-06
8669.00,5.491098e-06
8670.00,5.030362e-06
8671.00,4.656683e-06
8672.00,4.362116e-06
8673.00,4.179707e-06
8674.00,4.015056e-06
8675.00,3.896844e-06
8676.00,3.824314e-06
8677.00,3.765372e-06
8678.00,3.725282e-06
8679.00,3.693567e-06
8680.00,3.708852e-06
8681.00,3.702105e-06
8682.00,3.687833e-06
8683.00,3.698706e-06
8684.00,3.680947e-06
8685.00,3.660916e-06
8686.00,3.624034e-06
8687.00,3.621991e-06
8688.00,3.578436e-06
8689.00,3.539860e-06
8690.00,3.500237e-06
8691.00,3.493298e-06
8692.00,3.545543e-06
8693.00,3.574385e-06
8694.00,3.633376e-06
8695.00,3.685450e-06
8696.00,3.727020e-06
8697.00,3.766625e-06
8698.00,3.777961e-06
8699.00,3.811666e-06
8700.00,3.851250e-06
8701.00,3.922013e-06
8702.00,3.991682e-06
8703.00,4.013472e-06
8704.00,4.012581e-06
8705.00,3.960992e-06
8706.00,3.914674e-06
8707.00,3.810372e-06
8708.00,3.752423e-06
8709.00,3.684074e-06
8710.00,3.614964e-06
8711.00,3.590920e-06
8712.00,3.615679e-06
8713.00,3.683624e-06
8714.00,3.765567e-06
8715.00,3.893933e-06
8716.00,3.944156e-06
8717.00,3.955775e-06
8718.00,3.938812e-06
8719.00,3.873304e-06
8720.00,3.862076e-06
8721.00,3.810672e-06
8722.00,3.819819e-06
8723.00,3.857732e-06
8724.00,3.953861e-06
8725.00,4.054222e-06
8726.00,4.111906e-06
8727.00,4.187498e-06
8728.00,4.216022e-06
8729.00,4.230196e-06
8730.00,4.205321e-06
8731.00,4.157272e-06
8732.00,4.105715e-06
8733.00,4.041894e-06
8734.00,3.975513e-06
8735.00,3.904472e-06
8736.00,3.843571e-06
8737.00,3.801299e-06
8738.00,3.744083e-06
8739.00,3.722154e-06
8740.00,3.739183e-06
8741.00,3.802031e-06
8742.00,3.882546e-06
8743.00,3.999694e-06
8744.00,4.108557e-06
8745.00,4.212524e-06
8746.00,4.253909e-06
8747.00,4.254768e-06
8748.00,4.226471e-06
8749.00,4.125010e-06
8750.00,4.027848e-06
8751.00,3.928927e-06
8752.00,3.853705e-06
8753.00,3.785131e-06
8754.00,3.707905e-06
8755.00,3.662542e-06
8756.00,3.653067e-06
8757.00,3.692008e-06
8758.00,3.771990e-06
8759.00,3.860910e-06
8760.00,3.962493e-06
8761.00,4.023658e-06
8762.00,4.090737e-06
8763.00,4.128070e-06
8764.00,4.152227e-06
8765.00,4.151590e-06
8766.00,4.090512e-06
8767.00,3.994636e-06
8768.00,3.883330e-06
8769.00,3.777288e-06
8770.00,3.714235e-06
8771.00,3.657383e-06
8772.00,3.595550e-06
8773.00,3.565052e-06
8774.00,3.522345e-06
8775.00,3.502596e-06
8776.00,3.519399e-06
8777.00,3.557524e-06
8778.00,3.649602e-06
8779.00,3.766139e-06
8780.00,3.886959e-06
8781.00,4.035730e-06
8782.00,4.237861e-06
8783.00,4.457749e-06
8784.00,4.630083e-06
8785.00,4.753868e-06
8786.00,4.819762e-06
8787.00,4.830420e-06
8788.00,4.749381e-06
8789.00,4.641212e-06
8790.00,4.540031e-06
8791.00,4.416458e-06
8792.00,4.306690e-06
8793.00,4.183494e-06
8794.00,4.035107e-06
8795.00,3.926164e-06
8796.00,3.825074e-06
8797.00,3.768379e-06
8798.00,3.736406e-06
8799.00,3.735484e-06
8800.00,3.743393e-06
8801.00,3.692393e-06
8802.00,3.664253e-06
8803.00,3.582145e-06
8804.00,3.533278e-06
8805.00,3.541247e-06
8806.00,3.575856e-06
8807.00,3.633747e-06
8808.00,3.680576e-06
8809.00,3.750525e-06
8810.00,3.766210e-06
8811.00,3.760542e-06
8812.00,3.724472e-06
8813.00,3.700470e-06
8814.00,3.701176e-06
8815.00,3.713296e-06
8816.00,3.738953e-06
8817.00,3.789255e-06
8818.00,3.808779e-06
8819.00,3.771837e-06
8820.00,3.700191e-06
8821.00,3.635845e-06
8822.00,3.575693e-06
8823.00,3.538004e-06
8824.00,3.560165e-06
8825.00,3.618366e-06
8826.00,3.694038e-06
8827.00,3.697560e-06
8828.00,3.699093e-06
8829.00,3.657543e-06
8830.00,3.573423e-06
8831.00,3.532466e-06
8832.00,3.503896e-06
8833.00,3.456642e-06
8834.00,3.429987e-06
8835.00,3.416440e-06
8836.00,3.418484e-06
8837.00,3.444877e-06
8838.00,3.477477e-06
8839.00,3.532549e-06
8840.00,3.573633e-06
8841.00,3.569688e-06
8842.00,3.561187e-06
8843.00,3.508801e-06
8844.00,3.473961e-06
8845.00,3.447475e-06
8846.00,3.415696e-06
8847.00,3.428763e-06
8848.00,3.417646e-06
8849.00,3.437772e-06
8850.00,3.477169e-06
8851.00,3.533539e-06
8852.00,3.616822e-06
8853.00,3.691131e-06
8854.00,3.744791e-06
8855.00,3.781086e-06
8856.00,3.780399e-06
8857.00,3.714186e-06
8858.00,3.657055e-06
8859.00,3.593632e-06
8860.00,3.530858e-06
8861.00,3.513172e-06
8862.00,3.490245e-06
8863.00,3.489247e-06
8864.00,3.514617e-06
8865.00,3.542817e-06
8866.00,3.606385e-06
8867.00,3.662089e-06
8868.00,3.759134e-06
8869.00,3.801632e-06
8870.00,3.833830e-06
8871.00,3.859033e-06
8872.00,3.850892e-06
8873.00,3.814103e-06
8874.00,3.793439e-06
8875.00,3.770370e-06
8876.00,3.734537e-06
8877.00,3.768954e-06
8878.00,3.853099e-06
8879.00,3.970445e-06
8880.00,4.115568e-06
8881.00,4.192930e-06
8882.00,4.211881e-06
8883.00,4.174718e-06
8884.00,4.104398e-06
8885.00,3.980623e-06
8886.00,3.832744e-06
8887.00,3.707361e-06
8888.00,3.607239e-06
8889.00,3.522163e-06
8890.00,3.461656e-06
8891.00,3.449579e-06
8892.00,3.423269e-06
8893.00,3.415297e-06
8894.00,3.426030e-06
8895.00,3.416292e-06
8896.00,3.421771e-06
8897.00,3.442324e-06
8898.00,3.467781e-06
8899.00,3.455114e-06
8900.00,3.406533e-06
8901.00,3.367658e-06
8902.00,3.327547e-06
8903.00,3.301901e-06
8904.00,3.307103e-06
8905.00,3.340737e-06
8906.00,3.393597e-06
8907.00,3.458686e-06
8908.00,3.485157e-06
8909.00,3.508866e-06
8910.00,3.518928e-06
8911.00,3.528007e-06
8912.00,3.527231e-06
8913.00,3.514699e-06
8914.00,3.522064e-06
8915.00,3.482327e-06
8916.00,3.446170e-06
8917.00,3.423662e-06
8918.00,3.369303e-06
8919.00,3.385983e-06
8920.00,3.381480e-06
8921.00,3.382708e-06
8922.00,3.380860e-06
8923.00,3.361993e-06
8924.00,3.342342e-06
8925.00,3.330953e-06
8926.00,3.341318e-06
8927.00,3.363249e-06
8928.00,3.400387e-06
8929.00,3.450364e-06
8930.00,3.496738e-06
8931.00,3.538783e-06
8932.00,3.590590e-06
8933.00,3.625727e-06
8934.00,3.636924e-06
8935.00,3.668559e-06
8936.00,3.627745e-06
8937.00,3.602561e-06
8938.00,3.565989e-06
8939.00,3.518746e-06
8940.00,3.493172e-06
8941.00,3.454088e-06
8942.00,3.451348e-06
8943.00,3.428230e-06
8944.00,3.438054e-06
8945.00,3.441922e-06
8946.00,3.434009e-06
8947.00,3.431104e-06
8948.00,3.405694e-06
8949.00,3.396055e-06
8950.00,3.385617e-06
8951.00,3.402379e-06
8952.00,3.442776e-06
8953.00,3.460766e-06
8954.00,3.452225e-06
8955.00,3.413099e-06
8956.00,3.390473e-06
8957.00,3.343265e-06
8958.00,3.347077e-06
8959.00,3.347945e-06
8960.00,3.314311e-06
8961.00,3.301705e-06
8962.00,3.250039e-06
8963.00,3.227447e-06
8964.00,3.225985e-06
8965.00,3.231489e-06
8966.00,3.257365e-06
8967.00,3.295458e-06
8968.00,3.331159e-06
8969.00,3.342422e-06
8970.00,3.338878e-06
8971.00,3.327264e-06
8972.00,3.309599e-06
8973.00,3.275035e-06
8974.00,3.237681e-06
8975.00,3.222579e-06
8976.00,3.182184e-06
8977.00,3.174670e-06
8978.00,3.192169e-06
8979.00,3.216105e-06
8980.00,3.294228e-06
8981.00,3.334052e-06
8982.00,3.387121e-06
8983.00,3.426198e-06
8984.00,3.444882e-06
8985.00,3.458442e-06
8986.00,3.471955e-06
8987.00,3.443942e-06
8988.00,3.465605e-06
8989.00,3.478189e-06
8990.00,3.522544e-06
8991.00,3.617475e-06
8992.00,3.716443e-06
8993.00,3.837977e-06
8994.00,3.911996e-06
8995.00,3.965458e-06
8996.00,3.945651e-06
8997.00,3.884395e-06
8998.00,3.825321e-06
8999.00,3.756468e-06
9000.00,3.695829e-06
9001.00,3.644415e-06
9002.00,3.587832e-06
9003.00,3.525168e-06
9004.00,3.468731e-06
9005.00,3.435857e-06
9006.00,3.428038e-06
9007.00,3.459261e-06
9008.00,3.439319e-06
9009.00,3.434914e-06
9010.00,3.407304e-06
9011.00,3.363228e-06
9012.00,3.313341e-06
9013.00,3.282078e-06
9014.00,3.282960e-06
9015.00,3.306669e-06
9016.00,3.342895e-06
9017.00,3.354808e-06
9018.00,3.330372e-06
9019.00,3.300818e-06
9020.00,3.260733e-06
9021.00,3.262151e-06
9022.00,3.265101e-06
9023.00,3.287405e-06
9024.00,3.333292e-06
9025.00,3.347253e-06
9026.00,3.353141e-06
9027.00,3.320771e-06
9028.00,3.278224e-06
9029.00,3.250976e-06
9030.00,3.219243e-06
9031.00,3.233839e-06
9032.00,3.271710e-06
9033.00,3.329329e-06
9034.00,3.352558e-06
9035.00,3.374558e-06
9036.00,3.348503e-06
9037.00,3.313986e-06
9038.00,3.288257e-06
9039.00,3.269038e-06
9040.00,3.267058e-06
9041.00,3.237212e-06
9042.00,3.194942e-06
9043.00,3.119460e-06
9044.00,3.045585e-06
9045.00,3.012994e-06
9046.00,3.014439e-06
9047.00,3.071067e-06
9048.00,3.147851e-06
9049.00,3.278129e-06
9050.00,3.405125e-06
9051.00,3.495657e-06
9052.00,3.560506e-06
9053.00,3.582744e-06
9054.00,3.570024e-06
9055.00,3.502612e-06
9056.00,3.419052e-06
9057.00,3.314997e-06
9058.00,3.260118e-06
9059.00,3.213478e-06
9060.00,3.178972e-06
9061.00,3.187416e-06
9062.00,3.196257e-06
9063.00,3.203783e-06
9064.00,3.169243e-06
9065.00,3.130856e-06
9066.00,3.121946e-06
9067.00,3.092102e-06
9068.00,3.099879e-06
9069.00,3.111296e-06
9070.00,3.164707e-06
9071.00,3.199260e-06
9072.00,3.209766e-06
9073.00,3.208361e-06
9074.00,3.167318e-06
9075.00,3.143186e-06
9076.00,3.074506e-06
9077.00,3.020765e-06
9078.00,2.994274e-06
9079.00,2.970379e-06
9080.00,2.996616e-06
9081.00,3.018159e-06
9082.00,3.107257e-06
9083.00,3.151993e-06
9084.00,3.242001e-06
9085.00,3.345109e-06
9086.00,3.393171e-06
9087.00,3.458706e-06
9088.00,3.459925e-06
9089.00,3.479714e-06
9090.00,3.466706e-06
9091.00,3.448344e-06
9092.00,3.423697e-06
9093.00,3.420294e-06
9094.00,3.406255e-06
9095.00,3.329096e-06
9096.00,3.341387e-06
9097.00,3.398830e-06
9098.00,3.470082e-06
9099.00,3.542849e-06
9100.00,3.592634e-06
9101.00,3.635844e-06
9102.00,3.585616e-06
9103.00,3.541349e-06
9104.00,3.486753e-06
9105.00,3.446060e-06
9106.00,3.400831e-06
9107.00,3.409930e-06
9108.00,3.393491e-06
9109.00,3.362146e-06
9110.00,3.334168e-06
9111.00,3.287588e-06
9112.00,3.290096e-06
9113.00,3.300127e-06
9114.00,3.325638e-06
9115.00,3.330193e-06
9116.00,3.303359e-06
9117.00,3.291581e-06
9118.00,3.226934e-06
9119.00,3.210399e-06
9120.00,3.186174e-06
9121.00,3.223204e-06
9122.00,3.296562e-06
9123.00,3.312577e-06
9124.00,3.324807e-06
9125.00,3.271271e-06
9126.00,3.241477e-06
9127.00,3.183166e-06
9128.00,3.159072e-06
9129.00,3.137986e-06
9130.00,3.105102e-06
9131.00,3.096246e-06
9132.00,3.080403e-06
9133.00,3.064583e-06
9134.00,3.038800e-06
9135.00,3.014521e-06
9136.00,3.005791e-06
9137.00,2.981926e-06
9138.00,2.954123e-06
9139.00,2.932351e-06
9140.00,2.962873e-06
9141.00,2.986836e-06
9142.00,3.036760e-06
9143.00,3.095132e-06
9144.00,3.136770e-06
9145.00,3.192724e-06
9146.00,3.206691e-06
9147.00,3.250244e-06
9148.00,3.239798e-06
9149.00,3.218129e-06
9150.00,3.195488e-06
9151.00,3.136506e-06
9152.00,3.120766e-06
9153.00,3.089137e-06
9154.00,3.107716e-06
9155.00,3.134707e-06
9156.00,3.181277e-06
9157.00,3.230819e-06
9158.00,3.247031e-06
9159.00,3.229768e-06
9160.00,3.179163e-06
9161.00,3.118975e-06
9162.00,3.050582e-06
9163.00,3.021949e-06
9164.00,2.995750e-06
9165.00,2.997932e-06
9166.00,3.039563e-06
9167.00,3.059584e-06
9168.00,3.091845e-06
9169.00,3.075709e-06
9170.00,3.070146e-06
9171.00,3.046204e-06
9172.00,3.063044e-06
9173.00,3.064401e-06
9174.00,3.067213e-06
9175.00,3.087647e-06
9176.00,3.052553e-06
9177.00,3.022835e-06
9178.00,2.968914e-06
9179.00,2.928016e-06
9180.00,2.897851e-06
9181.00,2.892819e-06
9182.00,2.913336e-06
9183.00,2.916035e-06
9184.00,2.925843e-06
9185.00,2.918438e-06
9186.00,2.896039e-06
9187.00,2.861858e-06
9188.00,2.834705e-06
9189.00,2.800791e-06
9190.00,2.784209e-06
9191.00,2.810636e-06
9192.00,2.800625e-06
9193.00,2.815802e-06
9194.00,2.826412e-06
9195.00,2.808099e-06
9196.00,2.782476e-06
9197.00,2.714078e-06
9198.00,2.669983e-06
9199.00,2.637404e-06
9200.00,2.632752e-06
9201.00,2.649943e-06
9202.00,2.671109e-06
9203.00,2.715270e-06
9204.00,2.770178e-06
9205.00,2.830297e-06
9206.00,2.873591e-06
9207.00,2.954847e-06
9208.00,2.987825e-06
9209.00,3.028287e-06
9210.00,3.056040e-06
9211.00,3.059400e-06
9212.00,3.051688e-06
9213.00,3.011801e-06
9214.00,3.010501e-06
9215.00,2.965766e-06
9216.00,2.927695e-06
9217.00,2.883811e-06
9218.00,2.864767e-06
9219.00,2.846026e-06
9220.00,2.801354e-06
9221.00,2.814709e-06
9222.00,2.826206e-06
9223.00,2.851871e-06
9224.00,2.871878e-06
9225.00,2.882630e-06
9226.00,2.900528e-06
9227.00,2.901068e-06
9228.00,2.922020e-06
9229.00,2.945608e-06
9230.00,2.959838e-06
9231.00,2.997697e-06
9232.00,3.016916e-06
9233.00,3.073633e-06
9234.00,3.094576e-06
9235.00,3.108532e-06
9236.00,3.150877e-06
9237.00,3.167806e-06
9238.00,3.176601e-06
9239.00,3.188641e-06
9240.00,3.203557e-06
9241.00,3.189758e-06
9242.00,3.198006e-06
9243.00,3.186847e-06
9244.00,3.154549e-06
9245.00,3.131977e-06
9246.00,3.079176e-06
9247.00,3.010219e-06
9248.00,2.932282e-06
9249.00,2.845707e-06
9250.00,2.802552e-06
9251.00,2.751108e-06
9252.00,2.739959e-06
9253.00,2.742828e-06
9254.00,2.748444e-06
9255.00,2.773488e-06
9256.00,2.836477e-06
9257.00,2.899420e-06
9258.00,2.969748e-06
9259.00,3.012875e-06
9260.00,3.009465e-06
9261.00,2.975918e-06
9262.00,2.937901e-06
9263.00,2.903978e-06
9264.00,2.862378e-06
9265.00,2.809366e-06
9266.00,2.749274e-06
9267.00,2.701041e-06
9268.00,2.692090e-06
9269.00,2.695738e-06
9270.00,2.727635e-06
9271.00,2.778944e-06
9272.00,2.826034e-06
9273.00,2.899732e-06
9274.00,2.929853e-06
9275.00,2.919774e-06
9276.00,2.912994e-06
9277.00,2.861338e-06
9278.00,2.834071e-06
9279.00,2.815570e-06
9280.00,2.782729e-06
9281.00,2.786274e-06
9282.00,2.765827e-06
9283.00,2.740956e-06
9284.00,2.711669e-06
9285.00,2.698804e-06
9286.00,2.687223e-06
9287.00,2.688741e-06
9288.00,2.721430e-06
9289.00,2.792066e-06
9290.00,2.873451e-06
9291.00,2.962482e-06
9292.00,3.113712e-06
9293.00,3.320606e-06
9294.00,3.564726e-06
9295.00,3.820374e-06
9296.00,4.002222e-06
9297.00,4.084599e-06
9298.00,4.063685e-06
9299.00,3.930247e-06
9300.00,3.779192e-06
9301.00,3.591077e-06
9302.00,3.413144e-06
9303.00,3.240546e-06
9304.00,3.089969e-06
9305.00,2.973277e-06
9306.00,2.881097e-06
9307.00,2.809945e-06
9308.00,2.761138e-06
9309.00,2.715048e-06
9310.00,2.698499e-06
9311.00,2.652814e-06
9312.00,2.621208e-06
9313.00,2.598480e-06
9314.00,2.568378e-06
9315.00,2.573592e-06
9316.00,2.618342e-06
9317.00,2.710302e-06
9318.00,2.788065e-06
9319.00,2.847742e-06
9320.00,2.870653e-06
9321.00,2.844382e-06
9322.00,2.806366e-06
9323.00,2.784049e-06
9324.00,2.765122e-06
9325.00,2.758417e-06
9326.00,2.787939e-06
9327.00,2.860202e-06
9328.00,2.905003e-06
9329.00,2.906614e-06
9330.00,2.884183e-06
9331.00,2.816932e-06
9332.00,2.735191e-06
9333.00,2.668385e-06
9334.00,2.635174e-06
9335.00,2.609564e-06
9336.00,2.638574e-06
9337.00,2.660010e-06
9338.00,2.621961e-06
9339.00,2.618847e-06
9340.00,2.579574e-06
9341.00,2.510452e-06
9342.00,2.485639e-06
9343.00,2.472472e-06
9344.00,2.445310e-06
9345.00,2.431962e-06
9346.00,2.449082e-06
9347.00,2.450630e-06
9348.00,2.479337e-06
9349.00,2.520929e-06
9350.00,2.540131e-06
9351.00,2.546023e-06
9352.00,2.546700e-06
9353.00,2.525216e-06
9354.00,2.518489e-06
9355.00,2.486830e-06
9356.00,2.481395e-06
9357.00,2.490253e-06
9358.00,2.500183e-06
9359.00,2.497428e-06
9360.00,2.505182e-06
9361.00,2.510099e-06
9362.00,2.524158e-06
9363.00,2.556411e-06
9364.00,2.541917e-06
9365.00,2.538570e-06
9366.00,2.576497e-06
9367.00,2.547938e-06
9368.00,2.521156e-06
9369.00,2.480649e-06
9370.00,2.434012e-06
9371.00,2.444777e-06
9372.00,2.403890e-06
9373.00,2.404067e-06
9374.00,2.389557e-06
9375.00,2.362869e-06
9376.00,2.382598e-06
9377.00,2.410573e-06
9378.00,2.426793e-06
9379.00,2.401591e-06
9380.00,2.419694e-06
9381.00,2.453415e-06
9382.00,2.446610e-06
9383.00,2.483754e-06
9384.00,2.481563e-06
9385.00,2.508941e-06
9386.00,2.505563e-06
9387.00,2.600879e-06
9388.00,2.657145e-06
9389.00,2.706110e-06
9390.00,2.837322e-06
9391.00,2.901760e-06
9392.00,2.919263e-06
9393.00,2.869968e-06
9394.00,2.837124e-06
9395.00,2.744826e-06
9396.00,2.654178e-06
9397.00,2.543607e-06
9398.00,2.500183e-06
9399.00,2.409351e-06
9400.00,2.356487e-06
9401.00,2.272534e-06
9402.00,2.239937e-06
9403.00,2.247073e-06
9404.00,2.280450e-06
9405.00,2.303405e-06
9406.00,2.374449e-06
9407.00,2.456882e-06
9408.00,2.507385e-06
9409.00,2.617984e-06
9410.00,2.658839e-06
9411.00,2.605789e-06
9412.00,2.581259e-06
9413.00,2.555659e-06
9414.00,2.525217e-06
9415.00,2.450596e-06
9416.00,2.433154e-06
9417.00,2.468211e-06
9418.00,2.441189e-06
9419.00,2.469552e-06
9420.00,2.482267e-06
9421.00,2.476944e-06
9422.00,2.453595e-06
9423.00,2.464064e-06
9424.00,2.441099e-06
9425.00,2.450810e-06
9426.00,2.407735e-06
9427.00,2.385339e-06
9428.00,2.413710e-06
9429.00,2.385897e-06
9430.00,2.340488e-06
9431.00,2.307459e-06
9432.00,2.288675e-06
9433.00,2.238951e-06
9434.00,2.225202e-06
9435.00,2.241464e-06
9436.00,2.274099e-06
9437.00,2.305439e-06
9438.00,2.333932e-06
9439.00,2.377387e-06
9440.00,2.399322e-06
9441.00,2.469786e-06
9442.00,2.516385e-06
9443.00,2.486096e-06
9444.00,2.440647e-06
9445.00,2.371933e-06
9446.00,2.332398e-06
9447.00,2.285847e-06
9448.00,2.229262e-06
9449.00,2.233437e-06
9450.00,2.227538e-06
9451.00,2.266783e-06
9452.00,2.308145e-06
9453.00,2.309239e-06
9454.00,2.300180e-06
9455.00,2.345082e-06
9456.00,2.353795e-06
9457.00,2.347705e-06
9458.00,2.365054e-06
9459.00,2.346723e-06
9460.00,2.353064e-06
9461.00,2.355574e-06
9462.00,2.373467e-06
9463.00,2.378910e-06
9464.00,2.375980e-06
9465.00,2.330500e-06
9466.00,2.316589e-06
9467.00,2.334415e-06
9468.00,2.242717e-06
9469.00,2.228198e-06
9470.00,2.217397e-06
9471.00,2.159748e-06
9472.00,2.252369e-06
9473.00,2.212074e-06
9474.00,2.193246e-06
9475.00,2.196264e-06
9476.00,2.172962e-06
9477.00,2.234610e-06
9478.00,2.262233e-06
9479.00,2.273616e-06
9480.00,2.233687e-06
9481.00,2.305547e-06
9482.00,2.220818e-06
9483.00,2.271830e-06
9484.00,2.297108e-06
9485.00,2.270813e-06
9486.00,2.298063e-06
9487.00,2.307245e-06
9488.00,2.284636e-06
9489.00,2.318076e-06
9490.00,2.322669e-06
9491.00,2.315838e-06
9492.00,2.333425e-06
9493.00,2.429402e-06
9494.00,2.346809e-06
9495.00,2.423295e-06
9496.00,2.420060e-06
9497.00,2.320854e-06
9498.00,2.405358e-06
9499.00,2.320053e-06
9500.00,2.339566e-06
9501.00,2.385840e-06
9502.00,2.482336e-06
9503.00,2.620686e-06
9504.00,2.605114e-06
9505.00,2.674724e-06
9506.00,2.609499e-06
9507.00,2.611806e-06
9508.00,2.541777e-06
9509.00,2.542417e-06
9510.00,2.518199e-06
9511.00,2.461435e-06
9512.00,2.439724e-06
9513.00,2.385436e-06
9514.00,2.317628e-06
9515.00,2.245829e-06
9516.00,2.218155e-06
9517.00,2.316700e-06
9518.00,2.279777e-06
9519.00,2.406695e-06
9520.00,2.518438e-06
9521.00,2.428774e-06
9522.00,2.444949e-06
9523.00,2.380703e-06
9524.00,2.299096e-06
9525.00,2.429186e-06
9526.00,2.227054e-06
9527.00,2.093134e-06
9528.00,2.344024e-06
9529.00,2.183997e-06
9530.00,2.239071e-06
9531.00,2.235220e-06
9532.00,2.287417e-06
9533.00,2.220705e-06
9534.00,2.184681e-06
9535.00,2.339860e-06
9536.00,2.151105e-06
9537.00,2.248944e-06
9538.00,2.286838e-06
9539.00,2.150396e-06
9540.00,2.219059e-06
9541.00,2.096873e-06
9542.00,2.362336e-06
9543.00,2.128719e-06
9544.00,2.296538e-06
9545.00,2.021575e-06
9546.00,2.163549e-06
9547.00,2.576631e-06
9548.00,2.213003e-06
9549.00,2.320275e-06
9550.00,2.193253e-06
9551.00,2.136839e-06
9552.00,2.423289e-06
9553.00,2.019150e-06
9554.00,1.906877e-06
9555.00,1.945132e-06
9556.00,1.957717e-06
9557.00,1.779394e-06
9558.00,1.773563e-06
9559.00,2.195455e-06
9560.00,2.210024e-06
9561.00,2.065503e-06
9562.00,2.113877e-06
9563.00,2.350457e-06
9564.00,2.226401e-06
9565.00,1.844971e-06
9566.00,2.215879e-06
9567.00,2.178147e-06
9568.00,2.128115e-06
9569.00,2.119606e-06
9570.00,1.951470e-06
9571.00,2.247310e-06
9572.00,1.910023e-06
9573.00,2.161562e-06
9574.00,2.363180e-06
9575.00,2.100126e-06
9576.00,2.329076e-06
9577.00,2.359400e-06
9578.00,2.084751e-06
9579.00,2.191475e-06
9580.00,1.849224e-06
9581.00,2.166905e-06
9582.00,2.281629e-06
9583.00,2.025165e-06
9584.00,2.136162e-06
9585.00,2.134037e-06
9586.00,2.895861e-06
9587.00,2.218472e-06
9588.00,2.174100e-06
9589.00,2.060306e-06
9590.00,2.026822e-06
9591.00,2.464662e-06
9592.00,2.583919e-06
9593.00,2.353894e-06
9594.00,2.499661e-06
9595.00,2.261261e-06
9596.00,1.803585e-06
9597.00,1.862378e-06
9598.00,2.521147e-06
9599.00,2.283971e-06
9600.00,2.102912e-06
9601.00,2.151544e-06
9602.00,2.719362e-06
9603.00,2.701595e-06
9604.00,1.948808e-06
9605.00,2.041859e-06
9606.00,2.150136e-06
9607.00,2.197120e-06
9608.00,2.519829e-06
9609.00,2.255018e-06
9610.00,2.004859e-06
9611.00,1.896495e-06
9612.00,2.019198e-06
9613.00,2.180309e-06
9614.00,1.905852e-06
9615.00,2.315953e-06
9616.00,2.100428e-06
9617.00,2.185421e-06
9618.00,2.020498e-06
9619.00,2.142290e-06
9620.00,2.419949e-06
9621.00,2.261922e-06
9622.00,2.160690e-06
9623.00,2.065780e-06
9624.00,1.973661e-06
9625.00,2.266370e-06
9626.00,2.604143e-06
9627.00,1.886280e-06
9628.00,1.936553e-06
9629.00,2.200791e-06
9630.00,1.918593e-06
9631.00,1.814243e-06
9632.00,2.097122e-06
9633.00,2.060140e-06
9634.00,1.947877e-06
9635.00,2.189080e-06
9636.00,1.882272e-06
9637.00,2.390662e-06
9638.00,2.130073e-06
9639.00,1.761204e-06
9640.00,2.151832e-06
9641.00,2.024287e-06
9642.00,1.727476e-06
9643.00,1.766158e-06
9644.00,2.091793e-06
9645.00,1.894103e-06
9646.00,1.804116e-06
9647.00,1.827779e-06
9648.00,1.760042e-06
9649.00,1.982771e-06
9650.00,1.940724e-06
9651.00,1.749206e-06
9652.00,1.829198e-06
9653.00,1.976683e-06
9654.00,1.721045e-06
9655.00,1.806694e-06
9656.00,1.892636e-06
9657.00,1.887659e-06
9658.00,1.729654e-06
9659.00,1.839108e-06
9660.00,1.934895e-06
9661.00,1.902137e-06
9662.00,1.955874e-06
9663.00,1.799465e-06
9664.00,1.968542e-06
9665.00,2.000574e-06
9666.00,1.925453e-06
9667.00,2.098837e-06
9668.00,2.059812e-06
9669.00,2.019880e-06
9670.00,1.794576e-06
9671.00,1.880831e-06
9672.00,1.889455e-06
9673.00,1.880111e-06
9674.00,1.792450e-06
9675.00,1.765494e-06
9676.00,1.941194e-06
9677.00,1.876884e-06
9678.00,1.970544e-06
9679.00,2.028761e-06
9680.00,2.093577e-06
9681.00,1.994909e-06
9682.00,1.969167e-06
9683.00,1.958369e-06
9684.00,1.894492e-06
9685.00,1.995771e-06
9686.00,1.878911e-06
9687.00,1.865276e-06
9688.00,1.906170e-06
9689.00,1.885568e-06
9690.00,1.841566e-06
9691.00,1.839655e-06
9692.00,1.820767e-06
9693.00,1.799052e-06
9694.00,1.808459e-06
9695.00,1.778926e-06
9696.00,1.764441e-06
9697.00,1.757229e-06
9698.00,1.740001e-06
9699.00,1.724502e-06
9700.00,1.709365e-06
9701.00,1.707258e-06
9702.00,1.709985e-06
9703.00,1.705405e-06
9704.00,1.693117e-06
9705.00,1.673478e-06
9706.00,1.680919e-06
9707.00,1.666534e-06
9708.00,1.655798e-06
9709.00,1.658546e-06
9710.00,1.658094e-06
9711.00,1.679135e-06
9712.00,1.703327e-06
9713.00,1.738067e-06
9714.00,1.765579e-06
9715.00,1.786792e-06
9716.00,1.815724e-06
9717.00,1.839575e-06
9718.00,1.858227e-06
9719.00,1.869598e-06
9720.00,1.874250e-06
9721.00,1.856245e-06
9722.00,1.839959e-06
9723.00,1.814183e-06
9724.00,1.781891e-06
9725.00,1.754227e-06
9726.00,1.736491e-06
9727.00,1.733951e-06
9728.00,1.725959e-06
9729.00,1.726678e-06
9730.00,1.733750e-06
9731.00,1.739018e-06
9732.00,1.749469e-06
9733.00,1.752837e-06
9734.00,1.756530e-06
9735.00,1.753124e-06
9736.00,1.739218e-06
9737.00,1.723524e-06
9738.00,1.714496e-06
9739.00,1.716088e-06
9740.00,1.711050e-06
9741.00,1.719040e-06
9742.00,1.733588e-06
9743.00,1.746131e-06
9744.00,1.749515e-06
9745.00,1.750664e-06
9746.00,1.761207e-06
9747.00,1.752968e-06
9748.00,1.761557e-06
9749.00,1.769334e-06
9750.00,1.785343e-06
9751.00,1.800867e-06
9752.00,1.819553e-06
9753.00,1.839352e-06
9754.00,1.858982e-06
9755.00,1.872944e-06
9756.00,1.865208e-06
9757.00,1.843262e-06
9758.00,1.811460e-06
9759.00,1.772658e-06
9760.00,1.730188e-06
9761.00,1.687807e-06
9762.00,1.666730e-06
9763.00,1.652231e-06
9764.00,1.653922e-06
9765.00,1.665071e-06
9766.00,1.685169e-06
9767.00,1.723968e-06
9768.00,1.760701e-06
9769.00,1.789423e-06
9770.00,1.802715e-06
9771.00,1.792798e-06
9772.00,1.776349e-06
9773.00,1.751802e-06
9774.00,1.737606e-06
9775.00,1.704841e-06
9776.00,1.672042e-06
9777.00,1.637437e-06
9778.00,1.605640e-06
9779.00,1.579932e-06
9780.00,1.564126e-06
9781.00,1.570351e-06
9782.00,1.575688e-06
9783.00,1.590434e-06
9784.00,1.600188e-06
9785.00,1.612932e-06
9786.00,1.622998e-06
9787.00,1.623156e-06
9788.00,1.638496e-06
9789.00,1.652658e-06
9790.00,1.664788e-06
9791.00,1.675968e-06
9792.00,1.687408e-06
9793.00,1.686672e-06
9794.00,1.687644e-06
9795.00,1.676667e-06
9796.00,1.662426e-06
9797.00,1.664352e-06
9798.00,1.663444e-06
9799.00,1.667129e-06
9800.00,1.689612e-06
9801.00,1.698899e-06
9802.00,1.741949e-06
9803.00,1.794410e-06
9804.00,1.880787e-06
9805.00,1.994076e-06
9806.00,2.107203e-06
9807.00,2.204916e-06
9808.00,2.244079e-06
9809.00,2.216772e-06
9810.00,2.141610e-06
9811.00,2.055029e-06
9812.00,1.951624e-06
9813.00,1.861446e-06
9814.00,1.786181e-06
9815.00,1.731501e-06
9816.00,1.701041e-06
9817.00,1.671343e-06
9818.00,1.655444e-06
9819.00,1.650332e-06
9820.00,1.652078e-06
9821.00,1.646520e-06
9822.00,1.626115e-06
9823.00,1.613529e-06
9824.00,1.590210e-06
9825.00,1.578678e-06
9826.00,1.586835e-06
9827.00,1.604210e-06
9828.00,1.635671e-06
9829.00,1.674493e-06
9830.00,1.701711e-06
9831.00,1.710630e-06
9832.00,1.702075e-06
9833.00,1.690074e-06
9834.00,1.689269e-06
9835.00,1.694825e-06
9836.00,1.702006e-06
9837.00,1.725354e-06
9838.00,1.733577e-06
9839.00,1.736189e-06
9840.00,1.732904e-06
9841.00,1.707045e-06
9842.00,1.666234e-06
9843.00,1.620655e-06
9844.00,1.583618e-06
9845.00,1.556951e-06
9846.00,1.542435e-06
9847.00,1.538590e-06
9848.00,1.538664e-06
9849.00,1.539481e-06
9850.00,1.529582e-06
9851.00,1.522790e-06
9852.00,1.506231e-06
9853.00,1.491435e-06
9854.00,1.490714e-06
9855.00,1.494488e-06
9856.00,1.508528e-06
9857.00,1.521997e-06
9858.00,1.537761e-06
9859.00,1.543256e-06
9860.00,1.548468e-06
9861.00,1.547581e-06
9862.00,1.529579e-06
9863.00,1.506086e-06
9864.00,1.490639e-06
9865.00,1.482382e-06
9866.00,1.477310e-06
9867.00,1.475341e-06
9868.00,1.474125e-06
9869.00,1.474486e-06
9870.00,1.477109e-06
9871.00,1.481224e-06
9872.00,1.482822e-06
9873.00,1.488055e-06
9874.00,1.497509e-06
9875.00,1.499304e-06
9876.00,1.499601e-06
9877.00,1.504612e-06
9878.00,1.499448e-06
9879.00,1.496051e-06
9880.00,1.484251e-06
9881.00,1.487032e-06
9882.00,1.483122e-06
9883.00,1.481008e-06
9884.00,1.478265e-06
9885.00,1.465244e-06
9886.00,1.460788e-06
9887.00,1.447037e-06
9888.00,1.440542e-06
9889.00,1.437501e-06
9890.00,1.432539e-06
9891.00,1.432066e-06
9892.00,1.424676e-06
9893.00,1.423582e-06
9894.00,1.426857e-06
9895.00,1.447573e-06
9896.00,1.471295e-06
9897.00,1.498226e-06
9898.00,1.536279e-06
9899.00,1.569338e-06
9900.00,1.592458e-06
9901.00,1.599929e-06
9902.00,1.603434e-06
9903.00,1.598646e-06
9904.00,1.591279e-06
9905.00,1.584092e-06
9906.00,1.564488e-06
9907.00,1.539254e-06
9908.00,1.509424e-06
9909.00,1.477941e-06
9910.00,1.449478e-06
9911.00,1.427299e-06
9912.00,1.401923e-06
9913.00,1.392402e-06
9914.00,1.388535e-06
9915.00,1.385400e-06
9916.00,1.401310e-06
9917.00,1.427192e-06
9918.00,1.460376e-06
9919.00,1.498743e-06
9920.00,1.534921e-06
9921.00,1.560149e-06
9922.00,1.570138e-06
9923.00,1.564411e-06
9924.00,1.563877e-06
9925.00,1.549474e-06
9926.00,1.542646e-06
9927.00,1.540922e-06
9928.00,1.530616e-06
9929.00,1.512654e-06
9930.00,1.488942e-06
9931.00,1.464588e-06
9932.00,1.451078e-06
9933.00,1.439704e-06
9934.00,1.435294e-06
9935.00,1.436223e-06
9936.00,1.434315e-06
9937.00,1.430116e-06
9938.00,1.424211e-06
9939.00,1.412822e-06
9940.00,1.391231e-06
9941.00,1.366159e-06
9942.00,1.339651e-06
9943.00,1.316456e-06
9944.00,1.302249e-06
9945.00,1.301211e-06
9946.00,1.306774e-06
9947.00,1.314844e-06
9948.00,1.333152e-06
9949.00,1.357564e-06
9950.00,1.385930e-06
9951.00,1.407984e-06
9952.00,1.429993e-06
9953.00,1.441104e-06
9954.00,1.438993e-06
9955.00,1.432699e-06
9956.00,1.416128e-06
9957.00,1.389109e-06
9958.00,1.371862e-06
9959.00,1.355983e-06
9960.00,1.354326e-06
9961.00,1.355426e-06
9962.00,1.361214e-06
9963.00,1.371408e-06
9964.00,1.380428e-06
9965.00,1.386109e-06
9966.00,1.393073e-06
9967.00,1.402586e-06
9968.00,1.406210e-06
9969.00,1.401066e-06
9970.00,1.398927e-06
9971.00,1.396267e-06
9972.00,1.394856e-06
9973.00,1.390677e-06
9974.00,1.390776e-06
9975.00,1.384913e-06
9976.00,1.364331e-06
9977.00,1.340548e-06
9978.00,1.315265e-06
9979.00,1.295841e-06
9980.00,1.283152e-06
9981.00,1.286899e-06
9982.00,1.294185e-06
9983.00,1.297048e-06
9984.00,1.305784e-06
9985.00,1.307859e-06
9986.00,1.303577e-06
9987.00,1.302723e-06
9988.00,1.310924e-06
9989.00,1.318494e-06
9990.00,1.324123e-06
9991.00,1.334359e-06
9992.00,1.327929e-06
9993.00,1.325178e-06
9994.00,1.318364e-06
9995.00,1.305080e-06
9996.00,1.303142e-06
9997.00,1.292576e-06
9998.00,1.307566e-06
9999.00,1.333775e-06
10000.00,1.358707e-06
10001.00,1.377873e-06
10002.00,1.391873e-06
10003.00,1.407251e-06
10004.00,1.410606e-06
10005.00,1.416497e-06
10006.00,1.411018e-06
10007.00,1.402913e-06
10008.00,1.392534e-06
10009.00,1.378663e-06
10010.00,1.370916e-06
10011.00,1.363827e-06
10012.00,1.369821e-06
10013.00,1.380659e-06
10014.00,1.391208e-06
10015.00,1.390638e-06
10016.00,1.381347e-06
10017.00,1.370793e-06
10018.00,1.356980e-06
10019.00,1.346898e-06
10020.00,1.336977e-06
10021.00,1.329448e-06
10022.00,1.316157e-06
10023.00,1.303520e-06
10024.00,1.293737e-06
10025.00,1.285057e-06
10026.00,1.281738e-06
10027.00,1.285802e-06
10028.00,1.296103e-06
10029.00,1.311503e-06
10030.00,1.326248e-06
10031.00,1.345292e-06
10032.00,1.352778e-06
10033.00,1.357783e-06
10034.00,1.353046e-06
10035.00,1.339111e-06
10036.00,1.324185e-06
10037.00,1.304254e-06
10038.00,1.283907e-06
10039.00,1.262344e-06
10040.00,1.240334e-06
10041.00,1.224902e-06
10042.00,1.216502e-06
10043.00,1.216681e-06
10044.00,1.233373e-06
10045.00,1.254417e-06
10046.00,1.271283e-06
10047.00,1.291473e-06
10048.00,1.299490e-06
10049.00,1.296395e-06
10050.00,1.289943e-06
10051.00,1.271051e-06
10052.00,1.254368e-06
10053.00,1.246848e-06
10054.00,1.249685e-06
10055.00,1.257429e-06
10056.00,1.264614e-06
10057.00,1.273050e-06
10058.00,1.283040e-06
10059.00,1.281098e-06
10060.00,1.277984e-06
10061.00,1.267687e-06
10062.00,1.254693e-06
10063.00,1.239774e-06
10064.00,1.225139e-06
10065.00,1.211056e-06
10066.00,1.199709e-06
10067.00,1.200168e-06
10068.00,1.202542e-06
10069.00,1.211772e-06
10070.00,1.218161e-06
10071.00,1.223905e-06
10072.00,1.233122e-06
10073.00,1.236413e-06
10074.00,1.242200e-06
10075.00,1.245545e-06
10076.00,1.246852e-06
10077.00,1.247302e-06
10078.00,1.242997e-06
10079.00,1.237503e-06
10080.00,1.239048e-06
10081.00,1.240747e-06
10082.00,1.253811e-06
10083.00,1.268483e-06
10084.00,1.279011e-06
10085.00,1.286022e-06
10086.00,1.285450e-06
10087.00,1.271002e-06
10088.00,1.258594e-06
10089.00,1.244031e-06
10090.00,1.226186e-06
10091.00,1.212862e-06
10092.00,1.202505e-06
10093.00,1.209111e-06
10094.00,1.218993e-06
10095.00,1.235568e-06
10096.00,1.261014e-06
10097.00,1.281375e-06
10098.00,1.302560e-06
10099.00,1.312160e-06
10100.00,1.323693e-06
10101.00,1.325928e-06
10102.00,1.327492e-06
10103.00,1.335369e-06
10104.00,1.343122e-06
10105.00,1.360642e-06
10106.00,1.367899e-06
10107.00,1.372085e-06
10108.00,1.367577e-06
10109.00,1.352290e-06
10110.00,1.331819e-06
10111.00,1.308810e-06
10112.00,1.281937e-06
10113.00,1.261684e-06
10114.00,1.237301e-06
10115.00,1.220813e-06
10116.00,1.209297e-06
10117.00,1.194647e-06
10118.00,1.187196e-06
10119.00,1.185589e-06
10120.00,1.189080e-06
10121.00,1.199751e-06
10122.00,1.211857e-06
10123.00,1.223629e-06
10124.00,1.230695e-06
10125.00,1.228803e-06
10126.00,1.232444e-06
10127.00,1.237065e-06
10128.00,1.236980e-06
10129.00,1.237629e-06
10130.00,1.243882e-06
10131.00,1.247677e-06
10132.00,1.253028e-06
10133.00,1.247029e-06
10134.00,1.238755e-06
10135.00,1.233623e-06
10136.00,1.218411e-06
10137.00,1.198639e-06
10138.00,1.184159e-06
10139.00,1.174068e-06
10140.00,1.164721e-06
10141.00,1.161578e-06
10142.00,1.161093e-06
10143.00,1.168934e-06
10144.00,1.183793e-06
10145.00,1.201133e-06
10146.00,1.214762e-06
10147.00,1.221199e-06
10148.00,1.217752e-06
10149.00,1.205039e-06
10150.00,1.187282e-06
10151.00,1.174355e-06
10152.00,1.158590e-06
10153.00,1.151333e-06
10154.00,1.156646e-06
10155.00,1.164741e-06
10156.00,1.174429e-06
10157.00,1.178799e-06
10158.00,1.183630e-06
10159.00,1.183136e-06
10160.00,1.180645e-06
10161.00,1.174149e-06
10162.00,1.164551e-06
10163.00,1.151902e-06
10164.00,1.140073e-06
10165.00,1.131456e-06
10166.00,1.121256e-06
10167.00,1.117553e-06
10168.00,1.121118e-06
10169.00,1.126880e-06
10170.00,1.135768e-06
10171.00,1.142461e-06
10172.00,1.147867e-06
10173.00,1.153776e-06
10174.00,1.156572e-06
10175.00,1.156396e-06
10176.00,1.156375e-06
10177.00,1.152715e-06
10178.00,1.143841e-06
10179.00,1.132221e-06
10180.00,1.121755e-06
10181.00,1.113289e-06
10182.00,1.110854e-06
10183.00,1.113223e-06
10184.00,1.125107e-06
10185.00,1.138933e-06
10186.00,1.152108e-06
10187.00,1.175974e-06
10188.00,1.200605e-06
10189.00,1.223321e-06
10190.00,1.246769e-06
10191.00,1.259314e-06
10192.00,1.269052e-06
10193.00,1.274622e-06
10194.00,1.260443e-06
10195.00,1.240540e-06
10196.00,1.229869e-06
10197.00,1.218849e-06
10198.00,1.202904e-06
10199.00,1.181648e-06
10200.00,1.165879e-06
10201.00,1.151915e-06
10202.00,1.138709e-06
10203.00,1.128979e-06
10204.00,1.113000e-06
10205.00,1.099248e-06
10206.00,1.082992e-06
10207.00,1.070457e-06
10208.00,1.063991e-06
10209.00,1.058120e-06
10210.00,1.056387e-06
10211.00,1.056661e-06
10212.00,1.058127e-06
10213.00,1.060859e-06
10214.00,1.055542e-06
10215.00,1.045613e-06
10216.00,1.037678e-06
10217.00,1.034940e-06
10218.00,1.028992e-06
10219.00,1.036433e-06
10220.00,1.045624e-06
10221.00,1.055840e-06
10222.00,1.070211e-06
10223.00,1.084496e-06
10224.00,1.101660e-06
10225.00,1.110346e-06
10226.00,1.123183e-06
10227.00,1.133731e-06
10228.00,1.148100e-06
10229.00,1.154194e-06
10230.00,1.152990e-06
10231.00,1.146070e-06
10232.00,1.132125e-06
10233.00,1.110487e-06
10234.00,1.086813e-06
10235.00,1.069614e-06
10236.00,1.053950e-06
10237.00,1.045645e-06
10238.00,1.047573e-06
10239.00,1.053017e-06
10240.00,1.062285e-06
10241.00,1.072510e-06
10242.00,1.081991e-06
10243.00,1.088151e-06
10244.00,1.087997e-06
10245.00,1.085027e-06
10246.00,1.076844e-06
10247.00,1.068991e-06
10248.00,1.055420e-06
10249.00,1.047143e-06
10250.00,1.037168e-06
10251.00,1.032236e-06
10252.00,1.028525e-06
10253.00,1.024934e-06
10254.00,1.027270e-06
10255.00,1.024589e-06
10256.00,1.021886e-06
10257.00,1.018824e-06
10258.00,1.016379e-06
10259.00,1.017779e-06
10260.00,1.018958e-06
10261.00,1.028521e-06
10262.00,1.040738e-06
10263.00,1.048753e-06
10264.00,1.057750e-06
10265.00,1.068485e-06
10266.00,1.081527e-06
10267.00,1.088014e-06
10268.00,1.087511e-06
10269.00,1.082269e-06
10270.00,1.072973e-06
10271.00,1.058022e-06
10272.00,1.052765e-06
10273.00,1.046588e-06
10274.00,1.040507e-06
10275.00,1.041099e-06
10276.00,1.055397e-06
10277.00,1.072715e-06
10278.00,1.090035e-06
10279.00,1.101260e-06
10280.00,1.105626e-06
10281.00,1.107111e-06
10282.00,1.102073e-06
10283.00,1.091779e-06
10284.00,1.080842e-06
10285.00,1.072731e-06
10286.00,1.060993e-06
10287.00,1.048205e-06
10288.00,1.033228e-06
10289.00,1.017725e-06
10290.00,1.003907e-06
10291.00,9.937914e-07
10292.00,9.850205e-07
10293.00,9.829630e-07
10294.00,9.809200e-07
10295.00,9.816215e-07
10296.00,9.901945e-07
10297.00,9.946559e-07
10298.00,1.008916e-06
10299.00,1.020828e-06
10300.00,1.037203e-06
10301.00,1.046603e-06
10302.00,1.059602e-06
10303.00,1.066083e-06
10304.00,1.060152e-06
10305.00,1.050487e-06
10306.00,1.036931e-06
10307.00,1.024026e-06
10308.00,1.016553e-06
10309.00,1.012490e-06
10310.00,1.013518e-06
10311.00,1.014996e-06
10312.00,1.018234e-06
10313.00,1.025014e-06
10314.00,1.042723e-06
10315.00,1.060945e-06
10316.00,1.086229e-06
10317.00,1.117229e-06
10318.00,1.139240e-06
10319.00,1.150355e-06
10320.00,1.147053e-06
10321.00,1.130514e-06
10322.00,1.107585e-06
10323.00,1.083557e-06
10324.00,1.063192e-06
10325.00,1.045595e-06
10326.00,1.036430e-06
10327.00,1.035111e-06
10328.00,1.039733e-06
10329.00,1.047803e-06
10330.00,1.052921e-06
10331.00,1.060050e-06
10332.00,1.063823e-06
10333.00,1.058793e-06
10334.00,1.049503e-06
10335.00,1.043234e-06
10336.00,1.038244e-06
10337.00,1.036766e-06
10338.00,1.044026e-06
10339.00,1.051306e-06
10340.00,1.069425e-06
10341.00,1.081506e-06
10342.00,1.089863e-06
10343.00,1.097598e-06
10344.00,1.097859e-06
10345.00,1.094240e-06
10346.00,1.091191e-06
10347.00,1.089407e-06
10348.00,1.077245e-06
10349.00,1.066447e-06
10350.00,1.055517e-06
10351.00,1.041354e-06
10352.00,1.026702e-06
10353.00,1.015363e-06
10354.00,1.009754e-06
10355.00,1.005069e-06
10356.00,1.000085e-06
10357.00,9.988190e-07
10358.00,9.945875e-07
10359.00,9.905750e-07
10360.00,9.864142e-07
10361.00,9.811544e-07
10362.00,9.793906e-07
10363.00,9.829052e-07
10364.00,9.887099e-07
10365.00,9.954576e-07
10366.00,1.004896e-06
10367.00,1.015468e-06
10368.00,1.023937e-06
10369.00,1.028019e-06
10370.00,1.030717e-06
10371.00,1.027383e-06
10372.00,1.019027e-06
10373.00,1.006630e-06
10374.00,9.931546e-07
10375.00,9.767321e-07
10376.00,9.655834e-07
10377.00,9.561628e-07
10378.00,9.442659e-07
10379.00,9.330421e-07
10380.00,9.289785e-07
10381.00,9.288035e-07
10382.00,9.344226e-07
10383.00,9.419761e-07
10384.00,9.505680e-07
10385.00,9.607289e-07
10386.00,9.707092e-07
10387.00,9.779615e-07
10388.00,9.862258e-07
10389.00,9.877497e-07
10390.00,9.893778e-07
10391.00,9.880281e-07
10392.00,9.837321e-07
10393.00,9.793243e-07
10394.00,9.781393e-07
10395.00,9.751685e-07
10396.00,9.720898e-07
10397.00,9.771019e-07
10398.00,9.777548e-07
10399.00,9.805284e-07
10400.00,9.839765e-07
10401.00,9.811966e-07
10402.00,9.824241e-07
10403.00,9.819657e-07
10404.00,9.862817e-07
10405.00,9.882693e-07
10406.00,9.926212e-07
10407.00,9.982812e-07
10408.00,1.003863e-06
10409.00,1.008298e-06
10410.00,1.010391e-06
10411.00,1.006862e-06
10412.00,1.006265e-06
10413.00,1.007160e-06
10414.00,1.012526e-06
10415.00,1.014202e-06
10416.00,1.013503e-06
10417.00,1.012249e-06
10418.00,1.012216e-06
10419.00,1.009618e-06
10420.00,1.002951e-06
10421.00,1.000497e-06
10422.00,9.967636e-07
10423.00,9.868551e-07
10424.00,9.790065e-07
10425.00,9.715932e-07
10426.00,9.666074e-07
10427.00,9.632168e-07
10428.00,9.692525e-07
10429.00,9.766602e-07
10430.00,9.853877e-07
10431.00,9.999613e-07
10432.00,1.009344e-06
10433.00,1.019761e-06
10434.00,1.025652e-06
10435.00,1.030863e-06
10436.00,1.031270e-06
10437.00,1.028701e-06
10438.00,1.024734e-06
10439.00,1.015050e-06
10440.00,1.001309e-06
10441.00,9.890842e-07
10442.00,9.741773e-07
10443.00,9.619566e-07
10444.00,9.577127e-07
10445.00,9.586618e-07
10446.00,9.597818e-07
10447.00,9.633118e-07
10448.00,9.695215e-07
10449.00,9.720144e-07
10450.00,9.685449e-07
10451.00,9.612780e-07
10452.00,9.537727e-07
10453.00,9.427001e-07
10454.00,9.306900e-07
10455.00,9.232501e-07
10456.00,9.176741e-07
10457.00,9.131157e-07
10458.00,9.110150e-07
10459.00,9.161877e-07
10460.00,9.217064e-07
10461.00,9.314987e-07
10462.00,9.424098e-07
10463.00,9.530972e-07
10464.00,9.628868e-07
10465.00,9.640809e-07
10466.00,9.608539e-07
10467.00,9.550841e-07
10468.00,9.520955e-07
10469.00,9.474842e-07
10470.00,9.460772e-07
10471.00,9.472441e-07
10472.00,9.464026e-07
10473.00,9.482882e-07
10474.00,9.493300e-07
10475.00,9.503299e-07
10476.00,9.517776e-07
10477.00,9.562933e-07
10478.00,9.587907e-07
10479.00,9.643061e-07
10480.00,9.646287e-07
10481.00,9.565539e-07
10482.00,9.477669e-07
10483.00,9.409885e-07
10484.00,9.344645e-07
10485.00,9.266644e-07
10486.00,9.233803e-07
10487.00,9.247411e-07
10488.00,9.280660e-07
10489.00,9.329765e-07
10490.00,9.308120e-07
10491.00,9.341763e-07
10492.00,9.411943e-07
10493.00,9.433805e-07
10494.00,9.446391e-07
10495.00,9.506591e-07
10496.00,9.538370e-07
10497.00,9.557995e-07
10498.00,9.574737e-07
10499.00,9.570043e-07
10500.00,9.540645e-07
10501.00,9.588603e-07
10502.00,9.573766e-07
10503.00,9.543206e-07
10504.00,9.488484e-07
10505.00,9.456051e-07
10506.00,9.425618e-07
10507.00,9.397629e-07
10508.00,9.389393e-07
10509.00,9.419348e-07
10510.00,9.471798e-07
10511.00,9.547051e-07
10512.00,9.644249e-07
10513.00,9.704271e-07
10514.00,9.752841e-07
10515.00,9.832954e-07
10516.00,9.828520e-07
10517.00,9.846755e-07
10518.00,9.804493e-07
10519.00,9.733409e-07
10520.00,9.689944e-07
10521.00,9.641523e-07
10522.00,9.549373e-07
10523.00,9.482283e-07
10524.00,9.405869e-07
10525.00,9.321545e-07
10526.00,9.231250e-07
10527.00,9.188132e-07
10528.00,9.147848e-07
10529.00,9.132955e-07
10530.00,9.105381e-07
10531.00,9.107267e-07
10532.00,9.139325e-07
10533.00,9.134662e-07
10534.00,9.101302e-07
10535.00,9.054625e-07
10536.00,9.026512e-07
10537.00,9.010856e-07
10538.00,9.050834e-07
10539.00,9.127887e-07
10540.00,9.237148e-07
10541.00,9.413152e-07
10542.00,9.516962e-07
10543.00,9.565439e-07
10544.00,9.588749e-07
10545.00,9.556184e-07
10546.00,9.486955e-07
10547.00,9.382923e-07
10548.00,9.249266e-07
10549.00,9.094828e-07
10550.00,8.956401e-07
10551.00,8.824745e-07
10552.00,8.732036e-07
10553.00,8.683834e-07
10554.00,8.710979e-07
10555.00,8.764557e-07
10556.00,8.857345e-07
10557.00,8.945913e-07
10558.00,9.030792e-07
10559.00,9.064045e-07
10560.00,9.081437e-07
10561.00,9.038316e-07
10562.00,8.956997e-07
10563.00,8.892724e-07
10564.00,8.882421e-07
10565.00,8.904329e-07
10566.00,8.928884e-07
10567.00,9.022439e-07
10568.00,9.095279e-07
10569.00,9.197278e-07
10570.00,9.259759e-07
10571.00,9.308783e-07
10572.00,9.342560e-07
10573.00,9.343889e-07
10574.00,9.345367e-07
10575.00,9.310966e-07
10576.00,9.272026e-07
10577.00,9.232684e-07
10578.00,9.164895e-07
10579.00,9.109486e-07
10580.00,9.037354e-07
10581.00,8.939008e-07
10582.00,8.871656e-07
10583.00,8.831332e-07
10584.00,8.851809e-07
10585.00,8.860262e-07
10586.00,8.862208e-07
10587.00,8.884144e-07
10588.00,8.937828e-07
10589.00,8.974105e-07
10590.00,9.006442e-07
10591.00,9.032357e-07
10592.00,9.103355e-07
10593.00,9.126554e-07
10594.00,9.126752e-07
10595.00,9.093818e-07
10596.00,9.079807e-07
10597.00,9.072179e-07
10598.00,9.030838e-07
10599.00,8.973349e-07
10600.00,8.924941e-07
10601.00,8.851816e-07
10602.00,8.742247e-07
10603.00,8.682206e-07
10604.00,8.709841e-07
10605.00,8.768265e-07
10606.00,8.887900e-07
10607.00,9.034637e-07
10608.00,9.202871e-07
10609.00,9.346039e-07
10610.00,9.415489e-07
10611.00,9.471088e-07
10612.00,9.460487e-07
10613.00,9.486249e-07
10614.00,9.512855e-07
10615.00,9.479682e-07
10616.00,9.449779e-07
10617.00,9.416617e-07
10618.00,9.376056e-07
10619.00,9.350484e-07
10620.00,9.292035e-07
10621.00,9.222992e-07
10622.00,9.122497e-07
10623.00,9.064559e-07
10624.00,9.033974e-07
10625.00,9.056494e-07
10626.00,9.078594e-07
10627.00,9.077601e-07
10628.00,9.053742e-07
10629.00,9.010025e-07
10630.00,8.961734e-07
10631.00,8.879848e-07
10632.00,8.822565e-07
10633.00,8.811930e-07
10634.00,8.803294e-07
10635.00,8.768458e-07
10636.00,8.774040e-07
10637.00,8.776164e-07
10638.00,8.798434e-07
10639.00,8.832984e-07
10640.00,8.866937e-07
10641.00,8.944280e-07
10642.00,9.023980e-07
10643.00,9.105646e-07
10644.00,9.120271e-07
10645.00,9.081625e-07
10646.00,9.051316e-07
10647.00,9.014412e-07
10648.00,8.967482e-07
10649.00,8.938479e-07
10650.00,8.876859e-07
10651.00,8.853212e-07
10652.00,8.833876e-07
10653.00,8.808986e-07
10654.00,8.765628e-07
10655.00,8.740857e-07
10656.00,8.768221e-07
10657.00,8.783871e-07
10658.00,8.822810e-07
10659.00,8.861311e-07
10660.00,8.911157e-07
10661.00,8.929636e-07
10662.00,8.973529e-07
10663.00,9.014173e-07
10664.00,9.001758e-07
10665.00,9.023234e-07
10666.00,9.076916e-07
10667.00,9.133052e-07
10668.00,9.195068e-07
10669.00,9.214266e-07
10670.00,9.248367e-07
10671.00,9.249136e-07
10672.00,9.169719e-07
10673.00,9.086992e-07
10674.00,8.979715e-07
10675.00,8.872638e-07
10676.00,8.803303e-07
10677.00,8.731109e-07
10678.00,8.719275e-07
10679.00,8.759856e-07
10680.00,8.804117e-07
10681.00,8.854834e-07
10682.00,8.902252e-07
10683.00,8.913441e-07
10684.00,8.892969e-07
10685.00,8.868943e-07
10686.00,8.791679e-07
10687.00,8.711484e-07
10688.00,8.692656e-07
10689.00,8.697649e-07
10690.00,8.757175e-07
10691.00,8.817790e-07
10692.00,8.886385e-07
10693.00,8.982065e-07
10694.00,9.097820e-07
10695.00,9.200124e-07
10696.00,9.332995e-07
10697.00,9.483085e-07
10698.00,9.571446e-07
10699.00,9.654385e-07
10700.00,9.760204e-07
10701.00,9.836417e-07
10702.00,9.877235e-07
10703.00,9.939848e-07
10704.00,9.937896e-07
10705.00,9.877853e-07
10706.00,9.732415e-07
10707.00,9.554900e-07
10708.00,9.400102e-07
10709.00,9.238685e-07
10710.00,9.121832e-07
10711.00,9.057673e-07
10712.00,9.012084e-07
10713.00,9.000491e-07
10714.00,8.950413e-07
10715.00,8.908398e-07
10716.00,8.826501e-07
10717.00,8.742350e-07
10718.00,8.666212e-07
10719.00,8.601185e-07
10720.00,8.580599e-07
10721.00,8.590127e-07
10722.00,8.595341e-07
10723.00,8.597200e-07
10724.00,8.598408e-07
10725.00,8.527500e-07
10726.00,8.444472e-07
10727.00,8.389792e-07
10728.00,8.354895e-07
10729.00,8.332599e-07
10730.00,8.367173e-07
10731.00,8.410892e-07
10732.00,8.450897e-07
10733.00,8.475735e-07
10734.00,8.532704e-07
10735.00,8.567137e-07
10736.00,8.590322e-07
10737.00,8.609186e-07
10738.00,8.640303e-07
10739.00,8.685553e-07
10740.00,8.733742e-07
10741.00,8.724259e-07
10742.00,8.677589e-07
10743.00,8.573144e-07
10744.00,8.456795e-07
10745.00,8.325893e-07
10746.00,8.207028e-07
10747.00,8.123207e-07
10748.00,8.089561e-07
10749.00,8.105166e-07
10750.00,8.163004e-07
10751.00,8.249270e-07
10752.00,8.327428e-07
10753.00,8.411342e-07
10754.00,8.437096e-07
10755.00,8.451676e-07
10756.00,8.438067e-07
10757.00,8.405344e-07
10758.00,8.352197e-07
10759.00,8.288760e-07
10760.00,8.250258e-07
10761.00,8.260279e-07
10762.00,8.277431e-07
10763.00,8.295752e-07
10764.00,8.324483e-07
10765.00,8.336665e-07
10766.00,8.321346e-07
10767.00,8.298961e-07
10768.00,8.292398e-07
10769.00,8.283616e-07
10770.00,8.279381e-07
10771.00,8.301474e-07
10772.00,8.319358e-07
10773.00,8.339199e-07
10774.00,8.353345e-07
10775.00,8.343800e-07
10776.00,8.332449e-07
10777.00,8.329761e-07
10778.00,8.346061e-07
10779.00,8.343117e-07
10780.00,8.342301e-07
10781.00,8.387947e-07
10782.00,8.441226e-07
10783.00,8.506028e-07
10784.00,8.598805e-07
10785.00,8.623938e-07
10786.00,8.699734e-07
10787.00,8.782826e-07
10788.00,8.828350e-07
10789.00,8.834140e-07
10790.00,8.782500e-07
10791.00,8.736619e-07
10792.00,8.654950e-07
10793.00,8.527762e-07
10794.00,8.448456e-07
10795.00,8.343702e-07
10796.00,8.302237e-07
10797.00,8.272302e-07
10798.00,8.270326e-07
10799.00,8.303005e-07
10800.00,8.351306e-07
10801.00,8.343148e-07
10802.00,8.383774e-07
10803.00,8.366294e-07
10804.00,8.356419e-07
10805.00,8.356186e-07
10806.00,8.314930e-07
10807.00,8.275422e-07
10808.00,8.294970e-07
10809.00,8.356192e-07
10810.00,8.418560e-07
10811.00,8.486858e-07
10812.00,8.570182e-07
10813.00,8.615671e-07
10814.00,8.644993e-07
10815.00,8.625264e-07
10816.00,8.601656e-07
10817.00,8.572250e-07
10818.00,8.541612e-07
10819.00,8.510150e-07
10820.00,8.420022e-07
10821.00,8.338304e-07
10822.00,8.245553e-07
10823.00,8.217072e-07
10824.00,8.222604e-07
10825.00,8.230596e-07
10826.00,8.285541e-07
10827.00,8.331399e-07
10828.00,8.401594e-07
10829.00,8.492440e-07
10830.00,8.556857e-07
10831.00,8.610551e-07
10832.00,8.630813e-07
10833.00,8.623077e-07
10834.00,8.564309e-07
10835.00,8.477291e-07
10836.00,8.431478e-07
10837.00,8.405405e-07
10838.00,8.403855e-07
10839.00,8.435371e-07
10840.00,8.467772e-07
10841.00,8.482259e-07
10842.00,8.483339e-07
10843.00,8.478016e-07
10844.00,8.458898e-07
10845.00,8.444999e-07
10846.00,8.460324e-07
10847.00,8.468287e-07
10848.00,8.455332e-07
10849.00,8.478897e-07
10850.00,8.531810e-07
10851.00,8.583691e-07
10852.00,8.660077e-07
10853.00,8.707802e-07
10854.00,8.755204e-07
10855.00,8.758406e-07
10856.00,8.724630e-07
10857.00,8.648013e-07
10858.00,8.549644e-07
10859.00,8.448681e-07
10860.00,8.358061e-07
10861.00,8.248365e-07
10862.00,8.161156e-07
10863.00,8.123549e-07
10864.00,8.102965e-07
10865.00,8.149219e-07
10866.00,8.198321e-07
10867.00,8.262111e-07
10868.00,8.292521e-07
10869.00,8.339799e-07
10870.00,8.378359e-07
10871.00,8.448346e-07
10872.00,8.585245e-07
10873.00,8.725439e-07
10874.00,8.899071e-07
10875.00,9.066432e-07
10876.00,9.189943e-07
10877.00,9.254252e-07
10878.00,9.268834e-07
10879.00,9.260654e-07
10880.00,9.214575e-07
10881.00,9.146340e-07
10882.00,9.046565e-07
10883.00,8.944222e-07
10884.00,8.811782e-07
10885.00,8.637780e-07
10886.00,8.486857e-07
10887.00,8.387402e-07
10888.00,8.243323e-07
10889.00,8.133993e-07
10890.00,8.078872e-07
10891.00,8.078684e-07
10892.00,8.113676e-07
10893.00,8.194204e-07
10894.00,8.302713e-07
10895.00,8.421728e-07
10896.00,8.545225e-07
10897.00,8.575126e-07
10898.00,8.535671e-07
10899.00,8.496623e-07
10900.00,8.443575e-07
10901.00,8.370956e-07
10902.00,8.336248e-07
10903.00,8.328564e-07
10904.00,8.341251e-07
10905.00,8.392722e-07
10906.00,8.467130e-07
10907.00,8.515884e-07
10908.00,8.547945e-07
10909.00,8.640237e-07
10910.00,8.711027e-07
10911.00,8.758464e-07
10912.00,8.806914e-07
10913.00,8.818839e-07
10914.00,8.784974e-07
10915.00,8.750124e-07
10916.00,8.733076e-07
10917.00,8.727636e-07
10918.00,8.679670e-07
10919.00,8.597905e-07
10920.00,8.526291e-07
10921.00,8.441168e-07
10922.00,8.388444e-07
10923.00,8.371607e-07
10924.00,8.398544e-07
10925.00,8.415309e-07
10926.00,8.432551e-07
10927.00,8.495077e-07
10928.00,8.510830e-07
10929.00,8.540488e-07
10930.00,8.591909e-07
10931.00,8.612553e-07
10932.00,8.646368e-07
10933.00,8.695027e-07
10934.00,8.699104e-07
10935.00,8.639600e-07
10936.00,8.567851e-07
10937.00,8.521138e-07
10938.00,8.458190e-07
10939.00,8.446734e-07
10940.00,8.445001e-07
10941.00,8.501031e-07
10942.00,8.546291e-07
10943.00,8.589155e-07
10944.00,8.668672e-07
10945.00,8.716759e-07
10946.00,8.795324e-07
10947.00,8.834746e-07
10948.00,8.858453e-07
10949.00,8.814676e-07
10950.00,8.742413e-07
10951.00,8.670068e-07
10952.00,8.598258e-07
10953.00,8.531617e-07
10954.00,8.487715e-07
10955.00,8.491548e-07
10956.00,8.514596e-07
10957.00,8.539668e-07
10958.00,8.550260e-07
10959.00,8.550542e-07
10960.00,8.567577e-07
10961.00,8.560811e-07
10962.00,8.560249e-07
10963.00,8.518508e-07
10964.00,8.447571e-07
10965.00,8.369428e-07
10966.00,8.317733e-07
10967.00,8.261025e-07
10968.00,8.198520e-07
10969.00,8.221029e-07
10970.00,8.229953e-07
10971.00,8.292591e-07
10972.00,8.354708e-07
10973.00,8.404467e-07
10974.00,8.474614e-07
10975.00,8.468851e-07
10976.00,8.477368e-07
10977.00,8.423117e-07
10978.00,8.379166e-07
10979.00,8.356592e-07
10980.00,8.356789e-07
10981.00,8.402118e-07
10982.00,8.437843e-07
10983.00,8.493976e-07
10984.00,8.535117e-07
10985.00,8.521410e-07
10986.00,8.497408e-07
10987.00,8.510476e-07
10988.00,8.509058e-07
10989.00,8.495778e-07
10990.00,8.519704e-07
10991.00,8.522242e-07
10992.00,8.533452e-07
10993.00,8.501742e-07
10994.00,8.408787e-07
10995.00,8.347633e-07
10996.00,8.321452e-07
10997.00,8.346059e-07
10998.00,8.371663e-07
10999.00,8.446652e-07
11000.00,8.534561e-07
11001.00,8.575558e-07
11002.00,8.613771e-07
11003.00,8.616794e-07
11004.00,8.653631e-07
11005.00,8.637156e-07
11006.00,8.651172e-07
11007.00,8.649476e-07
11008.00,8.628554e-07
11009.00,8.651949e-07
11010.00,8.644380e-07
11011.00,8.663513e-07
11012.00,8.673571e-07
11013.00,8.700021e-07
11014.00,8.759630e-07
11015.00,8.819874e-07
11016.00,8.886541e-07
11017.00,8.885155e-07
11018.00,8.875678e-07
11019.00,8.810974e-07
11020.00,8.789351e-07
11021.00,8.800503e-07
11022.00,8.780800e-07
11023.00,8.748825e-07
11024.00,8.774598e-07
11025.00,8.782367e-07
11026.00,8.819921e-07
11027.00,8.906129e-07
11028.00,8.986808e-07
11029.00,9.032985e-07
11030.00,9.020092e-07
11031.00,8.971249e-07
11032.00,8.908715e-07
11033.00,8.764383e-07
11034.00,8.662719e-07
11035.00,8.540168e-07
11036.00,8.454590e-07
11037.00,8.421138e-07
11038.00,8.422797e-07
11039.00,8.434177e-07
11040.00,8.433549e-07
11041.00,8.449949e-07
11042.00,8.411566e-07
11043.00,8.391330e-07
11044.00,8.319793e-07
11045.00,8.280376e-07
11046.00,8.260345e-07
11047.00,8.232779e-07
11048.00,8.258685e-07
11049.00,8.311841e-07
11050.00,8.410711e-07
11051.00,8.531312e-07
11052.00,8.603259e-07
11053.00,8.671306e-07
11054.00,8.672457e-07
11055.00,8.639580e-07
11056.00,8.567306e-07
11057.00,8.471757e-07
11058.00,8.414412e-07
11059.00,8.360016e-07
11060.00,8.323668e-07
11061.00,8.294044e-07
11062.00,8.258027e-07
11063.00,8.229817e-07
11064.00,8.183958e-07
11065.00,8.134886e-07
11066.00,8.102944e-07
11067.00,8.117225e-07
11068.00,8.106406e-07
11069.00,8.123038e-07
11070.00,8.162216e-07
11071.00,8.196431e-07
11072.00,8.206621e-07
11073.00,8.210142e-07
11074.00,8.206453e-07
11075.00,8.237644e-07
11076.00,8.307114e-07
11077.00,8.348790e-07
11078.00,8.455377e-07
11079.00,8.592557e-07
11080.00,8.687225e-07
11081.00,8.772576e-07
11082.00,8.812229e-07
11083.00,8.833255e-07
11084.00,8.844841e-07
11085.00,8.864623e-07
11086.00,8.849094e-07
11087.00,8.816484e-07
11088.00,8.773724e-07
11089.00,8.724192e-07
11090.00,8.668655e-07
11091.00,8.566183e-07
11092.00,8.501079e-07
11093.00,8.480973e-07
11094.00,8.480322e-07
11095.00,8.512778e-07
11096.00,8.558119e-07
11097.00,8.626038e-07
11098.00,8.697767e-07
11099.00,8.734369e-07
11100.00,8.767411e-07
11101.00,8.834265e-07
11102.00,8.852494e-07
11103.00,8.890552e-07
11104.00,8.936401e-07
11105.00,8.934175e-07
11106.00,8.929603e-07
11107.00,8.926969e-07
11108.00,8.863873e-07
11109.00,8.803857e-07
11110.00,8.743440e-07
11111.00,8.678043e-07
11112.00,8.604881e-07
11113.00,8.594571e-07
11114.00,8.607396e-07
11115.00,8.632248e-07
11116.00,8.675632e-07
11117.00,8.764861e-07
11118.00,8.838310e-07
11119.00,8.881366e-07
11120.00,8.958043e-07
11121.00,8.964041e-07
11122.00,8.979663e-07
11123.00,9.015659e-07
11124.00,9.020084e-07
11125.00,9.046970e-07
11126.00,9.052275e-07
11127.00,9.037477e-07
11128.00,9.023446e-07
11129.00,9.000013e-07
11130.00,8.935177e-07
11131.00,8.926855e-07
11132.00,8.901160e-07
11133.00,8.877619e-07
11134.00,8.856929e-07
11135.00,8.874225e-07
11136.00,8.943676e-07
11137.00,9.052704e-07
11138.00,9.139322e-07
11139.00,9.238346e-07
11140.00,9.307868e-07
11141.00,9.358197e-07
11142.00,9.314076e-07
11143.00,9.201826e-07
11144.00,9.062721e-07
11145.00,8.904167e-07
11146.00,8.740360e-07
11147.00,8.609418e-07
11148.00,8.527851e-07
11149.00,8.509060e-07
11150.00,8.517058e-07
11151.00,8.555656e-07
11152.00,8.599924e-07
11153.00,8.654809e-07
11154.00,8.722521e-07
11155.00,8.769493e-07
11156.00,8.785340e-07
11157.00,8.817974e-07
11158.00,8.837908e-07
11159.00,8.888943e-07
11160.00,8.945614e-07
11161.00,9.042844e-07
11162.00,9.069614e-07
11163.00,9.051162e-07
11164.00,9.044954e-07
11165.00,8.994919e-07
11166.00,8.937304e-07
11167.00,8.885395e-07
11168.00,8.862592e-07
11169.00,8.852130e-07
11170.00,8.912986e-07
11171.00,8.966364e-07
11172.00,9.008016e-07
11173.00,9.105005e-07
11174.00,9.138005e-07
11175.00,9.164348e-07
11176.00,9.167953e-07
11177.00,9.150484e-07
11178.00,9.138051e-07
11179.00,9.139076e-07
11180.00,9.168646e-07
11181.00,9.191205e-07
11182.00,9.239956e-07
11183.00,9.219448e-07
11184.00,9.197809e-07
11185.00,9.167112e-07
11186.00,9.112406e-07
11187.00,9.088999e-07
11188.00,9.054979e-07
11189.00,9.044414e-07
11190.00,9.048280e-07
11191.00,9.094859e-07
11192.00,9.134589e-07
11193.00,9.171342e-07
11194.00,9.185329e-07
11195.00,9.198625e-07
11196.00,9.221542e-07
11197.00,9.238013e-07
11198.00,9.195274e-07
11199.00,9.191716e-07
11200.00,9.235623e-07
11201.00,9.352523e-07
11202.00,9.423190e-07
11203.00,9.524861e-07
11204.00,9.598340e-07
11205.00,9.653832e-07
11206.00,9.738698e-07
11207.00,9.753004e-07
11208.00,9.783353e-07
11209.00,9.809380e-07
11210.00,9.791021e-07
11211.00,9.775789e-07
11212.00,9.731637e-07
11213.00,9.724732e-07
11214.00,9.728593e-07
11215.00,9.720560e-07
11216.00,9.678556e-07
11217.00,9.580834e-07
11218.00,9.453432e-07
11219.00,9.346593e-07
11220.00,9.260635e-07
11221.00,9.216552e-07
11222.00,9.241667e-07
11223.00,9.282243e-07
11224.00,9.343790e-07
11225.00,9.418892e-07
11226.00,9.510334e-07
11227.00,9.534970e-07
11228.00,9.526059e-07
11229.00,9.581075e-07
11230.00,9.603683e-07
11231.00,9.623549e-07
11232.00,9.634640e-07
11233.00,9.629708e-07
11234.00,9.555939e-07
11235.00,9.469798e-07
11236.00,9.400573e-07
11237.00,9.300473e-07
11238.00,9.233802e-07
11239.00,9.214851e-07
11240.00,9.174394e-07
11241.00,9.152046e-07
11242.00,9.138542e-07
11243.00,9.145120e-07
11244.00,9.139459e-07
11245.00,9.193043e-07
11246.00,9.287606e-07
11247.00,9.377032e-07
11248.00,9.461253e-07
11249.00,9.532379e-07
11250.00,9.623956e-07
11251.00,9.663074e-07
11252.00,9.660663e-07
11253.00,9.610858e-07
11254.00,9.514774e-07
11255.00,9.370641e-07
11256.00,9.208906e-07
11257.00,9.053306e-07
11258.00,8.936921e-07
11259.00,8.848944e-07
11260.00,8.860650e-07
11261.00,8.883638e-07
11262.00,8.946017e-07
11263.00,9.025708e-07
11264.00,9.089268e-07
11265.00,9.123539e-07
11266.00,9.157189e-07
11267.00,9.183134e-07
11268.00,9.236052e-07
11269.00,9.265106e-07
11270.00,9.302918e-07
11271.00,9.334368e-07
11272.00,9.331770e-07
11273.00,9.389093e-07
11274.00,9.456751e-07
11275.00,9.485887e-07
11276.00,9.541625e-07
11277.00,9.579751e-07
11278.00,9.624222e-07
11279.00,9.676838e-07
11280.00,9.753263e-07
11281.00,9.752882e-07
11282.00,9.767708e-07
11283.00,9.786643e-07
11284.00,9.729685e-07
11285.00,9.636337e-07
11286.00,9.529231e-07
11287.00,9.448606e-07
11288.00,9.409264e-07
11289.00,9.436710e-07
11290.00,9.529023e-07
11291.00,9.633771e-07
11292.00,9.763073e-07
11293.00,9.860978e-07
11294.00,9.916819e-07
11295.00,9.958659e-07
11296.00,9.955567e-07
11297.00,9.876527e-07
11298.00,9.840019e-07
11299.00,9.784923e-07
11300.00,9.674707e-07
11301.00,9.528363e-07
11302.00,9.414912e-07
11303.00,9.253963e-07
11304.00,9.106994e-07
11305.00,8.987606e-07
11306.00,8.963530e-07
11307.00,8.956055e-07
11308.00,8.991985e-07
11309.00,9.063016e-07
11310.00,9.131178e-07
11311.00,9.212222e-07
11312.00,9.315389e-07
11313.00,9.423129e-07
11314.00,9.523503e-07
11315.00,9.605126e-07
11316.00,9.633700e-07
11317.00,9.638164e-07
11318.00,9.653916e-07
11319.00,9.639326e-07
11320.00,9.619753e-07
11321.00,9.620410e-07
11322.00,9.676128e-07
11323.00,9.742029e-07
11324.00,9.801604e-07
11325.00,9.839556e-07
11326.00,9.873364e-07
11327.00,9.933043e-07
11328.00,9.940229e-07
11329.00,9.932114e-07
11330.00,9.897958e-07
11331.00,9.857325e-07
11332.00,9.787553e-07
11333.00,9.655274e-07
11334.00,9.532645e-07
11335.00,9.401129e-07
11336.00,9.336507e-07
11337.00,9.317307e-07
11338.00,9.362496e-07
11339.00,9.482214e-07
11340.00,9.616753e-07
11341.00,9.765274e-07
11342.00,9.898347e-07
11343.00,1.000131e-06
11344.00,1.000659e-06
11345.00,9.930150e-07
11346.00,9.819848e-07
11347.00,9.695528e-07
11348.00,9.594363e-07
11349.00,9.528159e-07
11350.00,9.529708e-07
11351.00,9.545631e-07
11352.00,9.577909e-07
11353.00,9.605765e-07
11354.00,9.558888e-07
11355.00,9.527673e-07
11356.00,9.467396e-07
11357.00,9.391737e-07
11358.00,9.368853e-07
11359.00,9.404845e-07
11360.00,9.450633e-07
11361.00,9.522818e-07
11362.00,9.622781e-07
11363.00,9.735170e-07
11364.00,9.845666e-07
11365.00,9.908110e-07
11366.00,9.928743e-07
11367.00,9.910085e-07
11368.00,9.838845e-07
11369.00,9.748879e-07
11370.00,9.645310e-07
11371.00,9.573100e-07
11372.00,9.530503e-07
11373.00,9.558308e-07
11374.00,9.571561e-07
11375.00,9.602693e-07
11376.00,9.653032e-07
11377.00,9.753298e-07
11378.00,9.850881e-07
11379.00,9.919116e-07
11380.00,1.001006e-06
11381.00,1.009989e-06
11382.00,1.022635e-06
11383.00,1.045492e-06
11384.00,1.070313e-06
11385.00,1.098360e-06
11386.00,1.126078e-06
11387.00,1.140850e-06
11388.00,1.140726e-06
11389.00,1.128572e-06
11390.00,1.110599e-06
11391.00,1.087301e-06
11392.00,1.072484e-06
11393.00,1.057141e-06
11394.00,1.045655e-06
11395.00,1.035498e-06
11396.00,1.025832e-06
11397.00,1.020063e-06
11398.00,1.016193e-06
11399.00,1.019467e-06
11400.00,1.022667e-06
11401.00,1.028144e-06
11402.00,1.040344e-06
11403.00,1.053822e-06
11404.00,1.060618e-06
11405.00,1.063482e-06
11406.00,1.055122e-06
11407.00,1.043228e-06
11408.00,1.026863e-06
11409.00,1.010198e-06
11410.00,9.921044e-07
11411.00,9.780217e-07
11412.00,9.720569e-07
11413.00,9.733624e-07
11414.00,9.768098e-07
11415.00,9.823515e-07
11416.00,9.899825e-07
11417.00,9.965290e-07
11418.00,1.004775e-06
11419.00,1.009348e-06
11420.00,1.019642e-06
11421.00,1.027317e-06
11422.00,1.031454e-06
11423.00,1.035750e-06
11424.00,1.042222e-06
11425.00,1.047118e-06
11426.00,1.049939e-06
11427.00,1.053593e-06
11428.00,1.057722e-06
11429.00,1.060091e-06
11430.00,1.059711e-06
11431.00,1.059327e-06
11432.00,1.059688e-06
11433.00,1.060436e-06
11434.00,1.059187e-06
11435.00,1.053945e-06
11436.00,1.042547e-06
11437.00,1.023921e-06
11438.00,1.008552e-06
11439.00,9.945190e-07
11440.00,9.852338e-07
11441.00,9.823837e-07
11442.00,9.864129e-07
11443.00,9.908597e-07
11444.00,9.980557e-07
11445.00,1.005681e-06
11446.00,1.010132e-06
11447.00,1.015637e-06
11448.00,1.019514e-06
11449.00,1.023159e-06
11450.00,1.026667e-06
11451.00,1.034078e-06
11452.00,1.044613e-06
11453.00,1.058037e-06
11454.00,1.074540e-06
11455.00,1.091071e-06
11456.00,1.101192e-06
11457.00,1.107057e-06
11458.00,1.101133e-06
11459.00,1.090290e-06
11460.00,1.071009e-06
11461.00,1.047225e-06
11462.00,1.023491e-06
11463.00,1.008507e-06
11464.00,9.957919e-07
11465.00,9.897431e-07
11466.00,9.864988e-07
11467.00,9.873762e-07
11468.00,9.866466e-07
11469.00,9.863048e-07
11470.00,9.862798e-07
11471.00,9.849873e-07
11472.00,9.826351e-07
11473.00,9.807795e-07
11474.00,9.763420e-07
11475.00,9.735347e-07
11476.00,9.674100e-07
11477.00,9.621356e-07
11478.00,9.577230e-07
11479.00,9.546798e-07
11480.00,9.578539e-07
11481.00,9.673039e-07
11482.00,9.692491e-07
11483.00,9.759030e-07
11484.00,9.825484e-07
11485.00,9.876421e-07
11486.00,9.869876e-07
11487.00,9.825660e-07
11488.00,9.754602e-07
11489.00,9.731425e-07
11490.00,9.710909e-07
11491.00,9.733229e-07
11492.00,9.771478e-07
11493.00,9.813401e-07
11494.00,9.901094e-07
11495.00,9.905654e-07
11496.00,9.935898e-07
11497.00,9.941321e-07
11498.00,9.910834e-07
11499.00,9.931749e-07
11500.00,9.933119e-07
11501.00,9.930914e-07
11502.00,9.972599e-07
11503.00,1.001465e-06
11504.00,1.001542e-06
11505.00,1.000682e-06
11506.00,9.935013e-07
11507.00,9.902833e-07
11508.00,9.894935e-07
11509.00,9.890141e-07
11510.00,9.917549e-07
11511.00,1.000099e-06
11512.00,1.003391e-06
11513.00,1.008587e-06
11514.00,1.015843e-06
11515.00,1.017825e-06
11516.00,1.017616e-06
11517.00,1.019159e-06
11518.00,1.016983e-06
11519.00,1.018486e-06
11520.00,1.017829e-06
11521.00,1.018150e-06
11522.00,1.020291e-06
11523.00,1.022281e-06
11524.00,1.029836e-06
11525.00,1.034688e-06
11526.00,1.041557e-06
11527.00,1.045959e-06
11528.00,1.049890e-06
11529.00,1.050631e-06
11530.00,1.049362e-06
11531.00,1.047736e-06
11532.00,1.043963e-06
11533.00,1.041260e-06
11534.00,1.036973e-06
11535.00,1.035206e-06
11536.00,1.037803e-06
11537.00,1.042055e-06
11538.00,1.048825e-06
11539.00,1.054024e-06
11540.00,1.060564e-06
11541.00,1.063917e-06
11542.00,1.059689e-06
11543.00,1.049953e-06
11544.00,1.038443e-06
11545.00,1.027876e-06
11546.00,1.015651e-06
11547.00,1.006971e-06
11548.00,1.007722e-06
11549.00,1.010156e-06
11550.00,1.015979e-06
11551.00,1.020380e-06
11552.00,1.021554e-06
11553.00,1.018995e-06
11554.00,1.015162e-06
11555.00,1.010839e-06
11556.00,1.004798e-06
11557.00,1.003314e-06
11558.00,1.006477e-06
11559.00,1.010274e-06
11560.00,1.020523e-06
11561.00,1.027342e-06
11562.00,1.034535e-06
11563.00,1.039271e-06
11564.00,1.038458e-06
11565.00,1.037388e-06
11566.00,1.034310e-06
11567.00,1.026175e-06
11568.00,1.023594e-06
11569.00,1.024440e-06
11570.00,1.026838e-06
11571.00,1.031717e-06
11572.00,1.036560e-06
11573.00,1.039584e-06
11574.00,1.039799e-06
11575.00,1.033097e-06
11576.00,1.026683e-06
11577.00,1.017821e-06
11578.00,1.010716e-06
11579.00,1.010902e-06
11580.00,1.011976e-06
11581.00,1.012992e-06
11582.00,1.015440e-06
11583.00,1.019896e-06
11584.00,1.025834e-06
11585.00,1.033064e-06
11586.00,1.041586e-06
11587.00,1.047630e-06
11588.00,1.060645e-06
11589.00,1.072451e-06
11590.00,1.081609e-06
11591.00,1.094093e-06
11592.00,1.101923e-06
11593.00,1.103522e-06
11594.00,1.101610e-06
11595.00,1.097996e-06
11596.00,1.090842e-06
11597.00,1.088407e-06
11598.00,1.085172e-06
11599.00,1.082720e-06
11600.00,1.082831e-06
11601.00,1.078464e-06
11602.00,1.076924e-06
11603.00,1.072681e-06
11604.00,1.071029e-06
11605.00,1.078113e-06
11606.00,1.083887e-06
11607.00,1.094150e-06
11608.00,1.104461e-06
11609.00,1.113321e-06
11610.00,1.117241e-06
11611.00,1.120031e-06
11612.00,1.120764e-06
11613.00,1.127086e-06
11614.00,1.134114e-06
11615.00,1.141411e-06
11616.00,1.151652e-06
11617.00,1.150908e-06
11618.00,1.148037e-06
11619.00,1.137375e-06
11620.00,1.127476e-06
11621.00,1.113744e-06
11622.00,1.103485e-06
11623.00,1.097375e-06
11624.00,1.093383e-06
11625.00,1.099650e-06
11626.00,1.103532e-06
11627.00,1.107625e-06
11628.00,1.112973e-06
11629.00,1.118795e-06
11630.00,1.118975e-06
11631.00,1.118024e-06
11632.00,1.117466e-06
11633.00,1.114971e-06
11634.00,1.116555e-06
11635.00,1.118023e-06
11636.00,1.120893e-06
11637.00,1.124006e-06
11638.00,1.124827e-06
11639.00,1.124708e-06
11640.00,1.119564e-06
11641.00,1.116032e-06
11642.00,1.112065e-06
11643.00,1.105000e-06
11644.00,1.100714e-06
11645.00,1.097561e-06
11646.00,1.097929e-06
11647.00,1.101786e-06
11648.00,1.111747e-06
11649.00,1.128387e-06
11650.00,1.146174e-06
11651.00,1.163758e-06
11652.00,1.172708e-06
11653.00,1.175353e-06
11654.00,1.164527e-06
11655.00,1.148720e-06
11656.00,1.126524e-06
11657.00,1.104702e-06
11658.00,1.083008e-06
11659.00,1.066374e-06
11660.00,1.061001e-06
11661.00,1.060326e-06
11662.00,1.061096e-06
11663.00,1.066551e-06
11664.00,1.069765e-06
11665.00,1.072790e-06
11666.00,1.074696e-06
11667.00,1.077758e-06
11668.00,1.080447e-06
11669.00,1.091893e-06
11670.00,1.100810e-06
11671.00,1.109554e-06
11672.00,1.123182e-06
11673.00,1.129109e-06
11674.00,1.130248e-06
11675.00,1.126714e-06
11676.00,1.123480e-06
11677.00,1.115040e-06
11678.00,1.107677e-06
11679.00,1.106107e-06
11680.00,1.103008e-06
11681.00,1.102509e-06
11682.00,1.103444e-06
11683.00,1.109107e-06
11684.00,1.111997e-06
11685.00,1.113398e-06
11686.00,1.111778e-06
11687.00,1.103298e-06
11688.00,1.093606e-06
11689.00,1.089010e-06
11690.00,1.086539e-06
11691.00,1.089583e-06
11692.00,1.098827e-06
11693.00,1.109550e-06
11694.00,1.115943e-06
11695.00,1.127702e-06
11696.00,1.132212e-06
11697.00,1.135057e-06
11698.00,1.128807e-06
11699.00,1.126351e-06
11700.00,1.124707e-06
11701.00,1.115062e-06
11702.00,1.113678e-06
11703.00,1.115257e-06
11704.00,1.119718e-06
11705.00,1.121236e-06
11706.00,1.124038e-06
11707.00,1.131945e-06
11708.00,1.134851e-06
11709.00,1.130892e-06
11710.00,1.131358e-06
11711.00,1.130354e-06
11712.00,1.134056e-06
11713.00,1.132600e-06
11714.00,1.138607e-06
11715.00,1.140855e-06
11716.00,1.144289e-06
11717.00,1.146171e-06
11718.00,1.150623e-06
11719.00,1.149708e-06
11720.00,1.145804e-06
11721.00,1.143535e-06
11722.00,1.137792e-06
11723.00,1.135606e-06
11724.00,1.135393e-06
11725.00,1.137350e-06
11726.00,1.138153e-06
11727.00,1.135516e-06
11728.00,1.127917e-06
11729.00,1.122369e-06
11730.00,1.120325e-06
11731.00,1.110201e-06
11732.00,1.105055e-06
11733.00,1.106751e-06
11734.00,1.111380e-06
11735.00,1.123859e-06
11736.00,1.136563e-06
11737.00,1.151022e-06
11738.00,1.163844e-06
11739.00,1.176326e-06
11740.00,1.187876e-06
11741.00,1.192413e-06
11742.00,1.199708e-06
11743.00,1.204098e-06
11744.00,1.201321e-06
11745.00,1.190311e-06
11746.00,1.179843e-06
11747.00,1.167013e-06
11748.00,1.156733e-06
11749.00,1.152631e-06
11750.00,1.152316e-06
11751.00,1.151499e-06
11752.00,1.149043e-06
11753.00,1.145512e-06
11754.00,1.141842e-06
11755.00,1.145441e-06
11756.00,1.149956e-06
11757.00,1.159230e-06
11758.00,1.177284e-06
11759.00,1.192770e-06
11760.00,1.204561e-06
11761.00,1.213766e-06
11762.00,1.218784e-06
11763.00,1.213474e-06
11764.00,1.206024e-06
11765.00,1.199845e-06
11766.00,1.179324e-06
11767.00,1.160618e-06
11768.00,1.140357e-06
11769.00,1.126498e-06
11770.00,1.112541e-06
11771.00,1.106196e-06
11772.00,1.106950e-06
11773.00,1.106532e-06
11774.00,1.108422e-06
11775.00,1.113051e-06
11776.00,1.118573e-06
11777.00,1.123873e-06
11778.00,1.131544e-06
11779.00,1.146283e-06
11780.00,1.158176e-06
11781.00,1.171775e-06
11782.00,1.176446e-06
11783.00,1.181323e-06
11784.00,1.179232e-06
11785.00,1.176386e-06
11786.00,1.172359e-06
11787.00,1.172577e-06
11788.00,1.171423e-06
11789.00,1.172644e-06
11790.00,1.179224e-06
11791.00,1.187808e-06
11792.00,1.194668e-06
11793.00,1.202288e-06
11794.00,1.200665e-06
11795.00,1.195744e-06
11796.00,1.188145e-06
11797.00,1.183783e-06
11798.00,1.175937e-06
11799.00,1.173493e-06
11800.00,1.175686e-06
11801.00,1.189544e-06
11802.00,1.202019e-06
11803.00,1.214234e-06
11804.00,1.218992e-06
11805.00,1.215232e-06
11806.00,1.208144e-06
11807.00,1.192993e-06
11808.00,1.176005e-06
11809.00,1.160432e-06
11810.00,1.142173e-06
11811.00,1.130883e-06
11812.00,1.120262e-06
11813.00,1.106171e-06
11814.00,1.096591e-06
11815.00,1.087986e-06
11816.00,1.085200e-06
11817.00,1.082744e-06
11818.00,1.080339e-06
11819.00,1.079801e-06
11820.00,1.082572e-06
11821.00,1.090404e-06
11822.00,1.098809e-06
11823.00,1.109275e-06
11824.00,1.116813e-06
11825.00,1.125555e-06
11826.00,1.136709e-06
11827.00,1.145639e-06
11828.00,1.148488e-06
11829.00,1.151142e-06
11830.00,1.155546e-06
11831.00,1.155063e-06
11832.00,1.159815e-06
11833.00,1.163608e-06
11834.00,1.168061e-06
11835.00,1.172488e-06
11836.00,1.173568e-06
11837.00,1.178735e-06
11838.00,1.179633e-06
11839.00,1.186431e-06
11840.00,1.193144e-06
11841.00,1.200608e-06
11842.00,1.202524e-06
11843.00,1.196262e-06
11844.00,1.182866e-06
11845.00,1.161725e-06
11846.00,1.144270e-06
11847.00,1.129527e-06
11848.00,1.123869e-06
11849.00,1.125274e-06
11850.00,1.135583e-06
11851.00,1.155450e-06
11852.00,1.176733e-06
11853.00,1.193386e-06
11854.00,1.208942e-06
11855.00,1.209870e-06
11856.00,1.204427e-06
11857.00,1.189499e-06
11858.00,1.176352e-06
11859.00,1.163528e-06
11860.00,1.157236e-06
11861.00,1.152492e-06
11862.00,1.158013e-06
11863.00,1.168887e-06
11864.00,1.175781e-06
11865.00,1.173613e-06
11866.00,1.166381e-06
11867.00,1.159250e-06
11868.00,1.148011e-06
11869.00,1.135817e-06
11870.00,1.131090e-06
11871.00,1.132116e-06
11872.00,1.136512e-06
11873.00,1.150616e-06
11874.00,1.163825e-06
11875.00,1.175617e-06
11876.00,1.187451e-06
11877.00,1.193210e-06
11878.00,1.193249e-06
11879.00,1.190129e-06
11880.00,1.182694e-06
11881.00,1.176525e-06
11882.00,1.177227e-06
11883.00,1.178635e-06
11884.00,1.180941e-06
11885.00,1.187378e-06
11886.00,1.191450e-06
11887.00,1.197980e-06
11888.00,1.204386e-06
11889.00,1.210055e-06
11890.00,1.209147e-06
11891.00,1.210358e-06
11892.00,1.218325e-06
11893.00,1.224755e-06
11894.00,1.235743e-06
11895.00,1.251131e-06
11896.00,1.272097e-06
11897.00,1.286664e-06
11898.00,1.298551e-06
11899.00,1.299413e-06
11900.00,1.290519e-06
11901.00,1.269058e-06
11902.00,1.255402e-06
11903.00,1.239890e-06
11904.00,1.232425e-06
11905.00,1.226324e-06
11906.00,1.230281e-06
11907.00,1.233464e-06
11908.00,1.242674e-06
11909.00,1.248955e-06
11910.00,1.264647e-06
11911.00,1.284076e-06
11912.00,1.297159e-06
11913.00,1.308092e-06
11914.00,1.316630e-06
11915.00,1.314631e-06
11916.00,1.300136e-06
11917.00,1.274344e-06
11918.00,1.246056e-06
11919.00,1.215445e-06
11920.00,1.188559e-06
11921.00,1.171741e-06
11922.00,1.161765e-06
11923.00,1.159969e-06
11924.00,1.160761e-06
11925.00,1.161165e-06
11926.00,1.161977e-06
11927.00,1.163496e-06
11928.00,1.168103e-06
11929.00,1.168042e-06
11930.00,1.169837e-06
11931.00,1.180209e-06
11932.00,1.188487e-06
11933.00,1.198257e-06
11934.00,1.208993e-06
11935.00,1.223238e-06
11936.00,1.237743e-06
11937.00,1.252858e-06
11938.00,1.262954e-06
11939.00,1.272713e-06
11940.00,1.280932e-06
11941.00,1.286168e-06
11942.00,1.297399e-06
11943.00,1.312369e-06
11944.00,1.320839e-06
11945.00,1.320156e-06
11946.00,1.310755e-06
11947.00,1.291100e-06
11948.00,1.266113e-06
11949.00,1.233699e-06
11950.00,1.204541e-06
11951.00,1.187722e-06
11952.00,1.175612e-06
11953.00,1.169886e-06
11954.00,1.169297e-06
11955.00,1.177093e-06
11956.00,1.187507e-06
11957.00,1.200873e-06
11958.00,1.216897e-06
11959.00,1.224595e-06
11960.00,1.232182e-06
11961.00,1.244856e-06
11962.00,1.253745e-06
11963.00,1.266291e-06
11964.00,1.288203e-06
11965.00,1.311351e-06
11966.00,1.327100e-06
11967.00,1.333107e-06
11968.00,1.330433e-06
11969.00,1.314250e-06
11970.00,1.288292e-06
11971.00,1.255923e-06
11972.00,1.223079e-06
11973.00,1.195740e-06
11974.00,1.172289e-06
11975.00,1.156990e-06
11976.00,1.147741e-06
11977.00,1.143367e-06
11978.00,1.142731e-06
11979.00,1.141078e-06
11980.00,1.139821e-06
11981.00,1.137572e-06
11982.00,1.136283e-06
11983.00,1.136868e-06
11984.00,1.136279e-06
11985.00,1.138408e-06
11986.00,1.134479e-06
11987.00,1.134922e-06
11988.00,1.135755e-06
11989.00,1.135446e-06
11990.00,1.135668e-06
11991.00,1.141190e-06
11992.00,1.147867e-06
11993.00,1.153349e-06
11994.00,1.152317e-06
11995.00,1.158414e-06
11996.00,1.162774e-06
11997.00,1.163118e-06
11998.00,1.157952e-06
11999.00,1.151463e-06
12000.00,1.149713e-06


==> anc/unfolded_spectrum_isotropic_04_HB4_DOWN_OVERNIGHT_1.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,1.594330e+01
41.00,1.084624e-01
42.00,2.387094e-01
43.00,1.168451e-01
44.00,7.821018e-02
45.00,6.033539e-02
46.00,5.035023e-02
47.00,4.406905e-02
48.00,3.978768e-02
49.00,3.669697e-02
50.00,3.436781e-02
51.00,3.255328e-02
52.00,3.110165e-02
53.00,2.991520e-02
54.00,2.892799e-02
55.00,2.809407e-02
56.00,2.738079e-02
57.00,2.676382e-02
58.00,2.622502e-02
59.00,2.575054e-02
60.00,2.532401e-02
61.00,2.363182e-02
62.00,2.220619e-02
63.00,2.099340e-02
64.00,1.995059e-02
65.00,1.904553e-02
66.00,1.825340e-02
67.00,1.755488e-02
68.00,1.693476e-02
69.00,1.638091e-02
70.00,1.588349e-02
71.00,1.543448e-02
72.00,1.502733e-02
73.00,1.465653e-02
74.00,1.431757e-02
75.00,1.400658e-02
76.00,1.372031e-02
77.00,1.345595e-02
78.00,1.321116e-02
79.00,1.298387e-02
80.00,1.276754e-02
81.00,1.074016e-02
82.00,9.096219e-03
83.00,7.755090e-03
84.00,6.653064e-03
85.00,5.741299e-03
86.00,4.982062e-03
87.00,4.345962e-03
88.00,3.809934e-03
89.00,3.355740e-03
90.00,2.968875e-03
91.00,2.637716e-03
92.00,2.352909e-03
93.00,2.106863e-03
94.00,1.893386e-03
95.00,1.707412e-03
96.00,1.544766e-03
97.00,1.401997e-03
98.00,1.276222e-03
99.00,1.165045e-03
100.00,1.066455e-03
101.00,9.333799e-04
102.00,8.173328e-04
103.00,7.160748e-04
104.00,6.276786e-04
105.00,5.504714e-04
106.00,4.830013e-04
107.00,4.240115e-04
108.00,3.724102e-04
109.00,3.272485e-04
110.00,2.877041e-04
111.00,2.530611e-04
112.00,2.226965e-04
113.00,1.960694e-04
114.00,1.727081e-04
115.00,1.522027e-04
116.00,1.341951e-04
117.00,1.183733e-04
118.00,1.044656e-04
119.00,9.223464e-05
120.00,8.147281e-05
121.00,1.130984e-04
122.00,1.565435e-04
123.00,2.160576e-04
124.00,2.973560e-04
125.00,4.081071e-04
126.00,5.585731e-04
127.00,7.624484e-04
128.00,1.037964e-03
129.00,1.409323e-03
130.00,1.908588e-03
131.00,2.578118e-03
132.00,3.473731e-03
133.00,4.668835e-03
134.00,6.259698e-03
135.00,8.372288e-03
136.00,1.117111e-02
137.00,1.487036e-02
138.00,1.974849e-02
139.00,2.616665e-02
140.00,3.447582e-02
141.00,8.663812e-03
142.00,2.162399e-03
143.00,5.361050e-04
144.00,1.320712e-04
145.00,3.233237e-05
146.00,7.865378e-06
147.00,1.901182e-06
148.00,4.565732e-07
149.00,1.089280e-07
150.00,2.581478e-08
151.00,6.076506e-09
152.00,1.420528e-09
153.00,3.297695e-10
154.00,1.000000e-10
155.00,1.000000e-10
156.00,1.000000e-10
157.00,1.000000e-10
158.00,1.000000e-10
159.00,1.000000e-10
160.00,1.000000e-10
161.00,1.000000e-10
162.00,1.000000e-10
163.00,1.000000e-10
164.00,1.000000e-10
165.00,1.000000e-10
166.00,1.000000e-10
167.00,1.000000e-10
168.00,1.000000e-10
169.00,1.000000e-10
170.00,1.000000e-10
171.00,1.000000e-10
172.00,1.000000e-10
173.00,1.000000e-10
174.00,1.000000e-10
175.00,1.000000e-10
176.00,1.000000e-10
177.00,1.000000e-10
178.00,1.638446e-10
179.00,2.730910e-10
180.00,4.538501e-10
181.00,1.340510e-09
182.00,3.888581e-09
183.00,1.108370e-08
184.00,3.105629e-08
185.00,8.558165e-08
186.00,2.320399e-07
187.00,6.192639e-07
188.00,1.627389e-06
189.00,4.212864e-06
190.00,1.074715e-05
191.00,2.702678e-05
192.00,6.702386e-05
193.00,1.639616e-04
194.00,3.957955e-04
195.00,9.430709e-04
196.00,2.218633e-03
197.00,5.154701e-03
198.00,1.183016e-02
199.00,2.682312e-02
200.00,5.988609e-02
201.00,3.021104e-02
202.00,1.517722e-02
203.00,7.623120e-03
204.00,3.828393e-03
205.00,1.922483e-03
206.00,9.653345e-04
207.00,4.846907e-04
208.00,2.433450e-04
209.00,1.221650e-04
210.00,6.132456e-05
211.00,3.078084e-05
212.00,1.544826e-05
213.00,7.752235e-06
214.00,3.889707e-06
215.00,1.951388e-06
216.00,9.788176e-07
217.00,4.908916e-07
218.00,2.461441e-07
219.00,1.233977e-07
220.00,6.184902e-08
221.00,5.572884e-08
222.00,5.024193e-08
223.00,4.531994e-08
224.00,4.090232e-08
225.00,3.693509e-08
226.00,3.337043e-08
227.00,3.016577e-08
228.00,2.728315e-08
229.00,2.468884e-08
230.00,2.235277e-08
231.00,2.024809e-08
232.00,1.835092e-08
233.00,1.663989e-08
234.00,1.509596e-08
235.00,1.370209e-08
236.00,1.244305e-08
237.00,1.130523e-08
238.00,1.027644e-08
239.00,9.345773e-09
240.00,8.503439e-09
241.00,3.509058e-09
242.00,1.445636e-09
243.00,5.945580e-10
244.00,2.441123e-10
245.00,1.000553e-10
246.00,1.000000e-10
247.00,1.000000e-10
248.00,1.000000e-10
249.00,1.000000e-10
250.00,1.000000e-10
251.00,1.000000e-10
252.00,1.000000e-10
253.00,1.000000e-10
254.00,1.000000e-10
255.00,1.000000e-10
256.00,1.000000e-10
257.00,1.000000e-10
258.00,1.000000e-10
259.00,1.000000e-10
260.00,1.000000e-10
261.00,1.000000e-10
262.00,1.000000e-10
263.00,1.000000e-10
264.00,1.000000e-10
265.00,1.000000e-10
266.00,1.000000e-10
267.00,1.000000e-10
268.00,1.000000e-10
269.00,1.000000e-10
270.00,1.000000e-10
271.00,1.000000e-10
272.00,1.000000e-10
273.00,1.000000e-10
274.00,1.000000e-10
275.00,1.000000e-10
276.00,1.000000e-10
277.00,1.000000e-10
278.00,1.000000e-10
279.00,1.000000e-10
280.00,1.598636e-10
281.00,1.771860e-10
282.00,1.962815e-10
283.00,2.173213e-10
284.00,2.404919e-10
285.00,2.659961e-10
286.00,2.940549e-10
287.00,3.249088e-10
288.00,3.588195e-10
289.00,3.960716e-10
290.00,4.369755e-10
291.00,4.818660e-10
292.00,5.311095e-10
293.00,5.851020e-10
294.00,6.442734e-10
295.00,7.090907e-10
296.00,7.800599e-10
297.00,8.577291e-10
298.00,9.426909e-10
299.00,1.035590e-09
300.00,1.137120e-09
301.00,1.180799e-09
302.00,1.225862e-09
303.00,1.272341e-09
304.00,1.320274e-09
305.00,1.369694e-09
306.00,1.420637e-09
307.00,1.473136e-09
308.00,1.527232e-09
309.00,1.582960e-09
310.00,1.640356e-09
311.00,1.699461e-09
312.00,1.760311e-09
313.00,1.822948e-09
314.00,1.887408e-09
315.00,1.953733e-09
316.00,2.021965e-09
317.00,2.092146e-09
318.00,2.164315e-09
319.00,2.238516e-09
320.00,2.314791e-09
321.00,1.700672e-09
322.00,1.252023e-09
323.00,9.235888e-10
324.00,6.826699e-10
325.00,5.055920e-10
326.00,3.751784e-10
327.00,2.789433e-10
328.00,2.077907e-10
329.00,1.550815e-10
330.00,1.159605e-10
331.00,1.000000e-10
332.00,1.000000e-10
333.00,1.000000e-10
334.00,1.000000e-10
335.00,1.000000e-10
336.00,1.000000e-10
337.00,1.000000e-10
338.00,1.000000e-10
339.00,1.000000e-10
340.00,1.000000e-10
341.00,1.000000e-10
342.00,1.000000e-10
343.00,1.000000e-10
344.00,1.000000e-10
345.00,1.000000e-10
346.00,1.000000e-10
347.00,1.000000e-10
348.00,1.000000e-10
349.00,1.000000e-10
350.00,1.000000e-10
351.00,1.000000e-10
352.00,1.000000e-10
353.00,1.000000e-10
354.00,1.008943e-10
355.00,1.211476e-10
356.00,1.453241e-10
357.00,1.741564e-10
358.00,2.085081e-10
359.00,2.493973e-10
360.00,2.980224e-10
361.00,3.151726e-10
362.00,3.331121e-10
363.00,3.518676e-10
364.00,3.714659e-10
365.00,3.919343e-10
366.00,4.133012e-10
367.00,4.355943e-10
368.00,4.588428e-10
369.00,4.830760e-10
370.00,5.083231e-10
371.00,5.346145e-10
372.00,5.619812e-10
373.00,5.904539e-10
374.00,6.200642e-10
375.00,6.508440e-10
376.00,6.828257e-10
377.00,7.160431e-10
378.00,7.505279e-10
379.00,7.863141e-10
380.00,8.234358e-10
381.00,9.183067e-10
382.00,1.023590e-09
383.00,1.140373e-09
384.00,1.269848e-09
385.00,1.413323e-09
386.00,1.572240e-09
387.00,1.748173e-09
388.00,1.942851e-09
389.00,2.158171e-09
390.00,2.396212e-09
391.00,2.659246e-09
392.00,2.949764e-09
393.00,3.270491e-09
394.00,3.624410e-09
395.00,4.014773e-09
396.00,4.445145e-09
397.00,4.919408e-09
398.00,5.441810e-09
399.00,6.016987e-09
400.00,6.649985e-09
401.00,7.894594e-09
402.00,9.353672e-09
403.00,1.106099e-08
404.00,1.305507e-08
405.00,1.537983e-08
406.00,1.808525e-08
407.00,2.122817e-08
408.00,2.487297e-08
409.00,2.909265e-08
410.00,3.396972e-08
411.00,3.959727e-08
412.00,4.608035e-08
413.00,5.353715e-08
414.00,6.210050e-08
415.00,7.191947e-08
416.00,8.316109e-08
417.00,9.601244e-08
418.00,1.106823e-07
419.00,1.274042e-07
420.00,1.464377e-07
421.00,1.224291e-07
422.00,1.024480e-07
423.00,8.580411e-08
424.00,7.192730e-08
425.00,6.034747e-08
426.00,5.067577e-08
427.00,4.259073e-08
428.00,3.582618e-08
429.00,3.016156e-08
430.00,2.541394e-08
431.00,2.143152e-08
432.00,1.808813e-08
433.00,1.527888e-08
434.00,1.291646e-08
435.00,1.092818e-08
436.00,9.253403e-09
437.00,7.841548e-09
438.00,6.650384e-09
439.00,5.644604e-09
440.00,4.794674e-09
441.00,4.095962e-09
442.00,3.500982e-09
443.00,2.994057e-09
444.00,2.561918e-09
445.00,2.193330e-09
446.00,1.878776e-09
447.00,1.610191e-09
448.00,1.380734e-09
449.00,1.184599e-09
450.00,1.016857e-09
451.00,8.733235e-10
452.00,7.504394e-10
453.00,6.451792e-10
454.00,5.549677e-10
455.00,4.776141e-10
456.00,4.112510e-10
457.00,3.542880e-10
458.00,3.053686e-10
459.00,2.633355e-10
460.00,2.272008e-10
461.00,2.345633e-10
462.00,2.420840e-10
463.00,2.497644e-10
464.00,2.576056e-10
465.00,2.656089e-10
466.00,2.737754e-10
467.00,2.821067e-10
468.00,2.906038e-10
469.00,2.992676e-10
470.00,3.080995e-10
471.00,3.171005e-10
472.00,3.262715e-10
473.00,3.356137e-10
474.00,3.451281e-10
475.00,3.548158e-10
476.00,3.646775e-10
477.00,3.747144e-10
478.00,3.849272e-10
479.00,3.953166e-10
480.00,4.058837e-10
481.00,4.775169e-10
482.00,5.610821e-10
483.00,6.584478e-10
484.00,7.717555e-10
485.00,9.034586e-10
486.00,1.056362e-09
487.00,1.233672e-09
488.00,1.439046e-09
489.00,1.676655e-09
490.00,1.951250e-09
491.00,2.268234e-09
492.00,2.633747e-09
493.00,3.054759e-09
494.00,3.539179e-09
495.00,4.095958e-09
496.00,4.735238e-09
497.00,5.468471e-09
498.00,6.308611e-09
499.00,7.270260e-09
500.00,8.369876e-09
501.00,1.130792e-08
502.00,1.522911e-08
503.00,2.044643e-08
504.00,2.736737e-08
505.00,3.652097e-08
506.00,4.859210e-08
507.00,6.446476e-08
508.00,8.527721e-08
509.00,1.124906e-07
510.00,1.479761e-07
511.00,1.941221e-07
512.00,1.000000e-10
513.00,1.260253e-01
514.00,3.165321e-04
515.00,2.692609e-01
516.00,1.781637e-08
517.00,3.022047e-09
518.00,1.627609e-06
519.00,1.913336e-06
520.00,1.987751e-06
521.00,4.327970e-07
522.00,6.245765e-08
523.00,1.511103e-09
524.00,1.282865e-09
525.00,1.888778e-07
526.00,8.424356e-08
527.00,1.065920e-06
528.00,4.348323e-08
529.00,1.806545e-07
530.00,1.133915e-09
531.00,1.841115e-09
532.00,1.467925e-07
533.00,1.562233e-07
534.00,2.119693e-07
535.00,2.015262e-07
536.00,1.019999e-07
537.00,2.367848e-10
538.00,6.597247e-10
539.00,1.592443e-08
540.00,1.384264e-07
541.00,1.411049e-07
542.00,1.235856e-07
543.00,1.323827e-08
544.00,2.542411e-10
545.00,3.009229e-10
546.00,4.115180e-08
547.00,7.765617e-08
548.00,3.235192e-07
549.00,1.030832e-07
550.00,4.161238e-08
551.00,3.927885e-10
552.00,7.716106e-10
553.00,3.059237e-08
554.00,1.908668e-07
555.00,2.194386e-07
556.00,1.708551e-07
557.00,6.428737e-08
558.00,4.112161e-10
559.00,4.374431e-10
560.00,3.790650e-08
561.00,2.110483e-07
562.00,1.104043e-06
563.00,1.248910e-06
564.00,3.430702e-07
565.00,6.905909e-09
566.00,1.442499e-09
567.00,3.418747e-07
568.00,7.855850e-07
569.00,3.191946e-06
570.00,1.322106e-06
571.00,2.282947e-07
572.00,1.909425e-09
573.00,1.543319e-09
574.00,3.549877e-07
575.00,2.797818e-06
576.00,4.549478e-06
577.00,1.346591e-06
578.00,2.086464e-07
579.00,1.579429e-09
580.00,1.704273e-09
581.00,8.695829e-08
582.00,4.436840e-07
583.00,3.432666e-07
584.00,1.456210e-07
585.00,3.274189e-08
586.00,3.810653e-10
587.00,6.714153e-10
588.00,2.802571e-08
589.00,1.850629e-07
590.00,2.203796e-07
591.00,2.603553e-07
592.00,5.586132e-08
593.00,9.329261e-10
594.00,3.021708e-08
595.00,4.554044e-05
596.00,3.255160e-02
597.00,3.927571e-02
598.00,2.675981e-03
599.00,4.334865e-05
600.00,1.136539e-05
601.00,6.704906e-07
602.00,5.066756e-09
603.00,9.013140e-09
604.00,2.365259e-07
605.00,2.593868e-06
606.00,2.428254e-06
607.00,1.206502e-05
608.00,2.607067e-06
609.00,3.349382e-08
610.00,2.319931e-08
611.00,2.647087e-07
612.00,1.635690e-06
613.00,8.528621e-07
614.00,9.664280e-07
615.00,1.246906e-07
616.00,1.645162e-09
617.00,2.413681e-09
618.00,6.803515e-08
619.00,4.029808e-07
620.00,3.108316e-07
621.00,4.103600e-07
622.00,6.268318e-08
623.00,1.186996e-09
624.00,1.206687e-09
625.00,4.069507e-08
626.00,2.707377e-07
627.00,2.933609e-07
628.00,3.892755e-07
629.00,6.009952e-08
630.00,1.646535e-09
631.00,1.712941e-09
632.00,9.759875e-08
633.00,5.682625e-07
634.00,6.717435e-07
635.00,7.442756e-07
636.00,7.353636e-08
637.00,9.409156e-10
638.00,9.895252e-10
639.00,6.333810e-08
640.00,4.779504e-07
641.00,6.196727e-07
642.00,3.449146e-07
643.00,5.807582e-08
644.00,1.415068e-09
645.00,9.070172e-10
646.00,4.649823e-08
647.00,3.098349e-07
648.00,3.162330e-07
649.00,4.591670e-07
650.00,7.361447e-08
651.00,2.379940e-09
652.00,2.880237e-09
653.00,7.582160e-08
654.00,5.075228e-07
655.00,4.296899e-07
656.00,5.725348e-07
657.00,9.750121e-08
658.00,3.640806e-09
659.00,6.338764e-09
660.00,2.940756e-07
661.00,5.942270e-06
662.00,8.606429e-06
663.00,6.803853e-06
664.00,2.565002e-07
665.00,3.063852e-09
666.00,2.397177e-09
667.00,4.041635e-08
668.00,4.539780e-07
669.00,3.489678e-07
670.00,3.562522e-07
671.00,7.510847e-08
672.00,2.809634e-09
673.00,2.717931e-09
674.00,5.750150e-08
675.00,3.358295e-07
676.00,2.966286e-07
677.00,2.711849e-07
678.00,6.283927e-08
679.00,2.290451e-09
680.00,2.065695e-09
681.00,5.664063e-08
682.00,1.808818e-07
683.00,1.751816e-07
684.00,2.657821e-07
685.00,6.143200e-08
686.00,2.288100e-09
687.00,1.838831e-09
688.00,5.874047e-08
689.00,2.862012e-07
690.00,2.855092e-07
691.00,5.539426e-07
692.00,1.963881e-07
693.00,1.514303e-08
694.00,2.282184e-08
695.00,5.822719e-07
696.00,3.354679e-06
697.00,2.757787e-06
698.00,2.693884e-06
699.00,9.243214e-07
700.00,2.651839e-08
701.00,3.749282e-08
702.00,6.479914e-07
703.00,2.871927e-06
704.00,3.465757e-06
705.00,3.060196e-06
706.00,1.136548e-06
707.00,9.170535e-08
708.00,2.086679e-07
709.00,6.235632e-06
710.00,1.104207e-05
711.00,6.522930e-06
712.00,2.273537e-06
713.00,1.614620e-06
714.00,2.212920e-06
715.00,5.522071e-07
716.00,2.119559e-08
717.00,2.951077e-08
718.00,3.569423e-07
719.00,2.014269e-06
720.00,1.831572e-06
721.00,1.490022e-06
722.00,3.624150e-07
723.00,1.877692e-08
724.00,4.881504e-08
725.00,2.915731e-07
726.00,2.208370e-06
727.00,1.730658e-06
728.00,2.360849e-06
729.00,5.099051e-07
730.00,2.351066e-08
731.00,4.255540e-08
732.00,2.563781e-07
733.00,1.801585e-06
734.00,1.216978e-06
735.00,1.434540e-06
736.00,3.002451e-07
737.00,1.095454e-08
738.00,2.265544e-08
739.00,2.817041e-07
740.00,2.075042e-06
741.00,1.698776e-06
742.00,1.043046e-06
743.00,3.269131e-07
744.00,1.719061e-08
745.00,2.906371e-08
746.00,2.926688e-07
747.00,1.820199e-06
748.00,3.126473e-06
749.00,1.876661e-06
750.00,4.550393e-07
751.00,1.475376e-08
752.00,2.343537e-08
753.00,2.550231e-07
754.00,9.314742e-07
755.00,1.260461e-06
756.00,6.433303e-07
757.00,2.784202e-07
758.00,8.218349e-09
759.00,1.493878e-08
760.00,1.915951e-07
761.00,8.444310e-07
762.00,1.613739e-06
763.00,6.519444e-07
764.00,2.608481e-07
765.00,9.559570e-09
766.00,1.728918e-08
767.00,1.781928e-07
768.00,5.415272e-07
769.00,1.057081e-06
770.00,6.475163e-07
771.00,2.442617e-07
772.00,1.542136e-08
773.00,2.320134e-08
774.00,3.029915e-07
775.00,1.101937e-06
776.00,1.517600e-06
777.00,8.745653e-07
778.00,2.273669e-07
779.00,1.346447e-08
780.00,1.803020e-08
781.00,2.131884e-07
782.00,9.925558e-07
783.00,1.229015e-06
784.00,9.257215e-07
785.00,3.420924e-07
786.00,2.578128e-08
787.00,4.668561e-08
788.00,3.641000e-07
789.00,1.631595e-06
790.00,2.809002e-06
791.00,1.496539e-06
792.00,6.482527e-07
793.00,5.308139e-08
794.00,8.265265e-08
795.00,8.519370e-07
796.00,2.763993e-06
797.00,3.798577e-06
798.00,1.581878e-06
799.00,1.020663e-06
800.00,6.441656e-08
801.00,8.525358e-08
802.00,1.510557e-06
803.00,5.624138e-06
804.00,1.308339e-05
805.00,4.633436e-06
806.00,1.463440e-06
807.00,1.268635e-07
808.00,1.563905e-07
809.00,1.824219e-06
810.00,2.572459e-06
811.00,3.207389e-06
812.00,1.824197e-06
813.00,5.378444e-07
814.00,5.852387e-08
815.00,6.300051e-08
816.00,8.407919e-07
817.00,2.778473e-06
818.00,3.531867e-06
819.00,2.807650e-06
820.00,7.315516e-07
821.00,5.721282e-08
822.00,5.576831e-08
823.00,7.908971e-07
824.00,2.354103e-06
825.00,1.837670e-06
826.00,1.891885e-06
827.00,2.609720e-06
828.00,2.990643e-06
829.00,1.254011e-06
830.00,1.234248e-07
831.00,2.129051e-07
832.00,2.033325e-06
833.00,5.354379e-06
834.00,4.535500e-06
835.00,4.380367e-06
836.00,2.091569e-06
837.00,1.304543e-07
838.00,2.033615e-07
839.00,1.207901e-06
840.00,4.362947e-06
841.00,5.112835e-06
842.00,5.126217e-06
843.00,2.122692e-06
844.00,1.569719e-07
845.00,3.626921e-07
846.00,3.433698e-06
847.00,1.148843e-05
848.00,1.455225e-05
849.00,6.814916e-06
850.00,2.832988e-06
851.00,2.166835e-07
852.00,3.971568e-07
853.00,3.292967e-06
854.00,7.734074e-06
855.00,1.632658e-05
856.00,7.482293e-06
857.00,4.950220e-06
858.00,3.568801e-07
859.00,3.167584e-07
860.00,2.939641e-06
861.00,6.595274e-06
862.00,1.403732e-05
863.00,6.449034e-06
864.00,4.280193e-06
865.00,5.062288e-07
866.00,1.237999e-06
867.00,3.343418e-05
868.00,1.589975e-04
869.00,1.934367e-04
870.00,4.128809e-05
871.00,7.493535e-06
872.00,5.365598e-07
873.00,5.386012e-07
874.00,2.913273e-06
875.00,5.394079e-06
876.00,7.027265e-06
877.00,7.373592e-06
878.00,2.069320e-06
879.00,2.894265e-07
880.00,4.381681e-07
881.00,1.726885e-06
882.00,6.367559e-06
883.00,9.362288e-06
884.00,7.769095e-06
885.00,2.257055e-06
886.00,2.953386e-07
887.00,2.392458e-07
888.00,1.689862e-06
889.00,5.144945e-06
890.00,5.261913e-06
891.00,4.833444e-06
892.00,2.270136e-06
893.00,3.478670e-07
894.00,4.272931e-07
895.00,2.714555e-06
896.00,6.398546e-06
897.00,1.181631e-05
898.00,1.025120e-05
899.00,3.941888e-06
900.00,3.445751e-07
901.00,2.294432e-07
902.00,2.506903e-06
903.00,7.103216e-06
904.00,9.607717e-06
905.00,7.268006e-06
906.00,3.365794e-06
907.00,4.637801e-07
908.00,3.637213e-07
909.00,2.929017e-06
910.00,7.850167e-06
911.00,1.405370e-05
912.00,1.094953e-05
913.00,4.552155e-06
914.00,5.541039e-07
915.00,3.157097e-07
916.00,2.594486e-06
917.00,5.026776e-06
918.00,8.858015e-06
919.00,5.384932e-06
920.00,3.173621e-06
921.00,6.950349e-07
922.00,4.008567e-07
923.00,4.387990e-06
924.00,8.846364e-06
925.00,1.449839e-05
926.00,1.029153e-05
927.00,3.888303e-06
928.00,6.547687e-07
929.00,4.216568e-07
930.00,4.362001e-06
931.00,9.634726e-06
932.00,1.403979e-05
933.00,9.737753e-06
934.00,3.425227e-06
935.00,4.977420e-07
936.00,4.866660e-07
937.00,2.960078e-06
938.00,7.651662e-06
939.00,1.115065e-05
940.00,9.119808e-06
941.00,8.475400e-06
942.00,6.887956e-06
943.00,3.456614e-06
944.00,4.894457e-07
945.00,6.265480e-07
946.00,3.621431e-06
947.00,8.504786e-06
948.00,1.191810e-05
949.00,8.925359e-06
950.00,4.047605e-06
951.00,6.977421e-07
952.00,4.989978e-07
953.00,3.109090e-06
954.00,8.046776e-06
955.00,1.050415e-05
956.00,8.563745e-06
957.00,4.175678e-06
958.00,9.058010e-07
959.00,7.614447e-07
960.00,6.500946e-06
961.00,1.544982e-05
962.00,1.622596e-05
963.00,1.120877e-05
964.00,4.753071e-06
965.00,9.148508e-07
966.00,6.953377e-07
967.00,5.209850e-06
968.00,1.214173e-05
969.00,1.477556e-05
970.00,8.965364e-06
971.00,3.927835e-06
972.00,6.866742e-07
973.00,4.601976e-07
974.00,3.082606e-06
975.00,9.815178e-06
976.00,1.368976e-05
977.00,1.095809e-05
978.00,4.782309e-06
979.00,7.486383e-07
980.00,8.178310e-07
981.00,2.808936e-06
982.00,8.452752e-06
983.00,9.274611e-06
984.00,6.935538e-06
985.00,4.833840e-06
986.00,9.424558e-07
987.00,1.116989e-06
988.00,4.681800e-06
989.00,7.352504e-06
990.00,8.804161e-06
991.00,7.231668e-06
992.00,6.256456e-06
993.00,9.661609e-07
994.00,9.529792e-07
995.00,6.531928e-06
996.00,1.250332e-05
997.00,1.580578e-05
998.00,1.205318e-05
999.00,9.488620e-06
1000.00,9.620402e-07
1001.00,8.283395e-07
1002.00,5.916661e-06
1003.00,1.346939e-05
1004.00,2.115490e-05
1005.00,1.533733e-05
1006.00,8.635876e-06
1007.00,8.233964e-07
1008.00,9.143031e-07
1009.00,6.367061e-06
1010.00,1.076509e-05
1011.00,1.404140e-05
1012.00,9.904279e-06
1013.00,6.886097e-06
1014.00,1.376533e-06
1015.00,1.655470e-06
1016.00,8.214355e-06
1017.00,1.228274e-05
1018.00,1.475381e-05
1019.00,1.199857e-05
1020.00,1.120691e-05
1021.00,1.467306e-06
1022.00,1.242572e-06
1023.00,4.785466e-06
1024.00,1.830293e-05
1025.00,1.175984e-05
1026.00,1.029547e-05
1027.00,4.248702e-06
1028.00,8.219694e-07
1029.00,1.137681e-06
1030.00,3.167085e-06
1031.00,1.406484e-05
1032.00,1.173436e-05
1033.00,1.310391e-05
1034.00,3.843704e-06
1035.00,1.389470e-06
1036.00,1.180187e-06
1037.00,4.212156e-06
1038.00,1.521731e-05
1039.00,1.221083e-05
1040.00,1.617743e-05
1041.00,3.743723e-06
1042.00,1.927534e-06
1043.00,1.441044e-06
1044.00,6.100784e-06
1045.00,1.769508e-05
1046.00,1.976555e-05
1047.00,2.007384e-05
1048.00,6.008101e-06
1049.00,2.220006e-06
1050.00,1.822864e-06
1051.00,9.733025e-06
1052.00,2.035326e-05
1053.00,2.346721e-05
1054.00,2.569578e-05
1055.00,2.092757e-05
1056.00,2.283504e-05
1057.00,8.378878e-06
1058.00,2.429871e-06
1059.00,1.568427e-06
1060.00,1.237123e-05
1061.00,1.752817e-05
1062.00,2.662961e-05
1063.00,2.023022e-05
1064.00,9.293278e-06
1065.00,2.963728e-06
1066.00,1.610920e-06
1067.00,8.345752e-06
1068.00,1.590104e-05
1069.00,1.592088e-05
1070.00,1.721474e-05
1071.00,6.556970e-06
1072.00,1.964861e-06
1073.00,1.496094e-06
1074.00,6.106960e-06
1075.00,1.744306e-05
1076.00,1.355788e-05
1077.00,2.190820e-05
1078.00,5.892545e-06
1079.00,1.899149e-06
1080.00,1.522034e-06
1081.00,4.801205e-06
1082.00,1.871453e-05
1083.00,1.163690e-05
1084.00,2.449847e-05
1085.00,6.844873e-06
1086.00,2.198957e-06
1087.00,1.713637e-06
1088.00,6.761099e-06
1089.00,2.403048e-05
1090.00,1.669187e-05
1091.00,2.472863e-05
1092.00,6.577422e-06
1093.00,3.293377e-06
1094.00,3.487671e-06
1095.00,2.388845e-05
1096.00,1.043720e-04
1097.00,1.098698e-04
1098.00,1.259890e-04
1099.00,1.696533e-05
1100.00,6.389449e-06
1101.00,4.804511e-06
1102.00,1.627736e-05
1103.00,4.414998e-05
1104.00,3.210500e-05
1105.00,3.550585e-05
1106.00,8.776160e-06
1107.00,3.059982e-06
1108.00,2.566489e-06
1109.00,9.628284e-06
1110.00,2.513425e-05
1111.00,2.323578e-05
1112.00,2.589797e-05
1113.00,7.410747e-06
1114.00,3.485503e-06
1115.00,2.469679e-06
1116.00,1.060892e-05
1117.00,3.083067e-05
1118.00,2.875180e-05
1119.00,3.669796e-05
1120.00,1.131885e-05
1121.00,3.900724e-06
1122.00,2.984506e-06
1123.00,1.072906e-05
1124.00,2.689856e-05
1125.00,2.276691e-05
1126.00,2.434144e-05
1127.00,8.197123e-06
1128.00,3.044825e-06
1129.00,2.482457e-06
1130.00,8.828701e-06
1131.00,2.519025e-05
1132.00,2.563726e-05
1133.00,3.115332e-05
1134.00,1.071465e-05
1135.00,3.993478e-06
1136.00,3.507897e-06
1137.00,1.407700e-05
1138.00,5.225342e-05
1139.00,5.494288e-05
1140.00,5.198142e-05
1141.00,1.191011e-05
1142.00,3.811967e-06
1143.00,3.274417e-06
1144.00,9.814829e-06
1145.00,2.922884e-05
1146.00,2.582701e-05
1147.00,3.220864e-05
1148.00,1.116839e-05
1149.00,3.769568e-06
1150.00,2.683101e-06
1151.00,8.828295e-06
1152.00,2.417858e-05
1153.00,2.099284e-05
1154.00,3.581167e-05
1155.00,1.347894e-05
1156.00,4.294533e-06
1157.00,3.534134e-06
1158.00,1.025296e-05
1159.00,3.345848e-05
1160.00,2.902825e-05
1161.00,3.310267e-05
1162.00,1.317645e-05
1163.00,4.664450e-06
1164.00,3.851909e-06
1165.00,1.019778e-05
1166.00,3.119895e-05
1167.00,2.573662e-05
1168.00,2.947603e-05
1169.00,1.130239e-05
1170.00,4.192917e-06
1171.00,4.456181e-06
1172.00,1.996291e-05
1173.00,8.383932e-05
1174.00,7.608276e-05
1175.00,7.485974e-05
1176.00,4.847637e-05
1177.00,4.484801e-05
1178.00,1.446181e-05
1179.00,3.584856e-06
1180.00,4.109776e-06
1181.00,1.392616e-05
1182.00,3.473429e-05
1183.00,3.056968e-05
1184.00,3.331297e-05
1185.00,1.522088e-05
1186.00,3.310357e-06
1187.00,4.088731e-06
1188.00,1.308561e-05
1189.00,3.021730e-05
1190.00,3.314818e-05
1191.00,2.986256e-05
1192.00,1.514793e-05
1193.00,4.723775e-06
1194.00,5.400283e-06
1195.00,1.519424e-05
1196.00,4.711112e-05
1197.00,4.912516e-05
1198.00,4.391542e-05
1199.00,1.616656e-05
1200.00,4.646371e-06
1201.00,6.018657e-06
1202.00,3.048491e-05
1203.00,1.320440e-04
1204.00,1.511337e-04
1205.00,1.228731e-04
1206.00,3.576632e-05
1207.00,7.429855e-06
1208.00,6.036529e-06
1209.00,1.641696e-05
1210.00,4.689542e-05
1211.00,5.188638e-05
1212.00,4.696282e-05
1213.00,2.540741e-05
1214.00,6.904628e-06
1215.00,6.710478e-06
1216.00,1.996677e-05
1217.00,4.557971e-05
1218.00,5.140209e-05
1219.00,4.152067e-05
1220.00,2.422475e-05
1221.00,7.702919e-06
1222.00,7.484480e-06
1223.00,2.348248e-05
1224.00,5.493987e-05
1225.00,6.293166e-05
1226.00,4.990016e-05
1227.00,2.248043e-05
1228.00,7.165972e-06
1229.00,6.906649e-06
1230.00,2.243151e-05
1231.00,4.591402e-05
1232.00,4.752945e-05
1233.00,4.063465e-05
1234.00,2.225679e-05
1235.00,7.832537e-06
1236.00,8.722296e-06
1237.00,2.353309e-05
1238.00,5.592429e-05
1239.00,6.563166e-05
1240.00,5.777236e-05
1241.00,3.115765e-05
1242.00,7.981243e-06
1243.00,7.387895e-06
1244.00,2.135610e-05
1245.00,4.767683e-05
1246.00,5.371069e-05
1247.00,3.809343e-05
1248.00,2.222746e-05
1249.00,6.905039e-06
1250.00,6.497916e-06
1251.00,1.902339e-05
1252.00,4.528027e-05
1253.00,5.733468e-05
1254.00,4.749688e-05
1255.00,2.811460e-05
1256.00,7.262976e-06
1257.00,7.945972e-06
1258.00,2.196201e-05
1259.00,6.009597e-05
1260.00,6.973879e-05
1261.00,5.460210e-05
1262.00,3.076227e-05
1263.00,7.224188e-06
1264.00,8.591792e-06
1265.00,2.722694e-05
1266.00,5.762988e-05
1267.00,6.660810e-05
1268.00,5.221007e-05
1269.00,2.779956e-05
1270.00,7.248491e-06
1271.00,7.145534e-06
1272.00,2.814689e-05
1273.00,6.129419e-05
1274.00,6.487148e-05
1275.00,5.785023e-05
1276.00,3.490630e-05
1277.00,8.270091e-06
1278.00,7.527537e-06
1279.00,2.534954e-05
1280.00,4.872820e-05
1281.00,6.292202e-05
1282.00,4.852552e-05
1283.00,3.168496e-05
1284.00,8.286848e-06
1285.00,9.122463e-06
1286.00,3.568418e-05
1287.00,5.693037e-05
1288.00,7.410126e-05
1289.00,8.551058e-05
1290.00,1.337997e-04
1291.00,2.343383e-04
1292.00,4.183458e-04
1293.00,1.611085e-04
1294.00,1.740926e-04
1295.00,2.853074e-04
1296.00,1.919508e-04
1297.00,1.645367e-04
1298.00,1.272849e-04
1299.00,7.708620e-05
1300.00,1.499516e-05
1301.00,1.236872e-05
1302.00,3.572432e-05
1303.00,5.874492e-05
1304.00,7.908927e-05
1305.00,5.515332e-05
1306.00,3.255091e-05
1307.00,8.712588e-06
1308.00,9.890206e-06
1309.00,2.447992e-05
1310.00,4.916490e-05
1311.00,7.675371e-05
1312.00,5.269044e-05
1313.00,3.655355e-05
1314.00,1.037777e-05
1315.00,1.056774e-05
1316.00,3.040936e-05
1317.00,5.269915e-05
1318.00,8.463418e-05
1319.00,6.154375e-05
1320.00,3.588284e-05
1321.00,1.103964e-05
1322.00,1.293294e-05
1323.00,3.777189e-05
1324.00,6.285382e-05
1325.00,8.706200e-05
1326.00,6.097300e-05
1327.00,3.395061e-05
1328.00,1.122278e-05
1329.00,1.216136e-05
1330.00,4.893907e-05
1331.00,1.632976e-04
1332.00,3.049258e-04
1333.00,2.103124e-04
1334.00,7.642543e-05
1335.00,1.661166e-05
1336.00,1.381569e-05
1337.00,3.818742e-05
1338.00,7.492230e-05
1339.00,1.033592e-04
1340.00,7.545215e-05
1341.00,4.072809e-05
1342.00,1.291045e-05
1343.00,1.257635e-05
1344.00,3.733837e-05
1345.00,6.840584e-05
1346.00,8.549581e-05
1347.00,6.123479e-05
1348.00,3.613528e-05
1349.00,1.205613e-05
1350.00,1.195782e-05
1351.00,3.345093e-05
1352.00,6.004151e-05
1353.00,9.032652e-05
1354.00,7.118002e-05
1355.00,4.529243e-05
1356.00,1.476533e-05
1357.00,1.455135e-05
1358.00,4.269349e-05
1359.00,8.045911e-05
1360.00,9.697527e-05
1361.00,6.306430e-05
1362.00,4.098453e-05
1363.00,1.437333e-05
1364.00,1.669463e-05
1365.00,5.100332e-05
1366.00,9.257796e-05
1367.00,9.801440e-05
1368.00,6.721199e-05
1369.00,4.162201e-05
1370.00,1.228507e-05
1371.00,1.197774e-05
1372.00,3.262051e-05
1373.00,6.949351e-05
1374.00,8.736444e-05
1375.00,7.886610e-05
1376.00,5.706583e-05
1377.00,2.253478e-05
1378.00,2.533714e-05
1379.00,7.583356e-05
1380.00,1.467684e-04
1381.00,1.350159e-04
1382.00,9.586392e-05
1383.00,5.151429e-05
1384.00,1.635777e-05
1385.00,1.433991e-05
1386.00,4.321375e-05
1387.00,8.360036e-05
1388.00,9.774209e-05
1389.00,9.546242e-05
1390.00,4.894748e-05
1391.00,1.875922e-05
1392.00,1.763963e-05
1393.00,4.753744e-05
1394.00,9.573555e-05
1395.00,9.311370e-05
1396.00,7.374121e-05
1397.00,4.872280e-05
1398.00,1.807004e-05
1399.00,1.558725e-05
1400.00,4.308253e-05
1401.00,9.590093e-05
1402.00,1.087123e-04
1403.00,9.429889e-05
1404.00,1.059466e-04
1405.00,8.498748e-05
1406.00,5.163180e-05
1407.00,2.277704e-05
1408.00,2.461406e-05
1409.00,6.065672e-05
1410.00,8.558512e-05
1411.00,1.141501e-04
1412.00,9.216592e-05
1413.00,4.626864e-05
1414.00,1.918255e-05
1415.00,1.808214e-05
1416.00,4.792263e-05
1417.00,9.038221e-05
1418.00,1.151474e-04
1419.00,9.566860e-05
1420.00,5.447518e-05
1421.00,2.169627e-05
1422.00,1.836708e-05
1423.00,5.209391e-05
1424.00,1.024196e-04
1425.00,1.359092e-04
1426.00,1.070788e-04
1427.00,5.955405e-05
1428.00,2.560735e-05
1429.00,2.086034e-05
1430.00,6.088286e-05
1431.00,1.129762e-04
1432.00,1.380222e-04
1433.00,1.085123e-04
1434.00,7.042619e-05
1435.00,2.529236e-05
1436.00,2.055530e-05
1437.00,5.916138e-05
1438.00,1.245771e-04
1439.00,1.702629e-04
1440.00,1.235225e-04
1441.00,6.249983e-05
1442.00,2.299401e-05
1443.00,2.041549e-05
1444.00,6.464680e-05
1445.00,1.322540e-04
1446.00,1.734107e-04
1447.00,1.395979e-04
1448.00,8.044568e-05
1449.00,2.864673e-05
1450.00,2.180442e-05
1451.00,6.204371e-05
1452.00,9.510398e-05
1453.00,1.180628e-04
1454.00,8.674054e-05
1455.00,5.431015e-05
1456.00,2.325382e-05
1457.00,2.773553e-05
1458.00,1.896770e-04
1459.00,1.051470e-03
1460.00,5.077340e-03
1461.00,5.234897e-03
1462.00,1.848306e-03
1463.00,2.904140e-04
1464.00,1.210023e-04
1465.00,2.162626e-04
1466.00,2.315234e-04
1467.00,2.485231e-04
1468.00,1.412633e-04
1469.00,8.969949e-05
1470.00,3.315063e-05
1471.00,2.947033e-05
1472.00,9.535071e-05
1473.00,1.534825e-04
1474.00,1.903595e-04
1475.00,1.102456e-04
1476.00,6.416901e-05
1477.00,2.450416e-05
1478.00,2.506749e-05
1479.00,8.327053e-05
1480.00,1.406727e-04
1481.00,2.256354e-04
1482.00,1.410553e-04
1483.00,8.908334e-05
1484.00,3.434441e-05
1485.00,3.062261e-05
1486.00,8.751770e-05
1487.00,1.449201e-04
1488.00,2.329192e-04
1489.00,1.622237e-04
1490.00,9.425583e-05
1491.00,3.184818e-05
1492.00,3.233091e-05
1493.00,8.564250e-05
1494.00,1.123142e-04
1495.00,1.889593e-04
1496.00,1.228176e-04
1497.00,8.290749e-05
1498.00,3.282376e-05
1499.00,3.373226e-05
1500.00,9.547654e-05
1501.00,1.311159e-04
1502.00,2.081027e-04
1503.00,1.378637e-04
1504.00,8.467436e-05
1505.00,3.153521e-05
1506.00,3.484093e-05
1507.00,9.689134e-05
1508.00,1.419517e-04
1509.00,2.108153e-04
1510.00,1.582227e-04
1511.00,9.642520e-05
1512.00,3.855130e-05
1513.00,4.067742e-05
1514.00,1.285339e-04
1515.00,1.796511e-04
1516.00,2.329402e-04
1517.00,1.659643e-04
1518.00,1.824905e-04
1519.00,1.500430e-04
1520.00,9.416915e-05
1521.00,4.136700e-05
1522.00,3.222203e-05
1523.00,9.038195e-05
1524.00,1.289081e-04
1525.00,1.816226e-04
1526.00,1.366830e-04
1527.00,8.052847e-05
1528.00,3.842726e-05
1529.00,3.511350e-05
1530.00,1.065206e-04
1531.00,1.543500e-04
1532.00,2.073316e-04
1533.00,1.552052e-04
1534.00,9.670851e-05
1535.00,4.382124e-05
1536.00,3.918135e-05
1537.00,1.214369e-04
1538.00,1.898530e-04
1539.00,2.289551e-04
1540.00,1.799277e-04
1541.00,1.098052e-04
1542.00,4.326777e-05
1543.00,4.124795e-05
1544.00,1.222190e-04
1545.00,1.846484e-04
1546.00,2.154734e-04
1547.00,1.729358e-04
1548.00,1.113138e-04
1549.00,4.435232e-05
1550.00,4.069507e-05
1551.00,1.145260e-04
1552.00,1.829591e-04
1553.00,2.406808e-04
1554.00,1.908798e-04
1555.00,1.201178e-04
1556.00,5.008972e-05
1557.00,4.791461e-05
1558.00,1.226975e-04
1559.00,1.939981e-04
1560.00,2.581196e-04
1561.00,2.000202e-04
1562.00,1.142049e-04
1563.00,4.479930e-05
1564.00,4.209550e-05
1565.00,1.132292e-04
1566.00,1.805843e-04
1567.00,2.227856e-04
1568.00,1.852144e-04
1569.00,1.142681e-04
1570.00,4.708536e-05
1571.00,4.262458e-05
1572.00,1.125744e-04
1573.00,1.768474e-04
1574.00,2.183648e-04
1575.00,1.750170e-04
1576.00,9.921262e-05
1577.00,3.634149e-05
1578.00,3.871967e-05
1579.00,1.041053e-04
1580.00,1.685901e-04
1581.00,2.054135e-04
1582.00,1.695432e-04
1583.00,9.676381e-05
1584.00,4.054304e-05
1585.00,4.478742e-05
1586.00,1.144982e-04
1587.00,1.878230e-04
1588.00,2.454832e-04
1589.00,2.065762e-04
1590.00,1.341337e-04
1591.00,5.028629e-05
1592.00,4.915948e-05
1593.00,1.219168e-04
1594.00,1.903561e-04
1595.00,2.663062e-04
1596.00,2.161226e-04
1597.00,1.397498e-04
1598.00,5.957870e-05
1599.00,5.901830e-05
1600.00,1.445156e-04
1601.00,2.094200e-04
1602.00,2.623390e-04
1603.00,2.146137e-04
1604.00,1.304713e-04
1605.00,4.945877e-05
1606.00,5.447863e-05
1607.00,1.223987e-04
1608.00,1.917962e-04
1609.00,2.355097e-04
1610.00,2.333136e-04
1611.00,1.882984e-04
1612.00,9.761035e-05
1613.00,1.051830e-04
1614.00,2.230542e-04
1615.00,2.966242e-04
1616.00,3.060038e-04
1617.00,2.553365e-04
1618.00,1.496515e-04
1619.00,5.878098e-05
1620.00,5.625919e-05
1621.00,1.333706e-04
1622.00,2.118019e-04
1623.00,2.570298e-04
1624.00,2.062745e-04
1625.00,1.293398e-04
1626.00,5.760476e-05
1627.00,5.878298e-05
1628.00,1.342002e-04
1629.00,2.163023e-04
1630.00,2.610213e-04
1631.00,2.404069e-04
1632.00,2.298491e-04
1633.00,2.081049e-04
1634.00,1.291644e-04
1635.00,6.235055e-05
1636.00,5.996920e-05
1637.00,1.304053e-04
1638.00,2.222646e-04
1639.00,2.636597e-04
1640.00,2.506869e-04
1641.00,1.599983e-04
1642.00,6.890504e-05
1643.00,6.207141e-05
1644.00,1.307716e-04
1645.00,2.229157e-04
1646.00,2.447072e-04
1647.00,2.258094e-04
1648.00,1.429697e-04
1649.00,6.119532e-05
1650.00,5.600424e-05
1651.00,1.226437e-04
1652.00,2.192349e-04
1653.00,2.413713e-04
1654.00,2.320281e-04
1655.00,1.353218e-04
1656.00,5.778156e-05
1657.00,5.201596e-05
1658.00,1.150972e-04
1659.00,1.998838e-04
1660.00,2.197027e-04
1661.00,2.477541e-04
1662.00,1.513276e-04
1663.00,6.772198e-05
1664.00,6.629343e-05
1665.00,1.277429e-04
1666.00,2.212151e-04
1667.00,2.551853e-04
1668.00,2.392231e-04
1669.00,1.592033e-04
1670.00,7.415315e-05
1671.00,7.122050e-05
1672.00,1.477611e-04
1673.00,2.697432e-04
1674.00,2.884855e-04
1675.00,2.688714e-04
1676.00,1.500790e-04
1677.00,6.888092e-05
1678.00,6.854578e-05
1679.00,1.351337e-04
1680.00,2.243516e-04
1681.00,2.259038e-04
1682.00,2.093361e-04
1683.00,1.371793e-04
1684.00,6.695830e-05
1685.00,6.330970e-05
1686.00,1.196080e-04
1687.00,2.465055e-04
1688.00,3.136696e-04
1689.00,2.843742e-04
1690.00,1.701357e-04
1691.00,7.520932e-05
1692.00,6.509070e-05
1693.00,1.285835e-04
1694.00,2.749790e-04
1695.00,3.460131e-04
1696.00,3.487005e-04
1697.00,2.193871e-04
1698.00,1.018075e-04
1699.00,9.321643e-05
1700.00,1.780894e-04
1701.00,3.386413e-04
1702.00,3.509852e-04
1703.00,2.831199e-04
1704.00,1.677945e-04
1705.00,7.837067e-05
1706.00,7.809186e-05
1707.00,1.368461e-04
1708.00,2.559853e-04
1709.00,2.554270e-04
1710.00,2.311707e-04
1711.00,1.481152e-04
1712.00,7.618435e-05
1713.00,8.659931e-05
1714.00,1.678477e-04
1715.00,2.973835e-04
1716.00,3.017172e-04
1717.00,2.594366e-04
1718.00,1.626180e-04
1719.00,7.945119e-05
1720.00,7.768279e-05
1721.00,1.674977e-04
1722.00,3.356787e-04
1723.00,4.327991e-04
1724.00,5.053596e-04
1725.00,3.703273e-04
1726.00,1.731942e-04
1727.00,1.378184e-04
1728.00,2.319921e-04
1729.00,3.436270e-04
1730.00,3.412817e-04
1731.00,2.767885e-04
1732.00,1.547499e-04
1733.00,8.404368e-05
1734.00,8.159177e-05
1735.00,1.735689e-04
1736.00,2.725981e-04
1737.00,3.169424e-04
1738.00,2.553641e-04
1739.00,1.484852e-04
1740.00,7.362168e-05
1741.00,6.857725e-05
1742.00,1.651816e-04
1743.00,2.727498e-04
1744.00,3.400578e-04
1745.00,3.156397e-04
1746.00,2.973837e-04
1747.00,2.832157e-04
1748.00,1.719015e-04
1749.00,9.635099e-05
1750.00,9.350341e-05
1751.00,2.089874e-04
1752.00,3.138732e-04
1753.00,3.226220e-04
1754.00,2.756228e-04
1755.00,1.693971e-04
1756.00,8.433074e-05
1757.00,7.685834e-05
1758.00,1.752534e-04
1759.00,3.008161e-04
1760.00,3.639402e-04
1761.00,3.276426e-04
1762.00,2.124305e-04
1763.00,1.197501e-04
1764.00,1.193022e-04
1765.00,2.536075e-04
1766.00,3.435108e-04
1767.00,3.646848e-04
1768.00,2.908857e-04
1769.00,1.671046e-04
1770.00,9.031050e-05
1771.00,7.362548e-05
1772.00,1.608032e-04
1773.00,2.456014e-04
1774.00,2.998663e-04
1775.00,3.273757e-04
1776.00,2.664795e-04
1777.00,1.894518e-04
1778.00,2.214248e-04
1779.00,6.140867e-04
1780.00,7.091062e-04
1781.00,5.949902e-04
1782.00,3.544440e-04
1783.00,1.815266e-04
1784.00,8.962939e-05
1785.00,8.064444e-05
1786.00,1.955714e-04
1787.00,2.803556e-04
1788.00,3.453414e-04
1789.00,2.712965e-04
1790.00,1.678739e-04
1791.00,9.268331e-05
1792.00,8.734114e-05
1793.00,1.928530e-04
1794.00,2.567614e-04
1795.00,3.305143e-04
1796.00,2.605299e-04
1797.00,1.604012e-04
1798.00,8.772256e-05
1799.00,7.796815e-05
1800.00,1.823855e-04
1801.00,2.489108e-04
1802.00,3.178832e-04
1803.00,2.814743e-04
1804.00,1.634844e-04
1805.00,8.951970e-05
1806.00,8.806351e-05
1807.00,2.030405e-04
1808.00,2.496589e-04
1809.00,3.209142e-04
1810.00,2.942948e-04
1811.00,1.848464e-04
1812.00,1.020698e-04
1813.00,9.103850e-05
1814.00,2.057906e-04
1815.00,2.927836e-04
1816.00,3.650664e-04
1817.00,2.987938e-04
1818.00,2.017327e-04
1819.00,1.213770e-04
1820.00,1.013912e-04
1821.00,2.254642e-04
1822.00,2.903596e-04
1823.00,3.544119e-04
1824.00,2.927787e-04
1825.00,1.753539e-04
1826.00,1.012054e-04
1827.00,9.578493e-05
1828.00,2.151917e-04
1829.00,3.052950e-04
1830.00,3.692962e-04
1831.00,2.904957e-04
1832.00,1.638791e-04
1833.00,9.670780e-05
1834.00,9.137036e-05
1835.00,2.127078e-04
1836.00,3.201919e-04
1837.00,4.217799e-04
1838.00,3.540701e-04
1839.00,1.769933e-04
1840.00,9.569548e-05
1841.00,7.944931e-05
1842.00,1.970219e-04
1843.00,2.797139e-04
1844.00,3.582506e-04
1845.00,3.109685e-04
1846.00,1.731424e-04
1847.00,1.032654e-04
1848.00,8.623570e-05
1849.00,2.066529e-04
1850.00,2.883394e-04
1851.00,3.579839e-04
1852.00,3.019809e-04
1853.00,1.748983e-04
1854.00,1.116810e-04
1855.00,9.650138e-05
1856.00,2.453449e-04
1857.00,3.216585e-04
1858.00,4.079088e-04
1859.00,3.322147e-04
1860.00,1.696163e-04
1861.00,1.001857e-04
1862.00,7.564042e-05
1863.00,1.798003e-04
1864.00,2.454057e-04
1865.00,3.370397e-04
1866.00,3.350362e-04
1867.00,3.172017e-04
1868.00,3.206350e-04
1869.00,1.751534e-04
1870.00,1.135766e-04
1871.00,9.454518e-05
1872.00,2.069248e-04
1873.00,3.307989e-04
1874.00,3.836243e-04
1875.00,3.782803e-04
1876.00,1.968501e-04
1877.00,1.125122e-04
1878.00,9.322396e-05
1879.00,2.023126e-04
1880.00,3.141115e-04
1881.00,3.308220e-04
1882.00,3.397793e-04
1883.00,1.852345e-04
1884.00,1.315817e-04
1885.00,1.006365e-04
1886.00,2.050829e-04
1887.00,3.102740e-04
1888.00,3.234541e-04
1889.00,3.300514e-04
1890.00,1.781603e-04
1891.00,1.361878e-04
1892.00,1.030323e-04
1893.00,2.125814e-04
1894.00,3.064300e-04
1895.00,3.204225e-04
1896.00,3.319599e-04
1897.00,1.724830e-04
1898.00,1.371666e-04
1899.00,1.095651e-04
1900.00,2.267346e-04
1901.00,3.395989e-04
1902.00,3.411192e-04
1903.00,3.231432e-04
1904.00,1.742178e-04
1905.00,1.248967e-04
1906.00,9.092018e-05
1907.00,1.945143e-04
1908.00,3.015409e-04
1909.00,3.208171e-04
1910.00,3.248451e-04
1911.00,1.741258e-04
1912.00,1.262730e-04
1913.00,9.339043e-05
1914.00,1.881880e-04
1915.00,2.791750e-04
1916.00,3.183646e-04
1917.00,3.324498e-04
1918.00,1.631532e-04
1919.00,1.211619e-04
1920.00,1.019979e-04
1921.00,2.213730e-04
1922.00,3.317031e-04
1923.00,3.628231e-04
1924.00,3.606447e-04
1925.00,1.876359e-04
1926.00,1.326892e-04
1927.00,1.026883e-04
1928.00,2.256648e-04
1929.00,3.267609e-04
1930.00,3.745013e-04
1931.00,3.886702e-04
1932.00,2.178256e-04
1933.00,1.502419e-04
1934.00,1.182641e-04
1935.00,2.508727e-04
1936.00,3.468546e-04
1937.00,4.246701e-04
1938.00,4.320252e-04
1939.00,2.712446e-04
1940.00,2.470529e-04
1941.00,3.277792e-04
1942.00,1.075198e-03
1943.00,1.421183e-03
1944.00,1.041175e-03
1945.00,5.856582e-04
1946.00,2.090141e-04
1947.00,1.220512e-04
1948.00,1.025817e-04
1949.00,2.268819e-04
1950.00,3.215762e-04
1951.00,3.662702e-04
1952.00,4.053668e-04
1953.00,2.271311e-04
1954.00,1.394570e-04
1955.00,1.049432e-04
1956.00,2.144623e-04
1957.00,2.894585e-04
1958.00,3.432909e-04
1959.00,3.806356e-04
1960.00,2.203816e-04
1961.00,1.465242e-04
1962.00,1.330865e-04
1963.00,3.132940e-04
1964.00,4.510786e-04
1965.00,5.186646e-04
1966.00,4.581460e-04
1967.00,2.283012e-04
1968.00,1.354664e-04
1969.00,1.114351e-04
1970.00,2.500859e-04
1971.00,3.712603e-04
1972.00,4.332943e-04
1973.00,4.016801e-04
1974.00,2.106142e-04
1975.00,1.303430e-04
1976.00,1.037129e-04
1977.00,2.334006e-04
1978.00,3.185947e-04
1979.00,3.438046e-04
1980.00,3.721629e-04
1981.00,3.442708e-04
1982.00,3.126059e-04
1983.00,2.135746e-04
1984.00,1.520825e-04
1985.00,1.432970e-04
1986.00,2.545679e-04
1987.00,3.611168e-04
1988.00,3.727007e-04
1989.00,3.179431e-04
1990.00,1.874779e-04
1991.00,1.351115e-04
1992.00,1.276353e-04
1993.00,2.485854e-04
1994.00,3.958828e-04
1995.00,3.734984e-04
1996.00,3.437340e-04
1997.00,2.312444e-04
1998.00,1.658917e-04
1999.00,1.570602e-04
2000.00,3.176711e-04
2001.00,5.377962e-04
2002.00,5.868530e-04
2003.00,4.592593e-04
2004.00,2.562250e-04
2005.00,1.571805e-04
2006.00,1.284781e-04
2007.00,2.537286e-04
2008.00,4.100820e-04
2009.00,4.443974e-04
2010.00,4.201100e-04
2011.00,2.390065e-04
2012.00,1.521655e-04
2013.00,1.287830e-04
2014.00,2.257765e-04
2015.00,3.374158e-04
2016.00,3.586810e-04
2017.00,3.666768e-04
2018.00,2.188804e-04
2019.00,1.477842e-04
2020.00,1.253153e-04
2021.00,2.257285e-04
2022.00,3.493184e-04
2023.00,3.456272e-04
2024.00,3.435739e-04
2025.00,2.275705e-04
2026.00,1.608985e-04
2027.00,1.371534e-04
2028.00,2.433201e-04
2029.00,3.663569e-04
2030.00,4.140038e-04
2031.00,4.244339e-04
2032.00,2.480875e-04
2033.00,1.638652e-04
2034.00,1.426529e-04
2035.00,2.457426e-04
2036.00,3.559502e-04
2037.00,3.681472e-04
2038.00,3.812448e-04
2039.00,2.176286e-04
2040.00,1.413227e-04
2041.00,1.313503e-04
2042.00,2.317751e-04
2043.00,3.614687e-04
2044.00,3.823125e-04
2045.00,3.982079e-04
2046.00,2.369633e-04
2047.00,1.482859e-04
2048.00,1.351686e-04
2049.00,2.292428e-04
2050.00,3.535678e-04
2051.00,3.867061e-04
2052.00,3.791305e-04
2053.00,2.073495e-04
2054.00,1.411410e-04
2055.00,1.376440e-04
2056.00,2.347156e-04
2057.00,3.651376e-04
2058.00,3.888498e-04
2059.00,3.855071e-04
2060.00,2.100213e-04
2061.00,1.365142e-04
2062.00,1.344295e-04
2063.00,2.331651e-04
2064.00,3.811847e-04
2065.00,4.266367e-04
2066.00,4.598327e-04
2067.00,2.739585e-04
2068.00,1.653247e-04
2069.00,1.569592e-04
2070.00,2.315675e-04
2071.00,3.657617e-04
2072.00,4.101681e-04
2073.00,4.119352e-04
2074.00,2.454914e-04
2075.00,1.477645e-04
2076.00,1.445871e-04
2077.00,2.464942e-04
2078.00,4.213910e-04
2079.00,3.989377e-04
2080.00,3.942395e-04
2081.00,2.246883e-04
2082.00,1.278974e-04
2083.00,1.222945e-04
2084.00,2.015921e-04
2085.00,3.502054e-04
2086.00,3.756727e-04
2087.00,3.748960e-04
2088.00,2.056996e-04
2089.00,1.342216e-04
2090.00,1.513376e-04
2091.00,2.668932e-04
2092.00,4.573703e-04
2093.00,4.249940e-04
2094.00,4.170902e-04
2095.00,3.624648e-04
2096.00,3.265483e-04
2097.00,2.610459e-04
2098.00,1.505331e-04
2099.00,1.549017e-04
2100.00,2.376083e-04
2101.00,3.892439e-04
2102.00,3.789641e-04
2103.00,3.874125e-04
2104.00,2.723206e-04
2105.00,1.445278e-04
2106.00,1.509240e-04
2107.00,2.556605e-04
2108.00,4.295433e-04
2109.00,4.387872e-04
2110.00,4.349544e-04
2111.00,2.970509e-04
2112.00,1.931340e-04
2113.00,1.940976e-04
2114.00,2.989214e-04
2115.00,4.681211e-04
2116.00,4.402086e-04
2117.00,4.112993e-04
2118.00,2.513923e-04
2119.00,1.514148e-04
2120.00,1.503602e-04
2121.00,2.360127e-04
2122.00,3.738500e-04
2123.00,3.904659e-04
2124.00,3.817315e-04
2125.00,2.563647e-04
2126.00,1.603894e-04
2127.00,1.601475e-04
2128.00,2.597186e-04
2129.00,3.974191e-04
2130.00,3.696943e-04
2131.00,3.493403e-04
2132.00,2.509037e-04
2133.00,1.528431e-04
2134.00,1.542520e-04
2135.00,2.312983e-04
2136.00,3.233099e-04
2137.00,3.498035e-04
2138.00,3.585352e-04
2139.00,2.544555e-04
2140.00,1.597495e-04
2141.00,1.606903e-04
2142.00,2.595076e-04
2143.00,4.054548e-04
2144.00,4.132828e-04
2145.00,3.773209e-04
2146.00,2.502487e-04
2147.00,1.456047e-04
2148.00,1.464101e-04
2149.00,2.482477e-04
2150.00,3.415484e-04
2151.00,3.588989e-04
2152.00,3.330440e-04
2153.00,2.194912e-04
2154.00,1.365742e-04
2155.00,1.475590e-04
2156.00,2.444807e-04
2157.00,3.479161e-04
2158.00,3.805585e-04
2159.00,3.815257e-04
2160.00,2.565180e-04
2161.00,1.579766e-04
2162.00,1.536921e-04
2163.00,2.686346e-04
2164.00,4.277334e-04
2165.00,4.782967e-04
2166.00,4.523213e-04
2167.00,2.796083e-04
2168.00,1.676232e-04
2169.00,1.590124e-04
2170.00,2.516545e-04
2171.00,3.421212e-04
2172.00,3.679505e-04
2173.00,3.747649e-04
2174.00,2.442301e-04
2175.00,1.451251e-04
2176.00,1.434145e-04
2177.00,2.557583e-04
2178.00,3.700103e-04
2179.00,4.412710e-04
2180.00,4.265135e-04
2181.00,2.520997e-04
2182.00,1.629308e-04
2183.00,1.538914e-04
2184.00,2.725205e-04
2185.00,3.820005e-04
2186.00,4.349939e-04
2187.00,3.980969e-04
2188.00,2.614241e-04
2189.00,1.829943e-04
2190.00,1.675452e-04
2191.00,2.829893e-04
2192.00,3.840696e-04
2193.00,4.414834e-04
2194.00,3.809986e-04
2195.00,2.446136e-04
2196.00,1.581367e-04
2197.00,1.507420e-04
2198.00,2.869766e-04
2199.00,3.937785e-04
2200.00,4.676407e-04
2201.00,4.340888e-04
2202.00,2.954599e-04
2203.00,2.029950e-04
2204.00,1.847546e-04
2205.00,3.055023e-04
2206.00,4.353862e-04
2207.00,4.816091e-04
2208.00,4.372845e-04
2209.00,4.171466e-04
2210.00,3.906596e-04
2211.00,3.101694e-04
2212.00,2.023066e-04
2213.00,1.844272e-04
2214.00,2.739415e-04
2215.00,3.793482e-04
2216.00,4.135263e-04
2217.00,3.667263e-04
2218.00,2.677221e-04
2219.00,1.814909e-04
2220.00,2.539391e-04
2221.00,6.228935e-04
2222.00,1.467648e-03
2223.00,1.976684e-03
2224.00,1.416345e-03
2225.00,6.612070e-04
2226.00,2.515527e-04
2227.00,2.051583e-04
2228.00,2.682062e-04
2229.00,3.849907e-04
2230.00,4.430035e-04
2231.00,4.100986e-04
2232.00,3.347900e-04
2233.00,1.901312e-04
2234.00,1.939974e-04
2235.00,2.939347e-04
2236.00,4.061656e-04
2237.00,4.542364e-04
2238.00,4.118594e-04
2239.00,3.164459e-04
2240.00,1.751328e-04
2241.00,1.794101e-04
2242.00,2.505126e-04
2243.00,3.567534e-04
2244.00,3.890510e-04
2245.00,3.594368e-04
2246.00,2.622010e-04
2247.00,1.533446e-04
2248.00,1.716792e-04
2249.00,2.671774e-04
2250.00,3.837504e-04
2251.00,4.244359e-04
2252.00,3.843152e-04
2253.00,2.658151e-04
2254.00,1.574314e-04
2255.00,1.741656e-04
2256.00,2.671671e-04
2257.00,3.962077e-04
2258.00,4.582917e-04
2259.00,4.140554e-04
2260.00,2.757942e-04
2261.00,1.561572e-04
2262.00,1.738352e-04
2263.00,2.727756e-04
2264.00,3.665621e-04
2265.00,4.019846e-04
2266.00,3.772089e-04
2267.00,2.632463e-04
2268.00,1.599300e-04
2269.00,1.771482e-04
2270.00,2.773874e-04
2271.00,4.013552e-04
2272.00,4.392604e-04
2273.00,4.202816e-04
2274.00,2.782962e-04
2275.00,1.618909e-04
2276.00,1.776106e-04
2277.00,2.607953e-04
2278.00,3.802908e-04
2279.00,4.458782e-04
2280.00,4.097507e-04
2281.00,2.903270e-04
2282.00,1.801529e-04
2283.00,2.097660e-04
2284.00,3.167933e-04
2285.00,4.173957e-04
2286.00,4.549028e-04
2287.00,3.994078e-04
2288.00,2.940511e-04
2289.00,1.773133e-04
2290.00,2.036365e-04
2291.00,2.838444e-04
2292.00,3.788726e-04
2293.00,3.962750e-04
2294.00,3.488852e-04
2295.00,2.410633e-04
2296.00,1.419976e-04
2297.00,1.732220e-04
2298.00,2.578626e-04
2299.00,4.029043e-04
2300.00,4.025093e-04
2301.00,3.546867e-04
2302.00,2.523206e-04
2303.00,1.479014e-04
2304.00,1.751916e-04
2305.00,2.535075e-04
2306.00,4.012159e-04
2307.00,4.735041e-04
2308.00,4.021799e-04
2309.00,2.822696e-04
2310.00,1.722706e-04
2311.00,1.924235e-04
2312.00,2.825715e-04
2313.00,4.490124e-04
2314.00,4.545655e-04
2315.00,3.751143e-04
2316.00,2.444847e-04
2317.00,1.460700e-04
2318.00,1.778047e-04
2319.00,2.545543e-04
2320.00,3.638473e-04
2321.00,4.063465e-04
2322.00,4.112663e-04
2323.00,3.837843e-04
2324.00,3.107695e-04
2325.00,2.614474e-04
2326.00,1.720889e-04
2327.00,1.943426e-04
2328.00,2.944962e-04
2329.00,3.774395e-04
2330.00,4.125698e-04
2331.00,3.483449e-04
2332.00,2.576746e-04
2333.00,1.716728e-04
2334.00,1.925485e-04
2335.00,2.830954e-04
2336.00,3.817553e-04
2337.00,3.943086e-04
2338.00,3.500245e-04
2339.00,2.737290e-04
2340.00,1.860277e-04
2341.00,2.093568e-04
2342.00,2.986744e-04
2343.00,4.026421e-04
2344.00,4.092005e-04
2345.00,3.468387e-04
2346.00,2.622524e-04
2347.00,1.693743e-04
2348.00,1.946866e-04
2349.00,2.864349e-04
2350.00,4.163588e-04
2351.00,4.746567e-04
2352.00,4.303673e-04
2353.00,3.123099e-04
2354.00,2.104123e-04
2355.00,2.317259e-04
2356.00,3.296965e-04
2357.00,4.300779e-04
2358.00,4.527020e-04
2359.00,4.080811e-04
2360.00,2.930606e-04
2361.00,2.000117e-04
2362.00,2.128955e-04
2363.00,3.067582e-04
2364.00,4.461732e-04
2365.00,4.487224e-04
2366.00,3.968130e-04
2367.00,2.823404e-04
2368.00,1.965858e-04
2369.00,2.010122e-04
2370.00,2.902538e-04
2371.00,4.265000e-04
2372.00,4.112691e-04
2373.00,3.535740e-04
2374.00,2.458625e-04
2375.00,1.762297e-04
2376.00,1.989513e-04
2377.00,2.985043e-04
2378.00,4.376698e-04
2379.00,5.035181e-04
2380.00,4.399489e-04
2381.00,2.839350e-04
2382.00,1.798187e-04
2383.00,1.829806e-04
2384.00,2.973897e-04
2385.00,4.158695e-04
2386.00,4.514911e-04
2387.00,4.154577e-04
2388.00,2.747987e-04
2389.00,1.958184e-04
2390.00,2.089898e-04
2391.00,3.286401e-04
2392.00,4.393803e-04
2393.00,4.605669e-04
2394.00,4.373001e-04
2395.00,2.890233e-04
2396.00,1.948892e-04
2397.00,1.884665e-04
2398.00,2.899870e-04
2399.00,3.874023e-04
2400.00,4.166651e-04
2401.00,3.942559e-04
2402.00,2.865779e-04
2403.00,2.161997e-04
2404.00,2.059756e-04
2405.00,3.102137e-04
2406.00,4.391832e-04
2407.00,4.631150e-04
2408.00,3.919180e-04
2409.00,2.534104e-04
2410.00,1.818187e-04
2411.00,1.833227e-04
2412.00,2.951017e-04
2413.00,4.164258e-04
2414.00,4.317169e-04
2415.00,3.987283e-04
2416.00,2.730525e-04
2417.00,1.732832e-04
2418.00,1.839961e-04
2419.00,2.964665e-04
2420.00,4.380608e-04
2421.00,4.550585e-04
2422.00,3.827310e-04
2423.00,2.709032e-04
2424.00,2.020343e-04
2425.00,2.076776e-04
2426.00,3.292997e-04
2427.00,4.792640e-04
2428.00,4.917475e-04
2429.00,3.750893e-04
2430.00,2.477062e-04
2431.00,1.793374e-04
2432.00,1.812230e-04
2433.00,2.956885e-04
2434.00,4.424179e-04
2435.00,4.680902e-04
2436.00,3.706311e-04
2437.00,2.522005e-04
2438.00,1.878556e-04
2439.00,1.944993e-04
2440.00,3.232772e-04
2441.00,4.812388e-04
2442.00,5.097821e-04
2443.00,4.361421e-04
2444.00,3.886304e-04
2445.00,3.580258e-04
2446.00,2.657074e-04
2447.00,2.086244e-04
2448.00,2.222854e-04
2449.00,3.295255e-04
2450.00,4.140359e-04
2451.00,4.042310e-04
2452.00,3.736511e-04
2453.00,2.901430e-04
2454.00,2.223753e-04
2455.00,2.170216e-04
2456.00,2.953624e-04
2457.00,3.564189e-04
2458.00,3.841974e-04
2459.00,3.833675e-04
2460.00,2.802900e-04
2461.00,2.082008e-04
2462.00,2.060334e-04
2463.00,3.083518e-04
2464.00,4.054904e-04
2465.00,4.229465e-04
2466.00,3.782876e-04
2467.00,2.734298e-04
2468.00,2.233265e-04
2469.00,2.274615e-04
2470.00,3.189089e-04
2471.00,4.138401e-04
2472.00,4.471902e-04
2473.00,3.988702e-04
2474.00,2.806488e-04
2475.00,2.067978e-04
2476.00,2.013244e-04
2477.00,3.028437e-04
2478.00,3.735551e-04
2479.00,3.944111e-04
2480.00,3.701031e-04
2481.00,2.687069e-04
2482.00,2.245479e-04
2483.00,2.226777e-04
2484.00,3.396023e-04
2485.00,4.336577e-04
2486.00,4.529052e-04
2487.00,4.076897e-04
2488.00,2.848587e-04
2489.00,2.093583e-04
2490.00,1.964026e-04
2491.00,2.796525e-04
2492.00,4.027735e-04
2493.00,4.660744e-04
2494.00,4.081364e-04
2495.00,2.797428e-04
2496.00,2.207887e-04
2497.00,2.148862e-04
2498.00,3.148923e-04
2499.00,4.365130e-04
2500.00,4.758274e-04
2501.00,3.849745e-04
2502.00,2.523489e-04
2503.00,1.928063e-04
2504.00,1.739606e-04
2505.00,2.780761e-04
2506.00,4.264016e-04
2507.00,4.660255e-04
2508.00,4.171364e-04
2509.00,2.819385e-04
2510.00,1.922629e-04
2511.00,1.905196e-04
2512.00,2.913679e-04
2513.00,4.282682e-04
2514.00,4.897561e-04
2515.00,4.137734e-04
2516.00,2.996142e-04
2517.00,2.104090e-04
2518.00,1.936031e-04
2519.00,2.780258e-04
2520.00,3.889990e-04
2521.00,4.435707e-04
2522.00,3.638853e-04
2523.00,2.653814e-04
2524.00,2.047702e-04
2525.00,1.966054e-04
2526.00,3.112195e-04
2527.00,4.343550e-04
2528.00,4.843435e-04
2529.00,4.107702e-04
2530.00,2.967296e-04
2531.00,2.176240e-04
2532.00,2.242612e-04
2533.00,3.470829e-04
2534.00,4.502347e-04
2535.00,5.030988e-04
2536.00,4.100468e-04
2537.00,2.881357e-04
2538.00,1.934200e-04
2539.00,1.875904e-04
2540.00,3.192812e-04
2541.00,4.616605e-04
2542.00,4.767139e-04
2543.00,3.624109e-04
2544.00,2.497773e-04
2545.00,1.738568e-04
2546.00,1.818468e-04
2547.00,2.851235e-04
2548.00,3.908588e-04
2549.00,4.318585e-04
2550.00,3.378575e-04
2551.00,2.298853e-04
2552.00,1.668001e-04
2553.00,1.781188e-04
2554.00,2.891256e-04
2555.00,4.076505e-04
2556.00,4.786010e-04
2557.00,4.388253e-04
2558.00,4.369043e-04
2559.00,3.981313e-04
2560.00,3.200698e-04
2561.00,2.255675e-04
2562.00,2.160716e-04
2563.00,3.115211e-04
2564.00,3.693262e-04
2565.00,4.189145e-04
2566.00,3.828220e-04
2567.00,3.325095e-04
2568.00,2.410360e-04
2569.00,2.338094e-04
2570.00,3.202146e-04
2571.00,3.716893e-04
2572.00,4.157562e-04
2573.00,3.709902e-04
2574.00,3.170633e-04
2575.00,2.185237e-04
2576.00,2.208932e-04
2577.00,3.270810e-04
2578.00,3.982646e-04
2579.00,4.414867e-04
2580.00,3.620279e-04
2581.00,2.893936e-04
2582.00,1.954399e-04
2583.00,1.819769e-04
2584.00,2.600938e-04
2585.00,3.286101e-04
2586.00,3.830546e-04
2587.00,3.421697e-04
2588.00,2.983831e-04
2589.00,2.070075e-04
2590.00,2.067928e-04
2591.00,3.091670e-04
2592.00,3.907199e-04
2593.00,4.230948e-04
2594.00,3.438732e-04
2595.00,2.966405e-04
2596.00,2.029234e-04
2597.00,2.081333e-04
2598.00,3.023258e-04
2599.00,3.750281e-04
2600.00,4.319821e-04
2601.00,3.578650e-04
2602.00,3.238232e-04
2603.00,2.108710e-04
2604.00,2.027824e-04
2605.00,2.987462e-04
2606.00,3.796458e-04
2607.00,4.330261e-04
2608.00,3.504509e-04
2609.00,2.675749e-04
2610.00,1.959458e-04
2611.00,2.253648e-04
2612.00,4.039709e-04
2613.00,6.354716e-04
2614.00,8.016203e-04
2615.00,6.544961e-04
2616.00,4.519271e-04
2617.00,2.536886e-04
2618.00,2.175152e-04
2619.00,2.736995e-04
2620.00,3.541066e-04
2621.00,4.128178e-04
2622.00,3.365307e-04
2623.00,2.697071e-04
2624.00,1.959564e-04
2625.00,2.010763e-04
2626.00,2.894261e-04
2627.00,3.814275e-04
2628.00,4.216513e-04
2629.00,3.540352e-04
2630.00,2.723357e-04
2631.00,1.801978e-04
2632.00,1.940258e-04
2633.00,2.875281e-04
2634.00,3.846065e-04
2635.00,4.593494e-04
2636.00,3.908308e-04
2637.00,2.890296e-04
2638.00,1.911374e-04
2639.00,1.925582e-04
2640.00,2.750939e-04
2641.00,3.674930e-04
2642.00,4.307453e-04
2643.00,3.739883e-04
2644.00,2.835937e-04
2645.00,1.825271e-04
2646.00,1.852923e-04
2647.00,2.731967e-04
2648.00,3.586768e-04
2649.00,3.967565e-04
2650.00,3.284840e-04
2651.00,2.595702e-04
2652.00,1.758940e-04
2653.00,1.926316e-04
2654.00,3.054630e-04
2655.00,4.453788e-04
2656.00,5.052428e-04
2657.00,4.015068e-04
2658.00,2.834919e-04
2659.00,1.961116e-04
2660.00,2.102818e-04
2661.00,3.159062e-04
2662.00,4.339686e-04
2663.00,4.574401e-04
2664.00,3.504459e-04
2665.00,2.614497e-04
2666.00,1.860132e-04
2667.00,2.022643e-04
2668.00,2.878832e-04
2669.00,3.838243e-04
2670.00,4.318205e-04
2671.00,3.884069e-04
2672.00,4.374112e-04
2673.00,3.931592e-04
2674.00,3.330384e-04
2675.00,2.354233e-04
2676.00,2.311452e-04
2677.00,3.101215e-04
2678.00,3.423533e-04
2679.00,4.065257e-04
2680.00,3.785845e-04
2681.00,3.171808e-04
2682.00,2.422966e-04
2683.00,2.473438e-04
2684.00,3.200809e-04
2685.00,3.598218e-04
2686.00,3.861720e-04
2687.00,3.228618e-04
2688.00,2.594203e-04
2689.00,2.050100e-04
2690.00,2.295634e-04
2691.00,3.096284e-04
2692.00,3.661795e-04
2693.00,4.257780e-04
2694.00,3.805637e-04
2695.00,3.259898e-04
2696.00,2.294994e-04
2697.00,2.416509e-04
2698.00,3.473911e-04
2699.00,4.046231e-04
2700.00,4.655909e-04
2701.00,4.048582e-04
2702.00,3.062130e-04
2703.00,2.075761e-04
2704.00,2.015527e-04
2705.00,2.887229e-04
2706.00,3.690840e-04
2707.00,3.866031e-04
2708.00,3.371223e-04
2709.00,2.830607e-04
2710.00,2.150109e-04
2711.00,2.400081e-04
2712.00,3.466697e-04
2713.00,4.007194e-04
2714.00,4.056314e-04
2715.00,3.544388e-04
2716.00,2.807216e-04
2717.00,2.116035e-04
2718.00,2.364040e-04
2719.00,3.426196e-04
2720.00,5.022822e-04
2721.00,6.298251e-04
2722.00,5.187965e-04
2723.00,3.737429e-04
2724.00,2.338265e-04
2725.00,2.303948e-04
2726.00,3.135288e-04
2727.00,3.912021e-04
2728.00,4.583492e-04
2729.00,3.864929e-04
2730.00,2.686881e-04
2731.00,1.901281e-04
2732.00,2.112462e-04
2733.00,2.977132e-04
2734.00,4.073686e-04
2735.00,4.613251e-04
2736.00,4.034463e-04
2737.00,2.944256e-04
2738.00,2.043141e-04
2739.00,2.103942e-04
2740.00,2.931316e-04
2741.00,3.816884e-04
2742.00,4.046336e-04
2743.00,3.490056e-04
2744.00,2.572377e-04
2745.00,1.818019e-04
2746.00,2.030207e-04
2747.00,2.903115e-04
2748.00,4.126943e-04
2749.00,4.641713e-04
2750.00,4.082983e-04
2751.00,3.137903e-04
2752.00,2.337043e-04
2753.00,2.422909e-04
2754.00,3.470891e-04
2755.00,4.748997e-04
2756.00,4.897575e-04
2757.00,4.352462e-04
2758.00,2.982088e-04
2759.00,2.054838e-04
2760.00,2.188634e-04
2761.00,2.919987e-04
2762.00,4.094806e-04
2763.00,4.207428e-04
2764.00,3.697825e-04
2765.00,2.650270e-04
2766.00,1.900966e-04
2767.00,2.290515e-04
2768.00,3.280689e-04
2769.00,4.576284e-04
2770.00,4.485278e-04
2771.00,3.086537e-04
2772.00,2.220961e-04
2773.00,1.806302e-04
2774.00,1.984426e-04
2775.00,2.923033e-04
2776.00,4.288637e-04
2777.00,4.373242e-04
2778.00,3.456947e-04
2779.00,2.539951e-04
2780.00,1.999540e-04
2781.00,2.315757e-04
2782.00,3.185357e-04
2783.00,4.422738e-04
2784.00,4.371940e-04
2785.00,4.243429e-04
2786.00,4.045415e-04
2787.00,3.587192e-04
2788.00,3.040249e-04
2789.00,2.212082e-04
2790.00,2.268362e-04
2791.00,2.744468e-04
2792.00,3.422375e-04
2793.00,3.554181e-04
2794.00,3.389015e-04
2795.00,3.013076e-04
2796.00,2.267058e-04
2797.00,2.290679e-04
2798.00,2.894646e-04
2799.00,3.834356e-04
2800.00,4.151947e-04
2801.00,3.903419e-04
2802.00,3.315871e-04
2803.00,2.307158e-04
2804.00,2.318270e-04
2805.00,2.967792e-04
2806.00,3.569234e-04
2807.00,3.776217e-04
2808.00,3.653681e-04
2809.00,3.071830e-04
2810.00,2.282246e-04
2811.00,2.250885e-04
2812.00,2.960940e-04
2813.00,3.565585e-04
2814.00,3.404804e-04
2815.00,3.222018e-04
2816.00,2.873973e-04
2817.00,2.430162e-04
2818.00,2.644960e-04
2819.00,3.283098e-04
2820.00,3.769955e-04
2821.00,3.881759e-04
2822.00,3.610251e-04
2823.00,3.090608e-04
2824.00,2.343362e-04
2825.00,2.336230e-04
2826.00,2.777439e-04
2827.00,3.594648e-04
2828.00,4.112106e-04
2829.00,3.706692e-04
2830.00,3.074475e-04
2831.00,2.465616e-04
2832.00,2.539478e-04
2833.00,3.336436e-04
2834.00,4.420326e-04
2835.00,4.899254e-04
2836.00,4.585338e-04
2837.00,3.338392e-04
2838.00,2.306853e-04
2839.00,2.391404e-04
2840.00,3.077103e-04
2841.00,3.789863e-04
2842.00,3.963150e-04
2843.00,3.615749e-04
2844.00,2.560786e-04
2845.00,1.895715e-04
2846.00,1.995608e-04
2847.00,2.647558e-04
2848.00,3.455945e-04
2849.00,3.941965e-04
2850.00,4.020910e-04
2851.00,2.968261e-04
2852.00,2.132389e-04
2853.00,2.335286e-04
2854.00,3.203146e-04
2855.00,4.033915e-04
2856.00,4.259872e-04
2857.00,3.930365e-04
2858.00,2.812580e-04
2859.00,2.167240e-04
2860.00,2.404051e-04
2861.00,3.252031e-04
2862.00,4.115776e-04
2863.00,4.438002e-04
2864.00,4.157717e-04
2865.00,2.979823e-04
2866.00,2.190308e-04
2867.00,2.395560e-04
2868.00,3.101225e-04
2869.00,3.830319e-04
2870.00,4.252617e-04
2871.00,3.848294e-04
2872.00,2.787771e-04
2873.00,2.164734e-04
2874.00,2.344498e-04
2875.00,3.249676e-04
2876.00,4.072553e-04
2877.00,4.206957e-04
2878.00,3.715935e-04
2879.00,2.636118e-04
2880.00,2.008964e-04
2881.00,2.111134e-04
2882.00,2.749098e-04
2883.00,3.682849e-04
2884.00,4.173912e-04
2885.00,3.977384e-04
2886.00,2.981323e-04
2887.00,2.236770e-04
2888.00,2.376067e-04
2889.00,3.130212e-04
2890.00,4.235209e-04
2891.00,4.347308e-04
2892.00,3.593756e-04
2893.00,2.623503e-04
2894.00,2.096615e-04
2895.00,2.463667e-04
2896.00,3.350485e-04
2897.00,4.190657e-04
2898.00,4.700246e-04
2899.00,4.425737e-04
2900.00,4.387991e-04
2901.00,4.439373e-04
2902.00,3.626746e-04
2903.00,2.983329e-04
2904.00,2.906608e-04
2905.00,3.716559e-04
2906.00,4.099255e-04
2907.00,3.941011e-04
2908.00,3.631534e-04
2909.00,2.936396e-04
2910.00,2.367930e-04
2911.00,2.348313e-04
2912.00,3.146876e-04
2913.00,3.572954e-04
2914.00,3.588636e-04
2915.00,3.553686e-04
2916.00,2.892137e-04
2917.00,2.266856e-04
2918.00,2.087460e-04
2919.00,2.501479e-04
2920.00,3.195429e-04
2921.00,3.550362e-04
2922.00,3.537303e-04
2923.00,3.225840e-04
2924.00,2.735269e-04
2925.00,2.863429e-04
2926.00,3.821317e-04
2927.00,4.444165e-04
2928.00,4.280813e-04
2929.00,3.680048e-04
2930.00,3.074153e-04
2931.00,2.458480e-04
2932.00,2.495498e-04
2933.00,3.257402e-04
2934.00,3.647367e-04
2935.00,3.733485e-04
2936.00,3.359967e-04
2937.00,2.875004e-04
2938.00,2.319370e-04
2939.00,2.353347e-04
2940.00,3.187008e-04
2941.00,3.746730e-04
2942.00,3.885781e-04
2943.00,3.815876e-04
2944.00,3.156028e-04
2945.00,2.598691e-04
2946.00,2.642588e-04
2947.00,3.144211e-04
2948.00,3.621147e-04
2949.00,3.712876e-04
2950.00,3.487080e-04
2951.00,3.040904e-04
2952.00,2.573260e-04
2953.00,2.809447e-04
2954.00,3.648271e-04
2955.00,4.408799e-04
2956.00,4.570172e-04
2957.00,4.074581e-04
2958.00,3.141140e-04
2959.00,2.367722e-04
2960.00,2.469474e-04
2961.00,3.251494e-04
2962.00,4.338116e-04
2963.00,4.489653e-04
2964.00,4.088149e-04
2965.00,3.194218e-04
2966.00,2.359265e-04
2967.00,2.451174e-04
2968.00,3.217747e-04
2969.00,4.208122e-04
2970.00,4.472429e-04
2971.00,3.859953e-04
2972.00,2.732857e-04
2973.00,2.087567e-04
2974.00,2.448873e-04
2975.00,3.385221e-04
2976.00,4.684225e-04
2977.00,4.846828e-04
2978.00,4.051859e-04
2979.00,2.882397e-04
2980.00,2.090344e-04
2981.00,2.256837e-04
2982.00,2.900024e-04
2983.00,3.707635e-04
2984.00,3.948484e-04
2985.00,3.625630e-04
2986.00,2.729634e-04
2987.00,2.064454e-04
2988.00,2.224518e-04
2989.00,2.898387e-04
2990.00,4.044888e-04
2991.00,4.356949e-04
2992.00,3.962929e-04
2993.00,2.965633e-04
2994.00,2.346991e-04
2995.00,2.404062e-04
2996.00,2.945604e-04
2997.00,3.784906e-04
2998.00,3.986594e-04
2999.00,3.721053e-04
3000.00,2.851332e-04
3001.00,2.132477e-04
3002.00,2.138412e-04
3003.00,2.992974e-04
3004.00,4.222839e-04
3005.00,4.199026e-04
3006.00,3.665897e-04
3007.00,2.692964e-04
3008.00,2.116950e-04
3009.00,2.321560e-04
3010.00,3.175287e-04
3011.00,4.174446e-04
3012.00,4.397710e-04
3013.00,4.370716e-04
3014.00,3.928994e-04
3015.00,3.506240e-04
3016.00,3.024370e-04
3017.00,2.219542e-04
3018.00,2.360714e-04
3019.00,2.939916e-04
3020.00,3.740273e-04
3021.00,4.047036e-04
3022.00,3.621596e-04
3023.00,3.432838e-04
3024.00,2.819270e-04
3025.00,3.063028e-04
3026.00,4.113299e-04
3027.00,4.980887e-04
3028.00,5.001663e-04
3029.00,4.347638e-04
3030.00,3.519245e-04
3031.00,2.506163e-04
3032.00,2.638807e-04
3033.00,3.303688e-04
3034.00,3.878470e-04
3035.00,3.964714e-04
3036.00,3.564798e-04
3037.00,2.982441e-04
3038.00,2.338217e-04
3039.00,2.553693e-04
3040.00,3.096524e-04
3041.00,3.753313e-04
3042.00,3.880209e-04
3043.00,3.660994e-04
3044.00,3.017241e-04
3045.00,2.306794e-04
3046.00,2.521530e-04
3047.00,2.971479e-04
3048.00,3.556191e-04
3049.00,3.717119e-04
3050.00,3.666676e-04
3051.00,3.321356e-04
3052.00,2.510055e-04
3053.00,2.561733e-04
3054.00,2.778990e-04
3055.00,3.318513e-04
3056.00,3.321747e-04
3057.00,3.155473e-04
3058.00,2.980828e-04
3059.00,2.399572e-04
3060.00,2.572763e-04
3061.00,3.202252e-04
3062.00,3.906924e-04
3063.00,3.695561e-04
3064.00,3.280735e-04
3065.00,2.696124e-04
3066.00,2.224537e-04
3067.00,2.462966e-04
3068.00,2.919282e-04
3069.00,3.968230e-04
3070.00,4.383687e-04
3071.00,4.000193e-04
3072.00,3.231661e-04
3073.00,2.460432e-04
3074.00,2.470609e-04
3075.00,2.954392e-04
3076.00,3.771000e-04
3077.00,4.003151e-04
3078.00,3.780902e-04
3079.00,2.854592e-04
3080.00,2.251490e-04
3081.00,2.397494e-04
3082.00,3.201600e-04
3083.00,4.203833e-04
3084.00,4.077032e-04
3085.00,3.709681e-04
3086.00,2.602468e-04
3087.00,1.984901e-04
3088.00,2.182371e-04
3089.00,2.807753e-04
3090.00,3.902636e-04
3091.00,4.133298e-04
3092.00,3.858635e-04
3093.00,2.985759e-04
3094.00,2.364283e-04
3095.00,2.412352e-04
3096.00,2.879857e-04
3097.00,3.925739e-04
3098.00,4.292720e-04
3099.00,4.063159e-04
3100.00,3.229326e-04
3101.00,2.753317e-04
3102.00,2.999092e-04
3103.00,3.799489e-04
3104.00,5.161564e-04
3105.00,5.000862e-04
3106.00,4.135516e-04
3107.00,2.868619e-04
3108.00,2.247808e-04
3109.00,2.272579e-04
3110.00,2.980724e-04
3111.00,4.111195e-04
3112.00,4.197916e-04
3113.00,3.889664e-04
3114.00,2.593520e-04
3115.00,2.036548e-04
3116.00,2.116210e-04
3117.00,2.843209e-04
3118.00,3.746088e-04
3119.00,3.859271e-04
3120.00,3.530259e-04
3121.00,2.559451e-04
3122.00,2.217807e-04
3123.00,2.442001e-04
3124.00,3.392157e-04
3125.00,4.629089e-04
3126.00,4.410055e-04
3127.00,3.703174e-04
3128.00,2.565082e-04
3129.00,2.086387e-04
3130.00,2.208912e-04
3131.00,3.081067e-04
3132.00,4.059256e-04
3133.00,4.097988e-04
3134.00,3.911931e-04
3135.00,3.552278e-04
3136.00,3.373780e-04
3137.00,3.042405e-04
3138.00,2.534510e-04
3139.00,2.357808e-04
3140.00,2.875554e-04
3141.00,3.391638e-04
3142.00,3.566268e-04
3143.00,3.735795e-04
3144.00,3.307841e-04
3145.00,2.796415e-04
3146.00,2.624829e-04
3147.00,3.027947e-04
3148.00,3.541815e-04
3149.00,3.486683e-04
3150.00,3.563556e-04
3151.00,2.952043e-04
3152.00,2.472326e-04
3153.00,2.487407e-04
3154.00,3.249676e-04
3155.00,3.946543e-04
3156.00,3.821304e-04
3157.00,3.624914e-04
3158.00,2.790847e-04
3159.00,2.309336e-04
3160.00,2.427624e-04
3161.00,2.975725e-04
3162.00,3.686839e-04
3163.00,4.042097e-04
3164.00,4.096284e-04
3165.00,3.430073e-04
3166.00,2.908031e-04
3167.00,2.732056e-04
3168.00,3.215676e-04
3169.00,3.651980e-04
3170.00,3.693872e-04
3171.00,3.547074e-04
3172.00,2.955184e-04
3173.00,2.664773e-04
3174.00,2.717726e-04
3175.00,3.538285e-04
3176.00,4.049781e-04
3177.00,3.788778e-04
3178.00,3.603931e-04
3179.00,2.951832e-04
3180.00,2.616746e-04
3181.00,2.466950e-04
3182.00,3.347930e-04
3183.00,4.311230e-04
3184.00,4.978011e-04
3185.00,4.854121e-04
3186.00,3.584067e-04
3187.00,2.764401e-04
3188.00,2.403738e-04
3189.00,3.062258e-04
3190.00,3.604454e-04
3191.00,3.911713e-04
3192.00,3.720435e-04
3193.00,2.841288e-04
3194.00,2.692871e-04
3195.00,2.789426e-04
3196.00,4.092490e-04
3197.00,5.069763e-04
3198.00,5.327896e-04
3199.00,4.517332e-04
3200.00,2.960713e-04
3201.00,2.205528e-04
3202.00,1.982692e-04
3203.00,2.904187e-04
3204.00,3.851913e-04
3205.00,4.398726e-04
3206.00,4.095409e-04
3207.00,2.986300e-04
3208.00,2.497002e-04
3209.00,2.257420e-04
3210.00,3.117246e-04
3211.00,3.853031e-04
3212.00,4.317791e-04
3213.00,4.044689e-04
3214.00,2.897664e-04
3215.00,2.365054e-04
3216.00,2.452349e-04
3217.00,3.587199e-04
3218.00,4.114038e-04
3219.00,4.374756e-04
3220.00,3.952545e-04
3221.00,2.994358e-04
3222.00,2.654716e-04
3223.00,2.748716e-04
3224.00,4.150535e-04
3225.00,4.866984e-04
3226.00,4.916791e-04
3227.00,3.950311e-04
3228.00,2.895146e-04
3229.00,2.410312e-04
3230.00,2.286703e-04
3231.00,3.527125e-04
3232.00,4.210663e-04
3233.00,4.512563e-04
3234.00,3.556677e-04
3235.00,2.419901e-04
3236.00,2.115074e-04
3237.00,2.297821e-04
3238.00,3.782559e-04
3239.00,4.646039e-04
3240.00,5.140302e-04
3241.00,3.922895e-04
3242.00,2.748542e-04
3243.00,2.410652e-04
3244.00,2.680041e-04
3245.00,4.326195e-04
3246.00,4.927600e-04
3247.00,5.454385e-04
3248.00,4.558245e-04
3249.00,3.858649e-04
3250.00,3.605255e-04
3251.00,3.247315e-04
3252.00,3.058118e-04
3253.00,2.727357e-04
3254.00,3.496413e-04
3255.00,3.671760e-04
3256.00,3.713248e-04
3257.00,3.661491e-04
3258.00,3.219446e-04
3259.00,2.822342e-04
3260.00,2.578349e-04
3261.00,3.534731e-04
3262.00,4.120250e-04
3263.00,4.561213e-04
3264.00,4.829052e-04
3265.00,4.649254e-04
3266.00,4.540730e-04
3267.00,4.374617e-04
3268.00,5.597830e-04
3269.00,5.103440e-04
3270.00,4.500456e-04
3271.00,3.639244e-04
3272.00,3.052126e-04
3273.00,2.613054e-04
3274.00,2.313266e-04
3275.00,2.930695e-04
3276.00,3.099988e-04
3277.00,3.188455e-04
3278.00,3.097691e-04
3279.00,2.964055e-04
3280.00,2.706508e-04
3281.00,2.657871e-04
3282.00,3.465161e-04
3283.00,3.629116e-04
3284.00,3.804346e-04
3285.00,3.438709e-04
3286.00,3.044885e-04
3287.00,2.777864e-04
3288.00,2.713424e-04
3289.00,3.755882e-04
3290.00,4.356969e-04
3291.00,4.776347e-04
3292.00,4.214047e-04
3293.00,3.608238e-04
3294.00,2.740133e-04
3295.00,2.514651e-04
3296.00,3.210086e-04
3297.00,3.361134e-04
3298.00,3.851618e-04
3299.00,3.461021e-04
3300.00,2.842265e-04
3301.00,2.302849e-04
3302.00,2.299013e-04
3303.00,3.206158e-04
3304.00,3.481855e-04
3305.00,4.018270e-04
3306.00,3.483144e-04
3307.00,2.803116e-04
3308.00,2.256696e-04
3309.00,2.333223e-04
3310.00,3.188397e-04
3311.00,3.597509e-04
3312.00,4.539501e-04
3313.00,3.791512e-04
3314.00,2.892888e-04
3315.00,2.359166e-04
3316.00,2.464181e-04
3317.00,3.302472e-04
3318.00,3.450532e-04
3319.00,3.789694e-04
3320.00,3.316524e-04
3321.00,2.654523e-04
3322.00,2.175204e-04
3323.00,2.204751e-04
3324.00,3.165337e-04
3325.00,3.839351e-04
3326.00,4.430893e-04
3327.00,3.866503e-04
3328.00,3.011092e-04
3329.00,2.355138e-04
3330.00,2.360700e-04
3331.00,3.240812e-04
3332.00,3.650391e-04
3333.00,4.134431e-04
3334.00,3.769797e-04
3335.00,2.971376e-04
3336.00,2.240233e-04
3337.00,2.190109e-04
3338.00,2.892992e-04
3339.00,3.477949e-04
3340.00,4.174142e-04
3341.00,3.882487e-04
3342.00,3.223319e-04
3343.00,2.633928e-04
3344.00,2.573634e-04
3345.00,3.523345e-04
3346.00,4.173922e-04
3347.00,4.370630e-04
3348.00,3.544690e-04
3349.00,2.544821e-04
3350.00,2.078331e-04
3351.00,2.164467e-04
3352.00,3.066599e-04
3353.00,4.047584e-04
3354.00,4.483513e-04
3355.00,3.875316e-04
3356.00,3.012727e-04
3357.00,2.540618e-04
3358.00,2.610158e-04
3359.00,3.436056e-04
3360.00,3.973832e-04
3361.00,4.382227e-04
3362.00,4.177156e-04
3363.00,3.864141e-04
3364.00,3.646434e-04
3365.00,2.968713e-04
3366.00,2.623991e-04
3367.00,2.530566e-04
3368.00,3.126363e-04
3369.00,3.424761e-04
3370.00,3.553058e-04
3371.00,3.509185e-04
3372.00,2.941804e-04
3373.00,2.610731e-04
3374.00,2.389677e-04
3375.00,2.901259e-04
3376.00,3.161409e-04
3377.00,3.235145e-04
3378.00,3.259442e-04
3379.00,2.892038e-04
3380.00,2.821746e-04
3381.00,2.745785e-04
3382.00,3.440073e-04
3383.00,3.738266e-04
3384.00,3.837682e-04
3385.00,3.769919e-04
3386.00,2.998407e-04
3387.00,2.570209e-04
3388.00,2.455277e-04
3389.00,2.964904e-04
3390.00,3.233212e-04
3391.00,3.165295e-04
3392.00,3.050080e-04
3393.00,2.775558e-04
3394.00,2.446063e-04
3395.00,2.459059e-04
3396.00,3.128669e-04
3397.00,3.562754e-04
3398.00,3.748912e-04
3399.00,3.676771e-04
3400.00,2.860418e-04
3401.00,2.421334e-04
3402.00,2.191327e-04
3403.00,2.670440e-04
3404.00,3.196262e-04
3405.00,3.518914e-04
3406.00,3.542252e-04
3407.00,2.985697e-04
3408.00,2.706334e-04
3409.00,2.783613e-04
3410.00,3.950379e-04
3411.00,5.761782e-04
3412.00,6.888316e-04
3413.00,6.958995e-04
3414.00,4.878326e-04
3415.00,3.491899e-04
3416.00,2.992335e-04
3417.00,3.348702e-04
3418.00,3.891811e-04
3419.00,3.752166e-04
3420.00,3.570305e-04
3421.00,2.732849e-04
3422.00,2.226277e-04
3423.00,2.384319e-04
3424.00,3.115916e-04
3425.00,3.842189e-04
3426.00,4.085964e-04
3427.00,3.739352e-04
3428.00,2.742059e-04
3429.00,2.167159e-04
3430.00,2.174323e-04
3431.00,2.955049e-04
3432.00,3.903735e-04
3433.00,4.653774e-04
3434.00,4.991001e-04
3435.00,4.450513e-04
3436.00,4.120205e-04
3437.00,4.345943e-04
3438.00,5.522866e-04
3439.00,5.771918e-04
3440.00,4.970414e-04
3441.00,4.183366e-04
3442.00,2.905672e-04
3443.00,2.332367e-04
3444.00,2.342378e-04
3445.00,3.005860e-04
3446.00,3.608296e-04
3447.00,3.857106e-04
3448.00,3.874048e-04
3449.00,2.953750e-04
3450.00,2.410249e-04
3451.00,2.362385e-04
3452.00,3.105445e-04
3453.00,3.812923e-04
3454.00,3.879087e-04
3455.00,3.616374e-04
3456.00,2.615039e-04
3457.00,2.113928e-04
3458.00,2.024202e-04
3459.00,2.611580e-04
3460.00,3.225450e-04
3461.00,3.471916e-04
3462.00,3.657475e-04
3463.00,2.742449e-04
3464.00,2.417076e-04
3465.00,2.490294e-04
3466.00,3.381904e-04
3467.00,4.331114e-04
3468.00,4.193964e-04
3469.00,3.654525e-04
3470.00,2.464831e-04
3471.00,2.198160e-04
3472.00,2.405988e-04
3473.00,3.314833e-04
3474.00,4.116061e-04
3475.00,4.115584e-04
3476.00,3.881725e-04
3477.00,3.375535e-04
3478.00,3.359649e-04
3479.00,2.941741e-04
3480.00,2.777280e-04
3481.00,2.763876e-04
3482.00,3.080890e-04
3483.00,3.758048e-04
3484.00,3.784462e-04
3485.00,3.829026e-04
3486.00,3.509374e-04
3487.00,3.326238e-04
3488.00,3.072894e-04
3489.00,3.451564e-04
3490.00,3.915345e-04
3491.00,3.807482e-04
3492.00,3.576931e-04
3493.00,3.004164e-04
3494.00,2.581090e-04
3495.00,2.605993e-04
3496.00,3.161468e-04
3497.00,3.418894e-04
3498.00,3.448697e-04
3499.00,3.552229e-04
3500.00,3.043294e-04
3501.00,2.929104e-04
3502.00,2.881587e-04
3503.00,3.509051e-04
3504.00,3.878819e-04
3505.00,3.730166e-04
3506.00,3.708592e-04
3507.00,3.078102e-04
3508.00,2.707158e-04
3509.00,2.592357e-04
3510.00,3.002417e-04
3511.00,3.404752e-04
3512.00,3.535011e-04
3513.00,3.410473e-04
3514.00,2.851487e-04
3515.00,2.590855e-04
3516.00,2.398991e-04
3517.00,2.861063e-04
3518.00,3.053733e-04
3519.00,3.110595e-04
3520.00,3.354893e-04
3521.00,2.774043e-04
3522.00,2.618119e-04
3523.00,2.666069e-04
3524.00,3.152745e-04
3525.00,3.714194e-04
3526.00,3.662901e-04
3527.00,3.495729e-04
3528.00,2.549340e-04
3529.00,2.298768e-04
3530.00,2.422082e-04
3531.00,3.129082e-04
3532.00,3.726343e-04
3533.00,3.802683e-04
3534.00,3.831318e-04
3535.00,3.153697e-04
3536.00,3.141602e-04
3537.00,3.450022e-04
3538.00,5.042425e-04
3539.00,5.873454e-04
3540.00,5.351171e-04
3541.00,4.609707e-04
3542.00,3.040524e-04
3543.00,2.498075e-04
3544.00,2.463834e-04
3545.00,3.087660e-04
3546.00,3.476419e-04
3547.00,3.547307e-04
3548.00,3.336450e-04
3549.00,2.516256e-04
3550.00,2.374403e-04
3551.00,2.528344e-04
3552.00,3.321680e-04
3553.00,3.727525e-04
3554.00,3.768863e-04
3555.00,3.619714e-04
3556.00,2.531538e-04
3557.00,2.143928e-04
3558.00,2.322091e-04
3559.00,3.149071e-04
3560.00,3.800592e-04
3561.00,4.144804e-04
3562.00,4.094903e-04
3563.00,3.042042e-04
3564.00,2.505797e-04
3565.00,2.389280e-04
3566.00,3.141230e-04
3567.00,3.605837e-04
3568.00,3.814924e-04
3569.00,3.555499e-04
3570.00,2.670627e-04
3571.00,2.433054e-04
3572.00,2.433155e-04
3573.00,3.127230e-04
3574.00,3.411475e-04
3575.00,3.593127e-04
3576.00,3.397520e-04
3577.00,2.575488e-04
3578.00,2.359124e-04
3579.00,2.464583e-04
3580.00,3.663945e-04
3581.00,4.213211e-04
3582.00,4.227323e-04
3583.00,3.487638e-04
3584.00,2.409892e-04
3585.00,2.332160e-04
3586.00,2.553735e-04
3587.00,3.577374e-04
3588.00,4.190192e-04
3589.00,4.425182e-04
3590.00,3.898279e-04
3591.00,3.162249e-04
3592.00,2.912780e-04
3593.00,2.635049e-04
3594.00,2.501245e-04
3595.00,2.415108e-04
3596.00,2.960780e-04
3597.00,3.289274e-04
3598.00,3.297150e-04
3599.00,3.157434e-04
3600.00,2.673368e-04
3601.00,2.620171e-04
3602.00,2.528223e-04
3603.00,2.894597e-04
3604.00,3.147030e-04
3605.00,3.358022e-04
3606.00,3.404302e-04
3607.00,3.190439e-04
3608.00,3.263936e-04
3609.00,3.277275e-04
3610.00,3.792543e-04
3611.00,4.054362e-04
3612.00,4.020580e-04
3613.00,3.945754e-04
3614.00,3.366270e-04
3615.00,3.057099e-04
3616.00,2.735661e-04
3617.00,2.978732e-04
3618.00,2.900361e-04
3619.00,2.918257e-04
3620.00,2.884761e-04
3621.00,2.663266e-04
3622.00,2.603263e-04
3623.00,2.412337e-04
3624.00,2.836988e-04
3625.00,2.929733e-04
3626.00,2.881874e-04
3627.00,2.816968e-04
3628.00,2.661255e-04
3629.00,2.578668e-04
3630.00,2.493053e-04
3631.00,2.994764e-04
3632.00,2.959396e-04
3633.00,3.064012e-04
3634.00,3.136338e-04
3635.00,2.862463e-04
3636.00,2.784764e-04
3637.00,2.764304e-04
3638.00,3.268433e-04
3639.00,3.263947e-04
3640.00,3.285779e-04
3641.00,3.026777e-04
3642.00,2.670257e-04
3643.00,2.507807e-04
3644.00,2.448986e-04
3645.00,3.003792e-04
3646.00,3.342078e-04
3647.00,3.603189e-04
3648.00,3.345203e-04
3649.00,2.580241e-04
3650.00,2.286374e-04
3651.00,2.271789e-04
3652.00,2.891473e-04
3653.00,3.358156e-04
3654.00,3.771550e-04
3655.00,3.669045e-04
3656.00,2.911327e-04
3657.00,2.490724e-04
3658.00,2.503803e-04
3659.00,3.243632e-04
3660.00,3.836357e-04
3661.00,3.989190e-04
3662.00,3.564572e-04
3663.00,2.876542e-04
3664.00,2.541257e-04
3665.00,2.669004e-04
3666.00,3.436063e-04
3667.00,3.947231e-04
3668.00,4.281572e-04
3669.00,3.874533e-04
3670.00,2.927524e-04
3671.00,2.452361e-04
3672.00,2.465002e-04
3673.00,3.195024e-04
3674.00,3.621719e-04
3675.00,3.817454e-04
3676.00,3.578532e-04
3677.00,2.788909e-04
3678.00,2.280094e-04
3679.00,2.295335e-04
3680.00,2.951988e-04
3681.00,3.427785e-04
3682.00,3.668183e-04
3683.00,3.512077e-04
3684.00,2.877035e-04
3685.00,2.417133e-04
3686.00,2.512991e-04
3687.00,3.032603e-04
3688.00,3.331054e-04
3689.00,3.618691e-04
3690.00,3.240566e-04
3691.00,2.668871e-04
3692.00,2.348570e-04
3693.00,2.496757e-04
3694.00,3.212974e-04
3695.00,3.917741e-04
3696.00,4.208386e-04
3697.00,3.412252e-04
3698.00,2.622114e-04
3699.00,2.245692e-04
3700.00,2.359892e-04
3701.00,3.000200e-04
3702.00,3.723990e-04
3703.00,4.155339e-04
3704.00,3.880602e-04
3705.00,3.452364e-04
3706.00,3.475215e-04
3707.00,4.134913e-04
3708.00,5.426613e-04
3709.00,6.141380e-04
3710.00,5.741791e-04
3711.00,4.388582e-04
3712.00,3.425362e-04
3713.00,2.913838e-04
3714.00,2.693606e-04
3715.00,2.462503e-04
3716.00,2.464871e-04
3717.00,2.933687e-04
3718.00,3.218443e-04
3719.00,3.170551e-04
3720.00,3.005546e-04
3721.00,2.840153e-04
3722.00,2.553828e-04
3723.00,2.584342e-04
3724.00,2.889891e-04
3725.00,3.007667e-04
3726.00,3.187005e-04
3727.00,3.336424e-04
3728.00,3.369863e-04
3729.00,2.984153e-04
3730.00,2.877602e-04
3731.00,3.295766e-04
3732.00,3.425615e-04
3733.00,3.463499e-04
3734.00,3.382291e-04
3735.00,3.146447e-04
3736.00,2.820016e-04
3737.00,2.784320e-04
3738.00,3.131597e-04
3739.00,3.315510e-04
3740.00,3.352215e-04
3741.00,3.331501e-04
3742.00,3.187946e-04
3743.00,2.884631e-04
3744.00,2.803362e-04
3745.00,3.234016e-04
3746.00,3.382790e-04
3747.00,3.528543e-04
3748.00,3.805913e-04
3749.00,3.804397e-04
3750.00,3.227418e-04
3751.00,3.114656e-04
3752.00,3.435421e-04
3753.00,3.579624e-04
3754.00,3.534333e-04
3755.00,3.409305e-04
3756.00,3.352725e-04
3757.00,2.919083e-04
3758.00,2.887126e-04
3759.00,3.284074e-04
3760.00,3.735625e-04
3761.00,3.847475e-04
3762.00,3.537383e-04
3763.00,3.017569e-04
3764.00,2.533431e-04
3765.00,2.697046e-04
3766.00,3.139975e-04
3767.00,3.392285e-04
3768.00,3.314060e-04
3769.00,2.987302e-04
3770.00,2.473088e-04
3771.00,2.153765e-04
3772.00,2.468959e-04
3773.00,3.178316e-04
3774.00,4.053630e-04
3775.00,4.419834e-04
3776.00,4.258548e-04
3777.00,3.654677e-04
3778.00,3.139379e-04
3779.00,3.202490e-04
3780.00,3.538226e-04
3781.00,3.787700e-04
3782.00,3.598761e-04
3783.00,3.313500e-04
3784.00,2.694851e-04
3785.00,2.333839e-04
3786.00,2.518902e-04
3787.00,3.103443e-04
3788.00,3.928174e-04
3789.00,4.244932e-04
3790.00,4.124463e-04
3791.00,3.424222e-04
3792.00,2.942923e-04
3793.00,3.183493e-04
3794.00,3.615773e-04
3795.00,4.196231e-04
3796.00,4.160719e-04
3797.00,3.569177e-04
3798.00,2.774282e-04
3799.00,2.324658e-04
3800.00,2.577355e-04
3801.00,3.284112e-04
3802.00,3.982615e-04
3803.00,4.066897e-04
3804.00,3.572949e-04
3805.00,2.902517e-04
3806.00,2.454060e-04
3807.00,2.632770e-04
3808.00,3.217417e-04
3809.00,3.776090e-04
3810.00,3.825108e-04
3811.00,3.244988e-04
3812.00,2.496339e-04
3813.00,2.256958e-04
3814.00,2.456648e-04
3815.00,3.030176e-04
3816.00,3.612600e-04
3817.00,3.636459e-04
3818.00,3.082714e-04
3819.00,2.371509e-04
3820.00,2.256084e-04
3821.00,2.567060e-04
3822.00,3.273640e-04
3823.00,4.010603e-04
3824.00,4.214859e-04
3825.00,3.919109e-04
3826.00,3.456568e-04
3827.00,3.062189e-04
3828.00,2.769445e-04
3829.00,2.472721e-04
3830.00,2.480638e-04
3831.00,2.757237e-04
3832.00,2.998420e-04
3833.00,2.979895e-04
3834.00,2.924252e-04
3835.00,2.827629e-04
3836.00,2.658788e-04
3837.00,2.765063e-04
3838.00,3.102875e-04
3839.00,3.489230e-04
3840.00,3.533913e-04
3841.00,3.576487e-04
3842.00,3.493950e-04
3843.00,3.190138e-04
3844.00,3.189138e-04
3845.00,3.467479e-04
3846.00,3.593441e-04
3847.00,3.551125e-04
3848.00,3.445295e-04
3849.00,3.473371e-04
3850.00,3.320805e-04
3851.00,3.603201e-04
3852.00,5.054584e-04
3853.00,6.416826e-04
3854.00,6.579059e-04
3855.00,6.129210e-04
3856.00,5.217944e-04
3857.00,4.073601e-04
3858.00,3.457967e-04
3859.00,3.533048e-04
3860.00,3.334738e-04
3861.00,3.086748e-04
3862.00,2.919213e-04
3863.00,2.843227e-04
3864.00,2.813245e-04
3865.00,2.903742e-04
3866.00,3.421922e-04
3867.00,3.569176e-04
3868.00,3.519464e-04
3869.00,3.295069e-04
3870.00,2.912144e-04
3871.00,2.603876e-04
3872.00,2.495416e-04
3873.00,2.912322e-04
3874.00,3.168663e-04
3875.00,3.307507e-04
3876.00,3.138824e-04
3877.00,2.685808e-04
3878.00,2.527028e-04
3879.00,2.630000e-04
3880.00,3.379666e-04
3881.00,3.808630e-04
3882.00,3.860806e-04
3883.00,3.459729e-04
3884.00,2.598838e-04
3885.00,2.274062e-04
3886.00,2.245747e-04
3887.00,2.672194e-04
3888.00,2.955109e-04
3889.00,3.107993e-04
3890.00,3.119567e-04
3891.00,2.683781e-04
3892.00,2.589766e-04
3893.00,2.814539e-04
3894.00,3.781195e-04
3895.00,4.609363e-04
3896.00,4.731202e-04
3897.00,4.200156e-04
3898.00,3.181226e-04
3899.00,2.645202e-04
3900.00,2.500423e-04
3901.00,2.944956e-04
3902.00,3.261432e-04
3903.00,3.525724e-04
3904.00,3.441301e-04
3905.00,2.790299e-04
3906.00,2.704924e-04
3907.00,2.850849e-04
3908.00,3.538168e-04
3909.00,4.275203e-04
3910.00,4.507307e-04
3911.00,4.331710e-04
3912.00,3.260751e-04
3913.00,2.852452e-04
3914.00,2.670876e-04
3915.00,3.002649e-04
3916.00,3.501280e-04
3917.00,3.514749e-04
3918.00,3.200872e-04
3919.00,2.442377e-04
3920.00,2.135217e-04
3921.00,2.372148e-04
3922.00,3.314707e-04
3923.00,4.321937e-04
3924.00,4.493843e-04
3925.00,3.919204e-04
3926.00,2.984228e-04
3927.00,2.697446e-04
3928.00,2.841465e-04
3929.00,3.427911e-04
3930.00,4.092277e-04
3931.00,4.024961e-04
3932.00,3.452467e-04
3933.00,2.589230e-04
3934.00,2.377882e-04
3935.00,2.544527e-04
3936.00,3.158098e-04
3937.00,3.708611e-04
3938.00,3.553828e-04
3939.00,3.323935e-04
3940.00,2.940816e-04
3941.00,2.911573e-04
3942.00,2.871043e-04
3943.00,2.683624e-04
3944.00,3.042886e-04
3945.00,3.375312e-04
3946.00,3.854976e-04
3947.00,3.891731e-04
3948.00,3.969768e-04
3949.00,3.884887e-04
3950.00,3.455660e-04
3951.00,3.460529e-04
3952.00,3.497143e-04
3953.00,3.814955e-04
3954.00,3.559911e-04
3955.00,3.319925e-04
3956.00,3.009990e-04
3957.00,2.780435e-04
3958.00,2.885304e-04
3959.00,2.945385e-04
3960.00,3.309287e-04
3961.00,3.109107e-04
3962.00,3.143184e-04
3963.00,3.091739e-04
3964.00,2.733772e-04
3965.00,2.928877e-04
3966.00,2.840317e-04
3967.00,3.103071e-04
3968.00,2.919095e-04
3969.00,2.834654e-04
3970.00,2.709222e-04
3971.00,2.392228e-04
3972.00,2.550990e-04
3973.00,2.633306e-04
3974.00,2.942612e-04
3975.00,2.866909e-04
3976.00,2.926200e-04
3977.00,2.747885e-04
3978.00,2.582592e-04
3979.00,2.792926e-04
3980.00,2.780717e-04
3981.00,3.190874e-04
3982.00,3.115218e-04
3983.00,3.336613e-04
3984.00,3.223842e-04
3985.00,2.870832e-04
3986.00,3.039659e-04
3987.00,3.089915e-04
3988.00,3.887102e-04
3989.00,3.607941e-04
3990.00,3.474137e-04
3991.00,2.875052e-04
3992.00,2.361163e-04
3993.00,2.630416e-04
3994.00,2.908012e-04
3995.00,3.889177e-04
3996.00,3.896897e-04
3997.00,3.873428e-04
3998.00,3.215467e-04
3999.00,2.582576e-04
4000.00,2.949966e-04
4001.00,3.015643e-04
4002.00,3.833629e-04
4003.00,3.693202e-04
4004.00,3.544781e-04
4005.00,2.874435e-04
4006.00,2.524799e-04
4007.00,2.890239e-04
4008.00,3.325630e-04
4009.00,4.379089e-04
4010.00,4.124808e-04
4011.00,4.286902e-04
4012.00,3.515859e-04
4013.00,2.933010e-04
4014.00,3.123390e-04
4015.00,3.163237e-04
4016.00,4.095804e-04
4017.00,3.671609e-04
4018.00,3.582987e-04
4019.00,2.851241e-04
4020.00,2.364041e-04
4021.00,2.673695e-04
4022.00,2.974667e-04
4023.00,3.944233e-04
4024.00,3.504246e-04
4025.00,3.472036e-04
4026.00,2.850485e-04
4027.00,2.298782e-04
4028.00,2.595285e-04
4029.00,2.705677e-04
4030.00,3.468343e-04
4031.00,3.254384e-04
4032.00,3.294972e-04
4033.00,2.661017e-04
4034.00,2.255574e-04
4035.00,2.686539e-04
4036.00,3.061961e-04
4037.00,3.971363e-04
4038.00,3.457954e-04
4039.00,2.951650e-04
4040.00,2.303223e-04
4041.00,2.043551e-04
4042.00,2.491614e-04
4043.00,2.899279e-04
4044.00,4.009729e-04
4045.00,3.679046e-04
4046.00,3.346589e-04
4047.00,2.733021e-04
4048.00,2.428599e-04
4049.00,2.955047e-04
4050.00,3.439496e-04
4051.00,4.344972e-04
4052.00,3.782678e-04
4053.00,3.666803e-04
4054.00,3.118265e-04
4055.00,2.861515e-04
4056.00,2.897899e-04
4057.00,2.527601e-04
4058.00,2.838555e-04
4059.00,2.846979e-04
4060.00,3.373114e-04
4061.00,3.318578e-04
4062.00,3.216789e-04
4063.00,3.235934e-04
4064.00,2.722917e-04
4065.00,3.044116e-04
4066.00,2.907069e-04
4067.00,3.302268e-04
4068.00,3.310696e-04
4069.00,3.428776e-04
4070.00,3.506399e-04
4071.00,3.011861e-04
4072.00,3.575470e-04
4073.00,3.456094e-04
4074.00,3.694093e-04
4075.00,3.532373e-04
4076.00,3.233752e-04
4077.00,3.264146e-04
4078.00,2.664270e-04
4079.00,2.945752e-04
4080.00,2.832468e-04
4081.00,3.122002e-04
4082.00,3.204958e-04
4083.00,3.116003e-04
4084.00,3.176582e-04
4085.00,2.666027e-04
4086.00,2.932264e-04
4087.00,2.933770e-04
4088.00,3.153132e-04
4089.00,3.114690e-04
4090.00,3.056668e-04
4091.00,3.233669e-04
4092.00,2.780570e-04
4093.00,3.175474e-04
4094.00,3.132079e-04
4095.00,3.333191e-04
4096.00,3.468591e-04
4097.00,3.312598e-04
4098.00,3.296133e-04
4099.00,2.790077e-04
4100.00,2.927898e-04
4101.00,2.909633e-04
4102.00,3.359352e-04
4103.00,3.338695e-04
4104.00,3.284607e-04
4105.00,3.032425e-04
4106.00,2.394807e-04
4107.00,2.773156e-04
4108.00,3.171696e-04
4109.00,3.916132e-04
4110.00,3.936435e-04
4111.00,3.715878e-04
4112.00,2.988307e-04
4113.00,2.243114e-04
4114.00,2.574595e-04
4115.00,2.841269e-04
4116.00,3.386210e-04
4117.00,3.640592e-04
4118.00,3.482737e-04
4119.00,3.073949e-04
4120.00,2.547321e-04
4121.00,2.833631e-04
4122.00,2.991668e-04
4123.00,3.547877e-04
4124.00,3.633788e-04
4125.00,3.415841e-04
4126.00,2.892560e-04
4127.00,2.391803e-04
4128.00,2.722696e-04
4129.00,3.047553e-04
4130.00,3.682352e-04
4131.00,3.740742e-04
4132.00,3.437062e-04
4133.00,2.887360e-04
4134.00,2.509063e-04
4135.00,2.660886e-04
4136.00,2.925352e-04
4137.00,3.500916e-04
4138.00,3.463169e-04
4139.00,3.239421e-04
4140.00,2.688274e-04
4141.00,2.392296e-04
4142.00,2.715865e-04
4143.00,3.129817e-04
4144.00,3.763330e-04
4145.00,3.615260e-04
4146.00,3.239796e-04
4147.00,2.794187e-04
4148.00,2.545194e-04
4149.00,2.787065e-04
4150.00,3.077707e-04
4151.00,3.667444e-04
4152.00,3.711634e-04
4153.00,3.394604e-04
4154.00,2.887933e-04
4155.00,2.463683e-04
4156.00,2.644164e-04
4157.00,3.180671e-04
4158.00,3.850826e-04
4159.00,3.891201e-04
4160.00,3.407958e-04
4161.00,2.876848e-04
4162.00,2.590986e-04
4163.00,2.714201e-04
4164.00,3.383924e-04
4165.00,4.078300e-04
4166.00,4.234487e-04
4167.00,4.087861e-04
4168.00,3.636179e-04
4169.00,3.331532e-04
4170.00,3.100091e-04
4171.00,2.816646e-04
4172.00,2.721285e-04
4173.00,2.797754e-04
4174.00,2.907854e-04
4175.00,2.993129e-04
4176.00,3.234379e-04
4177.00,3.117638e-04
4178.00,3.117130e-04
4179.00,3.269496e-04
4180.00,3.480882e-04
4181.00,3.597511e-04
4182.00,3.301052e-04
4183.00,3.302995e-04
4184.00,3.193580e-04
4185.00,2.949668e-04
4186.00,3.031120e-04
4187.00,3.322949e-04
4188.00,3.450167e-04
4189.00,3.403633e-04
4190.00,3.413701e-04
4191.00,3.260293e-04
4192.00,3.152763e-04
4193.00,3.274077e-04
4194.00,3.474655e-04
4195.00,3.551837e-04
4196.00,3.513665e-04
4197.00,3.457904e-04
4198.00,3.148413e-04
4199.00,2.967624e-04
4200.00,2.906523e-04
4201.00,3.098714e-04
4202.00,3.185389e-04
4203.00,3.273991e-04
4204.00,3.368925e-04
4205.00,3.138229e-04
4206.00,3.005645e-04
4207.00,2.987147e-04
4208.00,3.271347e-04
4209.00,3.356028e-04
4210.00,3.214634e-04
4211.00,3.223199e-04
4212.00,3.391872e-04
4213.00,3.731414e-04
4214.00,4.587577e-04
4215.00,7.310180e-04
4216.00,1.113746e-03
4217.00,1.644834e-03
4218.00,1.885886e-03
4219.00,1.510920e-03
4220.00,1.004819e-03
4221.00,6.405412e-04
4222.00,4.973769e-04
4223.00,4.095892e-04
4224.00,3.606318e-04
4225.00,3.190945e-04
4226.00,2.559415e-04
4227.00,2.356110e-04
4228.00,2.346702e-04
4229.00,2.797803e-04
4230.00,3.205752e-04
4231.00,3.404372e-04
4232.00,3.276668e-04
4233.00,2.623834e-04
4234.00,2.407225e-04
4235.00,2.509295e-04
4236.00,2.904417e-04
4237.00,3.236019e-04
4238.00,3.601408e-04
4239.00,3.562279e-04
4240.00,2.909094e-04
4241.00,2.663032e-04
4242.00,2.655591e-04
4243.00,3.093650e-04
4244.00,3.561612e-04
4245.00,3.609512e-04
4246.00,3.388781e-04
4247.00,2.800997e-04
4248.00,2.529891e-04
4249.00,2.502688e-04
4250.00,2.878565e-04
4251.00,3.153662e-04
4252.00,3.057922e-04
4253.00,2.748200e-04
4254.00,2.307675e-04
4255.00,2.179537e-04
4256.00,2.464122e-04
4257.00,3.085721e-04
4258.00,3.681161e-04
4259.00,3.942394e-04
4260.00,3.650126e-04
4261.00,2.886287e-04
4262.00,2.587550e-04
4263.00,2.605715e-04
4264.00,3.016696e-04
4265.00,3.591492e-04
4266.00,3.602314e-04
4267.00,3.337589e-04
4268.00,2.861608e-04
4269.00,2.764968e-04
4270.00,2.842116e-04
4271.00,3.456509e-04
4272.00,4.154123e-04
4273.00,4.063684e-04
4274.00,3.424630e-04
4275.00,2.761823e-04
4276.00,2.526881e-04
4277.00,2.552385e-04
4278.00,2.965542e-04
4279.00,3.411649e-04
4280.00,3.290368e-04
4281.00,2.827095e-04
4282.00,2.211914e-04
4283.00,2.122901e-04
4284.00,2.471369e-04
4285.00,3.187048e-04
4286.00,3.857178e-04
4287.00,3.876317e-04
4288.00,3.565020e-04
4289.00,3.248334e-04
4290.00,3.159150e-04
4291.00,2.910633e-04
4292.00,2.753549e-04
4293.00,2.876995e-04
4294.00,2.920967e-04
4295.00,3.258381e-04
4296.00,3.755066e-04
4297.00,4.218485e-04
4298.00,4.249469e-04
4299.00,4.080449e-04
4300.00,4.095984e-04
4301.00,3.829432e-04
4302.00,3.760475e-04
4303.00,3.645916e-04
4304.00,3.544363e-04
4305.00,3.269239e-04
4306.00,2.949046e-04
4307.00,2.922973e-04
4308.00,2.864351e-04
4309.00,2.881006e-04
4310.00,2.820718e-04
4311.00,2.789453e-04
4312.00,2.860032e-04
4313.00,2.847835e-04
4314.00,2.966734e-04
4315.00,3.087841e-04
4316.00,3.240763e-04
4317.00,3.199430e-04
4318.00,3.178507e-04
4319.00,3.035652e-04
4320.00,2.907180e-04
4321.00,2.989643e-04
4322.00,2.981605e-04
4323.00,3.065689e-04
4324.00,3.138798e-04
4325.00,3.118483e-04
4326.00,2.970475e-04
4327.00,2.776152e-04
4328.00,2.779601e-04
4329.00,2.903262e-04
4330.00,3.020946e-04
4331.00,3.110692e-04
4332.00,3.178453e-04
4333.00,3.249767e-04
4334.00,3.210098e-04
4335.00,3.196829e-04
4336.00,3.215068e-04
4337.00,3.382802e-04
4338.00,3.266643e-04
4339.00,2.956856e-04
4340.00,2.438689e-04
4341.00,2.287791e-04
4342.00,2.497904e-04
4343.00,2.949753e-04
4344.00,3.388019e-04
4345.00,3.459773e-04
4346.00,3.271145e-04
4347.00,2.760616e-04
4348.00,2.574589e-04
4349.00,2.730439e-04
4350.00,3.056778e-04
4351.00,3.470888e-04
4352.00,3.666414e-04
4353.00,3.437974e-04
4354.00,2.891254e-04
4355.00,2.588830e-04
4356.00,2.664258e-04
4357.00,3.027496e-04
4358.00,3.479764e-04
4359.00,3.563242e-04
4360.00,3.431483e-04
4361.00,3.043734e-04
4362.00,2.826354e-04
4363.00,3.166795e-04
4364.00,3.891800e-04
4365.00,4.427222e-04
4366.00,4.380456e-04
4367.00,3.931935e-04
4368.00,3.149625e-04
4369.00,2.743884e-04
4370.00,2.678554e-04
4371.00,3.030635e-04
4372.00,3.441817e-04
4373.00,3.362199e-04
4374.00,2.987697e-04
4375.00,2.604206e-04
4376.00,2.534989e-04
4377.00,2.802243e-04
4378.00,3.548179e-04
4379.00,4.093719e-04
4380.00,4.045872e-04
4381.00,3.596270e-04
4382.00,2.867598e-04
4383.00,2.480154e-04
4384.00,2.334260e-04
4385.00,2.572499e-04
4386.00,2.862569e-04
4387.00,2.742217e-04
4388.00,2.409562e-04
4389.00,2.096758e-04
4390.00,2.053017e-04
4391.00,2.324287e-04
4392.00,3.002099e-04
4393.00,3.346650e-04
4394.00,3.416070e-04
4395.00,2.862961e-04
4396.00,2.400581e-04
4397.00,2.282418e-04
4398.00,2.421774e-04
4399.00,3.144537e-04
4400.00,3.866648e-04
4401.00,4.581370e-04
4402.00,4.635308e-04
4403.00,5.080050e-04
4404.00,5.986597e-04
4405.00,6.760876e-04
4406.00,6.933601e-04
4407.00,6.570882e-04
4408.00,6.154257e-04
4409.00,4.819586e-04
4410.00,3.961948e-04
4411.00,3.402720e-04
4412.00,3.062076e-04
4413.00,3.030787e-04
4414.00,3.209945e-04
4415.00,3.814801e-04
4416.00,4.578524e-04
4417.00,5.247805e-04
4418.00,5.700579e-04
4419.00,5.811023e-04
4420.00,5.468527e-04
4421.00,5.218432e-04
4422.00,5.086628e-04
4423.00,4.776054e-04
4424.00,4.513075e-04
4425.00,4.141978e-04
4426.00,3.589160e-04
4427.00,3.109638e-04
4428.00,2.835740e-04
4429.00,2.765681e-04
4430.00,2.852200e-04
4431.00,2.915042e-04
4432.00,2.944221e-04
4433.00,3.095671e-04
4434.00,3.187072e-04
4435.00,3.355219e-04
4436.00,3.845281e-04
4437.00,4.151900e-04
4438.00,4.081537e-04
4439.00,3.813525e-04
4440.00,3.562483e-04
4441.00,3.474558e-04
4442.00,3.330615e-04
4443.00,3.381922e-04
4444.00,3.385892e-04
4445.00,3.051001e-04
4446.00,2.896095e-04
4447.00,2.871800e-04
4448.00,2.797367e-04
4449.00,2.890878e-04
4450.00,3.195754e-04
4451.00,3.747421e-04
4452.00,3.895283e-04
4453.00,3.727982e-04
4454.00,3.218206e-04
4455.00,2.993623e-04
4456.00,3.272513e-04
4457.00,3.802672e-04
4458.00,4.810446e-04
4459.00,5.012965e-04
4460.00,4.884755e-04
4461.00,4.433453e-04
4462.00,4.032931e-04
4463.00,4.019170e-04
4464.00,4.206773e-04
4465.00,4.192014e-04
4466.00,3.743929e-04
4467.00,3.244230e-04
4468.00,2.730406e-04
4469.00,2.520068e-04
4470.00,2.775373e-04
4471.00,3.198318e-04
4472.00,3.546111e-04
4473.00,3.444965e-04
4474.00,3.121710e-04
4475.00,2.699812e-04
4476.00,2.484201e-04
4477.00,2.618661e-04
4478.00,2.983213e-04
4479.00,3.492986e-04
4480.00,3.483532e-04
4481.00,3.052218e-04
4482.00,2.504321e-04
4483.00,2.086449e-04
4484.00,2.059955e-04
4485.00,2.214834e-04
4486.00,2.392319e-04
4487.00,2.405966e-04
4488.00,2.349416e-04
4489.00,2.133433e-04
4490.00,2.019834e-04
4491.00,2.417618e-04
4492.00,2.830887e-04
4493.00,3.394877e-04
4494.00,3.576398e-04
4495.00,3.404505e-04
4496.00,2.878269e-04
4497.00,2.602040e-04
4498.00,2.821775e-04
4499.00,3.208831e-04
4500.00,3.736715e-04
4501.00,3.488117e-04
4502.00,2.970654e-04
4503.00,2.388161e-04
4504.00,2.182624e-04
4505.00,2.545034e-04
4506.00,3.177800e-04
4507.00,3.822641e-04
4508.00,3.673527e-04
4509.00,3.223002e-04
4510.00,2.687355e-04
4511.00,2.527406e-04
4512.00,2.847023e-04
4513.00,3.245184e-04
4514.00,3.498087e-04
4515.00,3.603824e-04
4516.00,3.425612e-04
4517.00,3.279598e-04
4518.00,3.165669e-04
4519.00,3.066901e-04
4520.00,3.060720e-04
4521.00,3.026240e-04
4522.00,3.022170e-04
4523.00,3.074753e-04
4524.00,3.069169e-04
4525.00,2.979824e-04
4526.00,2.945402e-04
4527.00,2.828423e-04
4528.00,2.710984e-04
4529.00,2.877218e-04
4530.00,3.069256e-04
4531.00,3.075425e-04
4532.00,2.973336e-04
4533.00,2.952178e-04
4534.00,2.903643e-04
4535.00,2.817332e-04
4536.00,2.875869e-04
4537.00,2.958499e-04
4538.00,2.821047e-04
4539.00,2.719712e-04
4540.00,2.631337e-04
4541.00,2.627488e-04
4542.00,2.663370e-04
4543.00,2.815296e-04
4544.00,2.982392e-04
4545.00,2.982299e-04
4546.00,2.901054e-04
4547.00,2.847961e-04
4548.00,2.770653e-04
4549.00,2.740663e-04
4550.00,2.839855e-04
4551.00,2.949843e-04
4552.00,2.851941e-04
4553.00,2.787395e-04
4554.00,2.786764e-04
4555.00,2.953352e-04
4556.00,3.093815e-04
4557.00,3.225906e-04
4558.00,3.387175e-04
4559.00,3.305545e-04
4560.00,3.307386e-04
4561.00,3.171728e-04
4562.00,2.901272e-04
4563.00,2.852961e-04
4564.00,3.027520e-04
4565.00,3.160973e-04
4566.00,3.076056e-04
4567.00,2.853993e-04
4568.00,2.415723e-04
4569.00,2.269036e-04
4570.00,2.432606e-04
4571.00,2.837527e-04
4572.00,3.242179e-04
4573.00,3.324928e-04
4574.00,3.104086e-04
4575.00,2.640143e-04
4576.00,2.428623e-04
4577.00,2.462728e-04
4578.00,2.780564e-04
4579.00,3.016891e-04
4580.00,3.024710e-04
4581.00,2.929999e-04
4582.00,2.544165e-04
4583.00,2.473546e-04
4584.00,2.719706e-04
4585.00,3.142217e-04
4586.00,3.577222e-04
4587.00,3.618147e-04
4588.00,3.498360e-04
4589.00,2.944468e-04
4590.00,2.615885e-04
4591.00,2.583527e-04
4592.00,2.807342e-04
4593.00,3.149292e-04
4594.00,3.104516e-04
4595.00,2.914853e-04
4596.00,2.450963e-04
4597.00,2.311431e-04
4598.00,2.458017e-04
4599.00,2.680178e-04
4600.00,3.024078e-04
4601.00,2.990713e-04
4602.00,2.920155e-04
4603.00,2.633677e-04
4604.00,2.512673e-04
4605.00,2.718468e-04
4606.00,3.116368e-04
4607.00,3.435469e-04
4608.00,3.417713e-04
4609.00,3.075092e-04
4610.00,2.497479e-04
4611.00,2.327183e-04
4612.00,2.517534e-04
4613.00,2.929091e-04
4614.00,3.353714e-04
4615.00,3.391461e-04
4616.00,3.046610e-04
4617.00,2.521684e-04
4618.00,2.374934e-04
4619.00,2.594977e-04
4620.00,3.096729e-04
4621.00,3.437669e-04
4622.00,3.256775e-04
4623.00,2.751508e-04
4624.00,2.258141e-04
4625.00,2.121039e-04
4626.00,2.432067e-04
4627.00,3.115586e-04
4628.00,3.720564e-04
4629.00,3.821962e-04
4630.00,3.450475e-04
4631.00,3.094980e-04
4632.00,2.788338e-04
4633.00,2.684742e-04
4634.00,2.649162e-04
4635.00,2.538249e-04
4636.00,2.688324e-04
4637.00,2.661182e-04
4638.00,2.681073e-04
4639.00,2.694895e-04
4640.00,2.675542e-04
4641.00,2.703948e-04
4642.00,2.672362e-04
4643.00,2.827109e-04
4644.00,2.908660e-04
4645.00,2.938373e-04
4646.00,2.997418e-04
4647.00,2.905630e-04
4648.00,2.773622e-04
4649.00,2.613206e-04
4650.00,2.667361e-04
4651.00,2.635474e-04
4652.00,2.647325e-04
4653.00,2.685201e-04
4654.00,2.664619e-04
4655.00,2.784831e-04
4656.00,2.709636e-04
4657.00,2.774360e-04
4658.00,2.788218e-04
4659.00,2.769814e-04
4660.00,2.792792e-04
4661.00,2.773705e-04
4662.00,2.849238e-04
4663.00,2.774187e-04
4664.00,2.816967e-04
4665.00,2.706842e-04
4666.00,2.626465e-04
4667.00,2.564444e-04
4668.00,2.577833e-04
4669.00,2.693300e-04
4670.00,2.812372e-04
4671.00,3.320261e-04
4672.00,3.493303e-04
4673.00,3.667274e-04
4674.00,3.688700e-04
4675.00,3.504702e-04
4676.00,3.495817e-04
4677.00,3.249100e-04
4678.00,3.377184e-04
4679.00,3.214414e-04
4680.00,3.098186e-04
4681.00,2.848076e-04
4682.00,2.314703e-04
4683.00,2.244756e-04
4684.00,2.286582e-04
4685.00,2.705827e-04
4686.00,2.943794e-04
4687.00,3.117352e-04
4688.00,2.984753e-04
4689.00,2.564587e-04
4690.00,2.491329e-04
4691.00,2.544124e-04
4692.00,2.877893e-04
4693.00,3.073726e-04
4694.00,3.025140e-04
4695.00,2.812136e-04
4696.00,2.350459e-04
4697.00,2.285405e-04
4698.00,2.398669e-04
4699.00,2.739978e-04
4700.00,2.877592e-04
4701.00,3.000982e-04
4702.00,2.821098e-04
4703.00,2.458985e-04
4704.00,2.371890e-04
4705.00,2.407582e-04
4706.00,2.867196e-04
4707.00,3.062329e-04
4708.00,2.991388e-04
4709.00,2.904957e-04
4710.00,2.522156e-04
4711.00,2.398451e-04
4712.00,2.525571e-04
4713.00,2.850871e-04
4714.00,3.070422e-04
4715.00,3.089097e-04
4716.00,2.835119e-04
4717.00,2.388723e-04
4718.00,2.167685e-04
4719.00,2.165258e-04
4720.00,2.584324e-04
4721.00,2.804156e-04
4722.00,3.036024e-04
4723.00,3.031837e-04
4724.00,2.744696e-04
4725.00,2.877911e-04
4726.00,3.410116e-04
4727.00,4.700627e-04
4728.00,5.715407e-04
4729.00,5.902200e-04
4730.00,5.107746e-04
4731.00,3.746613e-04
4732.00,3.035292e-04
4733.00,2.748313e-04
4734.00,3.029776e-04
4735.00,3.226510e-04
4736.00,3.175577e-04
4737.00,2.756476e-04
4738.00,2.243227e-04
4739.00,2.125241e-04
4740.00,2.241935e-04
4741.00,2.703748e-04
4742.00,2.983884e-04
4743.00,3.081896e-04
4744.00,2.934466e-04
4745.00,2.781625e-04
4746.00,2.733451e-04
4747.00,2.664625e-04
4748.00,2.770304e-04
4749.00,2.680515e-04
4750.00,2.807333e-04
4751.00,2.696935e-04
4752.00,2.576426e-04
4753.00,2.643952e-04
4754.00,2.544482e-04
4755.00,2.666590e-04
4756.00,2.581296e-04
4757.00,2.632797e-04
4758.00,2.524570e-04
4759.00,2.400650e-04
4760.00,2.445085e-04
4761.00,2.413433e-04
4762.00,2.467794e-04
4763.00,2.379989e-04
4764.00,2.511410e-04
4765.00,2.488356e-04
4766.00,2.504202e-04
4767.00,2.639578e-04
4768.00,2.697316e-04
4769.00,2.754199e-04
4770.00,2.620371e-04
4771.00,2.781195e-04
4772.00,2.634123e-04
4773.00,2.669487e-04
4774.00,2.704080e-04
4775.00,2.670498e-04
4776.00,2.677623e-04
4777.00,2.564903e-04
4778.00,2.679277e-04
4779.00,2.455740e-04
4780.00,2.389092e-04
4781.00,2.424182e-04
4782.00,2.432974e-04
4783.00,2.572739e-04
4784.00,2.529988e-04
4785.00,2.664268e-04
4786.00,2.612661e-04
4787.00,2.552992e-04
4788.00,2.531381e-04
4789.00,2.359192e-04
4790.00,2.402413e-04
4791.00,2.316174e-04
4792.00,2.393498e-04
4793.00,2.371856e-04
4794.00,2.359358e-04
4795.00,2.517770e-04
4796.00,2.565586e-04
4797.00,2.575964e-04
4798.00,2.556521e-04
4799.00,2.883366e-04
4800.00,2.954475e-04
4801.00,3.100318e-04
4802.00,2.914896e-04
4803.00,2.533239e-04
4804.00,2.513240e-04
4805.00,2.700468e-04
4806.00,3.627145e-04
4807.00,5.102576e-04
4808.00,6.326771e-04
4809.00,7.072376e-04
4810.00,6.511583e-04
4811.00,5.670631e-04
4812.00,4.633143e-04
4813.00,4.288901e-04
4814.00,3.840198e-04
4815.00,3.347408e-04
4816.00,2.983885e-04
4817.00,2.359924e-04
4818.00,2.128981e-04
4819.00,2.086249e-04
4820.00,2.366898e-04
4821.00,2.640799e-04
4822.00,2.657134e-04
4823.00,2.588650e-04
4824.00,2.240642e-04
4825.00,2.115377e-04
4826.00,2.149920e-04
4827.00,2.524874e-04
4828.00,2.762288e-04
4829.00,2.765121e-04
4830.00,2.599281e-04
4831.00,2.173848e-04
4832.00,2.068725e-04
4833.00,2.079365e-04
4834.00,2.350047e-04
4835.00,2.631925e-04
4836.00,2.759984e-04
4837.00,2.663131e-04
4838.00,2.323827e-04
4839.00,2.244696e-04
4840.00,2.114579e-04
4841.00,2.425255e-04
4842.00,2.646284e-04
4843.00,2.673893e-04
4844.00,2.652244e-04
4845.00,2.213367e-04
4846.00,2.142885e-04
4847.00,2.133738e-04
4848.00,2.473670e-04
4849.00,2.683623e-04
4850.00,2.474686e-04
4851.00,2.217482e-04
4852.00,1.821133e-04
4853.00,1.907810e-04
4854.00,2.076246e-04
4855.00,2.653618e-04
4856.00,3.107305e-04
4857.00,3.024881e-04
4858.00,2.859806e-04
4859.00,2.475440e-04
4860.00,2.419848e-04
4861.00,2.218443e-04
4862.00,2.315181e-04
4863.00,2.382597e-04
4864.00,2.356594e-04
4865.00,2.468487e-04
4866.00,2.303358e-04
4867.00,2.318029e-04
4868.00,2.184271e-04
4869.00,2.197237e-04
4870.00,2.288096e-04
4871.00,2.382479e-04
4872.00,2.604070e-04
4873.00,2.625484e-04
4874.00,2.819087e-04
4875.00,2.811032e-04
4876.00,2.963258e-04
4877.00,2.990483e-04
4878.00,2.919298e-04
4879.00,2.968693e-04
4880.00,2.714207e-04
4881.00,2.748714e-04
4882.00,2.415010e-04
4883.00,2.319872e-04
4884.00,2.197390e-04
4885.00,2.003811e-04
4886.00,2.039567e-04
4887.00,1.973239e-04
4888.00,2.127401e-04
4889.00,2.063998e-04
4890.00,2.136003e-04
4891.00,2.091264e-04
4892.00,1.980370e-04
4893.00,2.069408e-04
4894.00,2.032244e-04
4895.00,2.438518e-04
4896.00,2.937718e-04
4897.00,3.814173e-04
4898.00,4.606557e-04
4899.00,4.885400e-04
4900.00,4.953158e-04
4901.00,3.699609e-04
4902.00,3.149794e-04
4903.00,2.580487e-04
4904.00,2.437509e-04
4905.00,2.408503e-04
4906.00,2.354870e-04
4907.00,2.412583e-04
4908.00,2.269777e-04
4909.00,2.416438e-04
4910.00,2.329790e-04
4911.00,2.384036e-04
4912.00,2.462394e-04
4913.00,2.628162e-04
4914.00,3.069928e-04
4915.00,3.129965e-04
4916.00,3.452346e-04
4917.00,3.131508e-04
4918.00,2.997648e-04
4919.00,2.960771e-04
4920.00,3.008544e-04
4921.00,3.147980e-04
4922.00,2.797138e-04
4923.00,2.633146e-04
4924.00,2.315129e-04
4925.00,2.275072e-04
4926.00,2.485967e-04
4927.00,2.962314e-04
4928.00,3.629196e-04
4929.00,3.970108e-04
4930.00,4.417741e-04
4931.00,4.314806e-04
4932.00,4.660704e-04
4933.00,5.177488e-04
4934.00,5.671020e-04
4935.00,5.911589e-04
4936.00,4.875935e-04
4937.00,3.920980e-04
4938.00,2.777982e-04
4939.00,2.350444e-04
4940.00,2.215919e-04
4941.00,2.402951e-04
4942.00,2.732120e-04
4943.00,2.729380e-04
4944.00,2.720005e-04
4945.00,2.558103e-04
4946.00,2.764195e-04
4947.00,3.087085e-04
4948.00,3.909382e-04
4949.00,4.631684e-04
4950.00,4.306938e-04
4951.00,3.890088e-04
4952.00,2.950626e-04
4953.00,2.516301e-04
4954.00,2.368829e-04
4955.00,2.486657e-04
4956.00,2.566163e-04
4957.00,2.381439e-04
4958.00,2.292288e-04
4959.00,1.997571e-04
4960.00,1.997326e-04
4961.00,2.183332e-04
4962.00,2.695595e-04
4963.00,3.155686e-04
4964.00,3.062030e-04
4965.00,2.789495e-04
4966.00,2.265076e-04
4967.00,2.208641e-04
4968.00,2.318139e-04
4969.00,2.728495e-04
4970.00,3.023450e-04
4971.00,2.911421e-04
4972.00,2.696431e-04
4973.00,2.324080e-04
4974.00,2.278630e-04
4975.00,2.411417e-04
4976.00,2.766540e-04
4977.00,3.004880e-04
4978.00,2.778859e-04
4979.00,2.661049e-04
4980.00,2.526972e-04
4981.00,2.549686e-04
4982.00,2.605029e-04
4983.00,2.638986e-04
4984.00,2.572163e-04
4985.00,2.524143e-04
4986.00,2.411407e-04
4987.00,2.272311e-04
4988.00,2.223611e-04
4989.00,2.157421e-04
4990.00,2.076993e-04
4991.00,2.058198e-04
4992.00,2.186463e-04
4993.00,2.489412e-04
4994.00,3.141336e-04
4995.00,3.964034e-04
4996.00,4.525071e-04
4997.00,4.708263e-04
4998.00,4.209782e-04
4999.00,3.715342e-04
5000.00,3.065906e-04
5001.00,2.714432e-04
5002.00,2.606830e-04
5003.00,2.507621e-04
5004.00,2.576612e-04
5005.00,2.540088e-04
5006.00,2.512836e-04
5007.00,2.480507e-04
5008.00,2.369414e-04
5009.00,2.286200e-04
5010.00,2.292271e-04
5011.00,2.387416e-04
5012.00,2.518008e-04
5013.00,2.650714e-04
5014.00,2.684293e-04
5015.00,2.660249e-04
5016.00,2.514362e-04
5017.00,2.463068e-04
5018.00,2.467410e-04
5019.00,2.420952e-04
5020.00,2.540163e-04
5021.00,2.592633e-04
5022.00,2.576688e-04
5023.00,2.555848e-04
5024.00,2.577451e-04
5025.00,2.506635e-04
5026.00,2.420679e-04
5027.00,2.600884e-04
5028.00,2.659968e-04
5029.00,2.607074e-04
5030.00,2.411134e-04
5031.00,2.183057e-04
5032.00,2.102297e-04
5033.00,2.102216e-04
5034.00,2.395318e-04
5035.00,2.546904e-04
5036.00,2.507056e-04
5037.00,2.346909e-04
5038.00,2.146144e-04
5039.00,2.005911e-04
5040.00,2.010490e-04
5041.00,2.349656e-04
5042.00,2.557214e-04
5043.00,2.694810e-04
5044.00,2.509123e-04
5045.00,2.208366e-04
5046.00,2.044442e-04
5047.00,2.057054e-04
5048.00,2.292065e-04
5049.00,2.444923e-04
5050.00,2.506742e-04
5051.00,2.392138e-04
5052.00,2.195867e-04
5053.00,2.089010e-04
5054.00,2.156987e-04
5055.00,2.502624e-04
5056.00,2.657151e-04
5057.00,2.615937e-04
5058.00,2.511858e-04
5059.00,2.271672e-04
5060.00,2.066169e-04
5061.00,2.103722e-04
5062.00,2.311436e-04
5063.00,2.443616e-04
5064.00,2.553425e-04
5065.00,2.377397e-04
5066.00,2.229434e-04
5067.00,2.236132e-04
5068.00,2.367302e-04
5069.00,2.658351e-04
5070.00,2.808876e-04
5071.00,2.704455e-04
5072.00,2.523008e-04
5073.00,2.239402e-04
5074.00,2.054646e-04
5075.00,2.175411e-04
5076.00,2.600428e-04
5077.00,2.808979e-04
5078.00,2.819131e-04
5079.00,2.449083e-04
5080.00,2.154072e-04
5081.00,2.116111e-04
5082.00,2.350220e-04
5083.00,2.868870e-04
5084.00,3.020694e-04
5085.00,2.762531e-04
5086.00,2.290868e-04
5087.00,1.935985e-04
5088.00,1.905736e-04
5089.00,2.036241e-04
5090.00,2.460249e-04
5091.00,2.773716e-04
5092.00,2.834416e-04
5093.00,2.603873e-04
5094.00,2.445192e-04
5095.00,2.455030e-04
5096.00,2.425882e-04
5097.00,2.433076e-04
5098.00,2.546129e-04
5099.00,2.515939e-04
5100.00,2.339215e-04
5101.00,2.306202e-04
5102.00,2.247964e-04
5103.00,2.385715e-04
5104.00,2.420619e-04
5105.00,2.413143e-04
5106.00,2.532791e-04
5107.00,2.403466e-04
5108.00,2.431630e-04
5109.00,2.392672e-04
5110.00,2.335376e-04
5111.00,2.214546e-04
5112.00,2.188538e-04
5113.00,2.305637e-04
5114.00,2.182604e-04
5115.00,2.272357e-04
5116.00,2.250913e-04
5117.00,2.344883e-04
5118.00,2.377797e-04
5119.00,2.278498e-04
5120.00,2.255957e-04
5121.00,2.092478e-04
5122.00,2.112611e-04
5123.00,2.116418e-04
5124.00,2.256348e-04
5125.00,2.270339e-04
5126.00,2.304290e-04
5127.00,2.508283e-04
5128.00,2.352857e-04
5129.00,2.355874e-04
5130.00,2.282933e-04
5131.00,2.301865e-04
5132.00,2.223658e-04
5133.00,2.181984e-04
5134.00,2.220793e-04
5135.00,2.126553e-04
5136.00,2.231232e-04
5137.00,2.248734e-04
5138.00,2.437658e-04
5139.00,2.586128e-04
5140.00,2.651257e-04
5141.00,2.771810e-04
5142.00,2.674953e-04
5143.00,2.541183e-04
5144.00,2.307120e-04
5145.00,2.122941e-04
5146.00,1.948270e-04
5147.00,2.005786e-04
5148.00,2.232659e-04
5149.00,2.327367e-04
5150.00,2.353472e-04
5151.00,2.157311e-04
5152.00,1.982599e-04
5153.00,1.891521e-04
5154.00,2.029892e-04
5155.00,2.331489e-04
5156.00,2.475677e-04
5157.00,2.643484e-04
5158.00,2.362490e-04
5159.00,2.150373e-04
5160.00,1.911497e-04
5161.00,1.944320e-04
5162.00,2.081203e-04
5163.00,2.192978e-04
5164.00,2.353777e-04
5165.00,2.169122e-04
5166.00,2.104305e-04
5167.00,1.967331e-04
5168.00,2.119860e-04
5169.00,2.405964e-04
5170.00,2.555138e-04
5171.00,2.651546e-04
5172.00,2.449542e-04
5173.00,2.286213e-04
5174.00,2.143047e-04
5175.00,2.200701e-04
5176.00,2.432303e-04
5177.00,2.565674e-04
5178.00,2.646623e-04
5179.00,2.375052e-04
5180.00,2.338653e-04
5181.00,2.214470e-04
5182.00,2.446846e-04
5183.00,2.856319e-04
5184.00,2.979319e-04
5185.00,3.108257e-04
5186.00,2.744400e-04
5187.00,2.557645e-04
5188.00,2.321682e-04
5189.00,2.301524e-04
5190.00,2.494662e-04
5191.00,2.623193e-04
5192.00,2.560157e-04
5193.00,2.032131e-04
5194.00,1.766896e-04
5195.00,1.634767e-04
5196.00,1.828193e-04
5197.00,2.171606e-04
5198.00,2.458765e-04
5199.00,2.540881e-04
5200.00,2.215291e-04
5201.00,2.028387e-04
5202.00,1.902459e-04
5203.00,2.083788e-04
5204.00,2.331696e-04
5205.00,2.507618e-04
5206.00,2.553781e-04
5207.00,2.282960e-04
5208.00,2.261414e-04
5209.00,2.215281e-04
5210.00,2.319864e-04
5211.00,2.273263e-04
5212.00,2.205265e-04
5213.00,2.349089e-04
5214.00,2.228048e-04
5215.00,2.348124e-04
5216.00,2.252440e-04
5217.00,2.319814e-04
5218.00,2.368951e-04
5219.00,2.370134e-04
5220.00,2.416373e-04
5221.00,2.294966e-04
5222.00,2.356247e-04
5223.00,2.279508e-04
5224.00,2.269418e-04
5225.00,2.236643e-04
5226.00,2.115224e-04
5227.00,2.122882e-04
5228.00,2.006436e-04
5229.00,2.033891e-04
5230.00,2.002566e-04
5231.00,2.110545e-04
5232.00,2.113976e-04
5233.00,2.185983e-04
5234.00,2.344821e-04
5235.00,2.241520e-04
5236.00,2.303015e-04
5237.00,2.489792e-04
5238.00,2.833435e-04
5239.00,3.104181e-04
5240.00,3.251920e-04
5241.00,3.188170e-04
5242.00,2.828732e-04
5243.00,2.575215e-04
5244.00,2.386701e-04
5245.00,2.415901e-04
5246.00,2.356582e-04
5247.00,2.405366e-04
5248.00,2.433734e-04
5249.00,2.266111e-04
5250.00,2.194673e-04
5251.00,2.054787e-04
5252.00,2.100320e-04
5253.00,2.043143e-04
5254.00,2.107990e-04
5255.00,2.245318e-04
5256.00,2.292774e-04
5257.00,2.327469e-04
5258.00,2.175009e-04
5259.00,2.120768e-04
5260.00,1.989364e-04
5261.00,2.057427e-04
5262.00,2.233791e-04
5263.00,2.315768e-04
5264.00,2.316720e-04
5265.00,2.183334e-04
5266.00,2.096730e-04
5267.00,1.941509e-04
5268.00,2.047108e-04
5269.00,2.266292e-04
5270.00,2.402374e-04
5271.00,2.445281e-04
5272.00,2.268328e-04
5273.00,2.160764e-04
5274.00,1.972390e-04
5275.00,2.053266e-04
5276.00,2.336293e-04
5277.00,2.574824e-04
5278.00,2.627482e-04
5279.00,2.387638e-04
5280.00,2.202388e-04
5281.00,2.008915e-04
5282.00,2.117296e-04
5283.00,2.287117e-04
5284.00,2.326906e-04
5285.00,2.357397e-04
5286.00,2.156375e-04
5287.00,2.047024e-04
5288.00,1.856346e-04
5289.00,1.956179e-04
5290.00,2.138564e-04
5291.00,2.297655e-04
5292.00,2.396411e-04
5293.00,2.238223e-04
5294.00,2.168711e-04
5295.00,1.975555e-04
5296.00,2.060442e-04
5297.00,2.234130e-04
5298.00,2.369712e-04
5299.00,2.456651e-04
5300.00,2.328540e-04
5301.00,2.172209e-04
5302.00,1.993965e-04
5303.00,2.069248e-04
5304.00,2.215422e-04
5305.00,2.435013e-04
5306.00,2.505594e-04
5307.00,2.351646e-04
5308.00,2.214879e-04
5309.00,1.976712e-04
5310.00,2.199339e-04
5311.00,2.448279e-04
5312.00,2.725114e-04
5313.00,2.788782e-04
5314.00,2.363145e-04
5315.00,2.092865e-04
5316.00,1.956241e-04
5317.00,2.416651e-04
5318.00,3.079778e-04
5319.00,3.748735e-04
5320.00,4.075010e-04
5321.00,3.668062e-04
5322.00,3.274786e-04
5323.00,2.863295e-04
5324.00,2.659315e-04
5325.00,2.443311e-04
5326.00,2.250877e-04
5327.00,2.208159e-04
5328.00,2.097522e-04
5329.00,2.046035e-04
5330.00,1.993685e-04
5331.00,2.059913e-04
5332.00,2.133087e-04
5333.00,2.070590e-04
5334.00,2.137108e-04
5335.00,2.093039e-04
5336.00,2.092549e-04
5337.00,2.086161e-04
5338.00,2.152608e-04
5339.00,2.210024e-04
5340.00,2.156360e-04
5341.00,2.155854e-04
5342.00,2.135135e-04
5343.00,2.144432e-04
5344.00,2.081100e-04
5345.00,2.138517e-04
5346.00,2.199902e-04
5347.00,2.173152e-04
5348.00,2.210718e-04
5349.00,2.132283e-04
5350.00,2.128150e-04
5351.00,2.130870e-04
5352.00,2.223387e-04
5353.00,2.266771e-04
5354.00,2.307431e-04
5355.00,2.446936e-04
5356.00,2.489084e-04
5357.00,2.576511e-04
5358.00,2.598626e-04
5359.00,2.622686e-04
5360.00,2.540917e-04
5361.00,2.395972e-04
5362.00,2.249677e-04
5363.00,2.181397e-04
5364.00,2.137894e-04
5365.00,2.074168e-04
5366.00,2.179598e-04
5367.00,2.208005e-04
5368.00,2.183271e-04
5369.00,2.270735e-04
5370.00,2.260057e-04
5371.00,2.259721e-04
5372.00,2.141642e-04
5373.00,2.049845e-04
5374.00,1.982579e-04
5375.00,2.065704e-04
5376.00,2.260188e-04
5377.00,2.377118e-04
5378.00,2.365013e-04
5379.00,2.194144e-04
5380.00,2.040539e-04
5381.00,1.923395e-04
5382.00,1.991273e-04
5383.00,2.180689e-04
5384.00,2.343128e-04
5385.00,2.393679e-04
5386.00,2.238336e-04
5387.00,2.197735e-04
5388.00,2.148217e-04
5389.00,2.272416e-04
5390.00,2.520015e-04
5391.00,2.656190e-04
5392.00,2.595642e-04
5393.00,2.543307e-04
5394.00,2.465897e-04
5395.00,2.515024e-04
5396.00,2.884008e-04
5397.00,3.213475e-04
5398.00,3.407586e-04
5399.00,3.280189e-04
5400.00,2.775923e-04
5401.00,2.381184e-04
5402.00,2.108268e-04
5403.00,2.278090e-04
5404.00,2.748378e-04
5405.00,3.763586e-04
5406.00,5.420825e-04
5407.00,7.828340e-04
5408.00,1.066351e-03
5409.00,1.325653e-03
5410.00,1.387696e-03
5411.00,1.161917e-03
5412.00,8.786030e-04
5413.00,5.729032e-04
5414.00,3.735014e-04
5415.00,2.668089e-04
5416.00,2.186026e-04
5417.00,2.318996e-04
5418.00,2.489802e-04
5419.00,2.732452e-04
5420.00,2.746992e-04
5421.00,2.592408e-04
5422.00,2.420298e-04
5423.00,2.237849e-04
5424.00,2.423902e-04
5425.00,2.721100e-04
5426.00,2.970019e-04
5427.00,2.928714e-04
5428.00,2.549530e-04
5429.00,2.281122e-04
5430.00,2.166258e-04
5431.00,2.306363e-04
5432.00,2.524035e-04
5433.00,2.676653e-04
5434.00,2.585057e-04
5435.00,2.415420e-04
5436.00,2.266918e-04
5437.00,2.232832e-04
5438.00,2.312767e-04
5439.00,2.457713e-04
5440.00,2.677433e-04
5441.00,2.958552e-04
5442.00,3.179438e-04
5443.00,3.399944e-04
5444.00,3.550768e-04
5445.00,3.668686e-04
5446.00,3.547933e-04
5447.00,3.237161e-04
5448.00,2.834126e-04
5449.00,2.536060e-04
5450.00,2.369036e-04
5451.00,2.284651e-04
5452.00,2.255465e-04
5453.00,2.271716e-04
5454.00,2.289678e-04
5455.00,2.260792e-04
5456.00,2.270798e-04
5457.00,2.318146e-04
5458.00,2.446444e-04
5459.00,2.662242e-04
5460.00,2.837871e-04
5461.00,2.868896e-04
5462.00,2.843463e-04
5463.00,2.747256e-04
5464.00,2.474162e-04
5465.00,2.345704e-04
5466.00,2.340441e-04
5467.00,2.236122e-04
5468.00,2.220264e-04
5469.00,2.162511e-04
5470.00,2.133672e-04
5471.00,2.149784e-04
5472.00,2.238596e-04
5473.00,2.442600e-04
5474.00,2.412779e-04
5475.00,2.442400e-04
5476.00,2.365550e-04
5477.00,2.313459e-04
5478.00,2.246204e-04
5479.00,2.169176e-04
5480.00,2.267189e-04
5481.00,2.360136e-04
5482.00,2.475284e-04
5483.00,2.522670e-04
5484.00,2.532106e-04
5485.00,2.422282e-04
5486.00,2.391614e-04
5487.00,2.412388e-04
5488.00,2.346619e-04
5489.00,2.429366e-04
5490.00,2.507838e-04
5491.00,2.760269e-04
5492.00,2.828687e-04
5493.00,2.642521e-04
5494.00,2.506290e-04
5495.00,2.364296e-04
5496.00,2.347504e-04
5497.00,2.520233e-04
5498.00,2.613893e-04
5499.00,2.376183e-04
5500.00,2.297686e-04
5501.00,2.236406e-04
5502.00,2.371694e-04
5503.00,3.219380e-04
5504.00,5.087716e-04
5505.00,8.778918e-04
5506.00,1.400099e-03
5507.00,1.692725e-03
5508.00,1.566695e-03
5509.00,1.125751e-03
5510.00,7.940329e-04
5511.00,5.724379e-04
5512.00,4.531457e-04
5513.00,3.545789e-04
5514.00,2.965092e-04
5515.00,2.604991e-04
5516.00,2.251397e-04
5517.00,2.349300e-04
5518.00,2.435181e-04
5519.00,2.593774e-04
5520.00,2.593122e-04
5521.00,2.397038e-04
5522.00,2.258191e-04
5523.00,2.148068e-04
5524.00,2.386029e-04
5525.00,2.563595e-04
5526.00,2.834044e-04
5527.00,2.826701e-04
5528.00,2.675959e-04
5529.00,2.493795e-04
5530.00,2.277840e-04
5531.00,2.433336e-04
5532.00,2.620501e-04
5533.00,2.854038e-04
5534.00,2.798965e-04
5535.00,2.623275e-04
5536.00,2.374936e-04
5537.00,2.173138e-04
5538.00,2.316352e-04
5539.00,2.478517e-04
5540.00,2.678942e-04
5541.00,2.522716e-04
5542.00,2.243126e-04
5543.00,2.044945e-04
5544.00,1.964285e-04
5545.00,2.195926e-04
5546.00,2.545927e-04
5547.00,2.923128e-04
5548.00,2.801405e-04
5549.00,2.554639e-04
5550.00,2.250583e-04
5551.00,2.106145e-04
5552.00,2.272114e-04
5553.00,2.517293e-04
5554.00,2.758675e-04
5555.00,2.651792e-04
5556.00,2.493455e-04
5557.00,2.330535e-04
5558.00,2.227452e-04
5559.00,2.325501e-04
5560.00,2.376308e-04
5561.00,2.349477e-04
5562.00,2.301289e-04
5563.00,2.254573e-04
5564.00,2.212700e-04
5565.00,2.203939e-04
5566.00,2.292224e-04
5567.00,2.319356e-04
5568.00,2.338217e-04
5569.00,2.314456e-04
5570.00,2.242137e-04
5571.00,2.166636e-04
5572.00,2.152711e-04
5573.00,2.222107e-04
5574.00,2.262380e-04
5575.00,2.276891e-04
5576.00,2.383470e-04
5577.00,2.451933e-04
5578.00,2.484674e-04
5579.00,2.613585e-04
5580.00,2.652612e-04
5581.00,2.718611e-04
5582.00,2.646673e-04
5583.00,2.524489e-04
5584.00,2.478422e-04
5585.00,2.378979e-04
5586.00,2.372840e-04
5587.00,2.484963e-04
5588.00,2.586086e-04
5589.00,2.655901e-04
5590.00,2.739430e-04
5591.00,2.749673e-04
5592.00,2.622020e-04
5593.00,2.620237e-04
5594.00,2.634964e-04
5595.00,2.621513e-04
5596.00,2.410536e-04
5597.00,2.367759e-04
5598.00,2.420935e-04
5599.00,2.198493e-04
5600.00,2.235791e-04
5601.00,2.393821e-04
5602.00,2.488761e-04
5603.00,2.634454e-04
5604.00,2.760447e-04
5605.00,2.916933e-04
5606.00,2.901996e-04
5607.00,2.882081e-04
5608.00,2.593551e-04
5609.00,2.377674e-04
5610.00,2.399177e-04
5611.00,2.581452e-04
5612.00,2.803098e-04
5613.00,2.757157e-04
5614.00,2.817826e-04
5615.00,2.512885e-04
5616.00,2.520951e-04
5617.00,2.662297e-04
5618.00,2.739902e-04
5619.00,3.090206e-04
5620.00,2.880258e-04
5621.00,2.738493e-04
5622.00,2.553261e-04
5623.00,2.354222e-04
5624.00,2.446040e-04
5625.00,2.608710e-04
5626.00,2.830975e-04
5627.00,2.790530e-04
5628.00,2.739938e-04
5629.00,2.470954e-04
5630.00,2.296770e-04
5631.00,2.347562e-04
5632.00,2.490050e-04
5633.00,2.696380e-04
5634.00,2.564937e-04
5635.00,2.590334e-04
5636.00,2.479124e-04
5637.00,2.458579e-04
5638.00,2.688582e-04
5639.00,2.840201e-04
5640.00,3.050588e-04
5641.00,2.894143e-04
5642.00,2.829092e-04
5643.00,2.578457e-04
5644.00,2.379921e-04
5645.00,2.503984e-04
5646.00,2.650648e-04
5647.00,2.944391e-04
5648.00,2.950128e-04
5649.00,2.943699e-04
5650.00,2.748368e-04
5651.00,2.602687e-04
5652.00,2.760630e-04
5653.00,2.942436e-04
5654.00,3.179462e-04
5655.00,2.829524e-04
5656.00,2.613765e-04
5657.00,2.262222e-04
5658.00,2.170592e-04
5659.00,2.472221e-04
5660.00,2.728273e-04
5661.00,3.016275e-04
5662.00,2.905328e-04
5663.00,2.674032e-04
5664.00,2.311845e-04
5665.00,2.345099e-04
5666.00,2.687908e-04
5667.00,3.029749e-04
5668.00,3.432695e-04
5669.00,3.192391e-04
5670.00,3.017284e-04
5671.00,2.684397e-04
5672.00,2.506630e-04
5673.00,2.557815e-04
5674.00,2.618067e-04
5675.00,2.735822e-04
5676.00,2.638671e-04
5677.00,2.698582e-04
5678.00,2.576391e-04
5679.00,2.615814e-04
5680.00,2.733405e-04
5681.00,2.755583e-04
5682.00,2.794743e-04
5683.00,2.676458e-04
5684.00,2.898339e-04
5685.00,2.788152e-04
5686.00,2.925932e-04
5687.00,3.086623e-04
5688.00,3.003555e-04
5689.00,3.277482e-04
5690.00,3.010656e-04
5691.00,3.046326e-04
5692.00,3.074891e-04
5693.00,3.093422e-04
5694.00,3.352059e-04
5695.00,3.544602e-04
5696.00,3.592230e-04
5697.00,3.286685e-04
5698.00,3.214459e-04
5699.00,2.871088e-04
5700.00,2.823508e-04
5701.00,2.789319e-04
5702.00,2.799284e-04
5703.00,2.861208e-04
5704.00,2.644224e-04
5705.00,2.695746e-04
5706.00,2.566811e-04
5707.00,2.591171e-04
5708.00,2.680736e-04
5709.00,2.590171e-04
5710.00,2.817024e-04
5711.00,2.724988e-04
5712.00,2.836799e-04
5713.00,2.691241e-04
5714.00,2.844289e-04
5715.00,2.891425e-04
5716.00,2.838394e-04
5717.00,2.948783e-04
5718.00,2.918619e-04
5719.00,3.182736e-04
5720.00,3.037681e-04
5721.00,2.901791e-04
5722.00,2.710524e-04
5723.00,2.493041e-04
5724.00,2.619710e-04
5725.00,2.756381e-04
5726.00,3.052792e-04
5727.00,2.989148e-04
5728.00,2.904900e-04
5729.00,2.725621e-04
5730.00,2.601597e-04
5731.00,2.717478e-04
5732.00,2.937887e-04
5733.00,3.291037e-04
5734.00,3.278335e-04
5735.00,3.374005e-04
5736.00,3.289702e-04
5737.00,3.326225e-04
5738.00,3.478639e-04
5739.00,3.615504e-04
5740.00,3.720769e-04
5741.00,3.291871e-04
5742.00,2.927385e-04
5743.00,2.610654e-04
5744.00,2.484337e-04
5745.00,2.532520e-04
5746.00,2.686112e-04
5747.00,2.787189e-04
5748.00,2.625370e-04
5749.00,2.528030e-04
5750.00,2.292559e-04
5751.00,2.189524e-04
5752.00,2.245743e-04
5753.00,2.460909e-04
5754.00,2.768472e-04
5755.00,2.981627e-04
5756.00,3.114610e-04
5757.00,3.084440e-04
5758.00,3.090572e-04
5759.00,3.114443e-04
5760.00,3.277212e-04
5761.00,3.317377e-04
5762.00,3.074767e-04
5763.00,2.853668e-04
5764.00,2.690114e-04
5765.00,2.723388e-04
5766.00,2.820948e-04
5767.00,3.063358e-04
5768.00,3.211559e-04
5769.00,3.005407e-04
5770.00,2.744530e-04
5771.00,2.415080e-04
5772.00,2.394119e-04
5773.00,2.605926e-04
5774.00,3.017817e-04
5775.00,3.152783e-04
5776.00,2.971930e-04
5777.00,2.605292e-04
5778.00,2.385762e-04
5779.00,2.450072e-04
5780.00,2.643522e-04
5781.00,3.053132e-04
5782.00,3.296148e-04
5783.00,3.310416e-04
5784.00,3.117423e-04
5785.00,2.940618e-04
5786.00,3.032198e-04
5787.00,3.017993e-04
5788.00,3.206471e-04
5789.00,3.023565e-04
5790.00,3.004058e-04
5791.00,2.830814e-04
5792.00,2.640125e-04
5793.00,2.709988e-04
5794.00,2.687724e-04
5795.00,2.817019e-04
5796.00,2.776235e-04
5797.00,2.734337e-04
5798.00,2.703897e-04
5799.00,2.596752e-04
5800.00,2.714699e-04
5801.00,2.756333e-04
5802.00,2.861033e-04
5803.00,2.838155e-04
5804.00,2.779488e-04
5805.00,2.649553e-04
5806.00,2.486913e-04
5807.00,2.489217e-04
5808.00,2.495824e-04
5809.00,2.685011e-04
5810.00,2.712498e-04
5811.00,2.810507e-04
5812.00,2.693918e-04
5813.00,2.682332e-04
5814.00,2.825270e-04
5815.00,2.951550e-04
5816.00,3.187228e-04
5817.00,3.145346e-04
5818.00,3.254238e-04
5819.00,3.056310e-04
5820.00,2.878862e-04
5821.00,2.886569e-04
5822.00,2.848323e-04
5823.00,2.960637e-04
5824.00,2.846129e-04
5825.00,2.751173e-04
5826.00,2.694575e-04
5827.00,2.491292e-04
5828.00,2.636118e-04
5829.00,2.816554e-04
5830.00,3.052158e-04
5831.00,3.183008e-04
5832.00,3.266574e-04
5833.00,3.097190e-04
5834.00,2.954903e-04
5835.00,2.702394e-04
5836.00,2.494480e-04
5837.00,2.390494e-04
5838.00,2.350019e-04
5839.00,2.595588e-04
5840.00,2.739660e-04
5841.00,2.743652e-04
5842.00,2.657519e-04
5843.00,2.462359e-04
5844.00,2.409843e-04
5845.00,2.447624e-04
5846.00,2.585145e-04
5847.00,2.684431e-04
5848.00,2.608250e-04
5849.00,2.446798e-04
5850.00,2.277997e-04
5851.00,2.223837e-04
5852.00,2.311659e-04
5853.00,2.626237e-04
5854.00,2.800506e-04
5855.00,2.832359e-04
5856.00,2.721855e-04
5857.00,2.514807e-04
5858.00,2.459317e-04
5859.00,2.525983e-04
5860.00,2.710413e-04
5861.00,2.842929e-04
5862.00,2.901968e-04
5863.00,2.821494e-04
5864.00,2.728769e-04
5865.00,2.964875e-04
5866.00,3.350428e-04
5867.00,4.057390e-04
5868.00,4.882089e-04
5869.00,5.175457e-04
5870.00,4.820185e-04
5871.00,4.240459e-04
5872.00,3.626453e-04
5873.00,3.283790e-04
5874.00,3.096012e-04
5875.00,3.052014e-04
5876.00,2.913347e-04
5877.00,2.726846e-04
5878.00,2.555281e-04
5879.00,2.541913e-04
5880.00,2.724781e-04
5881.00,3.088028e-04
5882.00,3.481113e-04
5883.00,3.498399e-04
5884.00,3.138115e-04
5885.00,2.876123e-04
5886.00,2.767878e-04
5887.00,2.882014e-04
5888.00,3.142868e-04
5889.00,3.125962e-04
5890.00,2.886768e-04
5891.00,2.468005e-04
5892.00,2.238364e-04
5893.00,2.246285e-04
5894.00,2.497051e-04
5895.00,2.920634e-04
5896.00,3.208113e-04
5897.00,3.368749e-04
5898.00,3.301262e-04
5899.00,3.360258e-04
5900.00,3.432003e-04
5901.00,3.656580e-04
5902.00,3.930621e-04
5903.00,4.218565e-04
5904.00,4.964191e-04
5905.00,6.105880e-04
5906.00,7.854864e-04
5907.00,9.769647e-04
5908.00,1.106962e-03
5909.00,1.076469e-03
5910.00,9.058425e-04
5911.00,7.241932e-04
5912.00,5.748991e-04
5913.00,5.308054e-04
5914.00,5.374081e-04
5915.00,6.919694e-04
5916.00,1.132222e-03
5917.00,2.010697e-03
5918.00,3.920836e-03
5919.00,6.654157e-03
5920.00,8.368848e-03
5921.00,7.308029e-03
5922.00,4.540765e-03
5923.00,2.254277e-03
5924.00,1.061360e-03
5925.00,5.577510e-04
5926.00,3.577023e-04
5927.00,2.723403e-04
5928.00,2.512909e-04
5929.00,2.447800e-04
5930.00,2.561681e-04
5931.00,2.651813e-04
5932.00,2.632847e-04
5933.00,2.567166e-04
5934.00,2.437896e-04
5935.00,2.407257e-04
5936.00,2.452914e-04
5937.00,2.497027e-04
5938.00,2.464407e-04
5939.00,2.418426e-04
5940.00,2.361462e-04
5941.00,2.281872e-04
5942.00,2.325081e-04
5943.00,2.337889e-04
5944.00,2.432916e-04
5945.00,2.479385e-04
5946.00,2.519415e-04
5947.00,2.561297e-04
5948.00,2.518829e-04
5949.00,2.461509e-04
5950.00,2.323575e-04
5951.00,2.391217e-04
5952.00,2.590616e-04
5953.00,2.888622e-04
5954.00,3.199577e-04
5955.00,3.167911e-04
5956.00,3.001595e-04
5957.00,2.674061e-04
5958.00,2.506821e-04
5959.00,2.402490e-04
5960.00,2.450390e-04
5961.00,2.566630e-04
5962.00,2.559360e-04
5963.00,2.547233e-04
5964.00,2.382650e-04
5965.00,2.383869e-04
5966.00,2.430054e-04
5967.00,2.655559e-04
5968.00,2.810491e-04
5969.00,2.735282e-04
5970.00,2.715535e-04
5971.00,2.598521e-04
5972.00,2.586368e-04
5973.00,2.581259e-04
5974.00,2.831385e-04
5975.00,2.953185e-04
5976.00,2.776766e-04
5977.00,2.663956e-04
5978.00,2.392781e-04
5979.00,2.255698e-04
5980.00,2.216511e-04
5981.00,2.463656e-04
5982.00,2.633846e-04
5983.00,2.636214e-04
5984.00,2.669496e-04
5985.00,2.497968e-04
5986.00,2.487155e-04
5987.00,2.456139e-04
5988.00,2.613399e-04
5989.00,2.802100e-04
5990.00,2.796113e-04
5991.00,2.737767e-04
5992.00,2.564433e-04
5993.00,2.667970e-04
5994.00,2.710046e-04
5995.00,2.884371e-04
5996.00,3.052575e-04
5997.00,2.922539e-04
5998.00,2.831956e-04
5999.00,2.528031e-04
6000.00,2.507101e-04
6001.00,2.528407e-04
6002.00,2.817058e-04
6003.00,2.942040e-04
6004.00,2.873044e-04
6005.00,2.817207e-04
6006.00,2.522024e-04
6007.00,2.502900e-04
6008.00,2.718966e-04
6009.00,3.206031e-04
6010.00,3.612790e-04
6011.00,3.951046e-04
6012.00,4.588141e-04
6013.00,5.874828e-04
6014.00,9.480398e-04
6015.00,1.762995e-03
6016.00,3.585421e-03
6017.00,6.407522e-03
6018.00,8.803027e-03
6019.00,8.111906e-03
6020.00,4.727150e-03
6021.00,2.430256e-03
6022.00,1.182299e-03
6023.00,6.369931e-04
6024.00,4.158434e-04
6025.00,3.224724e-04
6026.00,2.821313e-04
6027.00,2.567337e-04
6028.00,2.582757e-04
6029.00,2.564111e-04
6030.00,2.676068e-04
6031.00,2.661369e-04
6032.00,2.586787e-04
6033.00,2.607412e-04
6034.00,2.550746e-04
6035.00,2.718292e-04
6036.00,2.801547e-04
6037.00,3.025198e-04
6038.00,3.020297e-04
6039.00,2.976740e-04
6040.00,2.831968e-04
6041.00,2.601546e-04
6042.00,2.834498e-04
6043.00,2.907562e-04
6044.00,3.084920e-04
6045.00,3.047714e-04
6046.00,3.037521e-04
6047.00,3.059028e-04
6048.00,2.718187e-04
6049.00,2.801978e-04
6050.00,2.712551e-04
6051.00,2.727274e-04
6052.00,2.610580e-04
6053.00,2.597949e-04
6054.00,2.631439e-04
6055.00,2.496497e-04
6056.00,2.774518e-04
6057.00,2.805881e-04
6058.00,2.974658e-04
6059.00,2.972383e-04
6060.00,2.920273e-04
6061.00,2.868270e-04
6062.00,2.616074e-04
6063.00,2.660892e-04
6064.00,2.544672e-04
6065.00,2.599922e-04
6066.00,2.534744e-04
6067.00,2.594505e-04
6068.00,2.723151e-04
6069.00,2.643570e-04
6070.00,2.731727e-04
6071.00,2.547447e-04
6072.00,2.530931e-04
6073.00,2.587800e-04
6074.00,2.873246e-04
6075.00,3.029252e-04
6076.00,2.914016e-04
6077.00,2.936294e-04
6078.00,2.579923e-04
6079.00,2.541916e-04
6080.00,2.493830e-04
6081.00,2.673358e-04
6082.00,2.812757e-04
6083.00,2.768828e-04
6084.00,2.865004e-04
6085.00,2.626919e-04
6086.00,2.645515e-04
6087.00,2.596343e-04
6088.00,2.849666e-04
6089.00,3.013468e-04
6090.00,2.876639e-04
6091.00,2.817873e-04
6092.00,2.303132e-04
6093.00,2.210396e-04
6094.00,2.087821e-04
6095.00,2.028532e-04
6096.00,2.012111e-04
6097.00,1.825031e-04
6098.00,1.816172e-04
6099.00,1.653185e-04
6100.00,1.751677e-04
6101.00,1.883357e-04
6102.00,2.187114e-04
6103.00,2.406493e-04
6104.00,2.427520e-04
6105.00,2.592992e-04
6106.00,2.335976e-04
6107.00,2.325940e-04
6108.00,2.205141e-04
6109.00,2.225254e-04
6110.00,2.151395e-04
6111.00,1.947493e-04
6112.00,1.905535e-04
6113.00,1.774759e-04
6114.00,1.853872e-04
6115.00,1.965931e-04
6116.00,2.221016e-04
6117.00,2.405934e-04
6118.00,2.426010e-04
6119.00,2.337596e-04
6120.00,2.117441e-04
6121.00,2.188671e-04
6122.00,2.401042e-04
6123.00,2.741672e-04
6124.00,2.970975e-04
6125.00,2.983898e-04
6126.00,2.931067e-04
6127.00,2.729348e-04
6128.00,2.830119e-04
6129.00,2.814138e-04
6130.00,2.874527e-04
6131.00,2.846397e-04
6132.00,2.724973e-04
6133.00,2.668701e-04
6134.00,2.442473e-04
6135.00,2.483975e-04
6136.00,2.575078e-04
6137.00,2.765028e-04
6138.00,2.784839e-04
6139.00,2.692130e-04
6140.00,2.642566e-04
6141.00,2.444763e-04
6142.00,2.510708e-04
6143.00,2.516523e-04
6144.00,2.560798e-04
6145.00,2.514694e-04
6146.00,2.497133e-04
6147.00,2.455091e-04
6148.00,2.358910e-04
6149.00,2.518973e-04
6150.00,2.536198e-04
6151.00,2.720630e-04
6152.00,2.728018e-04
6153.00,2.706395e-04
6154.00,2.677045e-04
6155.00,2.505071e-04
6156.00,2.635150e-04
6157.00,2.640508e-04
6158.00,2.762449e-04
6159.00,2.770212e-04
6160.00,2.736636e-04
6161.00,2.687715e-04
6162.00,2.516018e-04
6163.00,2.654863e-04
6164.00,2.681332e-04
6165.00,2.744584e-04
6166.00,2.677609e-04
6167.00,2.751482e-04
6168.00,2.548285e-04
6169.00,2.382233e-04
6170.00,2.546535e-04
6171.00,2.556944e-04
6172.00,2.712714e-04
6173.00,2.743873e-04
6174.00,2.807226e-04
6175.00,2.725660e-04
6176.00,2.658512e-04
6177.00,2.789893e-04
6178.00,2.870794e-04
6179.00,2.955980e-04
6180.00,2.855893e-04
6181.00,2.953975e-04
6182.00,2.806507e-04
6183.00,2.654065e-04
6184.00,2.476054e-04
6185.00,2.395865e-04
6186.00,2.372552e-04
6187.00,2.350167e-04
6188.00,2.576237e-04
6189.00,2.535013e-04
6190.00,2.543170e-04
6191.00,2.533546e-04
6192.00,2.428967e-04
6193.00,2.500132e-04
6194.00,2.601710e-04
6195.00,2.940098e-04
6196.00,3.057109e-04
6197.00,3.114757e-04
6198.00,3.031250e-04
6199.00,2.838568e-04
6200.00,2.802006e-04
6201.00,2.863269e-04
6202.00,3.105607e-04
6203.00,3.073703e-04
6204.00,3.052863e-04
6205.00,2.935475e-04
6206.00,2.758330e-04
6207.00,2.742337e-04
6208.00,2.659015e-04
6209.00,2.760751e-04
6210.00,2.749776e-04
6211.00,2.707726e-04
6212.00,2.553480e-04
6213.00,2.377060e-04
6214.00,2.291385e-04
6215.00,2.288987e-04
6216.00,2.485437e-04
6217.00,2.548775e-04
6218.00,2.562524e-04
6219.00,2.607456e-04
6220.00,2.467815e-04
6221.00,2.392626e-04
6222.00,2.572869e-04
6223.00,2.779797e-04
6224.00,2.797352e-04
6225.00,2.855818e-04
6226.00,2.652130e-04
6227.00,2.471018e-04
6228.00,2.379388e-04
6229.00,2.456805e-04
6230.00,2.684646e-04
6231.00,2.799488e-04
6232.00,2.690571e-04
6233.00,2.479950e-04
6234.00,2.369890e-04
6235.00,2.316775e-04
6236.00,2.453998e-04
6237.00,2.716903e-04
6238.00,2.803450e-04
6239.00,2.723915e-04
6240.00,2.523746e-04
6241.00,2.412661e-04
6242.00,2.409808e-04
6243.00,2.672131e-04
6244.00,3.253592e-04
6245.00,3.819177e-04
6246.00,4.489054e-04
6247.00,5.086337e-04
6248.00,5.487411e-04
6249.00,5.592727e-04
6250.00,5.737712e-04
6251.00,5.302569e-04
6252.00,4.818651e-04
6253.00,4.534319e-04
6254.00,4.392320e-04
6255.00,4.528818e-04
6256.00,4.680007e-04
6257.00,4.809888e-04
6258.00,4.535556e-04
6259.00,3.975601e-04
6260.00,3.413059e-04
6261.00,2.873114e-04
6262.00,2.542310e-04
6263.00,2.362327e-04
6264.00,2.417465e-04
6265.00,2.538802e-04
6266.00,2.630093e-04
6267.00,2.762197e-04
6268.00,2.808986e-04
6269.00,2.804479e-04
6270.00,2.782835e-04
6271.00,2.819305e-04
6272.00,2.832741e-04
6273.00,2.671825e-04
6274.00,2.518789e-04
6275.00,2.425782e-04
6276.00,2.333124e-04
6277.00,2.320002e-04
6278.00,2.415078e-04
6279.00,2.388595e-04
6280.00,2.335945e-04
6281.00,2.290244e-04
6282.00,2.236714e-04
6283.00,2.190639e-04
6284.00,2.170963e-04
6285.00,2.207310e-04
6286.00,2.231269e-04
6287.00,2.200364e-04
6288.00,2.191161e-04
6289.00,2.185438e-04
6290.00,2.192702e-04
6291.00,2.303442e-04
6292.00,2.486613e-04
6293.00,2.552815e-04
6294.00,2.622401e-04
6295.00,2.696616e-04
6296.00,2.679756e-04
6297.00,2.563233e-04
6298.00,2.396626e-04
6299.00,2.273306e-04
6300.00,2.188847e-04
6301.00,2.213819e-04
6302.00,2.255888e-04
6303.00,2.331816e-04
6304.00,2.329026e-04
6305.00,2.278589e-04
6306.00,2.169010e-04
6307.00,2.031220e-04
6308.00,2.076181e-04
6309.00,2.158841e-04
6310.00,2.277647e-04
6311.00,2.354620e-04
6312.00,2.326933e-04
6313.00,2.242468e-04
6314.00,2.214733e-04
6315.00,2.260327e-04
6316.00,2.328246e-04
6317.00,2.426497e-04
6318.00,2.420141e-04
6319.00,2.402924e-04
6320.00,2.323058e-04
6321.00,2.245174e-04
6322.00,2.295028e-04
6323.00,2.444047e-04
6324.00,2.628182e-04
6325.00,2.676036e-04
6326.00,2.700804e-04
6327.00,2.641742e-04
6328.00,2.502068e-04
6329.00,2.512439e-04
6330.00,2.490416e-04
6331.00,2.402281e-04
6332.00,2.225408e-04
6333.00,2.056973e-04
6334.00,1.976643e-04
6335.00,1.853266e-04
6336.00,1.914597e-04
6337.00,2.003976e-04
6338.00,1.998817e-04
6339.00,1.938363e-04
6340.00,1.887390e-04
6341.00,1.793209e-04
6342.00,1.718923e-04
6343.00,1.862983e-04
6344.00,2.064391e-04
6345.00,2.178778e-04
6346.00,2.143376e-04
6347.00,1.977863e-04
6348.00,1.840902e-04
6349.00,1.756651e-04
6350.00,1.852821e-04
6351.00,2.014130e-04
6352.00,2.100468e-04
6353.00,2.012266e-04
6354.00,1.859056e-04
6355.00,1.759024e-04
6356.00,1.731117e-04
6357.00,1.864770e-04
6358.00,1.987567e-04
6359.00,2.047143e-04
6360.00,2.047603e-04
6361.00,1.850845e-04
6362.00,1.778820e-04
6363.00,1.763895e-04
6364.00,1.837466e-04
6365.00,1.928949e-04
6366.00,1.954272e-04
6367.00,1.962313e-04
6368.00,1.846869e-04
6369.00,1.789238e-04
6370.00,1.791718e-04
6371.00,1.870371e-04
6372.00,1.941457e-04
6373.00,2.014713e-04
6374.00,2.175341e-04
6375.00,2.322526e-04
6376.00,2.624634e-04
6377.00,3.094361e-04
6378.00,3.698630e-04
6379.00,4.323936e-04
6380.00,4.704283e-04
6381.00,4.484757e-04
6382.00,3.921750e-04
6383.00,3.316397e-04
6384.00,2.803417e-04
6385.00,2.459837e-04
6386.00,2.274091e-04
6387.00,2.137974e-04
6388.00,2.070222e-04
6389.00,2.043821e-04
6390.00,2.071956e-04
6391.00,2.139728e-04
6392.00,2.310245e-04
6393.00,2.463233e-04
6394.00,2.503010e-04
6395.00,2.496384e-04
6396.00,2.382868e-04
6397.00,2.224888e-04
6398.00,2.102873e-04
6399.00,2.044033e-04
6400.00,1.871028e-04
6401.00,1.829590e-04
6402.00,1.776435e-04
6403.00,1.688329e-04
6404.00,1.725658e-04
6405.00,1.774114e-04
6406.00,1.881013e-04
6407.00,2.012879e-04
6408.00,2.148487e-04
6409.00,2.336345e-04
6410.00,2.388470e-04
6411.00,2.484653e-04
6412.00,2.572610e-04
6413.00,2.749063e-04
6414.00,3.391812e-04
6415.00,4.930655e-04
6416.00,7.934215e-04
6417.00,1.193055e-03
6418.00,1.669801e-03
6419.00,1.758444e-03
6420.00,1.482000e-03
6421.00,1.049656e-03
6422.00,6.967784e-04
6423.00,5.114693e-04
6424.00,3.870516e-04
6425.00,3.363346e-04
6426.00,3.326989e-04
6427.00,3.907295e-04
6428.00,5.275831e-04
6429.00,7.855193e-04
6430.00,1.139429e-03
6431.00,1.274217e-03
6432.00,1.135317e-03
6433.00,7.720120e-04
6434.00,4.631350e-04
6435.00,2.928032e-04
6436.00,2.087077e-04
6437.00,1.800327e-04
6438.00,1.603094e-04
6439.00,1.552109e-04
6440.00,1.506772e-04
6441.00,1.539346e-04
6442.00,1.515245e-04
6443.00,1.603118e-04
6444.00,1.741728e-04
6445.00,1.735692e-04
6446.00,1.756472e-04
6447.00,1.669158e-04
6448.00,1.613965e-04
6449.00,1.534037e-04
6450.00,1.545448e-04
6451.00,1.637696e-04
6452.00,1.609234e-04
6453.00,1.665351e-04
6454.00,1.568306e-04
6455.00,1.499840e-04
6456.00,1.472862e-04
6457.00,1.504043e-04
6458.00,1.615571e-04
6459.00,1.630743e-04
6460.00,1.614815e-04
6461.00,1.484926e-04
6462.00,1.417457e-04
6463.00,1.405933e-04
6464.00,1.495954e-04
6465.00,1.646316e-04
6466.00,1.640238e-04
6467.00,1.627989e-04
6468.00,1.507288e-04
6469.00,1.444099e-04
6470.00,1.424333e-04
6471.00,1.490720e-04
6472.00,1.647969e-04
6473.00,1.691680e-04
6474.00,1.717201e-04
6475.00,1.649004e-04
6476.00,1.581882e-04
6477.00,1.572497e-04
6478.00,1.614459e-04
6479.00,1.611597e-04
6480.00,1.585591e-04
6481.00,1.570383e-04
6482.00,1.493271e-04
6483.00,1.529825e-04
6484.00,1.556479e-04
6485.00,1.674189e-04
6486.00,1.766632e-04
6487.00,1.737842e-04
6488.00,1.757672e-04
6489.00,1.665522e-04
6490.00,1.637073e-04
6491.00,1.637697e-04
6492.00,1.736441e-04
6493.00,1.769460e-04
6494.00,1.703084e-04
6495.00,1.724905e-04
6496.00,1.614824e-04
6497.00,1.587478e-04
6498.00,1.567842e-04
6499.00,1.629590e-04
6500.00,1.698322e-04
6501.00,1.692679e-04
6502.00,1.800027e-04
6503.00,1.823643e-04
6504.00,1.958174e-04
6505.00,2.119985e-04
6506.00,2.209327e-04
6507.00,2.197334e-04
6508.00,2.041518e-04
6509.00,1.909002e-04
6510.00,1.707176e-04
6511.00,1.672349e-04
6512.00,1.666011e-04
6513.00,1.654951e-04
6514.00,1.719886e-04
6515.00,1.751655e-04
6516.00,1.813462e-04
6517.00,1.724128e-04
6518.00,1.765056e-04
6519.00,1.795702e-04
6520.00,1.862337e-04
6521.00,2.052227e-04
6522.00,2.195764e-04
6523.00,2.638149e-04
6524.00,3.039096e-04
6525.00,3.939437e-04
6526.00,5.500059e-04
6527.00,7.518277e-04
6528.00,1.031445e-03
6529.00,1.217567e-03
6530.00,1.204995e-03
6531.00,8.968616e-04
6532.00,5.645003e-04
6533.00,3.510971e-04
6534.00,2.371934e-04
6535.00,1.874832e-04
6536.00,1.653739e-04
6537.00,1.665562e-04
6538.00,1.684854e-04
6539.00,1.664369e-04
6540.00,1.647092e-04
6541.00,1.553436e-04
6542.00,1.510095e-04
6543.00,1.525392e-04
6544.00,1.601273e-04
6545.00,1.660629e-04
6546.00,1.695091e-04
6547.00,1.761409e-04
6548.00,1.702917e-04
6549.00,1.714214e-04
6550.00,1.745513e-04
6551.00,1.815957e-04
6552.00,1.891440e-04
6553.00,1.896382e-04
6554.00,1.906204e-04
6555.00,1.856221e-04
6556.00,1.793861e-04
6557.00,1.808008e-04
6558.00,1.914547e-04
6559.00,1.922990e-04
6560.00,1.828194e-04
6561.00,1.703286e-04
6562.00,1.564958e-04
6563.00,1.527367e-04
6564.00,1.531800e-04
6565.00,1.580416e-04
6566.00,1.692127e-04
6567.00,1.725878e-04
6568.00,1.731679e-04
6569.00,1.732499e-04
6570.00,1.680861e-04
6571.00,1.679946e-04
6572.00,1.717192e-04
6573.00,1.740155e-04
6574.00,1.681463e-04
6575.00,1.597299e-04
6576.00,1.462209e-04
6577.00,1.442207e-04
6578.00,1.479092e-04
6579.00,1.566539e-04
6580.00,1.682837e-04
6581.00,1.669603e-04
6582.00,1.606909e-04
6583.00,1.545633e-04
6584.00,1.567494e-04
6585.00,1.655366e-04
6586.00,1.734628e-04
6587.00,1.826285e-04
6588.00,1.714181e-04
6589.00,1.613456e-04
6590.00,1.542317e-04
6591.00,1.566124e-04
6592.00,1.611588e-04
6593.00,1.652448e-04
6594.00,1.670275e-04
6595.00,1.626259e-04
6596.00,1.599506e-04
6597.00,1.523071e-04
6598.00,1.557566e-04
6599.00,1.558121e-04
6600.00,1.505572e-04
6601.00,1.460484e-04
6602.00,1.335706e-04
6603.00,1.340749e-04
6604.00,1.358942e-04
6605.00,1.564876e-04
6606.00,1.977083e-04
6607.00,2.491302e-04
6608.00,3.025416e-04
6609.00,3.308975e-04
6610.00,3.284615e-04
6611.00,2.766817e-04
6612.00,2.333605e-04
6613.00,1.963925e-04
6614.00,1.709681e-04
6615.00,1.507085e-04
6616.00,1.374338e-04
6617.00,1.379638e-04
6618.00,1.399128e-04
6619.00,1.623118e-04
6620.00,1.988209e-04
6621.00,2.600341e-04
6622.00,3.199890e-04
6623.00,3.550200e-04
6624.00,3.658484e-04
6625.00,3.283858e-04
6626.00,2.910168e-04
6627.00,2.426742e-04
6628.00,2.131521e-04
6629.00,1.883010e-04
6630.00,1.730921e-04
6631.00,1.716083e-04
6632.00,1.633229e-04
6633.00,1.735734e-04
6634.00,1.775161e-04
6635.00,1.856410e-04
6636.00,1.885621e-04
6637.00,1.821849e-04
6638.00,1.871669e-04
6639.00,1.736227e-04
6640.00,1.724432e-04
6641.00,1.619350e-04
6642.00,1.597786e-04
6643.00,1.642109e-04
6644.00,1.624384e-04
6645.00,1.689578e-04
6646.00,1.623356e-04
6647.00,1.618509e-04
6648.00,1.586742e-04
6649.00,1.614696e-04
6650.00,1.697001e-04
6651.00,1.717135e-04
6652.00,1.796812e-04
6653.00,1.746478e-04
6654.00,1.724780e-04
6655.00,1.582145e-04
6656.00,1.491066e-04
6657.00,1.514724e-04
6658.00,1.507351e-04
6659.00,1.616887e-04
6660.00,1.579965e-04
6661.00,1.606460e-04
6662.00,1.565553e-04
6663.00,1.557929e-04
6664.00,1.677197e-04
6665.00,1.670810e-04
6666.00,1.704348e-04
6667.00,1.630562e-04
6668.00,1.610784e-04
6669.00,1.560919e-04
6670.00,1.539213e-04
6671.00,1.581877e-04
6672.00,1.579126e-04
6673.00,1.654166e-04
6674.00,1.607897e-04
6675.00,1.617679e-04
6676.00,1.552404e-04
6677.00,1.482195e-04
6678.00,1.511824e-04
6679.00,1.483385e-04
6680.00,1.524799e-04
6681.00,1.487707e-04
6682.00,1.496588e-04
6683.00,1.472913e-04
6684.00,1.467339e-04
6685.00,1.590403e-04
6686.00,1.629498e-04
6687.00,1.752796e-04
6688.00,1.749471e-04
6689.00,1.709894e-04
6690.00,1.649531e-04
6691.00,1.548270e-04
6692.00,1.640571e-04
6693.00,1.632813e-04
6694.00,1.689567e-04
6695.00,1.586211e-04
6696.00,1.464696e-04
6697.00,1.381733e-04
6698.00,1.322914e-04
6699.00,1.438769e-04
6700.00,1.543154e-04
6701.00,1.675323e-04
6702.00,1.627719e-04
6703.00,1.656986e-04
6704.00,1.651191e-04
6705.00,1.637600e-04
6706.00,1.739364e-04
6707.00,1.690309e-04
6708.00,1.761019e-04
6709.00,1.667980e-04
6710.00,1.617291e-04
6711.00,1.628560e-04
6712.00,1.605164e-04
6713.00,1.681665e-04
6714.00,1.714037e-04
6715.00,1.779098e-04
6716.00,1.717676e-04
6717.00,1.655180e-04
6718.00,1.594683e-04
6719.00,1.541028e-04
6720.00,1.511928e-04
6721.00,1.454226e-04
6722.00,1.466124e-04
6723.00,1.400929e-04
6724.00,1.375722e-04
6725.00,1.312770e-04
6726.00,1.342712e-04
6727.00,1.419796e-04
6728.00,1.431180e-04
6729.00,1.521559e-04
6730.00,1.548958e-04
6731.00,1.578888e-04
6732.00,1.569625e-04
6733.00,1.665598e-04
6734.00,1.708216e-04
6735.00,1.699224e-04
6736.00,1.718218e-04
6737.00,1.595904e-04
6738.00,1.547418e-04
6739.00,1.446065e-04
6740.00,1.433666e-04
6741.00,1.450993e-04
6742.00,1.452412e-04
6743.00,1.496919e-04
6744.00,1.467621e-04
6745.00,1.506682e-04
6746.00,1.479273e-04
6747.00,1.500279e-04
6748.00,1.561403e-04
6749.00,1.565446e-04
6750.00,1.581965e-04
6751.00,1.538228e-04
6752.00,1.607002e-04
6753.00,1.632097e-04
6754.00,1.836692e-04
6755.00,2.195966e-04
6756.00,2.681067e-04
6757.00,3.584871e-04
6758.00,4.492972e-04
6759.00,5.476074e-04
6760.00,5.734152e-04
6761.00,5.516584e-04
6762.00,4.948740e-04
6763.00,4.518971e-04
6764.00,4.916778e-04
6765.00,5.734590e-04
6766.00,7.293146e-04
6767.00,8.330641e-04
6768.00,8.078476e-04
6769.00,6.855341e-04
6770.00,5.064419e-04
6771.00,3.824823e-04
6772.00,2.850754e-04
6773.00,2.268229e-04
6774.00,1.831923e-04
6775.00,1.527187e-04
6776.00,1.370178e-04
6777.00,1.326635e-04
6778.00,1.391366e-04
6779.00,1.446891e-04
6780.00,1.577938e-04
6781.00,1.604264e-04
6782.00,1.576808e-04
6783.00,1.507082e-04
6784.00,1.481908e-04
6785.00,1.494344e-04
6786.00,1.459670e-04
6787.00,1.507961e-04
6788.00,1.469183e-04
6789.00,1.376542e-04
6790.00,1.302125e-04
6791.00,1.190470e-04
6792.00,1.194972e-04
6793.00,1.227719e-04
6794.00,1.337535e-04
6795.00,1.379009e-04
6796.00,1.321292e-04
6797.00,1.339346e-04
6798.00,1.297895e-04
6799.00,1.298649e-04
6800.00,1.374476e-04
6801.00,1.426092e-04
6802.00,1.449718e-04
6803.00,1.402874e-04
6804.00,1.397149e-04
6805.00,1.392957e-04
6806.00,1.475359e-04
6807.00,1.508881e-04
6808.00,1.502301e-04
6809.00,1.403320e-04
6810.00,1.270046e-04
6811.00,1.169150e-04
6812.00,1.171262e-04
6813.00,1.226882e-04
6814.00,1.303309e-04
6815.00,1.386700e-04
6816.00,1.380039e-04
6817.00,1.283251e-04
6818.00,1.180979e-04
6819.00,1.193969e-04
6820.00,1.264781e-04
6821.00,1.366103e-04
6822.00,1.455932e-04
6823.00,1.471205e-04
6824.00,1.470413e-04
6825.00,1.408918e-04
6826.00,1.431603e-04
6827.00,1.455847e-04
6828.00,1.481875e-04
6829.00,1.561944e-04
6830.00,1.499189e-04
6831.00,1.514633e-04
6832.00,1.488427e-04
6833.00,1.521723e-04
6834.00,1.603663e-04
6835.00,1.657706e-04
6836.00,1.789081e-04
6837.00,1.787257e-04
6838.00,1.797825e-04
6839.00,1.674400e-04
6840.00,1.617882e-04
6841.00,1.563514e-04
6842.00,1.454418e-04
6843.00,1.376637e-04
6844.00,1.314154e-04
6845.00,1.300041e-04
6846.00,1.213485e-04
6847.00,1.229354e-04
6848.00,1.269587e-04
6849.00,1.300825e-04
6850.00,1.324720e-04
6851.00,1.316277e-04
6852.00,1.351808e-04
6853.00,1.343497e-04
6854.00,1.484257e-04
6855.00,1.602114e-04
6856.00,1.637060e-04
6857.00,1.685254e-04
6858.00,1.644898e-04
6859.00,1.553478e-04
6860.00,1.428849e-04
6861.00,1.402029e-04
6862.00,1.359131e-04
6863.00,1.377018e-04
6864.00,1.428989e-04
6865.00,1.378976e-04
6866.00,1.364890e-04
6867.00,1.309490e-04
6868.00,1.323408e-04
6869.00,1.367193e-04
6870.00,1.394365e-04
6871.00,1.439605e-04
6872.00,1.452327e-04
6873.00,1.479218e-04
6874.00,1.480498e-04
6875.00,1.469309e-04
6876.00,1.436369e-04
6877.00,1.416545e-04
6878.00,1.388325e-04
6879.00,1.406651e-04
6880.00,1.420404e-04
6881.00,1.394775e-04
6882.00,1.409534e-04
6883.00,1.371102e-04
6884.00,1.362750e-04
6885.00,1.481434e-04
6886.00,1.567678e-04
6887.00,1.777936e-04
6888.00,2.002825e-04
6889.00,2.303753e-04
6890.00,2.471956e-04
6891.00,2.573621e-04
6892.00,2.558820e-04
6893.00,2.453960e-04
6894.00,2.319077e-04
6895.00,2.074337e-04
6896.00,1.886195e-04
6897.00,1.734135e-04
6898.00,1.620741e-04
6899.00,1.662793e-04
6900.00,1.789163e-04
6901.00,1.920376e-04
6902.00,1.941355e-04
6903.00,2.007024e-04
6904.00,2.029499e-04
6905.00,1.985603e-04
6906.00,2.010968e-04
6907.00,2.001356e-04
6908.00,1.927204e-04
6909.00,1.804756e-04
6910.00,1.690400e-04
6911.00,1.547440e-04
6912.00,1.466587e-04
6913.00,1.477547e-04
6914.00,1.528239e-04
6915.00,1.639157e-04
6916.00,1.635726e-04
6917.00,1.656623e-04
6918.00,1.575164e-04
6919.00,1.547869e-04
6920.00,1.693847e-04
6921.00,1.811656e-04
6922.00,1.984349e-04
6923.00,2.065746e-04
6924.00,2.056465e-04
6925.00,2.238194e-04
6926.00,2.730014e-04
6927.00,3.849181e-04
6928.00,5.306226e-04
6929.00,6.687359e-04
6930.00,6.969501e-04
6931.00,5.894862e-04
6932.00,4.398293e-04
6933.00,3.313459e-04
6934.00,2.747705e-04
6935.00,2.374795e-04
6936.00,2.156941e-04
6937.00,2.086421e-04
6938.00,2.066170e-04
6939.00,2.227880e-04
6940.00,2.509052e-04
6941.00,2.841521e-04
6942.00,2.874937e-04
6943.00,2.689888e-04
6944.00,2.316970e-04
6945.00,1.915693e-04
6946.00,1.617717e-04
6947.00,1.455132e-04
6948.00,1.425653e-04
6949.00,1.390165e-04
6950.00,1.428169e-04
6951.00,1.420221e-04
6952.00,1.441476e-04
6953.00,1.472485e-04
6954.00,1.477799e-04
6955.00,1.568526e-04
6956.00,1.588858e-04
6957.00,1.593262e-04
6958.00,1.541891e-04
6959.00,1.469702e-04
6960.00,1.464790e-04
6961.00,1.448872e-04
6962.00,1.489779e-04
6963.00,1.513621e-04
6964.00,1.525026e-04
6965.00,1.520904e-04
6966.00,1.465684e-04
6967.00,1.441095e-04
6968.00,1.428482e-04
6969.00,1.425749e-04
6970.00,1.394454e-04
6971.00,1.398974e-04
6972.00,1.347738e-04
6973.00,1.336931e-04
6974.00,1.371434e-04
6975.00,1.344615e-04
6976.00,1.406851e-04
6977.00,1.400579e-04
6978.00,1.457678e-04
6979.00,1.492865e-04
6980.00,1.452870e-04
6981.00,1.436851e-04
6982.00,1.384492e-04
6983.00,1.446952e-04
6984.00,1.388188e-04
6985.00,1.440846e-04
6986.00,1.483305e-04
6987.00,1.452862e-04
6988.00,1.493773e-04
6989.00,1.405601e-04
6990.00,1.373332e-04
6991.00,1.341676e-04
6992.00,1.365552e-04
6993.00,1.439611e-04
6994.00,1.463656e-04
6995.00,1.505967e-04
6996.00,1.470064e-04
6997.00,1.474827e-04
6998.00,1.460755e-04
6999.00,1.515608e-04
7000.00,1.621421e-04
7001.00,1.622100e-04
7002.00,1.627066e-04
7003.00,1.527678e-04
7004.00,1.517679e-04
7005.00,1.484310e-04
7006.00,1.470600e-04
7007.00,1.513308e-04
7008.00,1.576510e-04
7009.00,1.610169e-04
7010.00,1.495749e-04
7011.00,1.477557e-04
7012.00,1.459716e-04
7013.00,1.565562e-04
7014.00,1.682004e-04
7015.00,1.740252e-04
7016.00,1.815739e-04
7017.00,1.730002e-04
7018.00,1.696889e-04
7019.00,1.575629e-04
7020.00,1.545054e-04
7021.00,1.516436e-04
7022.00,1.531273e-04
7023.00,1.613480e-04
7024.00,1.556446e-04
7025.00,1.593372e-04
7026.00,1.541448e-04
7027.00,1.607840e-04
7028.00,1.668121e-04
7029.00,1.620236e-04
7030.00,1.654698e-04
7031.00,1.595678e-04
7032.00,1.649394e-04
7033.00,1.601077e-04
7034.00,1.756256e-04
7035.00,1.908594e-04
7036.00,2.078576e-04
7037.00,2.263066e-04
7038.00,2.238564e-04
7039.00,2.412637e-04
7040.00,2.350695e-04
7041.00,2.389257e-04
7042.00,2.271315e-04
7043.00,1.974020e-04
7044.00,1.720061e-04
7045.00,1.370267e-04
7046.00,1.296480e-04
7047.00,1.216745e-04
7048.00,1.341307e-04
7049.00,1.467885e-04
7050.00,1.529872e-04
7051.00,1.592035e-04
7052.00,1.504520e-04
7053.00,1.517864e-04
7054.00,1.427579e-04
7055.00,1.509246e-04
7056.00,1.541066e-04
7057.00,1.561337e-04
7058.00,1.616032e-04
7059.00,1.496138e-04
7060.00,1.549280e-04
7061.00,1.462968e-04
7062.00,1.526997e-04
7063.00,1.527967e-04
7064.00,1.532368e-04
7065.00,1.582911e-04
7066.00,1.472930e-04
7067.00,1.524004e-04
7068.00,1.482474e-04
7069.00,1.545216e-04
7070.00,1.548145e-04
7071.00,1.507626e-04
7072.00,1.526711e-04
7073.00,1.391870e-04
7074.00,1.402169e-04
7075.00,1.335490e-04
7076.00,1.431987e-04
7077.00,1.468260e-04
7078.00,1.476725e-04
7079.00,1.509013e-04
7080.00,1.416291e-04
7081.00,1.476596e-04
7082.00,1.382336e-04
7083.00,1.465768e-04
7084.00,1.471354e-04
7085.00,1.461933e-04
7086.00,1.463695e-04
7087.00,1.329487e-04
7088.00,1.350781e-04
7089.00,1.267517e-04
7090.00,1.359025e-04
7091.00,1.405001e-04
7092.00,1.463082e-04
7093.00,1.559868e-04
7094.00,1.503815e-04
7095.00,1.622795e-04
7096.00,1.524070e-04
7097.00,1.661627e-04
7098.00,1.721164e-04
7099.00,1.663165e-04
7100.00,1.713755e-04
7101.00,1.610606e-04
7102.00,1.708459e-04
7103.00,1.544435e-04
7104.00,1.595315e-04
7105.00,1.560765e-04
7106.00,1.579019e-04
7107.00,1.684943e-04
7108.00,1.653758e-04
7109.00,1.805115e-04
7110.00,1.713783e-04
7111.00,1.692747e-04
7112.00,1.681516e-04
7113.00,1.819076e-04
7114.00,2.303021e-04
7115.00,3.087854e-04
7116.00,5.197051e-04
7117.00,8.598535e-04
7118.00,1.503490e-03
7119.00,2.181531e-03
7120.00,2.734786e-03
7121.00,2.840715e-03
7122.00,2.054974e-03
7123.00,1.355156e-03
7124.00,7.345206e-04
7125.00,4.632993e-04
7126.00,3.145755e-04
7127.00,2.624169e-04
7128.00,2.823347e-04
7129.00,3.335278e-04
7130.00,4.797512e-04
7131.00,7.373627e-04
7132.00,1.258966e-03
7133.00,1.959948e-03
7134.00,2.658537e-03
7135.00,3.037770e-03
7136.00,2.453366e-03
7137.00,1.699980e-03
7138.00,9.794580e-04
7139.00,5.839076e-04
7140.00,3.858615e-04
7141.00,2.944382e-04
7142.00,2.587293e-04
7143.00,2.309947e-04
7144.00,2.203249e-04
7145.00,2.042797e-04
7146.00,1.954372e-04
7147.00,1.877266e-04
7148.00,1.916565e-04
7149.00,1.951630e-04
7150.00,1.882212e-04
7151.00,1.897152e-04
7152.00,1.744390e-04
7153.00,1.686377e-04
7154.00,1.694385e-04
7155.00,1.743588e-04
7156.00,1.915493e-04
7157.00,1.951031e-04
7158.00,1.988954e-04
7159.00,1.899735e-04
7160.00,1.784666e-04
7161.00,1.772544e-04
7162.00,1.846513e-04
7163.00,1.974767e-04
7164.00,1.976243e-04
7165.00,1.973590e-04
7166.00,1.878772e-04
7167.00,1.764703e-04
7168.00,1.712768e-04
7169.00,1.749022e-04
7170.00,1.803242e-04
7171.00,1.785822e-04
7172.00,1.821016e-04
7173.00,1.780619e-04
7174.00,1.736103e-04
7175.00,1.778960e-04
7176.00,1.798380e-04
7177.00,1.838085e-04
7178.00,1.827976e-04
7179.00,1.795774e-04
7180.00,1.756143e-04
7181.00,1.726325e-04
7182.00,1.777304e-04
7183.00,1.796394e-04
7184.00,1.861375e-04
7185.00,1.837468e-04
7186.00,1.840855e-04
7187.00,1.808487e-04
7188.00,1.752858e-04
7189.00,1.786137e-04
7190.00,1.770276e-04
7191.00,1.833637e-04
7192.00,1.855749e-04
7193.00,1.853429e-04
7194.00,1.869021e-04
7195.00,1.881803e-04
7196.00,1.927202e-04
7197.00,1.994995e-04
7198.00,2.129978e-04
7199.00,2.092491e-04
7200.00,2.081836e-04
7201.00,1.927045e-04
7202.00,1.777633e-04
7203.00,1.782062e-04
7204.00,1.735834e-04
7205.00,1.754416e-04
7206.00,1.746800e-04
7207.00,1.761912e-04
7208.00,1.742869e-04
7209.00,1.708531e-04
7210.00,1.826926e-04
7211.00,1.938348e-04
7212.00,2.134580e-04
7213.00,2.216484e-04
7214.00,2.396503e-04
7215.00,2.422544e-04
7216.00,2.269218e-04
7217.00,2.175614e-04
7218.00,2.001447e-04
7219.00,1.961105e-04
7220.00,1.876560e-04
7221.00,1.943259e-04
7222.00,1.965546e-04
7223.00,1.868582e-04
7224.00,1.870021e-04
7225.00,1.833334e-04
7226.00,1.840729e-04
7227.00,1.822850e-04
7228.00,1.869168e-04
7229.00,1.924549e-04
7230.00,1.839558e-04
7231.00,1.812576e-04
7232.00,1.699723e-04
7233.00,1.665424e-04
7234.00,1.695240e-04
7235.00,1.779332e-04
7236.00,1.844353e-04
7237.00,1.869653e-04
7238.00,1.858526e-04
7239.00,1.868812e-04
7240.00,1.968144e-04
7241.00,2.039772e-04
7242.00,2.158194e-04
7243.00,2.265001e-04
7244.00,2.233110e-04
7245.00,2.174255e-04
7246.00,2.084225e-04
7247.00,2.017778e-04
7248.00,2.016399e-04
7249.00,2.008825e-04
7250.00,2.026724e-04
7251.00,1.978397e-04
7252.00,1.917528e-04
7253.00,1.881551e-04
7254.00,1.901548e-04
7255.00,1.990295e-04
7256.00,2.130934e-04
7257.00,2.206204e-04
7258.00,2.238920e-04
7259.00,2.239515e-04
7260.00,2.256095e-04
7261.00,2.216520e-04
7262.00,2.312501e-04
7263.00,2.351289e-04
7264.00,2.468379e-04
7265.00,2.612139e-04
7266.00,2.768748e-04
7267.00,3.190956e-04
7268.00,3.649589e-04
7269.00,4.646771e-04
7270.00,5.665924e-04
7271.00,6.473819e-04
7272.00,7.001353e-04
7273.00,7.121775e-04
7274.00,8.070503e-04
7275.00,1.031113e-03
7276.00,1.587443e-03
7277.00,2.401536e-03
7278.00,3.220572e-03
7279.00,3.208291e-03
7280.00,2.516274e-03
7281.00,1.625751e-03
7282.00,9.434397e-04
7283.00,6.024961e-04
7284.00,4.059799e-04
7285.00,3.050758e-04
7286.00,2.420912e-04
7287.00,2.125274e-04
7288.00,1.946835e-04
7289.00,1.927373e-04
7290.00,2.056281e-04
7291.00,2.128913e-04
7292.00,2.233294e-04
7293.00,2.136700e-04
7294.00,2.173996e-04
7295.00,2.131874e-04
7296.00,2.049857e-04
7297.00,2.195422e-04
7298.00,2.161648e-04
7299.00,2.240065e-04
7300.00,2.167884e-04
7301.00,2.088266e-04
7302.00,2.069092e-04
7303.00,2.049820e-04
7304.00,2.231368e-04
7305.00,2.265457e-04
7306.00,2.406060e-04
7307.00,2.442253e-04
7308.00,2.475943e-04
7309.00,2.460823e-04
7310.00,2.476168e-04
7311.00,2.537898e-04
7312.00,2.510709e-04
7313.00,2.526536e-04
7314.00,2.429326e-04
7315.00,2.397405e-04
7316.00,2.348646e-04
7317.00,2.330070e-04
7318.00,2.434446e-04
7319.00,2.452938e-04
7320.00,2.448946e-04
7321.00,2.336532e-04
7322.00,2.281844e-04
7323.00,2.233504e-04
7324.00,2.182701e-04
7325.00,2.252554e-04
7326.00,2.212711e-04
7327.00,2.267868e-04
7328.00,2.166680e-04
7329.00,2.221626e-04
7330.00,2.198064e-04
7331.00,2.181595e-04
7332.00,2.352234e-04
7333.00,2.361906e-04
7334.00,2.527246e-04
7335.00,2.621595e-04
7336.00,2.687055e-04
7337.00,2.688470e-04
7338.00,2.535838e-04
7339.00,2.505028e-04
7340.00,2.425928e-04
7341.00,2.565545e-04
7342.00,2.626780e-04
7343.00,2.755452e-04
7344.00,2.819871e-04
7345.00,2.806148e-04
7346.00,2.875138e-04
7347.00,2.907983e-04
7348.00,3.038169e-04
7349.00,3.000082e-04
7350.00,2.987684e-04
7351.00,2.819752e-04
7352.00,2.541978e-04
7353.00,2.459527e-04
7354.00,2.315538e-04
7355.00,2.388613e-04
7356.00,2.422875e-04
7357.00,2.501339e-04
7358.00,2.528791e-04
7359.00,2.390290e-04
7360.00,2.375403e-04
7361.00,2.360643e-04
7362.00,2.512040e-04
7363.00,2.730402e-04
7364.00,3.053161e-04
7365.00,3.309363e-04
7366.00,3.433802e-04
7367.00,3.531112e-04
7368.00,3.414111e-04
7369.00,3.472058e-04
7370.00,3.305396e-04
7371.00,3.111029e-04
7372.00,2.861900e-04
7373.00,2.574144e-04
7374.00,2.456142e-04
7375.00,2.386200e-04
7376.00,2.508993e-04
7377.00,2.615306e-04
7378.00,2.621490e-04
7379.00,2.672816e-04
7380.00,2.540720e-04
7381.00,2.534986e-04
7382.00,2.554836e-04
7383.00,2.674339e-04
7384.00,2.850124e-04
7385.00,2.901159e-04
7386.00,2.913211e-04
7387.00,2.703257e-04
7388.00,2.576600e-04
7389.00,2.544273e-04
7390.00,2.612427e-04
7391.00,2.672621e-04
7392.00,2.782875e-04
7393.00,2.874709e-04
7394.00,2.693313e-04
7395.00,2.646197e-04
7396.00,2.691780e-04
7397.00,2.842079e-04
7398.00,3.072746e-04
7399.00,3.131467e-04
7400.00,3.371287e-04
7401.00,3.412800e-04
7402.00,3.432067e-04
7403.00,3.577793e-04
7404.00,3.572017e-04
7405.00,3.658119e-04
7406.00,3.525196e-04
7407.00,3.454432e-04
7408.00,3.314419e-04
7409.00,3.249467e-04
7410.00,3.409041e-04
7411.00,3.606051e-04
7412.00,3.909754e-04
7413.00,4.037280e-04
7414.00,4.089232e-04
7415.00,3.992503e-04
7416.00,3.804431e-04
7417.00,3.630176e-04
7418.00,3.504005e-04
7419.00,3.383741e-04
7420.00,3.263330e-04
7421.00,3.150977e-04
7422.00,2.931933e-04
7423.00,2.848349e-04
7424.00,2.852016e-04
7425.00,2.857382e-04
7426.00,3.044458e-04
7427.00,2.977806e-04
7428.00,2.910923e-04
7429.00,2.801592e-04
7430.00,2.626918e-04
7431.00,2.683022e-04
7432.00,2.722405e-04
7433.00,2.857783e-04
7434.00,2.867251e-04
7435.00,2.951079e-04
7436.00,3.118518e-04
7437.00,3.177225e-04
7438.00,3.584642e-04
7439.00,3.938402e-04
7440.00,4.366626e-04
7441.00,4.525635e-04
7442.00,4.259095e-04
7443.00,3.872195e-04
7444.00,3.339272e-04
7445.00,3.113293e-04
7446.00,2.865463e-04
7447.00,2.792714e-04
7448.00,2.688122e-04
7449.00,2.581644e-04
7450.00,2.478290e-04
7451.00,2.322620e-04
7452.00,2.226522e-04
7453.00,2.130684e-04
7454.00,2.151406e-04
7455.00,2.194112e-04
7456.00,2.379140e-04
7457.00,2.507251e-04
7458.00,2.537691e-04
7459.00,2.588865e-04
7460.00,2.574821e-04
7461.00,2.647775e-04
7462.00,2.684919e-04
7463.00,2.833936e-04
7464.00,2.898532e-04
7465.00,2.768573e-04
7466.00,2.696766e-04
7467.00,2.577471e-04
7468.00,2.572671e-04
7469.00,2.516800e-04
7470.00,2.619292e-04
7471.00,2.608457e-04
7472.00,2.549936e-04
7473.00,2.585828e-04
7474.00,2.571247e-04
7475.00,2.583853e-04
7476.00,2.578544e-04
7477.00,2.703205e-04
7478.00,2.715483e-04
7479.00,2.607096e-04
7480.00,2.594557e-04
7481.00,2.464515e-04
7482.00,2.481478e-04
7483.00,2.444423e-04
7484.00,2.500787e-04
7485.00,2.514925e-04
7486.00,2.498111e-04
7487.00,2.449590e-04
7488.00,2.311266e-04
7489.00,2.396680e-04
7490.00,2.410204e-04
7491.00,2.527642e-04
7492.00,2.485359e-04
7493.00,2.436210e-04
7494.00,2.379172e-04
7495.00,2.164075e-04
7496.00,2.225192e-04
7497.00,2.207805e-04
7498.00,2.264717e-04
7499.00,2.329541e-04
7500.00,2.305261e-04
7501.00,2.311002e-04
7502.00,2.168683e-04
7503.00,2.253641e-04
7504.00,2.245474e-04
7505.00,2.367727e-04
7506.00,2.436115e-04
7507.00,2.390788e-04
7508.00,2.399902e-04
7509.00,2.414953e-04
7510.00,2.560384e-04
7511.00,2.684942e-04
7512.00,2.900070e-04
7513.00,2.916088e-04
7514.00,2.782113e-04
7515.00,2.581731e-04
7516.00,2.300925e-04
7517.00,2.328666e-04
7518.00,2.199014e-04
7519.00,2.233331e-04
7520.00,2.231744e-04
7521.00,2.144978e-04
7522.00,2.080964e-04
7523.00,1.946301e-04
7524.00,2.038017e-04
7525.00,2.004044e-04
7526.00,2.165994e-04
7527.00,2.183515e-04
7528.00,2.123193e-04
7529.00,2.136315e-04
7530.00,1.965701e-04
7531.00,2.039782e-04
7532.00,2.058129e-04
7533.00,2.183186e-04
7534.00,2.292272e-04
7535.00,2.314594e-04
7536.00,2.340456e-04
7537.00,2.241912e-04
7538.00,2.273273e-04
7539.00,2.202023e-04
7540.00,2.248212e-04
7541.00,2.185441e-04
7542.00,2.052904e-04
7543.00,2.012094e-04
7544.00,1.794677e-04
7545.00,1.774440e-04
7546.00,1.684838e-04
7547.00,1.674655e-04
7548.00,1.628213e-04
7549.00,1.477107e-04
7550.00,1.445093e-04
7551.00,1.364911e-04
7552.00,1.398622e-04
7553.00,1.410358e-04
7554.00,1.476736e-04
7555.00,1.529044e-04
7556.00,1.532782e-04
7557.00,1.605537e-04
7558.00,1.624719e-04
7559.00,1.764162e-04
7560.00,1.844393e-04
7561.00,1.986667e-04
7562.00,2.089560e-04
7563.00,2.106551e-04
7564.00,2.049743e-04
7565.00,1.974928e-04
7566.00,1.963008e-04
7567.00,1.880221e-04
7568.00,1.941226e-04
7569.00,1.917687e-04
7570.00,1.939944e-04
7571.00,1.975499e-04
7572.00,1.955826e-04
7573.00,1.915517e-04
7574.00,1.806592e-04
7575.00,1.851154e-04
7576.00,1.862002e-04
7577.00,1.918145e-04
7578.00,1.929329e-04
7579.00,1.919948e-04
7580.00,1.935278e-04
7581.00,1.852915e-04
7582.00,1.877021e-04
7583.00,1.870887e-04
7584.00,1.902219e-04
7585.00,1.905746e-04
7586.00,1.860617e-04
7587.00,1.895288e-04
7588.00,1.829855e-04
7589.00,1.832909e-04
7590.00,1.854845e-04
7591.00,1.840266e-04
7592.00,1.853120e-04
7593.00,1.822701e-04
7594.00,1.789983e-04
7595.00,1.684611e-04
7596.00,1.712939e-04
7597.00,1.736891e-04
7598.00,1.743451e-04
7599.00,1.797899e-04
7600.00,1.761190e-04
7601.00,1.787394e-04
7602.00,1.806142e-04
7603.00,1.875859e-04
7604.00,2.012475e-04
7605.00,2.152313e-04
7606.00,2.251152e-04
7607.00,2.278403e-04
7608.00,2.322343e-04
7609.00,2.259615e-04
7610.00,2.260135e-04
7611.00,2.305719e-04
7612.00,2.323603e-04
7613.00,2.379603e-04
7614.00,2.328112e-04
7615.00,2.295704e-04
7616.00,2.343427e-04
7617.00,2.489509e-04
7618.00,2.865326e-04
7619.00,3.477953e-04
7620.00,4.318644e-04
7621.00,5.087312e-04
7622.00,5.849900e-04
7623.00,6.690845e-04
7624.00,8.244161e-04
7625.00,1.207693e-03
7626.00,2.136867e-03
7627.00,4.423394e-03
7628.00,9.542017e-03
7629.00,1.982444e-02
7630.00,3.176948e-02
7631.00,3.890001e-02
7632.00,3.226703e-02
7633.00,1.904884e-02
7634.00,9.053966e-03
7635.00,3.978867e-03
7636.00,1.976870e-03
7637.00,1.196126e-03
7638.00,1.017174e-03
7639.00,1.085645e-03
7640.00,1.574747e-03
7641.00,2.875167e-03
7642.00,5.861043e-03
7643.00,1.263497e-02
7644.00,2.275046e-02
7645.00,3.328418e-02
7646.00,3.098000e-02
7647.00,2.023891e-02
7648.00,9.780967e-03
7649.00,3.887711e-03
7650.00,1.587436e-03
7651.00,7.012588e-04
7652.00,4.088628e-04
7653.00,2.693486e-04
7654.00,2.091274e-04
7655.00,1.760209e-04
7656.00,1.545876e-04
7657.00,1.427779e-04
7658.00,1.336806e-04
7659.00,1.352409e-04
7660.00,1.369198e-04
7661.00,1.396616e-04
7662.00,1.390817e-04
7663.00,1.337794e-04
7664.00,1.291340e-04
7665.00,1.241882e-04
7666.00,1.307187e-04
7667.00,1.356107e-04
7668.00,1.407991e-04
7669.00,1.437930e-04
7670.00,1.384817e-04
7671.00,1.342633e-04
7672.00,1.261839e-04
7673.00,1.230656e-04
7674.00,1.202305e-04
7675.00,1.253399e-04
7676.00,1.254214e-04
7677.00,1.259957e-04
7678.00,1.272627e-04
7679.00,1.234113e-04
7680.00,1.223178e-04
7681.00,1.229314e-04
7682.00,1.249667e-04
7683.00,1.279999e-04
7684.00,1.319899e-04
7685.00,1.329900e-04
7686.00,1.325691e-04
7687.00,1.321587e-04
7688.00,1.246544e-04
7689.00,1.235887e-04
7690.00,1.255011e-04
7691.00,1.312503e-04
7692.00,1.363871e-04
7693.00,1.353155e-04
7694.00,1.367656e-04
7695.00,1.356848e-04
7696.00,1.347661e-04
7697.00,1.342878e-04
7698.00,1.351380e-04
7699.00,1.360040e-04
7700.00,1.295969e-04
7701.00,1.287021e-04
7702.00,1.253545e-04
7703.00,1.240844e-04
7704.00,1.260506e-04
7705.00,1.273959e-04
7706.00,1.274209e-04
7707.00,1.271455e-04
7708.00,1.295489e-04
7709.00,1.276891e-04
7710.00,1.306292e-04
7711.00,1.319969e-04
7712.00,1.341710e-04
7713.00,1.348646e-04
7714.00,1.312713e-04
7715.00,1.292631e-04
7716.00,1.281536e-04
7717.00,1.316011e-04
7718.00,1.403679e-04
7719.00,1.551652e-04
7720.00,1.745932e-04
7721.00,1.927921e-04
7722.00,2.124138e-04
7723.00,2.242997e-04
7724.00,2.253064e-04
7725.00,2.225460e-04
7726.00,2.091250e-04
7727.00,1.882845e-04
7728.00,1.666646e-04
7729.00,1.441287e-04
7730.00,1.279590e-04
7731.00,1.210140e-04
7732.00,1.192549e-04
7733.00,1.220884e-04
7734.00,1.224543e-04
7735.00,1.176484e-04
7736.00,1.124633e-04
7737.00,1.089301e-04
7738.00,1.125964e-04
7739.00,1.161054e-04
7740.00,1.201615e-04
7741.00,1.242690e-04
7742.00,1.216493e-04
7743.00,1.158203e-04
7744.00,1.149759e-04
7745.00,1.194134e-04
7746.00,1.225968e-04
7747.00,1.294102e-04
7748.00,1.350454e-04
7749.00,1.361296e-04
7750.00,1.361190e-04
7751.00,1.336346e-04
7752.00,1.411180e-04
7753.00,1.446235e-04
7754.00,1.446915e-04
7755.00,1.436301e-04
7756.00,1.375145e-04
7757.00,1.293246e-04
7758.00,1.223173e-04
7759.00,1.205889e-04
7760.00,1.184747e-04
7761.00,1.206873e-04
7762.00,1.176311e-04
7763.00,1.132125e-04
7764.00,1.105301e-04
7765.00,1.067411e-04
7766.00,1.115448e-04
7767.00,1.171880e-04
7768.00,1.258189e-04
7769.00,1.312715e-04
7770.00,1.355901e-04
7771.00,1.341132e-04
7772.00,1.310223e-04
7773.00,1.392063e-04
7774.00,1.418775e-04
7775.00,1.435130e-04
7776.00,1.457163e-04
7777.00,1.441176e-04
7778.00,1.421597e-04
7779.00,1.448768e-04
7780.00,1.616426e-04
7781.00,1.806163e-04
7782.00,1.998132e-04
7783.00,2.149712e-04
7784.00,2.267098e-04
7785.00,2.636042e-04
7786.00,3.136953e-04
7787.00,4.279790e-04
7788.00,5.866040e-04
7789.00,7.326918e-04
7790.00,7.356920e-04
7791.00,6.258027e-04
7792.00,4.697593e-04
7793.00,3.151774e-04
7794.00,2.243822e-04
7795.00,1.682020e-04
7796.00,1.398638e-04
7797.00,1.257132e-04
7798.00,1.195824e-04
7799.00,1.165679e-04
7800.00,1.127080e-04
7801.00,1.144925e-04
7802.00,1.149242e-04
7803.00,1.163076e-04
7804.00,1.205249e-04
7805.00,1.218247e-04
7806.00,1.274470e-04
7807.00,1.249304e-04
7808.00,1.288357e-04
7809.00,1.313264e-04
7810.00,1.338386e-04
7811.00,1.407838e-04
7812.00,1.468963e-04
7813.00,1.526429e-04
7814.00,1.533708e-04
7815.00,1.601827e-04
7816.00,1.665714e-04
7817.00,1.805503e-04
7818.00,1.932993e-04
7819.00,2.044255e-04
7820.00,2.106749e-04
7821.00,1.928140e-04
7822.00,1.823836e-04
7823.00,1.646519e-04
7824.00,1.535758e-04
7825.00,1.485655e-04
7826.00,1.442125e-04
7827.00,1.432129e-04
7828.00,1.391400e-04
7829.00,1.358126e-04
7830.00,1.306560e-04
7831.00,1.291787e-04
7832.00,1.275782e-04
7833.00,1.270735e-04
7834.00,1.278693e-04
7835.00,1.269202e-04
7836.00,1.263607e-04
7837.00,1.227271e-04
7838.00,1.212088e-04
7839.00,1.193924e-04
7840.00,1.205484e-04
7841.00,1.202748e-04
7842.00,1.196452e-04
7843.00,1.169604e-04
7844.00,1.167243e-04
7845.00,1.196945e-04
7846.00,1.214632e-04
7847.00,1.267301e-04
7848.00,1.279246e-04
7849.00,1.243009e-04
7850.00,1.193125e-04
7851.00,1.167970e-04
7852.00,1.201724e-04
7853.00,1.288420e-04
7854.00,1.422994e-04
7855.00,1.525446e-04
7856.00,1.616048e-04
7857.00,1.679359e-04
7858.00,1.700605e-04
7859.00,1.779453e-04
7860.00,1.817434e-04
7861.00,1.935228e-04
7862.00,1.958184e-04
7863.00,1.937996e-04
7864.00,1.900685e-04
7865.00,1.817677e-04
7866.00,1.747737e-04
7867.00,1.627915e-04
7868.00,1.532419e-04
7869.00,1.406262e-04
7870.00,1.265380e-04
7871.00,1.192084e-04
7872.00,1.155116e-04
7873.00,1.164903e-04
7874.00,1.239936e-04
7875.00,1.329276e-04
7876.00,1.351641e-04
7877.00,1.411419e-04
7878.00,1.403292e-04
7879.00,1.359896e-04
7880.00,1.340484e-04
7881.00,1.278513e-04
7882.00,1.232551e-04
7883.00,1.130474e-04
7884.00,1.029173e-04
7885.00,9.798211e-05
7886.00,9.626740e-05
7887.00,9.938785e-05
7888.00,1.009014e-04
7889.00,1.072583e-04
7890.00,1.084427e-04
7891.00,1.047743e-04
7892.00,1.029980e-04
7893.00,9.924044e-05
7894.00,1.006203e-04
7895.00,1.034339e-04
7896.00,1.104391e-04
7897.00,1.085470e-04
7898.00,1.032023e-04
7899.00,1.056611e-04
7900.00,9.970173e-05
7901.00,1.008216e-04
7902.00,1.025943e-04
7903.00,1.058943e-04
7904.00,1.073343e-04
7905.00,1.072833e-04
7906.00,1.093514e-04
7907.00,1.104726e-04
7908.00,1.104036e-04
7909.00,1.105412e-04
7910.00,1.191409e-04
7911.00,1.170533e-04
7912.00,1.217332e-04
7913.00,1.275477e-04
7914.00,1.246602e-04
7915.00,1.228362e-04
7916.00,1.185421e-04
7917.00,1.167614e-04
7918.00,1.128928e-04
7919.00,1.117658e-04
7920.00,1.109723e-04
7921.00,1.086988e-04
7922.00,1.085434e-04
7923.00,1.085185e-04
7924.00,1.111431e-04
7925.00,1.101414e-04
7926.00,1.086334e-04
7927.00,1.047764e-04
7928.00,9.872705e-05
7929.00,9.041790e-05
7930.00,8.486252e-05
7931.00,8.417535e-05
7932.00,8.319025e-05
7933.00,8.364168e-05
7934.00,8.336852e-05
7935.00,8.342852e-05
7936.00,8.206112e-05
7937.00,8.118658e-05
7938.00,8.217961e-05
7939.00,8.003089e-05
7940.00,8.083093e-05
7941.00,8.083066e-05
7942.00,7.830403e-05
7943.00,7.653871e-05
7944.00,7.493918e-05
7945.00,7.549692e-05
7946.00,7.534168e-05
7947.00,7.542146e-05
7948.00,7.368804e-05
7949.00,7.123000e-05
7950.00,6.794011e-05
7951.00,6.726741e-05
7952.00,6.747102e-05
7953.00,6.812354e-05
7954.00,7.306487e-05
7955.00,7.556865e-05
7956.00,7.743372e-05
7957.00,7.820317e-05
7958.00,7.960503e-05
7959.00,8.128744e-05
7960.00,8.406120e-05
7961.00,8.794037e-05
7962.00,8.649597e-05
7963.00,8.102624e-05
7964.00,7.478867e-05
7965.00,7.145493e-05
7966.00,6.998722e-05
7967.00,6.979912e-05
7968.00,7.306721e-05
7969.00,7.635053e-05
7970.00,7.793865e-05
7971.00,8.300051e-05
7972.00,8.819245e-05
7973.00,9.800938e-05
7974.00,1.109872e-04
7975.00,1.269701e-04
7976.00,1.336847e-04
7977.00,1.300173e-04
7978.00,1.214045e-04
7979.00,1.066540e-04
7980.00,9.560780e-05
7981.00,8.690756e-05
7982.00,8.064223e-05
7983.00,7.603532e-05
7984.00,7.273636e-05
7985.00,6.968986e-05
7986.00,6.965004e-05
7987.00,6.938363e-05
7988.00,6.929893e-05
7989.00,6.792094e-05
7990.00,6.576916e-05
7991.00,6.328192e-05
7992.00,6.330672e-05
7993.00,6.289745e-05
7994.00,6.378468e-05
7995.00,6.700269e-05
7996.00,7.061008e-05
7997.00,7.349243e-05
7998.00,6.944495e-05
7999.00,6.657650e-05
8000.00,6.331125e-05
8001.00,6.208039e-05
8002.00,6.337706e-05
8003.00,6.157799e-05
8004.00,6.201403e-05
8005.00,5.969495e-05
8006.00,5.608047e-05
8007.00,5.478770e-05
8008.00,5.378934e-05
8009.00,5.508007e-05
8010.00,5.849014e-05
8011.00,6.070208e-05
8012.00,6.065899e-05
8013.00,6.037196e-05
8014.00,6.131208e-05
8015.00,6.330018e-05
8016.00,6.821049e-05
8017.00,7.858871e-05
8018.00,9.706967e-05
8019.00,1.136701e-04
8020.00,1.355331e-04
8021.00,1.600660e-04
8022.00,1.768610e-04
8023.00,1.747394e-04
8024.00,1.646254e-04
8025.00,1.434608e-04
8026.00,1.204157e-04
8027.00,9.883672e-05
8028.00,8.029293e-05
8029.00,7.100011e-05
8030.00,6.210872e-05
8031.00,5.658636e-05
8032.00,5.237738e-05
8033.00,4.975616e-05
8034.00,4.784023e-05
8035.00,4.498593e-05
8036.00,4.471109e-05
8037.00,4.321729e-05
8038.00,4.331167e-05
8039.00,4.439121e-05
8040.00,4.433385e-05
8041.00,4.570411e-05
8042.00,4.536586e-05
8043.00,4.561199e-05
8044.00,4.600938e-05
8045.00,4.655893e-05
8046.00,4.862443e-05
8047.00,5.054770e-05
8048.00,5.185394e-05
8049.00,5.164947e-05
8050.00,5.139284e-05
8051.00,4.952088e-05
8052.00,4.825930e-05
8053.00,4.763860e-05
8054.00,4.660898e-05
8055.00,4.602865e-05
8056.00,4.433966e-05
8057.00,4.223883e-05
8058.00,4.158417e-05
8059.00,4.130183e-05
8060.00,4.181168e-05
8061.00,4.202059e-05
8062.00,4.187704e-05
8063.00,4.109753e-05
8064.00,4.049515e-05
8065.00,3.999458e-05
8066.00,4.063204e-05
8067.00,4.060495e-05
8068.00,4.164936e-05
8069.00,4.349621e-05
8070.00,4.415130e-05
8071.00,4.403268e-05
8072.00,4.288110e-05
8073.00,4.346293e-05
8074.00,4.257907e-05
8075.00,4.240277e-05
8076.00,4.181255e-05
8077.00,4.054053e-05
8078.00,3.946389e-05
8079.00,3.840555e-05
8080.00,3.798727e-05
8081.00,3.900503e-05
8082.00,4.020736e-05
8083.00,4.080457e-05
8084.00,4.000904e-05
8085.00,3.939434e-05
8086.00,3.750686e-05
8087.00,3.599474e-05
8088.00,3.606897e-05
8089.00,3.794906e-05
8090.00,3.936405e-05
8091.00,4.017115e-05
8092.00,4.081122e-05
8093.00,4.004082e-05
8094.00,4.015116e-05
8095.00,3.860495e-05
8096.00,3.845552e-05
8097.00,3.777185e-05
8098.00,3.674948e-05
8099.00,3.589120e-05
8100.00,3.539718e-05
8101.00,3.546659e-05
8102.00,3.549025e-05
8103.00,3.580771e-05
8104.00,3.654497e-05
8105.00,3.788216e-05
8106.00,3.903912e-05
8107.00,3.879273e-05
8108.00,3.979143e-05
8109.00,3.950710e-05
8110.00,3.903851e-05
8111.00,3.718508e-05
8112.00,3.628078e-05
8113.00,3.535275e-05
8114.00,3.602646e-05
8115.00,3.881110e-05
8116.00,4.211206e-05
8117.00,4.673805e-05
8118.00,4.913074e-05
8119.00,5.050797e-05
8120.00,5.058469e-05
8121.00,4.968075e-05
8122.00,5.128180e-05
8123.00,4.980932e-05
8124.00,5.054328e-05
8125.00,5.050578e-05
8126.00,4.949991e-05
8127.00,5.107122e-05
8128.00,5.371671e-05
8129.00,6.027363e-05
8130.00,6.812883e-05
8131.00,7.814361e-05
8132.00,8.670992e-05
8133.00,9.568169e-05
8134.00,1.015898e-04
8135.00,1.107426e-04
8136.00,1.374321e-04
8137.00,1.853174e-04
8138.00,2.921561e-04
8139.00,4.706703e-04
8140.00,7.451939e-04
8141.00,9.887601e-04
8142.00,1.011469e-03
8143.00,8.305584e-04
8144.00,5.445419e-04
8145.00,3.355003e-04
8146.00,2.042477e-04
8147.00,1.392084e-04
8148.00,1.088946e-04
8149.00,9.650228e-05
8150.00,1.059253e-04
8151.00,1.340714e-04
8152.00,1.983121e-04
8153.00,3.173018e-04
8154.00,5.280014e-04
8155.00,7.574373e-04
8156.00,8.662543e-04
8157.00,7.725989e-04
8158.00,5.227303e-04
8159.00,3.120262e-04
8160.00,1.641173e-04
8161.00,9.072271e-05
8162.00,5.459673e-05
8163.00,3.538185e-05
8164.00,2.693323e-05
8165.00,2.277213e-05
8166.00,2.067788e-05
8167.00,1.977753e-05
8168.00,1.973098e-05
8169.00,2.029137e-05
8170.00,2.014846e-05
8171.00,2.003357e-05
8172.00,1.968667e-05
8173.00,1.972245e-05
8174.00,1.957362e-05
8175.00,1.943957e-05
8176.00,1.983111e-05
8177.00,1.992968e-05
8178.00,2.067289e-05
8179.00,2.083439e-05
8180.00,2.087533e-05
8181.00,2.055191e-05
8182.00,2.030582e-05
8183.00,1.980487e-05
8184.00,1.826430e-05
8185.00,1.778507e-05
8186.00,1.728450e-05
8187.00,1.741012e-05
8188.00,1.798817e-05
8189.00,1.906502e-05
8190.00,2.016811e-05
8191.00,1.988858e-05
8192.00,1.975729e-05
8193.00,1.930056e-05
8194.00,1.881624e-05
8195.00,1.924338e-05
8196.00,1.963132e-05
8197.00,1.983792e-05
8198.00,1.935013e-05
8199.00,1.836514e-05
8200.00,1.789392e-05
8201.00,1.793103e-05
8202.00,1.865811e-05
8203.00,2.022749e-05
8204.00,2.140784e-05
8205.00,2.174964e-05
8206.00,2.194492e-05
8207.00,2.164586e-05
8208.00,2.216764e-05
8209.00,2.174379e-05
8210.00,2.166713e-05
8211.00,2.173065e-05
8212.00,2.110136e-05
8213.00,2.057011e-05
8214.00,1.936630e-05
8215.00,1.898091e-05
8216.00,1.863950e-05
8217.00,1.867473e-05
8218.00,1.830553e-05
8219.00,1.822335e-05
8220.00,1.890636e-05
8221.00,1.936864e-05
8222.00,2.005409e-05
8223.00,2.124754e-05
8224.00,2.205082e-05
8225.00,2.246077e-05
8226.00,2.290679e-05
8227.00,2.271052e-05
8228.00,2.288483e-05
8229.00,2.414056e-05
8230.00,2.607308e-05
8231.00,2.821629e-05
8232.00,3.022653e-05
8233.00,3.219387e-05
8234.00,3.371121e-05
8235.00,3.365994e-05
8236.00,3.263881e-05
8237.00,2.992652e-05
8238.00,2.736057e-05
8239.00,2.483376e-05
8240.00,2.224101e-05
8241.00,2.077696e-05
8242.00,1.985405e-05
8243.00,1.925809e-05
8244.00,1.878521e-05
8245.00,1.817273e-05
8246.00,1.748187e-05
8247.00,1.722872e-05
8248.00,1.643070e-05
8249.00,1.627246e-05
8250.00,1.666681e-05
8251.00,1.729378e-05
8252.00,1.769268e-05
8253.00,1.819284e-05
8254.00,1.867892e-05
8255.00,1.875226e-05
8256.00,1.905922e-05
8257.00,1.928055e-05
8258.00,1.956300e-05
8259.00,1.970128e-05
8260.00,2.014910e-05
8261.00,2.120737e-05
8262.00,2.153156e-05
8263.00,2.189394e-05
8264.00,2.174310e-05
8265.00,2.112089e-05
8266.00,2.035684e-05
8267.00,1.945784e-05
8268.00,1.919651e-05
8269.00,1.937127e-05
8270.00,2.063990e-05
8271.00,2.329662e-05
8272.00,2.736338e-05
8273.00,3.173974e-05
8274.00,3.695608e-05
8275.00,4.172077e-05
8276.00,4.265683e-05
8277.00,4.025607e-05
8278.00,3.506683e-05
8279.00,3.065221e-05
8280.00,2.720991e-05
8281.00,2.442707e-05
8282.00,2.365344e-05
8283.00,2.255729e-05
8284.00,2.190093e-05
8285.00,2.139725e-05
8286.00,2.066167e-05
8287.00,2.021989e-05
8288.00,1.964109e-05
8289.00,1.935546e-05
8290.00,1.910634e-05
8291.00,1.930378e-05
8292.00,1.921377e-05
8293.00,2.020766e-05
8294.00,2.057286e-05
8295.00,2.250939e-05
8296.00,2.570470e-05
8297.00,2.837006e-05
8298.00,3.277414e-05
8299.00,3.561348e-05
8300.00,3.799992e-05
8301.00,3.681492e-05
8302.00,3.333187e-05
8303.00,2.994903e-05
8304.00,2.588885e-05
8305.00,2.298668e-05
8306.00,1.990173e-05
8307.00,1.891346e-05
8308.00,1.806565e-05
8309.00,1.835603e-05
8310.00,1.901691e-05
8311.00,1.862713e-05
8312.00,1.886358e-05
8313.00,1.791826e-05
8314.00,1.821005e-05
8315.00,1.838064e-05
8316.00,1.890377e-05
8317.00,2.022914e-05
8318.00,2.114263e-05
8319.00,2.216887e-05
8320.00,2.226117e-05
8321.00,2.280187e-05
8322.00,2.288457e-05
8323.00,2.306409e-05
8324.00,2.317981e-05
8325.00,2.315895e-05
8326.00,2.424092e-05
8327.00,2.528412e-05
8328.00,2.696204e-05
8329.00,2.887011e-05
8330.00,2.999105e-05
8331.00,3.097357e-05
8332.00,2.993662e-05
8333.00,2.824351e-05
8334.00,2.642677e-05
8335.00,2.451914e-05
8336.00,2.275849e-05
8337.00,2.155465e-05
8338.00,2.041613e-05
8339.00,1.912754e-05
8340.00,1.814750e-05
8341.00,1.738801e-05
8342.00,1.674626e-05
8343.00,1.665489e-05
8344.00,1.701444e-05
8345.00,1.734321e-05
8346.00,1.771537e-05
8347.00,1.784116e-05
8348.00,1.790377e-05
8349.00,1.774848e-05
8350.00,1.780506e-05
8351.00,1.856216e-05
8352.00,1.889906e-05
8353.00,1.930641e-05
8354.00,1.855007e-05
8355.00,1.799237e-05
8356.00,1.771863e-05
8357.00,1.741061e-05
8358.00,1.784706e-05
8359.00,1.811541e-05
8360.00,1.839120e-05
8361.00,1.906122e-05
8362.00,1.982164e-05
8363.00,2.178003e-05
8364.00,2.490510e-05
8365.00,2.905504e-05
8366.00,3.306000e-05
8367.00,3.894792e-05
8368.00,4.508200e-05
8369.00,5.116747e-05
8370.00,5.877049e-05
8371.00,6.742575e-05
8372.00,7.736598e-05
8373.00,8.705555e-05
8374.00,9.630295e-05
8375.00,1.009294e-04
8376.00,9.603854e-05
8377.00,7.959195e-05
8378.00,6.157642e-05
8379.00,4.698935e-05
8380.00,3.543462e-05
8381.00,2.848623e-05
8382.00,2.409932e-05
8383.00,2.156513e-05
8384.00,1.987591e-05
8385.00,1.884490e-05
8386.00,1.882090e-05
8387.00,1.804952e-05
8388.00,1.759538e-05
8389.00,1.789073e-05
8390.00,1.806914e-05
8391.00,1.763025e-05
8392.00,1.733480e-05
8393.00,1.722739e-05
8394.00,1.641016e-05
8395.00,1.595905e-05
8396.00,1.594616e-05
8397.00,1.603680e-05
8398.00,1.601335e-05
8399.00,1.567543e-05
8400.00,1.549431e-05
8401.00,1.514569e-05
8402.00,1.501881e-05
8403.00,1.492716e-05
8404.00,1.503903e-05
8405.00,1.529314e-05
8406.00,1.516993e-05
8407.00,1.533548e-05
8408.00,1.528051e-05
8409.00,1.548191e-05
8410.00,1.579996e-05
8411.00,1.581378e-05
8412.00,1.557220e-05
8413.00,1.553146e-05
8414.00,1.531702e-05
8415.00,1.516146e-05
8416.00,1.572785e-05
8417.00,1.663825e-05
8418.00,1.789598e-05
8419.00,1.831401e-05
8420.00,1.836142e-05
8421.00,1.894508e-05
8422.00,1.942767e-05
8423.00,2.026012e-05
8424.00,2.074591e-05
8425.00,2.072853e-05
8426.00,1.989213e-05
8427.00,1.899142e-05
8428.00,1.783027e-05
8429.00,1.654846e-05
8430.00,1.649519e-05
8431.00,1.655681e-05
8432.00,1.665668e-05
8433.00,1.633964e-05
8434.00,1.617435e-05
8435.00,1.602243e-05
8436.00,1.558665e-05
8437.00,1.528026e-05
8438.00,1.457337e-05
8439.00,1.429839e-05
8440.00,1.352213e-05
8441.00,1.319193e-05
8442.00,1.303402e-05
8443.00,1.328824e-05
8444.00,1.358705e-05
8445.00,1.396928e-05
8446.00,1.408779e-05
8447.00,1.396793e-05
8448.00,1.413256e-05
8449.00,1.408834e-05
8450.00,1.431821e-05
8451.00,1.450927e-05
8452.00,1.434174e-05
8453.00,1.391796e-05
8454.00,1.372773e-05
8455.00,1.357570e-05
8456.00,1.336819e-05
8457.00,1.367304e-05
8458.00,1.370717e-05
8459.00,1.408084e-05
8460.00,1.385355e-05
8461.00,1.365741e-05
8462.00,1.356186e-05
8463.00,1.334007e-05
8464.00,1.421026e-05
8465.00,1.506277e-05
8466.00,1.621926e-05
8467.00,1.655393e-05
8468.00,1.725687e-05
8469.00,1.797563e-05
8470.00,1.779277e-05
8471.00,1.851992e-05
8472.00,1.848827e-05
8473.00,1.869434e-05
8474.00,1.798843e-05
8475.00,1.760870e-05
8476.00,1.752100e-05
8477.00,1.653297e-05
8478.00,1.705305e-05
8479.00,1.773018e-05
8480.00,2.015066e-05
8481.00,2.335233e-05
8482.00,2.966587e-05
8483.00,4.113283e-05
8484.00,5.760002e-05
8485.00,8.437254e-05
8486.00,1.147052e-04
8487.00,1.430073e-04
8488.00,1.492688e-04
8489.00,1.327545e-04
8490.00,1.070514e-04
8491.00,7.474022e-05
8492.00,5.319534e-05
8493.00,3.838870e-05
8494.00,2.967440e-05
8495.00,2.426180e-05
8496.00,2.181412e-05
8497.00,2.014121e-05
8498.00,1.840932e-05
8499.00,1.806907e-05
8500.00,1.656078e-05
8501.00,1.647686e-05
8502.00,1.632824e-05
8503.00,1.663487e-05
8504.00,1.715254e-05
8505.00,1.734936e-05
8506.00,1.795409e-05
8507.00,1.780259e-05
8508.00,1.774323e-05
8509.00,1.751295e-05
8510.00,1.757644e-05
8511.00,1.740980e-05
8512.00,1.651255e-05
8513.00,1.664418e-05
8514.00,1.597675e-05
8515.00,1.611206e-05
8516.00,1.622515e-05
8517.00,1.622866e-05
8518.00,1.632742e-05
8519.00,1.632751e-05
8520.00,1.674867e-05
8521.00,1.694860e-05
8522.00,1.759062e-05
8523.00,1.830315e-05
8524.00,1.972538e-05
8525.00,2.119866e-05
8526.00,2.316283e-05
8527.00,2.761139e-05
8528.00,3.430942e-05
8529.00,4.808108e-05
8530.00,6.926952e-05
8531.00,9.968767e-05
8532.00,1.305393e-04
8533.00,1.456573e-04
8534.00,1.370539e-04
8535.00,1.111722e-04
8536.00,8.563459e-05
8537.00,6.143231e-05
8538.00,4.495838e-05
8539.00,3.468063e-05
8540.00,2.725106e-05
8541.00,2.258263e-05
8542.00,1.920948e-05
8543.00,1.744429e-05
8544.00,1.638909e-05
8545.00,1.604224e-05
8546.00,1.593959e-05
8547.00,1.551365e-05
8548.00,1.491008e-05
8549.00,1.452741e-05
8550.00,1.481878e-05
8551.00,1.508228e-05
8552.00,1.572589e-05
8553.00,1.622927e-05
8554.00,1.625729e-05
8555.00,1.627513e-05
8556.00,1.602165e-05
8557.00,1.639222e-05
8558.00,1.681197e-05
8559.00,1.729255e-05
8560.00,1.780838e-05
8561.00,1.791621e-05
8562.00,1.771562e-05
8563.00,1.761139e-05
8564.00,1.773943e-05
8565.00,1.789836e-05
8566.00,1.797690e-05
8567.00,1.774112e-05
8568.00,1.736102e-05
8569.00,1.690390e-05
8570.00,1.682040e-05
8571.00,1.692559e-05
8572.00,1.744608e-05
8573.00,1.781677e-05
8574.00,1.794035e-05
8575.00,1.862615e-05
8576.00,1.872806e-05
8577.00,1.909468e-05
8578.00,1.919684e-05
8579.00,1.949181e-05
8580.00,1.978050e-05
8581.00,1.919471e-05
8582.00,1.889099e-05
8583.00,1.818480e-05
8584.00,1.745788e-05
8585.00,1.712887e-05
8586.00,1.647007e-05
8587.00,1.625222e-05
8588.00,1.609112e-05
8589.00,1.607339e-05
8590.00,1.649834e-05
8591.00,1.680730e-05
8592.00,1.704402e-05
8593.00,1.770905e-05
8594.00,1.779665e-05
8595.00,1.755711e-05
8596.00,1.737937e-05
8597.00,1.679829e-05
8598.00,1.658026e-05
8599.00,1.592965e-05
8600.00,1.659415e-05
8601.00,1.723659e-05
8602.00,1.822617e-05
8603.00,1.878794e-05
8604.00,1.862652e-05
8605.00,1.877095e-05
8606.00,1.807621e-05
8607.00,1.781076e-05
8608.00,1.760574e-05
8609.00,1.749181e-05
8610.00,1.777883e-05
8611.00,1.763963e-05
8612.00,1.785361e-05
8613.00,1.714129e-05
8614.00,1.727258e-05
8615.00,1.787426e-05
8616.00,1.854545e-05
8617.00,1.984804e-05
8618.00,2.035845e-05
8619.00,2.083125e-05
8620.00,2.008638e-05
8621.00,1.904108e-05
8622.00,1.854672e-05
8623.00,1.826275e-05
8624.00,1.834476e-05
8625.00,1.888608e-05
8626.00,1.953250e-05
8627.00,2.009487e-05
8628.00,2.083142e-05
8629.00,2.205658e-05
8630.00,2.367641e-05
8631.00,2.495256e-05
8632.00,2.487237e-05
8633.00,2.459429e-05
8634.00,2.399944e-05
8635.00,2.337087e-05
8636.00,2.322381e-05
8637.00,2.343185e-05
8638.00,2.451258e-05
8639.00,2.585516e-05
8640.00,2.716354e-05
8641.00,2.833486e-05
8642.00,2.903647e-05
8643.00,2.960931e-05
8644.00,2.912836e-05
8645.00,2.866971e-05
8646.00,2.759248e-05
8647.00,2.660939e-05
8648.00,2.656591e-05
8649.00,2.876672e-05
8650.00,3.151799e-05
8651.00,3.562128e-05
8652.00,3.885000e-05
8653.00,3.877690e-05
8654.00,3.521551e-05
8655.00,2.966938e-05
8656.00,2.544858e-05
8657.00,2.282472e-05
8658.00,2.222556e-05
8659.00,2.290636e-05
8660.00,2.422356e-05
8661.00,2.527534e-05
8662.00,2.719493e-05
8663.00,2.902514e-05
8664.00,3.185367e-05
8665.00,3.646741e-05
8666.00,3.955509e-05
8667.00,4.047407e-05
8668.00,3.774642e-05
8669.00,3.227033e-05
8670.00,2.675976e-05
8671.00,2.229679e-05
8672.00,1.871700e-05
8673.00,1.645758e-05
8674.00,1.472174e-05
8675.00,1.354037e-05
8676.00,1.323568e-05
8677.00,1.325616e-05
8678.00,1.362556e-05
8679.00,1.404503e-05
8680.00,1.495950e-05
8681.00,1.527592e-05
8682.00,1.520301e-05
8683.00,1.515425e-05
8684.00,1.469069e-05
8685.00,1.444001e-05
8686.00,1.408721e-05
8687.00,1.491823e-05
8688.00,1.514717e-05
8689.00,1.528361e-05
8690.00,1.529817e-05
8691.00,1.521477e-05
8692.00,1.557607e-05
8693.00,1.533985e-05
8694.00,1.568855e-05
8695.00,1.548778e-05
8696.00,1.519643e-05
8697.00,1.510350e-05
8698.00,1.487802e-05
8699.00,1.553406e-05
8700.00,1.585707e-05
8701.00,1.669072e-05
8702.00,1.756285e-05
8703.00,1.750503e-05
8704.00,1.780050e-05
8705.00,1.768002e-05
8706.00,1.810463e-05
8707.00,1.772341e-05
8708.00,1.831594e-05
8709.00,1.818125e-05
8710.00,1.785698e-05
8711.00,1.763368e-05
8712.00,1.735688e-05
8713.00,1.733129e-05
8714.00,1.753249e-05
8715.00,1.889176e-05
8716.00,1.932255e-05
8717.00,1.997722e-05
8718.00,1.974352e-05
8719.00,1.930408e-05
8720.00,1.966445e-05
8721.00,1.933467e-05
8722.00,1.969465e-05
8723.00,2.021135e-05
8724.00,2.073330e-05
8725.00,2.104274e-05
8726.00,2.001874e-05
8727.00,1.932086e-05
8728.00,1.843657e-05
8729.00,1.807375e-05
8730.00,1.844076e-05
8731.00,1.868216e-05
8732.00,1.921492e-05
8733.00,1.954710e-05
8734.00,1.978436e-05
8735.00,1.968465e-05
8736.00,2.019385e-05
8737.00,2.067261e-05
8738.00,2.119533e-05
8739.00,2.116434e-05
8740.00,2.181105e-05
8741.00,2.229818e-05
8742.00,2.276313e-05
8743.00,2.349557e-05
8744.00,2.399392e-05
8745.00,2.493257e-05
8746.00,2.462664e-05
8747.00,2.388680e-05
8748.00,2.338539e-05
8749.00,2.209194e-05
8750.00,2.106960e-05
8751.00,2.019943e-05
8752.00,1.975108e-05
8753.00,1.976650e-05
8754.00,1.960581e-05
8755.00,1.924897e-05
8756.00,1.901339e-05
8757.00,1.857627e-05
8758.00,1.849396e-05
8759.00,1.877774e-05
8760.00,1.855118e-05
8761.00,1.850132e-05
8762.00,1.851028e-05
8763.00,1.881249e-05
8764.00,1.943204e-05
8765.00,2.014221e-05
8766.00,2.112125e-05
8767.00,2.120202e-05
8768.00,2.093707e-05
8769.00,2.027732e-05
8770.00,2.020836e-05
8771.00,2.092960e-05
8772.00,2.225020e-05
8773.00,2.527841e-05
8774.00,2.700147e-05
8775.00,2.872365e-05
8776.00,2.936680e-05
8777.00,2.878324e-05
8778.00,3.002466e-05
8779.00,3.356984e-05
8780.00,4.222081e-05
8781.00,5.785628e-05
8782.00,9.063417e-05
8783.00,1.505156e-04
8784.00,2.343774e-04
8785.00,3.391513e-04
8786.00,4.167647e-04
8787.00,4.230482e-04
8788.00,3.479067e-04
8789.00,2.419869e-04
8790.00,1.597276e-04
8791.00,1.038214e-04
8792.00,7.274003e-05
8793.00,5.469697e-05
8794.00,4.294149e-05
8795.00,3.683718e-05
8796.00,3.240109e-05
8797.00,2.940841e-05
8798.00,2.781538e-05
8799.00,2.614696e-05
8800.00,2.615762e-05
8801.00,2.539105e-05
8802.00,2.520254e-05
8803.00,2.473622e-05
8804.00,2.389562e-05
8805.00,2.354798e-05
8806.00,2.354686e-05
8807.00,2.424048e-05
8808.00,2.502274e-05
8809.00,2.506782e-05
8810.00,2.480635e-05
8811.00,2.354328e-05
8812.00,2.255034e-05
8813.00,2.244379e-05
8814.00,2.288114e-05
8815.00,2.373631e-05
8816.00,2.444588e-05
8817.00,2.515532e-05
8818.00,2.539857e-05
8819.00,2.503267e-05
8820.00,2.354107e-05
8821.00,2.383985e-05
8822.00,2.382157e-05
8823.00,2.356248e-05
8824.00,2.391872e-05
8825.00,2.389804e-05
8826.00,2.474495e-05
8827.00,2.469072e-05
8828.00,2.533502e-05
8829.00,2.659715e-05
8830.00,2.683825e-05
8831.00,2.764494e-05
8832.00,2.762145e-05
8833.00,2.697224e-05
8834.00,2.580711e-05
8835.00,2.525977e-05
8836.00,2.509699e-05
8837.00,2.534364e-05
8838.00,2.641210e-05
8839.00,2.759512e-05
8840.00,2.883213e-05
8841.00,2.899025e-05
8842.00,2.897606e-05
8843.00,2.820687e-05
8844.00,2.751870e-05
8845.00,2.713780e-05
8846.00,2.586936e-05
8847.00,2.532198e-05
8848.00,2.328146e-05
8849.00,2.212636e-05
8850.00,2.123618e-05
8851.00,2.028615e-05
8852.00,1.999928e-05
8853.00,1.946701e-05
8854.00,1.903800e-05
8855.00,1.846143e-05
8856.00,1.888764e-05
8857.00,1.882871e-05
8858.00,1.942815e-05
8859.00,2.056938e-05
8860.00,2.102039e-05
8861.00,2.256620e-05
8862.00,2.306117e-05
8863.00,2.380440e-05
8864.00,2.441961e-05
8865.00,2.408431e-05
8866.00,2.390073e-05
8867.00,2.249610e-05
8868.00,2.233716e-05
8869.00,2.128610e-05
8870.00,2.127830e-05
8871.00,2.206689e-05
8872.00,2.333948e-05
8873.00,2.539144e-05
8874.00,2.869788e-05
8875.00,3.389909e-05
8876.00,3.862072e-05
8877.00,4.749604e-05
8878.00,5.936828e-05
8879.00,7.585910e-05
8880.00,1.026835e-04
8881.00,1.360116e-04
8882.00,1.816268e-04
8883.00,2.404341e-04
8884.00,3.074932e-04
8885.00,3.662695e-04
8886.00,3.844945e-04
8887.00,3.560825e-04
8888.00,2.720431e-04
8889.00,1.806517e-04
8890.00,1.108842e-04
8891.00,7.171576e-05
8892.00,4.803714e-05
8893.00,3.630055e-05
8894.00,3.121511e-05
8895.00,2.707231e-05
8896.00,2.497578e-05
8897.00,2.338078e-05
8898.00,2.283115e-05
8899.00,2.244296e-05
8900.00,2.213544e-05
8901.00,2.287334e-05
8902.00,2.365622e-05
8903.00,2.492964e-05
8904.00,2.549556e-05
8905.00,2.581769e-05
8906.00,2.602053e-05
8907.00,2.578010e-05
8908.00,2.532217e-05
8909.00,2.477119e-05
8910.00,2.406150e-05
8911.00,2.344466e-05
8912.00,2.355785e-05
8913.00,2.391790e-05
8914.00,2.526679e-05
8915.00,2.636825e-05
8916.00,2.685683e-05
8917.00,2.757057e-05
8918.00,2.716540e-05
8919.00,2.721533e-05
8920.00,2.703136e-05
8921.00,2.707506e-05
8922.00,2.673288e-05
8923.00,2.555672e-05
8924.00,2.452744e-05
8925.00,2.359475e-05
8926.00,2.352508e-05
8927.00,2.358595e-05
8928.00,2.475777e-05
8929.00,2.629473e-05
8930.00,2.745406e-05
8931.00,2.800980e-05
8932.00,2.892778e-05
8933.00,2.933254e-05
8934.00,2.909495e-05
8935.00,3.077455e-05
8936.00,3.042471e-05
8937.00,3.027153e-05
8938.00,2.993780e-05
8939.00,2.885790e-05
8940.00,2.861497e-05
8941.00,2.719456e-05
8942.00,2.733769e-05
8943.00,2.710048e-05
8944.00,2.689043e-05
8945.00,2.706507e-05
8946.00,2.641126e-05
8947.00,2.641141e-05
8948.00,2.560538e-05
8949.00,2.547138e-05
8950.00,2.530676e-05
8951.00,2.617273e-05
8952.00,2.776309e-05
8953.00,2.903054e-05
8954.00,3.005200e-05
8955.00,3.048013e-05
8956.00,3.109201e-05
8957.00,3.028947e-05
8958.00,3.108650e-05
8959.00,3.155974e-05
8960.00,3.040031e-05
8961.00,3.038564e-05
8962.00,2.924939e-05
8963.00,2.887822e-05
8964.00,2.870080e-05
8965.00,2.891288e-05
8966.00,2.915797e-05
8967.00,2.933147e-05
8968.00,2.955627e-05
8969.00,2.954615e-05
8970.00,3.023859e-05
8971.00,3.081506e-05
8972.00,3.242548e-05
8973.00,3.331386e-05
8974.00,3.384468e-05
8975.00,3.521225e-05
8976.00,3.534677e-05
8977.00,3.645579e-05
8978.00,3.803868e-05
8979.00,3.874451e-05
8980.00,4.105567e-05
8981.00,4.123622e-05
8982.00,4.201988e-05
8983.00,4.268887e-05
8984.00,4.342792e-05
8985.00,4.602481e-05
8986.00,4.840594e-05
8987.00,5.131717e-05
8988.00,5.542269e-05
8989.00,5.941551e-05
8990.00,6.646728e-05
8991.00,7.909171e-05
8992.00,1.033255e-04
8993.00,1.535773e-04
8994.00,2.489760e-04
8995.00,4.289117e-04
8996.00,7.271793e-04
8997.00,1.058525e-03
8998.00,1.314886e-03
8999.00,1.346371e-03
9000.00,1.116962e-03
9001.00,7.735473e-04
9002.00,4.632050e-04
9003.00,2.717571e-04
9004.00,1.552794e-04
9005.00,9.659564e-05
9006.00,6.816792e-05
9007.00,5.709475e-05
9008.00,4.929537e-05
9009.00,4.605556e-05
9010.00,4.380775e-05
9011.00,4.239444e-05
9012.00,4.201459e-05
9013.00,4.166479e-05
9014.00,4.250698e-05
9015.00,4.327098e-05
9016.00,4.403153e-05
9017.00,4.442240e-05
9018.00,4.451664e-05
9019.00,4.555304e-05
9020.00,4.487353e-05
9021.00,4.582629e-05
9022.00,4.446668e-05
9023.00,4.356472e-05
9024.00,4.296531e-05
9025.00,4.056971e-05
9026.00,4.046860e-05
9027.00,3.957538e-05
9028.00,3.904522e-05
9029.00,3.889453e-05
9030.00,3.836967e-05
9031.00,3.856591e-05
9032.00,3.903940e-05
9033.00,4.043407e-05
9034.00,4.173573e-05
9035.00,4.545229e-05
9036.00,4.871219e-05
9037.00,5.368605e-05
9038.00,6.162251e-05
9039.00,7.330175e-05
9040.00,9.335974e-05
9041.00,1.194974e-04
9042.00,1.580476e-04
9043.00,1.881530e-04
9044.00,1.998878e-04
9045.00,1.891541e-04
9046.00,1.535066e-04
9047.00,1.227218e-04
9048.00,9.182106e-05
9049.00,7.396606e-05
9050.00,6.184828e-05
9051.00,5.222537e-05
9052.00,4.608922e-05
9053.00,4.083669e-05
9054.00,3.851110e-05
9055.00,3.661347e-05
9056.00,3.592361e-05
9057.00,3.561838e-05
9058.00,3.640100e-05
9059.00,3.718097e-05
9060.00,3.657254e-05
9061.00,3.831068e-05
9062.00,3.881605e-05
9063.00,4.061733e-05
9064.00,4.089676e-05
9065.00,4.018325e-05
9066.00,4.142654e-05
9067.00,4.008634e-05
9068.00,4.084977e-05
9069.00,3.967414e-05
9070.00,4.105375e-05
9071.00,4.213687e-05
9072.00,4.290015e-05
9073.00,4.405432e-05
9074.00,4.275827e-05
9075.00,4.372700e-05
9076.00,4.206309e-05
9077.00,4.162973e-05
9078.00,4.078889e-05
9079.00,3.887804e-05
9080.00,3.856409e-05
9081.00,3.589482e-05
9082.00,3.647171e-05
9083.00,3.565977e-05
9084.00,3.703650e-05
9085.00,4.055313e-05
9086.00,4.270374e-05
9087.00,4.659778e-05
9088.00,4.743857e-05
9089.00,5.014558e-05
9090.00,4.941538e-05
9091.00,4.849244e-05
9092.00,4.584152e-05
9093.00,4.485626e-05
9094.00,4.459465e-05
9095.00,4.021614e-05
9096.00,3.958515e-05
9097.00,3.906024e-05
9098.00,3.906443e-05
9099.00,3.965105e-05
9100.00,4.055092e-05
9101.00,4.384297e-05
9102.00,4.455161e-05
9103.00,4.662828e-05
9104.00,4.694299e-05
9105.00,4.589757e-05
9106.00,4.313608e-05
9107.00,4.196030e-05
9108.00,4.103619e-05
9109.00,3.958401e-05
9110.00,4.032533e-05
9111.00,3.932125e-05
9112.00,4.137036e-05
9113.00,4.268360e-05
9114.00,4.428110e-05
9115.00,4.594503e-05
9116.00,4.509094e-05
9117.00,4.702127e-05
9118.00,4.465907e-05
9119.00,4.563769e-05
9120.00,4.543165e-05
9121.00,4.659859e-05
9122.00,4.905074e-05
9123.00,4.816076e-05
9124.00,4.850249e-05
9125.00,4.537306e-05
9126.00,4.463102e-05
9127.00,4.293987e-05
9128.00,4.327886e-05
9129.00,4.374130e-05
9130.00,4.182387e-05
9131.00,4.117597e-05
9132.00,3.939185e-05
9133.00,3.959437e-05
9134.00,3.902769e-05
9135.00,3.960036e-05
9136.00,4.053907e-05
9137.00,4.081807e-05
9138.00,4.165493e-05
9139.00,4.191137e-05
9140.00,4.465624e-05
9141.00,4.561334e-05
9142.00,4.690029e-05
9143.00,4.736624e-05
9144.00,4.566798e-05
9145.00,4.473887e-05
9146.00,4.175336e-05
9147.00,4.241455e-05
9148.00,4.198139e-05
9149.00,4.203715e-05
9150.00,4.331286e-05
9151.00,4.177915e-05
9152.00,4.186661e-05
9153.00,3.904377e-05
9154.00,3.753327e-05
9155.00,3.582536e-05
9156.00,3.412776e-05
9157.00,3.315948e-05
9158.00,3.084738e-05
9159.00,2.920816e-05
9160.00,2.619344e-05
9161.00,2.486812e-05
9162.00,2.367609e-05
9163.00,2.403106e-05
9164.00,2.429012e-05
9165.00,2.426032e-05
9166.00,2.612553e-05
9167.00,2.724282e-05
9168.00,3.059524e-05
9169.00,3.252781e-05
9170.00,3.619014e-05
9171.00,3.733610e-05
9172.00,3.801876e-05
9173.00,3.685218e-05
9174.00,3.349454e-05
9175.00,3.300892e-05
9176.00,2.936171e-05
9177.00,2.803158e-05
9178.00,2.633726e-05
9179.00,2.581565e-05
9180.00,2.656348e-05
9181.00,2.762137e-05
9182.00,2.977111e-05
9183.00,2.986260e-05
9184.00,3.199077e-05
9185.00,3.229731e-05
9186.00,3.360941e-05
9187.00,3.521585e-05
9188.00,3.670009e-05
9189.00,3.733296e-05
9190.00,3.727903e-05
9191.00,4.030067e-05
9192.00,3.997058e-05
9193.00,4.063363e-05
9194.00,4.103107e-05
9195.00,4.027613e-05
9196.00,4.070321e-05
9197.00,3.843133e-05
9198.00,3.874307e-05
9199.00,3.809063e-05
9200.00,3.778943e-05
9201.00,3.768849e-05
9202.00,3.745995e-05
9203.00,3.947446e-05
9204.00,4.029914e-05
9205.00,4.134252e-05
9206.00,4.169195e-05
9207.00,4.328915e-05
9208.00,4.332195e-05
9209.00,4.242536e-05
9210.00,4.021215e-05
9211.00,3.918396e-05
9212.00,3.818167e-05
9213.00,3.658444e-05
9214.00,3.691448e-05
9215.00,3.738208e-05
9216.00,3.678903e-05
9217.00,3.709490e-05
9218.00,3.640956e-05
9219.00,3.693005e-05
9220.00,3.553745e-05
9221.00,3.644029e-05
9222.00,3.587816e-05
9223.00,3.614980e-05
9224.00,3.613323e-05
9225.00,3.624487e-05
9226.00,3.824332e-05
9227.00,3.818862e-05
9228.00,4.069522e-05
9229.00,4.189007e-05
9230.00,4.258224e-05
9231.00,4.353639e-05
9232.00,4.358760e-05
9233.00,4.501592e-05
9234.00,4.633773e-05
9235.00,4.562717e-05
9236.00,4.612220e-05
9237.00,4.471472e-05
9238.00,4.216246e-05
9239.00,3.994859e-05
9240.00,3.942406e-05
9241.00,3.763783e-05
9242.00,3.858074e-05
9243.00,3.815124e-05
9244.00,3.669566e-05
9245.00,3.637686e-05
9246.00,3.516800e-05
9247.00,3.439826e-05
9248.00,3.281004e-05
9249.00,3.228021e-05
9250.00,3.233650e-05
9251.00,3.140814e-05
9252.00,3.133810e-05
9253.00,3.094997e-05
9254.00,3.104859e-05
9255.00,2.975643e-05
9256.00,2.941784e-05
9257.00,2.925151e-05
9258.00,2.865837e-05
9259.00,2.824314e-05
9260.00,2.761281e-05
9261.00,2.762821e-05
9262.00,2.843602e-05
9263.00,2.958679e-05
9264.00,3.107948e-05
9265.00,3.210894e-05
9266.00,3.230412e-05
9267.00,3.236673e-05
9268.00,3.287903e-05
9269.00,3.202916e-05
9270.00,3.196588e-05
9271.00,3.171237e-05
9272.00,3.077797e-05
9273.00,3.040859e-05
9274.00,3.044089e-05
9275.00,3.107244e-05
9276.00,3.262822e-05
9277.00,3.408193e-05
9278.00,3.592552e-05
9279.00,3.706022e-05
9280.00,3.794237e-05
9281.00,4.037763e-05
9282.00,4.395804e-05
9283.00,4.853589e-05
9284.00,5.811106e-05
9285.00,7.116952e-05
9286.00,8.656870e-05
9287.00,9.980667e-05
9288.00,1.137153e-04
9289.00,1.334453e-04
9290.00,1.728990e-04
9291.00,2.423353e-04
9292.00,3.842403e-04
9293.00,7.232093e-04
9294.00,1.415016e-03
9295.00,2.570179e-03
9296.00,4.066660e-03
9297.00,4.898084e-03
9298.00,4.355221e-03
9299.00,3.003972e-03
9300.00,1.724010e-03
9301.00,8.928975e-04
9302.00,4.568877e-04
9303.00,2.350571e-04
9304.00,1.331365e-04
9305.00,8.429559e-05
9306.00,5.776025e-05
9307.00,4.497529e-05
9308.00,3.746727e-05
9309.00,3.332218e-05
9310.00,3.077859e-05
9311.00,2.830432e-05
9312.00,2.691948e-05
9313.00,2.609716e-05
9314.00,2.499131e-05
9315.00,2.470044e-05
9316.00,2.441754e-05
9317.00,2.447894e-05
9318.00,2.507809e-05
9319.00,2.550199e-05
9320.00,2.593022e-05
9321.00,2.531768e-05
9322.00,2.409354e-05
9323.00,2.409566e-05
9324.00,2.476121e-05
9325.00,2.514149e-05
9326.00,2.565513e-05
9327.00,2.762688e-05
9328.00,2.823483e-05
9329.00,2.866841e-05
9330.00,2.698111e-05
9331.00,2.520717e-05
9332.00,2.371334e-05
9333.00,2.231450e-05
9334.00,2.251014e-05
9335.00,2.210918e-05
9336.00,2.271828e-05
9337.00,2.357968e-05
9338.00,2.324804e-05
9339.00,2.506534e-05
9340.00,2.511133e-05
9341.00,2.511079e-05
9342.00,2.421537e-05
9343.00,2.396730e-05
9344.00,2.302215e-05
9345.00,2.143194e-05
9346.00,2.063786e-05
9347.00,1.941319e-05
9348.00,1.969686e-05
9349.00,2.096264e-05
9350.00,2.143258e-05
9351.00,2.220249e-05
9352.00,2.305831e-05
9353.00,2.191445e-05
9354.00,2.140372e-05
9355.00,2.004392e-05
9356.00,1.927572e-05
9357.00,1.976443e-05
9358.00,1.996808e-05
9359.00,1.996764e-05
9360.00,1.888513e-05
9361.00,1.880126e-05
9362.00,1.824750e-05
9363.00,1.738681e-05
9364.00,1.682708e-05
9365.00,1.706123e-05
9366.00,1.864468e-05
9367.00,1.843851e-05
9368.00,1.882302e-05
9369.00,1.855422e-05
9370.00,1.848870e-05
9371.00,1.988561e-05
9372.00,1.914553e-05
9373.00,1.973412e-05
9374.00,1.954751e-05
9375.00,1.856000e-05
9376.00,1.972623e-05
9377.00,1.879855e-05
9378.00,1.892320e-05
9379.00,1.663518e-05
9380.00,1.564425e-05
9381.00,1.478305e-05
9382.00,1.456185e-05
9383.00,1.621066e-05
9384.00,1.750091e-05
9385.00,1.931789e-05
9386.00,2.021409e-05
9387.00,2.409085e-05
9388.00,2.619788e-05
9389.00,2.896390e-05
9390.00,3.683548e-05
9391.00,4.726824e-05
9392.00,5.788006e-05
9393.00,7.515836e-05
9394.00,9.330077e-05
9395.00,9.970379e-05
9396.00,1.063806e-04
9397.00,1.067924e-04
9398.00,1.084955e-04
9399.00,9.006937e-05
9400.00,7.110838e-05
9401.00,4.931574e-05
9402.00,3.382320e-05
9403.00,2.568216e-05
9404.00,2.057941e-05
9405.00,1.809362e-05
9406.00,1.775417e-05
9407.00,1.648835e-05
9408.00,1.483732e-05
9409.00,1.530992e-05
9410.00,1.543892e-05
9411.00,1.468159e-05
9412.00,1.594127e-05
9413.00,1.664215e-05
9414.00,1.687801e-05
9415.00,1.604878e-05
9416.00,1.591321e-05
9417.00,1.588072e-05
9418.00,1.432517e-05
9419.00,1.468948e-05
9420.00,1.560288e-05
9421.00,1.526979e-05
9422.00,1.534695e-05
9423.00,1.585804e-05
9424.00,1.594737e-05
9425.00,1.581500e-05
9426.00,1.666421e-05
9427.00,1.732973e-05
9428.00,1.763574e-05
9429.00,1.637092e-05
9430.00,1.646492e-05
9431.00,1.686081e-05
9432.00,1.553416e-05
9433.00,1.451969e-05
9434.00,1.465135e-05
9435.00,1.588439e-05
9436.00,1.543222e-05
9437.00,1.589205e-05
9438.00,1.511885e-05
9439.00,1.506299e-05
9440.00,1.576463e-05
9441.00,1.559305e-05
9442.00,1.683003e-05
9443.00,1.664214e-05
9444.00,1.756891e-05
9445.00,1.670495e-05
9446.00,1.580484e-05
9447.00,1.565393e-05
9448.00,1.515092e-05
9449.00,1.554482e-05
9450.00,1.433528e-05
9451.00,1.455955e-05
9452.00,1.455806e-05
9453.00,1.433089e-05
9454.00,1.444146e-05
9455.00,1.441864e-05
9456.00,1.527396e-05
9457.00,1.638717e-05
9458.00,1.697155e-05
9459.00,1.581024e-05
9460.00,1.659429e-05
9461.00,1.561527e-05
9462.00,1.563818e-05
9463.00,1.636671e-05
9464.00,1.553591e-05
9465.00,1.530447e-05
9466.00,1.575674e-05
9467.00,1.722486e-05
9468.00,1.571940e-05
9469.00,1.648248e-05
9470.00,1.756587e-05
9471.00,1.469941e-05
9472.00,1.789222e-05
9473.00,1.713038e-05
9474.00,1.750717e-05
9475.00,1.729367e-05
9476.00,1.722648e-05
9477.00,1.799833e-05
9478.00,1.841420e-05
9479.00,1.907384e-05
9480.00,1.661290e-05
9481.00,1.811013e-05
9482.00,1.314872e-05
9483.00,1.490166e-05
9484.00,1.526458e-05
9485.00,1.508014e-05
9486.00,1.717164e-05
9487.00,1.681096e-05
9488.00,1.776510e-05
9489.00,1.855507e-05
9490.00,1.920110e-05
9491.00,1.804605e-05
9492.00,1.797008e-05
9493.00,2.019060e-05
9494.00,1.674087e-05
9495.00,1.817951e-05
9496.00,2.002738e-05
9497.00,1.847292e-05
9498.00,2.284831e-05
9499.00,2.224726e-05
9500.00,2.198080e-05
9501.00,2.327980e-05
9502.00,2.690291e-05
9503.00,3.359304e-05
9504.00,4.035049e-05
9505.00,6.572999e-05
9506.00,8.345640e-05
9507.00,1.355578e-04
9508.00,1.492025e-04
9509.00,1.740436e-04
9510.00,1.858940e-04
9511.00,1.317083e-04
9512.00,1.158603e-04
9513.00,7.207717e-05
9514.00,5.464918e-05
9515.00,2.929502e-05
9516.00,2.366869e-05
9517.00,1.871552e-05
9518.00,1.528576e-05
9519.00,1.839730e-05
9520.00,2.265555e-05
9521.00,1.676730e-05
9522.00,1.812656e-05
9523.00,1.679289e-05
9524.00,1.680995e-05
9525.00,2.184976e-05
9526.00,1.966894e-05
9527.00,1.806101e-05
9528.00,2.471829e-05
9529.00,2.327115e-05
9530.00,2.837714e-05
9531.00,3.310226e-05
9532.00,3.630924e-05
9533.00,2.910441e-05
9534.00,2.533267e-05
9535.00,4.260522e-05
9536.00,2.236737e-05
9537.00,2.384864e-05
9538.00,2.169623e-05
9539.00,2.580449e-05
9540.00,2.562402e-05
9541.00,1.500262e-05
9542.00,1.790799e-05
9543.00,1.471306e-05
9544.00,1.898779e-05
9545.00,1.543476e-05
9546.00,1.776905e-05
9547.00,2.737541e-05
9548.00,1.467714e-05
9549.00,2.690175e-05
9550.00,1.672302e-05
9551.00,1.388467e-05
9552.00,5.132008e-05
9553.00,2.282702e-05
9554.00,1.925700e-05
9555.00,2.871386e-05
9556.00,2.863490e-05
9557.00,1.463410e-05
9558.00,1.455937e-05
9559.00,2.400203e-05
9560.00,1.689688e-05
9561.00,2.449855e-05
9562.00,1.118513e-05
9563.00,1.795583e-05
9564.00,3.618724e-05
9565.00,1.360257e-05
9566.00,1.471526e-05
9567.00,2.481719e-05
9568.00,2.444587e-05
9569.00,2.244515e-05
9570.00,1.682970e-05
9571.00,3.153251e-05
9572.00,1.073571e-05
9573.00,2.120602e-05
9574.00,1.597352e-05
9575.00,1.934540e-05
9576.00,2.122446e-05
9577.00,1.681552e-05
9578.00,1.832340e-05
9579.00,2.354461e-05
9580.00,1.483488e-05
9581.00,1.780155e-05
9582.00,2.914722e-05
9583.00,1.589461e-05
9584.00,1.589756e-05
9585.00,1.983188e-05
9586.00,4.451361e-05
9587.00,1.553562e-05
9588.00,2.495815e-05
9589.00,3.167876e-05
9590.00,1.343223e-05
9591.00,3.771226e-05
9592.00,3.520188e-05
9593.00,2.499904e-05
9594.00,4.104965e-05
9595.00,2.808998e-05
9596.00,1.554806e-05
9597.00,1.466673e-05
9598.00,3.385777e-05
9599.00,5.690606e-05
9600.00,1.113379e-05
9601.00,2.729182e-05
9602.00,4.762454e-05
9603.00,3.540075e-05
9604.00,1.126433e-05
9605.00,2.036310e-05
9606.00,2.560538e-05
9607.00,1.783334e-05
9608.00,1.862531e-05
9609.00,1.734472e-05
9610.00,2.230719e-05
9611.00,2.003755e-05
9612.00,1.833632e-05
9613.00,2.841669e-05
9614.00,1.268364e-05
9615.00,1.981315e-05
9616.00,1.730536e-05
9617.00,1.595903e-05
9618.00,1.042611e-05
9619.00,1.198760e-05
9620.00,1.216607e-05
9621.00,7.031655e-06
9622.00,1.231313e-05
9623.00,1.191501e-05
9624.00,8.749032e-06
9625.00,9.668624e-06
9626.00,3.166559e-05
9627.00,8.444693e-06
9628.00,1.042201e-05
9629.00,1.651290e-05
9630.00,1.443586e-05
9631.00,6.844944e-06
9632.00,2.010857e-05
9633.00,1.523867e-05
9634.00,1.391518e-05
9635.00,1.810085e-05
9636.00,7.043651e-06
9637.00,2.862291e-05
9638.00,1.308144e-05
9639.00,6.379727e-06
9640.00,1.470016e-05
9641.00,1.546136e-05
9642.00,8.011144e-06
9643.00,8.212415e-06
9644.00,1.560904e-05
9645.00,1.157350e-05
9646.00,8.783155e-06
9647.00,1.142777e-05
9648.00,9.136938e-06
9649.00,1.415839e-05
9650.00,1.381224e-05
9651.00,9.114827e-06
9652.00,9.610483e-06
9653.00,1.146858e-05
9654.00,9.856779e-06
9655.00,8.625113e-06
9656.00,1.033762e-05
9657.00,9.614906e-06
9658.00,9.026435e-06
9659.00,8.512422e-06
9660.00,1.108503e-05
9661.00,8.995191e-06
9662.00,9.616067e-06
9663.00,6.200729e-06
9664.00,7.568106e-06
9665.00,8.743271e-06
9666.00,8.463058e-06
9667.00,8.398855e-06
9668.00,9.254321e-06
9669.00,1.090873e-05
9670.00,6.268144e-06
9671.00,6.548723e-06
9672.00,7.337441e-06
9673.00,8.795637e-06
9674.00,7.632527e-06
9675.00,5.994259e-06
9676.00,9.307739e-06
9677.00,9.303584e-06
9678.00,8.705091e-06
9679.00,1.179132e-05
9680.00,1.412103e-05
9681.00,1.192502e-05
9682.00,1.209814e-05
9683.00,1.124601e-05
9684.00,9.446981e-06
9685.00,1.101055e-05
9686.00,7.981710e-06
9687.00,6.981873e-06
9688.00,7.076582e-06
9689.00,6.010016e-06
9690.00,5.222428e-06
9691.00,5.334768e-06
9692.00,5.473657e-06
9693.00,5.094556e-06
9694.00,5.074023e-06
9695.00,4.705869e-06
9696.00,4.583222e-06
9697.00,4.708240e-06
9698.00,4.574531e-06
9699.00,4.731335e-06
9700.00,4.822130e-06
9701.00,5.041448e-06
9702.00,5.296734e-06
9703.00,5.375550e-06
9704.00,5.475119e-06
9705.00,5.394751e-06
9706.00,5.471381e-06
9707.00,5.243097e-06
9708.00,5.037016e-06
9709.00,4.785085e-06
9710.00,4.498831e-06
9711.00,4.479594e-06
9712.00,4.609883e-06
9713.00,5.044262e-06
9714.00,5.693683e-06
9715.00,6.350548e-06
9716.00,7.113695e-06
9717.00,7.804359e-06
9718.00,7.889711e-06
9719.00,7.458240e-06
9720.00,6.754911e-06
9721.00,5.852710e-06
9722.00,5.170656e-06
9723.00,4.559246e-06
9724.00,4.108520e-06
9725.00,3.937439e-06
9726.00,3.869749e-06
9727.00,3.979007e-06
9728.00,4.041186e-06
9729.00,4.158730e-06
9730.00,4.216865e-06
9731.00,4.134042e-06
9732.00,4.091183e-06
9733.00,3.841012e-06
9734.00,3.576000e-06
9735.00,3.300258e-06
9736.00,3.076854e-06
9737.00,2.923645e-06
9738.00,2.958739e-06
9739.00,3.161915e-06
9740.00,3.355580e-06
9741.00,3.598516e-06
9742.00,3.832627e-06
9743.00,4.110909e-06
9744.00,4.309496e-06
9745.00,4.411852e-06
9746.00,4.539915e-06
9747.00,4.436362e-06
9748.00,4.291096e-06
9749.00,4.019170e-06
9750.00,3.718824e-06
9751.00,3.492574e-06
9752.00,3.258272e-06
9753.00,3.171773e-06
9754.00,3.141411e-06
9755.00,3.150413e-06
9756.00,3.169295e-06
9757.00,3.089196e-06
9758.00,3.018327e-06
9759.00,2.954613e-06
9760.00,2.944982e-06
9761.00,2.956502e-06
9762.00,2.981704e-06
9763.00,3.047099e-06
9764.00,3.078048e-06
9765.00,2.983185e-06
9766.00,2.875030e-06
9767.00,2.788340e-06
9768.00,2.742937e-06
9769.00,2.657515e-06
9770.00,2.641158e-06
9771.00,2.619300e-06
9772.00,2.623956e-06
9773.00,2.640860e-06
9774.00,2.757365e-06
9775.00,2.808991e-06
9776.00,2.883932e-06
9777.00,2.943099e-06
9778.00,2.930053e-06
9779.00,2.851973e-06
9780.00,2.674170e-06
9781.00,2.594365e-06
9782.00,2.467493e-06
9783.00,2.393902e-06
9784.00,2.348867e-06
9785.00,2.386523e-06
9786.00,2.455096e-06
9787.00,2.527756e-06
9788.00,2.696568e-06
9789.00,2.853915e-06
9790.00,3.054018e-06
9791.00,3.227452e-06
9792.00,3.435224e-06
9793.00,3.736788e-06
9794.00,4.242214e-06
9795.00,4.937730e-06
9796.00,5.610350e-06
9797.00,6.847640e-06
9798.00,7.971713e-06
9799.00,9.150042e-06
9800.00,1.064531e-05
9801.00,1.207741e-05
9802.00,1.548890e-05
9803.00,2.068328e-05
9804.00,3.106970e-05
9805.00,4.960656e-05
9806.00,7.501757e-05
9807.00,9.974400e-05
9808.00,1.070599e-04
9809.00,9.398269e-05
9810.00,6.734073e-05
9811.00,4.381774e-05
9812.00,2.639120e-05
9813.00,1.560645e-05
9814.00,9.826103e-06
9815.00,6.387853e-06
9816.00,4.671298e-06
9817.00,3.604661e-06
9818.00,3.025814e-06
9819.00,2.684333e-06
9820.00,2.469338e-06
9821.00,2.327818e-06
9822.00,2.242872e-06
9823.00,2.301938e-06
9824.00,2.275335e-06
9825.00,2.263371e-06
9826.00,2.217588e-06
9827.00,2.088656e-06
9828.00,1.954986e-06
9829.00,1.827991e-06
9830.00,1.744447e-06
9831.00,1.692448e-06
9832.00,1.659130e-06
9833.00,1.664788e-06
9834.00,1.727736e-06
9835.00,1.858691e-06
9836.00,2.017765e-06
9837.00,2.270733e-06
9838.00,2.475305e-06
9839.00,2.655224e-06
9840.00,2.809411e-06
9841.00,2.809404e-06
9842.00,2.754139e-06
9843.00,2.609884e-06
9844.00,2.429611e-06
9845.00,2.212694e-06
9846.00,2.050390e-06
9847.00,1.916922e-06
9848.00,1.847137e-06
9849.00,1.820754e-06
9850.00,1.855829e-06
9851.00,1.900221e-06
9852.00,1.913175e-06
9853.00,1.871453e-06
9854.00,1.836731e-06
9855.00,1.783977e-06
9856.00,1.734199e-06
9857.00,1.698214e-06
9858.00,1.709101e-06
9859.00,1.677048e-06
9860.00,1.662532e-06
9861.00,1.630148e-06
9862.00,1.580658e-06
9863.00,1.514531e-06
9864.00,1.472518e-06
9865.00,1.464467e-06
9866.00,1.493039e-06
9867.00,1.575819e-06
9868.00,1.679058e-06
9869.00,1.786010e-06
9870.00,1.854135e-06
9871.00,1.886742e-06
9872.00,1.853712e-06
9873.00,1.811076e-06
9874.00,1.755479e-06
9875.00,1.641285e-06
9876.00,1.605761e-06
9877.00,1.585525e-06
9878.00,1.605539e-06
9879.00,1.614909e-06
9880.00,1.602721e-06
9881.00,1.649310e-06
9882.00,1.633424e-06
9883.00,1.619821e-06
9884.00,1.654615e-06
9885.00,1.637741e-06
9886.00,1.697756e-06
9887.00,1.734138e-06
9888.00,1.823755e-06
9889.00,1.872165e-06
9890.00,1.872129e-06
9891.00,1.854072e-06
9892.00,1.803539e-06
9893.00,1.800576e-06
9894.00,1.824485e-06
9895.00,1.840883e-06
9896.00,1.806003e-06
9897.00,1.725122e-06
9898.00,1.666033e-06
9899.00,1.627349e-06
9900.00,1.649331e-06
9901.00,1.642408e-06
9902.00,1.747845e-06
9903.00,1.861776e-06
9904.00,2.037709e-06
9905.00,2.283028e-06
9906.00,2.532608e-06
9907.00,2.789145e-06
9908.00,2.897105e-06
9909.00,2.827489e-06
9910.00,2.565184e-06
9911.00,2.303518e-06
9912.00,2.012884e-06
9913.00,1.871148e-06
9914.00,1.810236e-06
9915.00,1.722054e-06
9916.00,1.695733e-06
9917.00,1.564641e-06
9918.00,1.441596e-06
9919.00,1.279410e-06
9920.00,1.189118e-06
9921.00,1.147351e-06
9922.00,1.119779e-06
9923.00,1.171001e-06
9924.00,1.223333e-06
9925.00,1.247925e-06
9926.00,1.264540e-06
9927.00,1.292713e-06
9928.00,1.296079e-06
9929.00,1.301817e-06
9930.00,1.310597e-06
9931.00,1.300941e-06
9932.00,1.309571e-06
9933.00,1.313997e-06
9934.00,1.311623e-06
9935.00,1.322797e-06
9936.00,1.324061e-06
9937.00,1.321580e-06
9938.00,1.285240e-06
9939.00,1.250214e-06
9940.00,1.183770e-06
9941.00,1.114419e-06
9942.00,1.047938e-06
9943.00,9.930864e-07
9944.00,9.699440e-07
9945.00,9.849934e-07
9946.00,1.011096e-06
9947.00,1.048059e-06
9948.00,1.106244e-06
9949.00,1.152225e-06
9950.00,1.224751e-06
9951.00,1.268371e-06
9952.00,1.315714e-06
9953.00,1.384271e-06
9954.00,1.463024e-06
9955.00,1.594076e-06
9956.00,1.720261e-06
9957.00,1.724369e-06
9958.00,1.726771e-06
9959.00,1.664061e-06
9960.00,1.592664e-06
9961.00,1.521943e-06
9962.00,1.452943e-06
9963.00,1.472073e-06
9964.00,1.512722e-06
9965.00,1.571766e-06
9966.00,1.617186e-06
9967.00,1.675034e-06
9968.00,1.702072e-06
9969.00,1.706630e-06
9970.00,1.681579e-06
9971.00,1.624016e-06
9972.00,1.562426e-06
9973.00,1.465685e-06
9974.00,1.399309e-06
9975.00,1.352349e-06
9976.00,1.276727e-06
9977.00,1.239745e-06
9978.00,1.240184e-06
9979.00,1.227564e-06
9980.00,1.245557e-06
9981.00,1.284179e-06
9982.00,1.303875e-06
9983.00,1.269707e-06
9984.00,1.226822e-06
9985.00,1.175527e-06
9986.00,1.119010e-06
9987.00,1.118174e-06
9988.00,1.159087e-06
9989.00,1.227706e-06
9990.00,1.264152e-06
9991.00,1.306903e-06
9992.00,1.255048e-06
9993.00,1.183538e-06
9994.00,1.080509e-06
9995.00,9.886288e-07
9996.00,9.415009e-07
9997.00,8.920150e-07
9998.00,9.102747e-07
9999.00,9.279557e-07
10000.00,9.744657e-07
10001.00,9.643796e-07
10002.00,9.542256e-07
10003.00,9.667124e-07
10004.00,9.233488e-07
10005.00,9.473478e-07
10006.00,9.465626e-07
10007.00,9.643974e-07
10008.00,9.885590e-07
10009.00,1.014658e-06
10010.00,1.050543e-06
10011.00,1.077484e-06
10012.00,1.151562e-06
10013.00,1.208009e-06
10014.00,1.294931e-06
10015.00,1.380590e-06
10016.00,1.486426e-06
10017.00,1.623741e-06
10018.00,1.691457e-06
10019.00,1.713703e-06
10020.00,1.640857e-06
10021.00,1.531943e-06
10022.00,1.370687e-06
10023.00,1.194473e-06
10024.00,1.075221e-06
10025.00,9.745625e-07
10026.00,9.117686e-07
10027.00,8.779914e-07
10028.00,8.746921e-07
10029.00,8.929610e-07
10030.00,9.112611e-07
10031.00,9.748097e-07
10032.00,1.029447e-06
10033.00,1.121862e-06
10034.00,1.229952e-06
10035.00,1.367663e-06
10036.00,1.554529e-06
10037.00,1.821448e-06
10038.00,2.165951e-06
10039.00,2.614109e-06
10040.00,3.130554e-06
10041.00,3.592626e-06
10042.00,3.986362e-06
10043.00,4.101657e-06
10044.00,3.957879e-06
10045.00,3.611943e-06
10046.00,3.133864e-06
10047.00,2.712762e-06
10048.00,2.318166e-06
10049.00,1.962200e-06
10050.00,1.662306e-06
10051.00,1.409397e-06
10052.00,1.195618e-06
10053.00,1.061581e-06
10054.00,9.479419e-07
10055.00,8.837714e-07
10056.00,8.331245e-07
10057.00,7.855338e-07
10058.00,7.630711e-07
10059.00,7.105629e-07
10060.00,6.714251e-07
10061.00,6.338580e-07
10062.00,5.923698e-07
10063.00,5.772545e-07
10064.00,5.568702e-07
10065.00,5.723821e-07
10066.00,5.856613e-07
10067.00,6.444074e-07
10068.00,7.297318e-07
10069.00,8.247304e-07
10070.00,9.249060e-07
10071.00,9.725668e-07
10072.00,9.872617e-07
10073.00,9.182475e-07
10074.00,8.441960e-07
10075.00,7.684772e-07
10076.00,7.134340e-07
10077.00,7.233933e-07
10078.00,7.479501e-07
10079.00,8.102346e-07
10080.00,8.647860e-07
10081.00,8.989602e-07
10082.00,9.223250e-07
10083.00,9.208100e-07
10084.00,9.032137e-07
10085.00,8.897971e-07
10086.00,8.858559e-07
10087.00,8.565436e-07
10088.00,8.441913e-07
10089.00,8.233154e-07
10090.00,8.119691e-07
10091.00,8.017418e-07
10092.00,7.942291e-07
10093.00,7.898426e-07
10094.00,7.940315e-07
10095.00,8.242034e-07
10096.00,8.807095e-07
10097.00,9.131472e-07
10098.00,9.767959e-07
10099.00,9.757407e-07
10100.00,9.763004e-07
10101.00,9.653434e-07
10102.00,9.301465e-07
10103.00,9.251092e-07
10104.00,9.371190e-07
10105.00,1.006361e-06
10106.00,1.103314e-06
10107.00,1.167114e-06
10108.00,1.216273e-06
10109.00,1.176282e-06
10110.00,1.094675e-06
10111.00,9.937596e-07
10112.00,8.845343e-07
10113.00,7.931834e-07
10114.00,7.242986e-07
10115.00,6.770513e-07
10116.00,6.566343e-07
10117.00,6.274076e-07
10118.00,6.177571e-07
10119.00,6.352244e-07
10120.00,6.539381e-07
10121.00,6.969932e-07
10122.00,7.224252e-07
10123.00,7.549807e-07
10124.00,7.620757e-07
10125.00,7.483983e-07
10126.00,7.434471e-07
10127.00,7.325719e-07
10128.00,7.134540e-07
10129.00,6.710374e-07
10130.00,6.325164e-07
10131.00,5.648889e-07
10132.00,5.155261e-07
10133.00,4.843990e-07
10134.00,4.650679e-07
10135.00,4.617312e-07
10136.00,4.633804e-07
10137.00,4.772777e-07
10138.00,4.796947e-07
10139.00,4.909793e-07
10140.00,5.102132e-07
10141.00,5.456602e-07
10142.00,5.795977e-07
10143.00,6.280526e-07
10144.00,6.814896e-07
10145.00,7.110281e-07
10146.00,7.403070e-07
10147.00,7.710967e-07
10148.00,7.852063e-07
10149.00,8.089328e-07
10150.00,8.096264e-07
10151.00,8.250586e-07
10152.00,8.170492e-07
10153.00,8.042381e-07
10154.00,7.960463e-07
10155.00,7.744429e-07
10156.00,7.761878e-07
10157.00,7.478449e-07
10158.00,7.356327e-07
10159.00,6.981994e-07
10160.00,6.816175e-07
10161.00,6.923410e-07
10162.00,7.048736e-07
10163.00,7.273391e-07
10164.00,7.533334e-07
10165.00,7.996430e-07
10166.00,8.206485e-07
10167.00,8.336083e-07
10168.00,8.558406e-07
10169.00,8.776275e-07
10170.00,8.990871e-07
10171.00,9.065090e-07
10172.00,8.907488e-07
10173.00,8.644395e-07
10174.00,8.505721e-07
10175.00,8.287793e-07
10176.00,8.214618e-07
10177.00,8.277962e-07
10178.00,8.449658e-07
10179.00,8.792138e-07
10180.00,9.331352e-07
10181.00,9.648567e-07
10182.00,1.000791e-06
10183.00,1.058637e-06
10184.00,1.085446e-06
10185.00,1.127840e-06
10186.00,1.202536e-06
10187.00,1.350725e-06
10188.00,1.591635e-06
10189.00,1.949378e-06
10190.00,2.418075e-06
10191.00,2.834710e-06
10192.00,3.193234e-06
10193.00,3.381867e-06
10194.00,3.154654e-06
10195.00,2.707619e-06
10196.00,2.189437e-06
10197.00,1.732579e-06
10198.00,1.349216e-06
10199.00,1.052179e-06
10200.00,8.426447e-07
10201.00,6.872812e-07
10202.00,5.921118e-07
10203.00,5.360791e-07
10204.00,4.826482e-07
10205.00,4.647217e-07
10206.00,4.516919e-07
10207.00,4.560518e-07
10208.00,4.787935e-07
10209.00,5.117154e-07
10210.00,5.729419e-07
10211.00,6.170387e-07
10212.00,6.735999e-07
10213.00,7.122932e-07
10214.00,7.253412e-07
10215.00,7.065372e-07
10216.00,6.912807e-07
10217.00,6.899052e-07
10218.00,6.553083e-07
10219.00,6.507844e-07
10220.00,6.595508e-07
10221.00,6.586206e-07
10222.00,6.889406e-07
10223.00,7.527495e-07
10224.00,8.678134e-07
10225.00,1.002296e-06
10226.00,1.183262e-06
10227.00,1.339418e-06
10228.00,1.426354e-06
10229.00,1.408564e-06
10230.00,1.283450e-06
10231.00,1.157620e-06
10232.00,9.900880e-07
10233.00,8.509888e-07
10234.00,7.223959e-07
10235.00,6.526818e-07
10236.00,5.938974e-07
10237.00,5.593336e-07
10238.00,5.656017e-07
10239.00,5.810806e-07
10240.00,6.056654e-07
10241.00,6.415846e-07
10242.00,6.603955e-07
10243.00,6.565936e-07
10244.00,6.175872e-07
10245.00,5.617261e-07
10246.00,4.892352e-07
10247.00,4.319962e-07
10248.00,3.950620e-07
10249.00,3.855777e-07
10250.00,3.900865e-07
10251.00,4.188063e-07
10252.00,4.552525e-07
10253.00,4.933406e-07
10254.00,5.531556e-07
10255.00,6.013569e-07
10256.00,6.551675e-07
10257.00,7.119803e-07
10258.00,7.792396e-07
10259.00,8.331277e-07
10260.00,8.607000e-07
10261.00,8.900149e-07
10262.00,8.827914e-07
10263.00,8.252331e-07
10264.00,7.475979e-07
10265.00,6.710332e-07
10266.00,6.143377e-07
10267.00,5.718012e-07
10268.00,5.488467e-07
10269.00,5.373337e-07
10270.00,5.332850e-07
10271.00,5.406295e-07
10272.00,5.396849e-07
10273.00,5.330160e-07
10274.00,5.083600e-07
10275.00,4.872904e-07
10276.00,4.686260e-07
10277.00,4.675044e-07
10278.00,4.529603e-07
10279.00,4.532449e-07
10280.00,4.478054e-07
10281.00,4.595459e-07
10282.00,4.621643e-07
10283.00,4.632194e-07
10284.00,4.587388e-07
10285.00,4.537902e-07
10286.00,4.574941e-07
10287.00,4.510810e-07
10288.00,4.465521e-07
10289.00,4.315376e-07
10290.00,4.046667e-07
10291.00,3.774138e-07
10292.00,3.621231e-07
10293.00,3.481307e-07
10294.00,3.584848e-07
10295.00,3.766639e-07
10296.00,3.983905e-07
10297.00,4.250745e-07
10298.00,4.329197e-07
10299.00,4.365293e-07
10300.00,4.388221e-07
10301.00,4.291825e-07
10302.00,4.210347e-07
10303.00,4.417011e-07
10304.00,4.663437e-07
10305.00,4.947844e-07
10306.00,5.370836e-07
10307.00,5.753015e-07
10308.00,6.100863e-07
10309.00,6.548034e-07
10310.00,7.131808e-07
10311.00,7.961199e-07
10312.00,8.792168e-07
10313.00,1.003612e-06
10314.00,1.175044e-06
10315.00,1.372176e-06
10316.00,1.585216e-06
10317.00,1.786439e-06
10318.00,1.872051e-06
10319.00,1.880775e-06
10320.00,1.656285e-06
10321.00,1.422487e-06
10322.00,1.182052e-06
10323.00,1.001717e-06
10324.00,8.451039e-07
10325.00,7.335150e-07
10326.00,6.639292e-07
10327.00,5.896801e-07
10328.00,5.487160e-07
10329.00,5.220278e-07
10330.00,4.925545e-07
10331.00,4.916777e-07
10332.00,5.046206e-07
10333.00,5.320594e-07
10334.00,5.644966e-07
10335.00,6.118416e-07
10336.00,6.496720e-07
10337.00,6.365250e-07
10338.00,5.952861e-07
10339.00,5.364146e-07
10340.00,4.911182e-07
10341.00,4.574273e-07
10342.00,4.392685e-07
10343.00,4.466187e-07
10344.00,4.637562e-07
10345.00,4.881070e-07
10346.00,5.190449e-07
10347.00,5.735684e-07
10348.00,6.195089e-07
10349.00,6.803742e-07
10350.00,7.521718e-07
10351.00,8.111081e-07
10352.00,8.672873e-07
10353.00,8.999264e-07
10354.00,8.995965e-07
10355.00,8.597507e-07
10356.00,7.944876e-07
10357.00,7.180468e-07
10358.00,6.469752e-07
10359.00,6.000428e-07
10360.00,5.585927e-07
10361.00,5.399918e-07
10362.00,5.301546e-07
10363.00,5.225114e-07
10364.00,5.099216e-07
10365.00,5.005742e-07
10366.00,4.985271e-07
10367.00,4.839073e-07
10368.00,4.797382e-07
10369.00,4.688819e-07
10370.00,4.600017e-07
10371.00,4.394143e-07
10372.00,4.090561e-07
10373.00,3.751615e-07
10374.00,3.446362e-07
10375.00,3.386535e-07
10376.00,3.415778e-07
10377.00,3.633751e-07
10378.00,4.017914e-07
10379.00,4.317875e-07
10380.00,4.883822e-07
10381.00,5.427083e-07
10382.00,6.021568e-07
10383.00,6.494488e-07
10384.00,6.717731e-07
10385.00,6.890073e-07
10386.00,6.887533e-07
10387.00,6.640892e-07
10388.00,6.443208e-07
10389.00,6.423211e-07
10390.00,6.452141e-07
10391.00,6.859121e-07
10392.00,7.231732e-07
10393.00,7.557717e-07
10394.00,7.948857e-07
10395.00,8.154898e-07
10396.00,8.295904e-07
10397.00,8.354448e-07
10398.00,8.367509e-07
10399.00,8.024509e-07
10400.00,7.874344e-07
10401.00,7.735012e-07
10402.00,7.624679e-07
10403.00,7.675613e-07
10404.00,7.752801e-07
10405.00,7.969342e-07
10406.00,7.829307e-07
10407.00,7.527486e-07
10408.00,7.142408e-07
10409.00,6.516236e-07
10410.00,6.321790e-07
10411.00,5.977586e-07
10412.00,5.862998e-07
10413.00,5.788012e-07
10414.00,5.741738e-07
10415.00,5.831544e-07
10416.00,5.895331e-07
10417.00,6.152209e-07
10418.00,6.358209e-07
10419.00,6.768763e-07
10420.00,6.876630e-07
10421.00,7.127135e-07
10422.00,7.241305e-07
10423.00,7.326153e-07
10424.00,7.846481e-07
10425.00,8.225944e-07
10426.00,8.793055e-07
10427.00,8.886813e-07
10428.00,8.874267e-07
10429.00,8.327336e-07
10430.00,7.484049e-07
10431.00,7.065821e-07
10432.00,6.584378e-07
10433.00,6.553239e-07
10434.00,6.659762e-07
10435.00,6.912898e-07
10436.00,7.219815e-07
10437.00,7.228242e-07
10438.00,7.216132e-07
10439.00,7.117587e-07
10440.00,7.191546e-07
10441.00,7.173507e-07
10442.00,7.126174e-07
10443.00,6.922731e-07
10444.00,6.646493e-07
10445.00,6.454099e-07
10446.00,6.187730e-07
10447.00,6.117401e-07
10448.00,6.024688e-07
10449.00,5.956189e-07
10450.00,5.780730e-07
10451.00,5.462311e-07
10452.00,5.232407e-07
10453.00,4.902613e-07
10454.00,4.752495e-07
10455.00,4.747946e-07
10456.00,4.851357e-07
10457.00,4.941737e-07
10458.00,5.067572e-07
10459.00,5.252837e-07
10460.00,5.381972e-07
10461.00,5.684350e-07
10462.00,5.930459e-07
10463.00,6.244135e-07
10464.00,6.539398e-07
10465.00,6.779538e-07
10466.00,7.063437e-07
10467.00,7.212914e-07
10468.00,7.386436e-07
10469.00,7.316225e-07
10470.00,7.238913e-07
10471.00,6.921800e-07
10472.00,6.645980e-07
10473.00,6.587720e-07
10474.00,6.733464e-07
10475.00,7.205373e-07
10476.00,7.439122e-07
10477.00,7.755619e-07
10478.00,7.541049e-07
10479.00,7.310637e-07
10480.00,7.008865e-07
10481.00,6.610914e-07
10482.00,6.254913e-07
10483.00,5.971763e-07
10484.00,5.691104e-07
10485.00,5.137341e-07
10486.00,4.708577e-07
10487.00,4.355056e-07
10488.00,4.244124e-07
10489.00,4.420991e-07
10490.00,4.740633e-07
10491.00,5.376455e-07
10492.00,5.904291e-07
10493.00,6.060284e-07
10494.00,5.817595e-07
10495.00,5.461198e-07
10496.00,4.855848e-07
10497.00,4.263432e-07
10498.00,4.071897e-07
10499.00,4.051516e-07
10500.00,4.166068e-07
10501.00,4.521001e-07
10502.00,4.870976e-07
10503.00,5.068226e-07
10504.00,4.817973e-07
10505.00,4.600949e-07
10506.00,4.419136e-07
10507.00,4.305101e-07
10508.00,4.451740e-07
10509.00,4.634803e-07
10510.00,4.992619e-07
10511.00,5.133129e-07
10512.00,4.979922e-07
10513.00,4.700251e-07
10514.00,4.407900e-07
10515.00,4.145148e-07
10516.00,3.883873e-07
10517.00,3.759556e-07
10518.00,3.612044e-07
10519.00,3.376167e-07
10520.00,3.253929e-07
10521.00,3.180480e-07
10522.00,3.202464e-07
10523.00,3.233194e-07
10524.00,3.364366e-07
10525.00,3.465871e-07
10526.00,3.554146e-07
10527.00,3.564121e-07
10528.00,3.466615e-07
10529.00,3.334275e-07
10530.00,3.154965e-07
10531.00,2.875168e-07
10532.00,2.777928e-07
10533.00,2.778011e-07
10534.00,2.823517e-07
10535.00,3.066776e-07
10536.00,3.495600e-07
10537.00,4.102482e-07
10538.00,4.883219e-07
10539.00,5.719565e-07
10540.00,6.490302e-07
10541.00,7.335407e-07
10542.00,7.821025e-07
10543.00,7.978223e-07
10544.00,8.360643e-07
10545.00,8.457135e-07
10546.00,8.853561e-07
10547.00,9.530433e-07
10548.00,1.045707e-06
10549.00,1.185634e-06
10550.00,1.375307e-06
10551.00,1.613534e-06
10552.00,1.842801e-06
10553.00,1.983995e-06
10554.00,2.064148e-06
10555.00,2.059292e-06
10556.00,1.935246e-06
10557.00,1.760030e-06
10558.00,1.592542e-06
10559.00,1.384513e-06
10560.00,1.190751e-06
10561.00,1.037403e-06
10562.00,8.852920e-07
10563.00,7.724313e-07
10564.00,7.096798e-07
10565.00,6.766108e-07
10566.00,6.517043e-07
10567.00,6.493350e-07
10568.00,6.401024e-07
10569.00,6.115640e-07
10570.00,5.714846e-07
10571.00,5.112602e-07
10572.00,4.665498e-07
10573.00,4.182863e-07
10574.00,3.949310e-07
10575.00,3.796493e-07
10576.00,3.853750e-07
10577.00,4.137042e-07
10578.00,4.500154e-07
10579.00,5.040908e-07
10580.00,5.624113e-07
10581.00,6.114324e-07
10582.00,6.324863e-07
10583.00,6.213615e-07
10584.00,5.936609e-07
10585.00,5.382684e-07
10586.00,5.102971e-07
10587.00,4.957690e-07
10588.00,5.227469e-07
10589.00,5.668135e-07
10590.00,6.371092e-07
10591.00,7.195676e-07
10592.00,7.921046e-07
10593.00,8.257950e-07
10594.00,8.383898e-07
10595.00,8.387063e-07
10596.00,8.183202e-07
10597.00,8.580948e-07
10598.00,8.596523e-07
10599.00,8.653763e-07
10600.00,8.197883e-07
10601.00,7.587836e-07
10602.00,6.982547e-07
10603.00,6.199621e-07
10604.00,6.091134e-07
10605.00,6.117560e-07
10606.00,6.614255e-07
10607.00,7.252930e-07
10608.00,8.194880e-07
10609.00,9.242656e-07
10610.00,1.004187e-06
10611.00,1.019424e-06
10612.00,9.811254e-07
10613.00,9.045402e-07
10614.00,8.483502e-07
10615.00,8.000205e-07
10616.00,7.737402e-07
10617.00,7.532170e-07
10618.00,7.555320e-07
10619.00,7.384344e-07
10620.00,7.213276e-07
10621.00,7.036757e-07
10622.00,6.687392e-07
10623.00,6.479486e-07
10624.00,6.332460e-07
10625.00,6.346700e-07
10626.00,6.277982e-07
10627.00,6.111271e-07
10628.00,5.817637e-07
10629.00,5.484256e-07
10630.00,5.235905e-07
10631.00,4.944745e-07
10632.00,4.849552e-07
10633.00,4.908985e-07
10634.00,5.177683e-07
10635.00,5.453604e-07
10636.00,5.911826e-07
10637.00,6.376988e-07
10638.00,6.693961e-07
10639.00,6.889387e-07
10640.00,6.681288e-07
10641.00,6.398523e-07
10642.00,5.886175e-07
10643.00,5.400422e-07
10644.00,4.912887e-07
10645.00,4.424701e-07
10646.00,4.254082e-07
10647.00,4.092782e-07
10648.00,4.046579e-07
10649.00,4.038758e-07
10650.00,3.956636e-07
10651.00,4.028478e-07
10652.00,4.159611e-07
10653.00,4.337531e-07
10654.00,4.533753e-07
10655.00,4.832773e-07
10656.00,5.119309e-07
10657.00,5.439883e-07
10658.00,5.896047e-07
10659.00,6.224797e-07
10660.00,6.651275e-07
10661.00,6.789645e-07
10662.00,6.970665e-07
10663.00,7.089984e-07
10664.00,7.035650e-07
10665.00,7.089728e-07
10666.00,7.242846e-07
10667.00,7.241589e-07
10668.00,7.224767e-07
10669.00,6.960684e-07
10670.00,6.617862e-07
10671.00,6.367321e-07
10672.00,6.127997e-07
10673.00,6.275619e-07
10674.00,6.750509e-07
10675.00,7.244679e-07
10676.00,7.732676e-07
10677.00,8.097073e-07
10678.00,8.364227e-07
10679.00,8.446128e-07
10680.00,8.312693e-07
10681.00,8.306339e-07
10682.00,8.274989e-07
10683.00,8.018015e-07
10684.00,7.643467e-07
10685.00,7.498308e-07
10686.00,7.372116e-07
10687.00,7.300469e-07
10688.00,7.809641e-07
10689.00,8.367052e-07
10690.00,9.562337e-07
10691.00,1.086476e-06
10692.00,1.212207e-06
10693.00,1.287810e-06
10694.00,1.347654e-06
10695.00,1.335475e-06
10696.00,1.300169e-06
10697.00,1.342830e-06
10698.00,1.380876e-06
10699.00,1.518634e-06
10700.00,1.727814e-06
10701.00,2.028108e-06
10702.00,2.326560e-06
10703.00,2.540038e-06
10704.00,2.656990e-06
10705.00,2.542667e-06
10706.00,2.228577e-06
10707.00,1.844708e-06
10708.00,1.484162e-06
10709.00,1.138119e-06
10710.00,9.024931e-07
10711.00,7.176160e-07
10712.00,6.045700e-07
10713.00,5.235918e-07
10714.00,4.575015e-07
10715.00,4.082725e-07
10716.00,3.801780e-07
10717.00,3.609369e-07
10718.00,3.534384e-07
10719.00,3.580442e-07
10720.00,3.732659e-07
10721.00,4.011528e-07
10722.00,4.275243e-07
10723.00,4.453302e-07
10724.00,4.580589e-07
10725.00,4.542011e-07
10726.00,4.402630e-07
10727.00,4.278462e-07
10728.00,4.193516e-07
10729.00,4.204388e-07
10730.00,4.424290e-07
10731.00,4.775015e-07
10732.00,5.303969e-07
10733.00,5.957766e-07
10734.00,6.699493e-07
10735.00,7.435622e-07
10736.00,8.326763e-07
10737.00,8.902255e-07
10738.00,9.214483e-07
10739.00,9.245708e-07
10740.00,8.870435e-07
10741.00,8.198312e-07
10742.00,7.573700e-07
10743.00,6.787501e-07
10744.00,6.332123e-07
10745.00,5.981868e-07
10746.00,5.877342e-07
10747.00,5.862340e-07
10748.00,5.859044e-07
10749.00,6.026539e-07
10750.00,5.924488e-07
10751.00,5.961941e-07
10752.00,5.842383e-07
10753.00,5.721506e-07
10754.00,5.545157e-07
10755.00,5.340594e-07
10756.00,5.056895e-07
10757.00,4.795436e-07
10758.00,4.504214e-07
10759.00,4.316466e-07
10760.00,4.331926e-07
10761.00,4.523543e-07
10762.00,4.725985e-07
10763.00,4.976367e-07
10764.00,5.027713e-07
10765.00,5.123585e-07
10766.00,5.155594e-07
10767.00,5.185939e-07
10768.00,5.362941e-07
10769.00,5.792421e-07
10770.00,6.307006e-07
10771.00,7.041702e-07
10772.00,7.470406e-07
10773.00,7.571680e-07
10774.00,7.194117e-07
10775.00,6.350693e-07
10776.00,5.499352e-07
10777.00,4.750311e-07
10778.00,4.302773e-07
10779.00,4.281029e-07
10780.00,4.393146e-07
10781.00,4.662617e-07
10782.00,4.925176e-07
10783.00,5.097028e-07
10784.00,5.122820e-07
10785.00,4.877019e-07
10786.00,4.594305e-07
10787.00,4.448682e-07
10788.00,4.340947e-07
10789.00,4.294983e-07
10790.00,4.306490e-07
10791.00,4.431892e-07
10792.00,4.510728e-07
10793.00,4.493795e-07
10794.00,4.401370e-07
10795.00,4.389637e-07
10796.00,4.261149e-07
10797.00,4.072921e-07
10798.00,3.924577e-07
10799.00,3.735982e-07
10800.00,3.479514e-07
10801.00,3.146112e-07
10802.00,3.013941e-07
10803.00,2.953669e-07
10804.00,3.074947e-07
10805.00,3.358825e-07
10806.00,3.785306e-07
10807.00,4.240991e-07
10808.00,4.579763e-07
10809.00,4.820250e-07
10810.00,4.691463e-07
10811.00,4.165657e-07
10812.00,3.813288e-07
10813.00,3.514902e-07
10814.00,3.340227e-07
10815.00,3.352318e-07
10816.00,3.468146e-07
10817.00,3.639508e-07
10818.00,3.910433e-07
10819.00,4.122827e-07
10820.00,4.321027e-07
10821.00,4.549851e-07
10822.00,4.753096e-07
10823.00,5.189485e-07
10824.00,5.707177e-07
10825.00,6.335829e-07
10826.00,7.003213e-07
10827.00,7.543454e-07
10828.00,7.883756e-07
10829.00,8.324524e-07
10830.00,8.438889e-07
10831.00,8.295075e-07
10832.00,7.934071e-07
10833.00,7.438517e-07
10834.00,7.214465e-07
10835.00,6.714464e-07
10836.00,6.539615e-07
10837.00,6.508259e-07
10838.00,6.642794e-07
10839.00,6.975897e-07
10840.00,7.261228e-07
10841.00,7.384056e-07
10842.00,7.582032e-07
10843.00,7.562241e-07
10844.00,7.605166e-07
10845.00,7.695838e-07
10846.00,8.129405e-07
10847.00,8.301064e-07
10848.00,8.248538e-07
10849.00,7.977831e-07
10850.00,7.647635e-07
10851.00,7.304802e-07
10852.00,6.923900e-07
10853.00,6.710520e-07
10854.00,6.831528e-07
10855.00,6.868146e-07
10856.00,6.932627e-07
10857.00,6.886867e-07
10858.00,6.954108e-07
10859.00,7.060429e-07
10860.00,7.485814e-07
10861.00,7.795086e-07
10862.00,8.200211e-07
10863.00,8.660002e-07
10864.00,9.089449e-07
10865.00,9.252610e-07
10866.00,9.069253e-07
10867.00,8.667851e-07
10868.00,8.090406e-07
10869.00,7.504908e-07
10870.00,6.887755e-07
10871.00,6.516846e-07
10872.00,6.238496e-07
10873.00,6.145694e-07
10874.00,5.936835e-07
10875.00,5.782942e-07
10876.00,5.549049e-07
10877.00,5.350408e-07
10878.00,5.047307e-07
10879.00,4.803858e-07
10880.00,4.552570e-07
10881.00,4.240143e-07
10882.00,3.974968e-07
10883.00,3.691812e-07
10884.00,3.442218e-07
10885.00,3.290318e-07
10886.00,3.244035e-07
10887.00,3.374132e-07
10888.00,3.526954e-07
10889.00,3.829424e-07
10890.00,4.113201e-07
10891.00,4.500911e-07
10892.00,5.017541e-07
10893.00,5.962787e-07
10894.00,6.911936e-07
10895.00,7.987862e-07
10896.00,8.949315e-07
10897.00,9.300439e-07
10898.00,8.747918e-07
10899.00,8.221346e-07
10900.00,7.421227e-07
10901.00,7.077231e-07
10902.00,6.872150e-07
10903.00,7.159556e-07
10904.00,7.837254e-07
10905.00,8.733869e-07
10906.00,9.454855e-07
10907.00,9.753086e-07
10908.00,9.494981e-07
10909.00,8.946564e-07
10910.00,8.140319e-07
10911.00,7.543663e-07
10912.00,6.903413e-07
10913.00,6.799665e-07
10914.00,6.677404e-07
10915.00,6.569892e-07
10916.00,6.571029e-07
10917.00,6.543373e-07
10918.00,6.271742e-07
10919.00,5.896030e-07
10920.00,5.602478e-07
10921.00,5.465201e-07
10922.00,5.481802e-07
10923.00,5.642131e-07
10924.00,6.069977e-07
10925.00,6.346468e-07
10926.00,6.471236e-07
10927.00,6.474314e-07
10928.00,6.380994e-07
10929.00,6.281177e-07
10930.00,6.340322e-07
10931.00,6.361448e-07
10932.00,6.811076e-07
10933.00,7.317474e-07
10934.00,8.088618e-07
10935.00,8.933774e-07
10936.00,9.500415e-07
10937.00,9.799065e-07
10938.00,9.792268e-07
10939.00,9.422824e-07
10940.00,8.958864e-07
10941.00,8.491344e-07
10942.00,7.985143e-07
10943.00,7.807258e-07
10944.00,8.265546e-07
10945.00,9.201359e-07
10946.00,1.048307e-06
10947.00,1.145990e-06
10948.00,1.231844e-06
10949.00,1.201536e-06
10950.00,1.120971e-06
10951.00,1.027740e-06
10952.00,9.305405e-07
10953.00,8.746096e-07
10954.00,8.127993e-07
10955.00,7.976158e-07
10956.00,7.952890e-07
10957.00,7.917952e-07
10958.00,7.882334e-07
10959.00,7.664889e-07
10960.00,7.441082e-07
10961.00,6.994100e-07
10962.00,6.651416e-07
10963.00,6.116687e-07
10964.00,5.974475e-07
10965.00,6.056136e-07
10966.00,6.370672e-07
10967.00,6.907339e-07
10968.00,7.117638e-07
10969.00,7.482743e-07
10970.00,7.336191e-07
10971.00,7.310448e-07
10972.00,7.299641e-07
10973.00,7.025460e-07
10974.00,6.890530e-07
10975.00,6.650288e-07
10976.00,6.413451e-07
10977.00,6.018825e-07
10978.00,5.636898e-07
10979.00,5.310605e-07
10980.00,5.111002e-07
10981.00,4.946486e-07
10982.00,4.824158e-07
10983.00,5.114442e-07
10984.00,5.503301e-07
10985.00,5.999804e-07
10986.00,6.601513e-07
10987.00,6.803243e-07
10988.00,6.824976e-07
10989.00,6.483598e-07
10990.00,6.265181e-07
10991.00,5.739303e-07
10992.00,5.439928e-07
10993.00,5.315914e-07
10994.00,5.178149e-07
10995.00,5.119523e-07
10996.00,4.905127e-07
10997.00,4.848559e-07
10998.00,4.750744e-07
10999.00,4.931325e-07
11000.00,5.181946e-07
11001.00,5.559613e-07
11002.00,6.108339e-07
11003.00,6.448888e-07
11004.00,6.621888e-07
11005.00,6.336373e-07
11006.00,5.756067e-07
11007.00,5.166999e-07
11008.00,4.628438e-07
11009.00,4.371816e-07
11010.00,4.270354e-07
11011.00,4.409032e-07
11012.00,4.619680e-07
11013.00,4.902770e-07
11014.00,5.280564e-07
11015.00,5.449407e-07
11016.00,5.571887e-07
11017.00,5.804840e-07
11018.00,5.943677e-07
11019.00,6.197656e-07
11020.00,6.638220e-07
11021.00,6.651866e-07
11022.00,6.428023e-07
11023.00,6.143538e-07
11024.00,5.550478e-07
11025.00,5.065396e-07
11026.00,4.591688e-07
11027.00,4.474842e-07
11028.00,4.350558e-07
11029.00,4.278407e-07
11030.00,4.214067e-07
11031.00,4.036475e-07
11032.00,3.834498e-07
11033.00,3.542193e-07
11034.00,3.429194e-07
11035.00,3.252675e-07
11036.00,3.243788e-07
11037.00,3.228351e-07
11038.00,3.219350e-07
11039.00,3.194207e-07
11040.00,3.151767e-07
11041.00,3.119541e-07
11042.00,3.081662e-07
11043.00,2.955224e-07
11044.00,2.991157e-07
11045.00,3.064888e-07
11046.00,3.307473e-07
11047.00,3.695640e-07
11048.00,4.362124e-07
11049.00,5.203880e-07
11050.00,6.133002e-07
11051.00,7.116013e-07
11052.00,7.586082e-07
11053.00,7.782612e-07
11054.00,7.257775e-07
11055.00,6.557053e-07
11056.00,5.735658e-07
11057.00,5.141259e-07
11058.00,4.811963e-07
11059.00,4.673790e-07
11060.00,4.750958e-07
11061.00,5.000256e-07
11062.00,5.536620e-07
11063.00,6.052622e-07
11064.00,6.807368e-07
11065.00,7.412989e-07
11066.00,7.965285e-07
11067.00,8.573584e-07
11068.00,8.834380e-07
11069.00,8.906865e-07
11070.00,8.585665e-07
11071.00,8.148428e-07
11072.00,7.540319e-07
11073.00,6.853491e-07
11074.00,6.341559e-07
11075.00,6.175791e-07
11076.00,6.355531e-07
11077.00,6.600121e-07
11078.00,7.224115e-07
11079.00,7.669364e-07
11080.00,7.802133e-07
11081.00,7.696049e-07
11082.00,7.041428e-07
11083.00,6.192379e-07
11084.00,5.489461e-07
11085.00,4.970698e-07
11086.00,4.532163e-07
11087.00,4.477598e-07
11088.00,4.423631e-07
11089.00,4.702906e-07
11090.00,4.997999e-07
11091.00,5.228461e-07
11092.00,5.531285e-07
11093.00,5.555603e-07
11094.00,5.593990e-07
11095.00,5.473817e-07
11096.00,5.452608e-07
11097.00,5.447532e-07
11098.00,5.610009e-07
11099.00,5.900816e-07
11100.00,6.401244e-07
11101.00,7.078663e-07
11102.00,7.833727e-07
11103.00,8.155673e-07
11104.00,8.305078e-07
11105.00,8.112933e-07
11106.00,7.887544e-07
11107.00,7.738695e-07
11108.00,7.760472e-07
11109.00,7.790120e-07
11110.00,7.987996e-07
11111.00,7.969723e-07
11112.00,7.821727e-07
11113.00,7.409154e-07
11114.00,7.111577e-07
11115.00,6.862730e-07
11116.00,6.917948e-07
11117.00,7.171524e-07
11118.00,7.645515e-07
11119.00,8.209456e-07
11120.00,9.039949e-07
11121.00,9.367824e-07
11122.00,9.270005e-07
11123.00,8.786806e-07
11124.00,8.008581e-07
11125.00,7.016305e-07
11126.00,6.237680e-07
11127.00,5.654567e-07
11128.00,5.358071e-07
11129.00,5.205025e-07
11130.00,5.228062e-07
11131.00,5.514597e-07
11132.00,6.114259e-07
11133.00,6.739809e-07
11134.00,7.576950e-07
11135.00,8.304857e-07
11136.00,8.646590e-07
11137.00,8.406523e-07
11138.00,7.561045e-07
11139.00,6.682902e-07
11140.00,5.643437e-07
11141.00,4.886467e-07
11142.00,4.291292e-07
11143.00,4.038320e-07
11144.00,3.991006e-07
11145.00,4.162488e-07
11146.00,4.668797e-07
11147.00,5.406773e-07
11148.00,6.274105e-07
11149.00,6.949571e-07
11150.00,7.366157e-07
11151.00,7.411590e-07
11152.00,7.137929e-07
11153.00,6.600304e-07
11154.00,6.375623e-07
11155.00,5.998436e-07
11156.00,5.863636e-07
11157.00,5.882948e-07
11158.00,5.823971e-07
11159.00,6.041638e-07
11160.00,6.081451e-07
11161.00,6.220079e-07
11162.00,6.126234e-07
11163.00,5.848980e-07
11164.00,5.724767e-07
11165.00,5.463618e-07
11166.00,5.240893e-07
11167.00,5.125826e-07
11168.00,5.058804e-07
11169.00,5.060566e-07
11170.00,5.132352e-07
11171.00,4.971276e-07
11172.00,4.920530e-07
11173.00,4.967069e-07
11174.00,5.111981e-07
11175.00,5.500772e-07
11176.00,5.914519e-07
11177.00,6.372811e-07
11178.00,6.983377e-07
11179.00,7.205077e-07
11180.00,7.507713e-07
11181.00,7.446229e-07
11182.00,7.556860e-07
11183.00,7.734038e-07
11184.00,8.114724e-07
11185.00,8.887960e-07
11186.00,9.413706e-07
11187.00,1.023468e-06
11188.00,1.023481e-06
11189.00,9.704490e-07
11190.00,8.908441e-07
11191.00,8.083834e-07
11192.00,7.322728e-07
11193.00,6.455875e-07
11194.00,5.649276e-07
11195.00,5.003549e-07
11196.00,4.555339e-07
11197.00,4.472132e-07
11198.00,4.552834e-07
11199.00,4.879077e-07
11200.00,5.486397e-07
11201.00,6.256191e-07
11202.00,7.107479e-07
11203.00,7.762954e-07
11204.00,8.059027e-07
11205.00,7.777159e-07
11206.00,7.351521e-07
11207.00,6.652014e-07
11208.00,6.391043e-07
11209.00,6.221916e-07
11210.00,6.242052e-07
11211.00,6.551003e-07
11212.00,7.013621e-07
11213.00,7.537608e-07
11214.00,8.097734e-07
11215.00,8.837090e-07
11216.00,9.043717e-07
11217.00,9.020252e-07
11218.00,8.440072e-07
11219.00,7.740992e-07
11220.00,6.806871e-07
11221.00,6.158768e-07
11222.00,5.827213e-07
11223.00,5.618323e-07
11224.00,5.577556e-07
11225.00,5.451904e-07
11226.00,5.320349e-07
11227.00,4.953770e-07
11228.00,4.439727e-07
11229.00,4.153127e-07
11230.00,4.015617e-07
11231.00,4.136497e-07
11232.00,4.411155e-07
11233.00,4.826412e-07
11234.00,5.093706e-07
11235.00,5.219122e-07
11236.00,5.290309e-07
11237.00,5.026141e-07
11238.00,4.821298e-07
11239.00,4.954785e-07
11240.00,5.086334e-07
11241.00,5.464252e-07
11242.00,5.889774e-07
11243.00,6.343498e-07
11244.00,6.554494e-07
11245.00,6.676343e-07
11246.00,6.556934e-07
11247.00,6.460410e-07
11248.00,6.339807e-07
11249.00,6.162635e-07
11250.00,6.245432e-07
11251.00,6.400803e-07
11252.00,6.328219e-07
11253.00,6.385654e-07
11254.00,6.571618e-07
11255.00,6.877031e-07
11256.00,7.463855e-07
11257.00,8.048272e-07
11258.00,8.509379e-07
11259.00,9.002071e-07
11260.00,9.223048e-07
11261.00,8.614817e-07
11262.00,7.749489e-07
11263.00,6.716336e-07
11264.00,5.835842e-07
11265.00,5.130709e-07
11266.00,4.837285e-07
11267.00,4.637398e-07
11268.00,4.609898e-07
11269.00,4.604376e-07
11270.00,4.784230e-07
11271.00,5.045233e-07
11272.00,5.261568e-07
11273.00,5.616238e-07
11274.00,6.076320e-07
11275.00,6.272531e-07
11276.00,6.290455e-07
11277.00,6.083831e-07
11278.00,5.747858e-07
11279.00,5.653544e-07
11280.00,5.591719e-07
11281.00,5.598217e-07
11282.00,5.842086e-07
11283.00,6.007963e-07
11284.00,6.111615e-07
11285.00,5.844097e-07
11286.00,5.317357e-07
11287.00,4.693800e-07
11288.00,4.160123e-07
11289.00,3.913389e-07
11290.00,3.859046e-07
11291.00,4.051159e-07
11292.00,4.452807e-07
11293.00,4.999016e-07
11294.00,5.379268e-07
11295.00,5.762779e-07
11296.00,5.852912e-07
11297.00,5.883745e-07
11298.00,5.855689e-07
11299.00,5.951278e-07
11300.00,5.970056e-07
11301.00,6.097071e-07
11302.00,6.362952e-07
11303.00,6.621364e-07
11304.00,6.851792e-07
11305.00,7.063623e-07
11306.00,7.367139e-07
11307.00,7.476129e-07
11308.00,7.446572e-07
11309.00,7.384152e-07
11310.00,6.729908e-07
11311.00,6.296175e-07
11312.00,5.661267e-07
11313.00,5.309474e-07
11314.00,5.306409e-07
11315.00,5.601632e-07
11316.00,6.212997e-07
11317.00,7.043226e-07
11318.00,8.264785e-07
11319.00,9.084810e-07
11320.00,9.329049e-07
11321.00,9.015687e-07
11322.00,8.298194e-07
11323.00,7.517390e-07
11324.00,6.921174e-07
11325.00,6.452588e-07
11326.00,6.472563e-07
11327.00,6.728882e-07
11328.00,7.121604e-07
11329.00,7.637573e-07
11330.00,8.174651e-07
11331.00,8.761762e-07
11332.00,9.257337e-07
11333.00,9.848465e-07
11334.00,1.008175e-06
11335.00,1.025324e-06
11336.00,1.028101e-06
11337.00,1.026364e-06
11338.00,1.042105e-06
11339.00,1.046513e-06
11340.00,1.041104e-06
11341.00,9.994141e-07
11342.00,9.501455e-07
11343.00,8.769479e-07
11344.00,7.693308e-07
11345.00,6.738361e-07
11346.00,5.940815e-07
11347.00,5.606670e-07
11348.00,5.636055e-07
11349.00,6.040199e-07
11350.00,6.980234e-07
11351.00,8.151678e-07
11352.00,9.479810e-07
11353.00,1.094342e-06
11354.00,1.180795e-06
11355.00,1.238872e-06
11356.00,1.240115e-06
11357.00,1.181132e-06
11358.00,1.170328e-06
11359.00,1.153594e-06
11360.00,1.134175e-06
11361.00,1.110332e-06
11362.00,1.105439e-06
11363.00,1.071537e-06
11364.00,1.089480e-06
11365.00,1.073849e-06
11366.00,1.039449e-06
11367.00,9.923881e-07
11368.00,8.881692e-07
11369.00,8.028343e-07
11370.00,7.249375e-07
11371.00,6.744377e-07
11372.00,6.722493e-07
11373.00,7.233368e-07
11374.00,7.771277e-07
11375.00,8.659104e-07
11376.00,9.660384e-07
11377.00,1.035045e-06
11378.00,1.091579e-06
11379.00,1.103880e-06
11380.00,1.102945e-06
11381.00,1.070708e-06
11382.00,1.069833e-06
11383.00,1.032378e-06
11384.00,1.019860e-06
11385.00,9.958227e-07
11386.00,9.610907e-07
11387.00,9.101544e-07
11388.00,8.665743e-07
11389.00,7.974333e-07
11390.00,7.275087e-07
11391.00,6.693339e-07
11392.00,6.296899e-07
11393.00,5.901969e-07
11394.00,5.719735e-07
11395.00,5.679696e-07
11396.00,5.801962e-07
11397.00,5.899361e-07
11398.00,6.129678e-07
11399.00,6.109435e-07
11400.00,6.256919e-07
11401.00,6.737837e-07
11402.00,7.479696e-07
11403.00,9.071067e-07
11404.00,1.110520e-06
11405.00,1.414562e-06
11406.00,1.778767e-06
11407.00,2.043846e-06
11408.00,2.142399e-06
11409.00,2.045415e-06
11410.00,1.742314e-06
11411.00,1.461265e-06
11412.00,1.238447e-06
11413.00,1.146712e-06
11414.00,1.150265e-06
11415.00,1.256698e-06
11416.00,1.352312e-06
11417.00,1.454929e-06
11418.00,1.514313e-06
11419.00,1.468659e-06
11420.00,1.336887e-06
11421.00,1.155850e-06
11422.00,1.009471e-06
11423.00,8.804898e-07
11424.00,7.959640e-07
11425.00,7.324560e-07
11426.00,6.762299e-07
11427.00,6.195179e-07
11428.00,5.866476e-07
11429.00,5.581835e-07
11430.00,5.271314e-07
11431.00,4.987320e-07
11432.00,5.004027e-07
11433.00,5.073579e-07
11434.00,5.572379e-07
11435.00,6.234982e-07
11436.00,6.960641e-07
11437.00,7.533750e-07
11438.00,7.679911e-07
11439.00,7.909130e-07
11440.00,7.917790e-07
11441.00,8.041412e-07
11442.00,8.533370e-07
11443.00,9.244789e-07
11444.00,1.064694e-06
11445.00,1.199114e-06
11446.00,1.362643e-06
11447.00,1.510549e-06
11448.00,1.598450e-06
11449.00,1.610450e-06
11450.00,1.571927e-06
11451.00,1.475932e-06
11452.00,1.413428e-06
11453.00,1.350153e-06
11454.00,1.324064e-06
11455.00,1.325752e-06
11456.00,1.384981e-06
11457.00,1.432832e-06
11458.00,1.475402e-06
11459.00,1.405559e-06
11460.00,1.263670e-06
11461.00,1.078129e-06
11462.00,8.969189e-07
11463.00,7.660689e-07
11464.00,6.768939e-07
11465.00,6.473290e-07
11466.00,6.440740e-07
11467.00,6.603652e-07
11468.00,6.787966e-07
11469.00,6.868405e-07
11470.00,6.815268e-07
11471.00,6.577822e-07
11472.00,6.064468e-07
11473.00,5.653669e-07
11474.00,5.342718e-07
11475.00,5.210280e-07
11476.00,5.435989e-07
11477.00,5.918405e-07
11478.00,6.686992e-07
11479.00,7.236153e-07
11480.00,7.759037e-07
11481.00,7.906208e-07
11482.00,7.679773e-07
11483.00,7.166178e-07
11484.00,6.646681e-07
11485.00,6.307194e-07
11486.00,5.896730e-07
11487.00,5.463723e-07
11488.00,4.930628e-07
11489.00,4.543938e-07
11490.00,4.167738e-07
11491.00,3.922881e-07
11492.00,3.937952e-07
11493.00,3.998383e-07
11494.00,4.330789e-07
11495.00,4.755765e-07
11496.00,5.237097e-07
11497.00,5.742126e-07
11498.00,6.023726e-07
11499.00,5.972276e-07
11500.00,5.952402e-07
11501.00,5.715809e-07
11502.00,5.470811e-07
11503.00,5.446162e-07
11504.00,5.346368e-07
11505.00,5.399207e-07
11506.00,5.430502e-07
11507.00,5.541064e-07
11508.00,5.576146e-07
11509.00,5.703134e-07
11510.00,5.991385e-07
11511.00,6.108659e-07
11512.00,6.304416e-07
11513.00,6.473068e-07
11514.00,6.594635e-07
11515.00,6.669994e-07
11516.00,6.319813e-07
11517.00,6.100670e-07
11518.00,5.907255e-07
11519.00,5.679714e-07
11520.00,5.602256e-07
11521.00,5.561729e-07
11522.00,5.796616e-07
11523.00,5.844358e-07
11524.00,6.212932e-07
11525.00,6.453333e-07
11526.00,6.730378e-07
11527.00,7.103864e-07
11528.00,7.451673e-07
11529.00,7.713600e-07
11530.00,7.811790e-07
11531.00,7.743279e-07
11532.00,7.563804e-07
11533.00,7.337051e-07
11534.00,6.849245e-07
11535.00,6.308546e-07
11536.00,6.015342e-07
11537.00,5.999078e-07
11538.00,5.895726e-07
11539.00,6.068634e-07
11540.00,6.147149e-07
11541.00,6.465712e-07
11542.00,6.383231e-07
11543.00,6.136863e-07
11544.00,5.675046e-07
11545.00,5.170746e-07
11546.00,4.798220e-07
11547.00,4.385798e-07
11548.00,4.278004e-07
11549.00,4.205233e-07
11550.00,4.269038e-07
11551.00,4.289561e-07
11552.00,4.384931e-07
11553.00,4.566967e-07
11554.00,4.570469e-07
11555.00,4.472978e-07
11556.00,4.423197e-07
11557.00,4.642884e-07
11558.00,4.948956e-07
11559.00,5.441905e-07
11560.00,6.041916e-07
11561.00,6.696983e-07
11562.00,7.245332e-07
11563.00,7.276898e-07
11564.00,6.926367e-07
11565.00,6.450677e-07
11566.00,5.858118e-07
11567.00,5.204407e-07
11568.00,4.626196e-07
11569.00,4.293384e-07
11570.00,4.118116e-07
11571.00,4.123847e-07
11572.00,4.295787e-07
11573.00,4.506410e-07
11574.00,5.024445e-07
11575.00,5.472396e-07
11576.00,6.013818e-07
11577.00,6.695564e-07
11578.00,7.493160e-07
11579.00,8.257520e-07
11580.00,8.615017e-07
11581.00,8.863258e-07
11582.00,8.764432e-07
11583.00,8.432002e-07
11584.00,8.168012e-07
11585.00,7.774568e-07
11586.00,7.872324e-07
11587.00,8.058920e-07
11588.00,8.844137e-07
11589.00,9.637725e-07
11590.00,1.052295e-06
11591.00,1.118585e-06
11592.00,1.139055e-06
11593.00,1.071500e-06
11594.00,9.867647e-07
11595.00,8.964233e-07
11596.00,8.194831e-07
11597.00,7.706685e-07
11598.00,7.524236e-07
11599.00,7.502965e-07
11600.00,7.804179e-07
11601.00,7.953223e-07
11602.00,8.238655e-07
11603.00,8.525303e-07
11604.00,8.336254e-07
11605.00,8.433104e-07
11606.00,8.556124e-07
11607.00,8.598854e-07
11608.00,8.882749e-07
11609.00,9.078603e-07
11610.00,9.380684e-07
11611.00,9.498874e-07
11612.00,9.501552e-07
11613.00,9.550646e-07
11614.00,9.646419e-07
11615.00,9.093973e-07
11616.00,8.575107e-07
11617.00,8.123475e-07
11618.00,7.692755e-07
11619.00,7.540266e-07
11620.00,7.740271e-07
11621.00,8.089100e-07
11622.00,8.476278e-07
11623.00,8.914968e-07
11624.00,9.456725e-07
11625.00,9.939522e-07
11626.00,1.003185e-06
11627.00,1.016873e-06
11628.00,1.037038e-06
11629.00,1.062660e-06
11630.00,1.057361e-06
11631.00,1.049632e-06
11632.00,1.027682e-06
11633.00,9.624799e-07
11634.00,9.025269e-07
11635.00,8.431181e-07
11636.00,7.951916e-07
11637.00,7.512909e-07
11638.00,7.046946e-07
11639.00,6.932120e-07
11640.00,6.729429e-07
11641.00,7.031010e-07
11642.00,7.501877e-07
11643.00,8.268689e-07
11644.00,9.551951e-07
11645.00,1.078464e-06
11646.00,1.181687e-06
11647.00,1.198026e-06
11648.00,1.128025e-06
11649.00,1.002061e-06
11650.00,8.819094e-07
11651.00,7.603168e-07
11652.00,6.665742e-07
11653.00,6.042482e-07
11654.00,5.646032e-07
11655.00,5.548458e-07
11656.00,5.675773e-07
11657.00,6.150024e-07
11658.00,6.850373e-07
11659.00,7.712595e-07
11660.00,8.456303e-07
11661.00,8.580246e-07
11662.00,8.681578e-07
11663.00,8.503682e-07
11664.00,8.136409e-07
11665.00,7.846316e-07
11666.00,7.788844e-07
11667.00,8.176623e-07
11668.00,8.414203e-07
11669.00,9.227190e-07
11670.00,9.775650e-07
11671.00,1.034948e-06
11672.00,1.060446e-06
11673.00,1.053210e-06
11674.00,1.037558e-06
11675.00,9.833988e-07
11676.00,9.225677e-07
11677.00,8.540039e-07
11678.00,7.748332e-07
11679.00,7.303086e-07
11680.00,6.806735e-07
11681.00,6.296667e-07
11682.00,5.887766e-07
11683.00,5.801874e-07
11684.00,5.957684e-07
11685.00,6.326333e-07
11686.00,6.939615e-07
11687.00,7.635743e-07
11688.00,8.318495e-07
11689.00,8.995098e-07
11690.00,9.421375e-07
11691.00,9.634837e-07
11692.00,1.023667e-06
11693.00,1.096029e-06
11694.00,1.166609e-06
11695.00,1.314706e-06
11696.00,1.403072e-06
11697.00,1.482677e-06
11698.00,1.461607e-06
11699.00,1.406701e-06
11700.00,1.294356e-06
11701.00,1.157942e-06
11702.00,1.022469e-06
11703.00,8.559938e-07
11704.00,7.262993e-07
11705.00,6.168503e-07
11706.00,5.256411e-07
11707.00,4.777277e-07
11708.00,4.569331e-07
11709.00,4.734233e-07
11710.00,4.809288e-07
11711.00,5.295309e-07
11712.00,5.729278e-07
11713.00,5.951144e-07
11714.00,6.083044e-07
11715.00,5.853199e-07
11716.00,5.574939e-07
11717.00,5.191012e-07
11718.00,4.996736e-07
11719.00,4.753569e-07
11720.00,4.706932e-07
11721.00,4.836987e-07
11722.00,5.026101e-07
11723.00,5.423212e-07
11724.00,5.763732e-07
11725.00,6.404413e-07
11726.00,6.952712e-07
11727.00,7.494281e-07
11728.00,7.887627e-07
11729.00,7.819954e-07
11730.00,7.673402e-07
11731.00,7.244989e-07
11732.00,7.016001e-07
11733.00,7.104805e-07
11734.00,7.435797e-07
11735.00,8.129500e-07
11736.00,8.392403e-07
11737.00,8.579383e-07
11738.00,7.960552e-07
11739.00,7.557111e-07
11740.00,6.901830e-07
11741.00,6.828509e-07
11742.00,7.138472e-07
11743.00,7.787277e-07
11744.00,8.828094e-07
11745.00,9.534102e-07
11746.00,1.014411e-06
11747.00,1.011414e-06
11748.00,9.920082e-07
11749.00,9.825289e-07
11750.00,9.555245e-07
11751.00,9.667339e-07
11752.00,9.779196e-07
11753.00,9.991456e-07
11754.00,9.702040e-07
11755.00,9.221272e-07
11756.00,8.420211e-07
11757.00,7.712790e-07
11758.00,7.259027e-07
11759.00,6.949573e-07
11760.00,6.961540e-07
11761.00,7.092110e-07
11762.00,7.408735e-07
11763.00,7.936461e-07
11764.00,8.787671e-07
11765.00,9.549722e-07
11766.00,1.024627e-06
11767.00,1.078135e-06
11768.00,1.135928e-06
11769.00,1.171332e-06
11770.00,1.196631e-06
11771.00,1.164880e-06
11772.00,1.110852e-06
11773.00,9.717231e-07
11774.00,8.226677e-07
11775.00,7.011793e-07
11776.00,6.361957e-07
11777.00,5.917996e-07
11778.00,5.430426e-07
11779.00,5.443343e-07
11780.00,5.232588e-07
11781.00,5.224801e-07
11782.00,5.289010e-07
11783.00,5.522041e-07
11784.00,5.842953e-07
11785.00,6.238906e-07
11786.00,7.004485e-07
11787.00,7.163748e-07
11788.00,7.464554e-07
11789.00,7.406090e-07
11790.00,7.252851e-07
11791.00,6.868220e-07
11792.00,6.718121e-07
11793.00,6.527259e-07
11794.00,6.340454e-07
11795.00,6.381001e-07
11796.00,6.238726e-07
11797.00,6.072102e-07
11798.00,5.779979e-07
11799.00,5.447350e-07
11800.00,5.088677e-07
11801.00,4.770317e-07
11802.00,4.735964e-07
11803.00,4.829060e-07
11804.00,5.235401e-07
11805.00,5.759845e-07
11806.00,6.243289e-07
11807.00,6.828026e-07
11808.00,7.005260e-07
11809.00,7.377752e-07
11810.00,7.451423e-07
11811.00,7.769052e-07
11812.00,7.968674e-07
11813.00,8.366972e-07
11814.00,8.766083e-07
11815.00,9.140808e-07
11816.00,9.815722e-07
11817.00,9.993529e-07
11818.00,1.031778e-06
11819.00,1.079486e-06
11820.00,1.072582e-06
11821.00,1.031608e-06
11822.00,9.651167e-07
11823.00,9.128021e-07
11824.00,8.405286e-07
11825.00,8.164100e-07
11826.00,8.426008e-07
11827.00,8.691088e-07
11828.00,9.323491e-07
11829.00,1.000335e-06
11830.00,1.083847e-06
11831.00,1.086181e-06
11832.00,1.088296e-06
11833.00,1.037724e-06
11834.00,9.826950e-07
11835.00,9.468515e-07
11836.00,9.153517e-07
11837.00,9.214587e-07
11838.00,9.236257e-07
11839.00,9.426906e-07
11840.00,9.782732e-07
11841.00,1.022098e-06
11842.00,1.074922e-06
11843.00,1.106285e-06
11844.00,1.119557e-06
11845.00,1.092298e-06
11846.00,1.051273e-06
11847.00,9.761897e-07
11848.00,8.967670e-07
11849.00,8.097410e-07
11850.00,7.185611e-07
11851.00,6.478094e-07
11852.00,5.861503e-07
11853.00,5.214959e-07
11854.00,4.614218e-07
11855.00,4.131825e-07
11856.00,3.794948e-07
11857.00,3.569243e-07
11858.00,3.499663e-07
11859.00,3.587132e-07
11860.00,4.027650e-07
11861.00,4.743621e-07
11862.00,5.670215e-07
11863.00,7.256350e-07
11864.00,8.806226e-07
11865.00,1.006196e-06
11866.00,1.105426e-06
11867.00,1.148473e-06
11868.00,1.196041e-06
11869.00,1.155609e-06
11870.00,1.094732e-06
11871.00,1.068206e-06
11872.00,1.022877e-06
11873.00,1.000159e-06
11874.00,9.764868e-07
11875.00,9.921282e-07
11876.00,9.855601e-07
11877.00,9.646959e-07
11878.00,8.978703e-07
11879.00,8.011677e-07
11880.00,7.146388e-07
11881.00,6.315321e-07
11882.00,5.811063e-07
11883.00,5.812794e-07
11884.00,6.032698e-07
11885.00,6.756221e-07
11886.00,7.659391e-07
11887.00,8.897441e-07
11888.00,1.005043e-06
11889.00,1.065034e-06
11890.00,1.129050e-06
11891.00,1.133207e-06
11892.00,1.130038e-06
11893.00,1.130553e-06
11894.00,1.092859e-06
11895.00,1.045942e-06
11896.00,1.011159e-06
11897.00,9.979651e-07
11898.00,9.696970e-07
11899.00,9.230903e-07
11900.00,8.631002e-07
11901.00,8.223060e-07
11902.00,7.905335e-07
11903.00,7.561001e-07
11904.00,7.265389e-07
11905.00,7.276607e-07
11906.00,7.379532e-07
11907.00,7.417107e-07
11908.00,7.678960e-07
11909.00,7.504324e-07
11910.00,7.619668e-07
11911.00,7.685875e-07
11912.00,7.912248e-07
11913.00,8.534404e-07
11914.00,1.002575e-06
11915.00,1.235982e-06
11916.00,1.555007e-06
11917.00,1.837339e-06
11918.00,2.088150e-06
11919.00,2.116120e-06
11920.00,2.003097e-06
11921.00,1.729860e-06
11922.00,1.476758e-06
11923.00,1.313963e-06
11924.00,1.214428e-06
11925.00,1.190604e-06
11926.00,1.238478e-06
11927.00,1.330649e-06
11928.00,1.354400e-06
11929.00,1.343010e-06
11930.00,1.254119e-06
11931.00,1.152098e-06
11932.00,1.051554e-06
11933.00,9.030180e-07
11934.00,7.725093e-07
11935.00,6.731767e-07
11936.00,6.056572e-07
11937.00,5.370689e-07
11938.00,4.822375e-07
11939.00,4.391859e-07
11940.00,4.195230e-07
11941.00,4.000386e-07
11942.00,3.898226e-07
11943.00,3.881804e-07
11944.00,4.090346e-07
11945.00,4.267239e-07
11946.00,4.604478e-07
11947.00,4.985269e-07
11948.00,5.525021e-07
11949.00,6.080717e-07
11950.00,6.423086e-07
11951.00,6.750762e-07
11952.00,7.318897e-07
11953.00,7.675255e-07
11954.00,8.214700e-07
11955.00,8.743596e-07
11956.00,9.705850e-07
11957.00,1.072892e-06
11958.00,1.157297e-06
11959.00,1.212038e-06
11960.00,1.260853e-06
11961.00,1.256136e-06
11962.00,1.238683e-06
11963.00,1.178941e-06
11964.00,1.125574e-06
11965.00,1.061365e-06
11966.00,9.976009e-07
11967.00,9.113162e-07
11968.00,8.056914e-07
11969.00,7.126231e-07
11970.00,6.208876e-07
11971.00,5.248143e-07
11972.00,4.479591e-07
11973.00,3.878278e-07
11974.00,3.463510e-07
11975.00,3.257363e-07
11976.00,3.115440e-07
11977.00,3.138324e-07
11978.00,3.162548e-07
11979.00,3.138647e-07
11980.00,3.164045e-07
11981.00,3.118930e-07
11982.00,3.079710e-07
11983.00,2.950740e-07
11984.00,2.895059e-07
11985.00,2.838961e-07
11986.00,2.858817e-07
11987.00,2.886882e-07
11988.00,3.018253e-07
11989.00,3.220015e-07
11990.00,3.370010e-07
11991.00,3.509404e-07
11992.00,3.520920e-07
11993.00,3.542763e-07
11994.00,3.420167e-07
11995.00,3.308739e-07
11996.00,3.229057e-07
11997.00,3.134362e-07
11998.00,3.016846e-07
11999.00,2.881302e-07
12000.00,2.777916e-07


==> anc/unfolded_spectrum_isotropic_05_EAST_FACE_18.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,6.244962e+00
41.00,1.513689e-01
42.00,7.092025e-02
43.00,4.612351e-02
44.00,3.605906e-02
45.00,3.074940e-02
46.00,2.750551e-02
47.00,2.533021e-02
48.00,2.377483e-02
49.00,2.260956e-02
50.00,2.170502e-02
51.00,2.098308e-02
52.00,2.039378e-02
53.00,1.990387e-02
54.00,1.949026e-02
55.00,1.913647e-02
56.00,1.883047e-02
57.00,1.856321e-02
58.00,1.832779e-02
59.00,1.811887e-02
60.00,1.793013e-02
61.00,1.431928e-02
62.00,1.163740e-02
63.00,9.606191e-03
64.00,8.040236e-03
65.00,6.813583e-03
66.00,5.838798e-03
67.00,5.054016e-03
68.00,4.414683e-03
69.00,3.888199e-03
70.00,3.450344e-03
71.00,3.082890e-03
72.00,2.771942e-03
73.00,2.506784e-03
74.00,2.279064e-03
75.00,2.082206e-03
76.00,1.910987e-03
77.00,1.761220e-03
78.00,1.629521e-03
79.00,1.513137e-03
80.00,1.409826e-03
81.00,1.467758e-03
82.00,1.523881e-03
83.00,1.578207e-03
84.00,1.630768e-03
85.00,1.681603e-03
86.00,1.730756e-03
87.00,1.778274e-03
88.00,1.824208e-03
89.00,1.868608e-03
90.00,1.911527e-03
91.00,1.953016e-03
92.00,1.993127e-03
93.00,2.031911e-03
94.00,2.069418e-03
95.00,2.105696e-03
96.00,2.140793e-03
97.00,2.174756e-03
98.00,2.207628e-03
99.00,2.239453e-03
100.00,2.270275e-03
101.00,1.955184e-03
102.00,1.684049e-03
103.00,1.450699e-03
104.00,1.249842e-03
105.00,1.076929e-03
106.00,9.280525e-04
107.00,7.998543e-04
108.00,6.894479e-04
109.00,5.943512e-04
110.00,5.124313e-04
111.00,4.418532e-04
112.00,3.810390e-04
113.00,3.286317e-04
114.00,2.834634e-04
115.00,2.445297e-04
116.00,2.109662e-04
117.00,1.820284e-04
118.00,1.570762e-04
119.00,1.355582e-04
120.00,1.170004e-04
121.00,1.565511e-04
122.00,2.081788e-04
123.00,2.751926e-04
124.00,3.617098e-04
125.00,4.728299e-04
126.00,6.148405e-04
127.00,7.954614e-04
128.00,1.024133e-03
129.00,1.312352e-03
130.00,1.674073e-03
131.00,2.126165e-03
132.00,2.688950e-03
133.00,3.386832e-03
134.00,4.249011e-03
135.00,5.310324e-03
136.00,6.612199e-03
137.00,8.203758e-03
138.00,1.014307e-02
139.00,1.249861e-02
140.00,1.534755e-02
141.00,1.075123e-02
142.00,7.503841e-03
143.00,5.218488e-03
144.00,3.615665e-03
145.00,2.495500e-03
146.00,1.715511e-03
147.00,1.174447e-03
148.00,8.005924e-04
149.00,5.433218e-04
150.00,3.670259e-04
151.00,2.467469e-04
152.00,1.650588e-04
153.00,1.098422e-04
154.00,7.270255e-05
155.00,4.784971e-05
156.00,3.130774e-05
157.00,2.035882e-05
158.00,1.315405e-05
159.00,8.441931e-06
160.00,5.379743e-06
161.00,6.222032e-06
162.00,7.189833e-06
163.00,8.300844e-06
164.00,9.575177e-06
165.00,1.103560e-05
166.00,1.270788e-05
167.00,1.462119e-05
168.00,1.680845e-05
169.00,1.930686e-05
170.00,2.215838e-05
171.00,2.541035e-05
172.00,2.911606e-05
173.00,3.333552e-05
174.00,3.813624e-05
175.00,4.359411e-05
176.00,4.979437e-05
177.00,5.683272e-05
178.00,6.481646e-05
179.00,7.386591e-05
180.00,8.411639e-05
181.00,1.122761e-04
182.00,1.488814e-04
183.00,1.961768e-04
184.00,2.569281e-04
185.00,3.345274e-04
186.00,4.331118e-04
187.00,5.577056e-04
188.00,7.143805e-04
189.00,9.104444e-04
190.00,1.154652e-03
191.00,1.457454e-03
192.00,1.831268e-03
193.00,2.290800e-03
194.00,2.853402e-03
195.00,3.539464e-03
196.00,4.372875e-03
197.00,5.381525e-03
198.00,6.597873e-03
199.00,8.059563e-03
200.00,9.809194e-03
201.00,8.101949e-03
202.00,6.685043e-03
203.00,5.510758e-03
204.00,4.538401e-03
205.00,3.733974e-03
206.00,3.069081e-03
207.00,2.520032e-03
208.00,2.067073e-03
209.00,1.693749e-03
210.00,1.386362e-03
211.00,1.133522e-03
212.00,9.257613e-04
213.00,7.552220e-04
214.00,6.153851e-04
215.00,5.008476e-04
216.00,4.071368e-04
217.00,3.305525e-04
218.00,2.680372e-04
219.00,2.170664e-04
220.00,1.755593e-04
221.00,1.912278e-04
222.00,2.081564e-04
223.00,2.264339e-04
224.00,2.461554e-04
225.00,2.674217e-04
226.00,2.903402e-04
227.00,3.150241e-04
228.00,3.415938e-04
229.00,3.701764e-04
230.00,4.009067e-04
231.00,4.339269e-04
232.00,4.693877e-04
233.00,5.074481e-04
234.00,5.482762e-04
235.00,5.920491e-04
236.00,6.389538e-04
237.00,6.891877e-04
238.00,7.429584e-04
239.00,8.004851e-04
240.00,8.620015e-04
241.00,7.541626e-04
242.00,6.598122e-04
243.00,5.772607e-04
244.00,5.050327e-04
245.00,4.418377e-04
246.00,3.865464e-04
247.00,3.381706e-04
248.00,2.958456e-04
249.00,2.588147e-04
250.00,2.264164e-04
251.00,1.980710e-04
252.00,1.732719e-04
253.00,1.515756e-04
254.00,1.325941e-04
255.00,1.159878e-04
256.00,1.014598e-04
257.00,8.875009e-05
258.00,7.763114e-05
259.00,6.790410e-05
260.00,5.939510e-05
261.00,5.947688e-05
262.00,5.955846e-05
263.00,5.963948e-05
264.00,5.971995e-05
265.00,5.979991e-05
266.00,5.987932e-05
267.00,5.995819e-05
268.00,6.003658e-05
269.00,6.011442e-05
270.00,6.019177e-05
271.00,6.026861e-05
272.00,6.034495e-05
273.00,6.042079e-05
274.00,6.049614e-05
275.00,6.057100e-05
276.00,6.064539e-05
277.00,6.071929e-05
278.00,6.079273e-05
279.00,6.086570e-05
280.00,6.093853e-05
281.00,5.741782e-05
282.00,5.411201e-05
283.00,5.100702e-05
284.00,4.809003e-05
285.00,4.534907e-05
286.00,4.277300e-05
287.00,4.035139e-05
288.00,3.807450e-05
289.00,3.593325e-05
290.00,3.391914e-05
291.00,3.202422e-05
292.00,3.024110e-05
293.00,2.856283e-05
294.00,2.698292e-05
295.00,2.549533e-05
296.00,2.409438e-05
297.00,2.277475e-05
298.00,2.153148e-05
299.00,2.035993e-05
300.00,1.925584e-05
301.00,2.135662e-05
302.00,2.366686e-05
303.00,2.620530e-05
304.00,2.899228e-05
305.00,3.204977e-05
306.00,3.540142e-05
307.00,3.907277e-05
308.00,4.309128e-05
309.00,4.748652e-05
310.00,5.229030e-05
311.00,5.753681e-05
312.00,6.326272e-05
313.00,6.950746e-05
314.00,7.631328e-05
315.00,8.372547e-05
316.00,9.179257e-05
317.00,1.005666e-04
318.00,1.101030e-04
319.00,1.204614e-04
320.00,1.317058e-04
321.00,1.385490e-04
322.00,1.456813e-04
323.00,1.531109e-04
324.00,1.608472e-04
325.00,1.688995e-04
326.00,1.772774e-04
327.00,1.859906e-04
328.00,1.950491e-04
329.00,2.044629e-04
330.00,2.142423e-04
331.00,2.243977e-04
332.00,2.349396e-04
333.00,2.458789e-04
334.00,2.572263e-04
335.00,2.689932e-04
336.00,2.811906e-04
337.00,2.938301e-04
338.00,3.069230e-04
339.00,3.204813e-04
340.00,3.345184e-04
341.00,3.313925e-04
342.00,3.283050e-04
343.00,3.252540e-04
344.00,3.222389e-04
345.00,3.192593e-04
346.00,3.163146e-04
347.00,3.134046e-04
348.00,3.105286e-04
349.00,3.076861e-04
350.00,3.048769e-04
351.00,3.021004e-04
352.00,2.993560e-04
353.00,2.966436e-04
354.00,2.939626e-04
355.00,2.913125e-04
356.00,2.886931e-04
357.00,2.861039e-04
358.00,2.835444e-04
359.00,2.810142e-04
360.00,2.785144e-04
361.00,2.736721e-04
362.00,2.689621e-04
363.00,2.643787e-04
364.00,2.599175e-04
365.00,2.555741e-04
366.00,2.513447e-04
367.00,2.472254e-04
368.00,2.432125e-04
369.00,2.393023e-04
370.00,2.354917e-04
371.00,2.317771e-04
372.00,2.281555e-04
373.00,2.246239e-04
374.00,2.211795e-04
375.00,2.178193e-04
376.00,2.145407e-04
377.00,2.113411e-04
378.00,2.082181e-04
379.00,2.051694e-04
380.00,2.021933e-04
381.00,2.040741e-04
382.00,2.059650e-04
383.00,2.078653e-04
384.00,2.097748e-04
385.00,2.116937e-04
386.00,2.136218e-04
387.00,2.155592e-04
388.00,2.175059e-04
389.00,2.194619e-04
390.00,2.214271e-04
391.00,2.234015e-04
392.00,2.253851e-04
393.00,2.273779e-04
394.00,2.293799e-04
395.00,2.313911e-04
396.00,2.334114e-04
397.00,2.354410e-04
398.00,2.374796e-04
399.00,2.395273e-04
400.00,2.415851e-04
401.00,2.285240e-04
402.00,2.162848e-04
403.00,2.048083e-04
404.00,1.940410e-04
405.00,1.839333e-04
406.00,1.744397e-04
407.00,1.655179e-04
408.00,1.571291e-04
409.00,1.492372e-04
410.00,1.418089e-04
411.00,1.348135e-04
412.00,1.282222e-04
413.00,1.220088e-04
414.00,1.161485e-04
415.00,1.106187e-04
416.00,1.053982e-04
417.00,1.004674e-04
418.00,9.580798e-05
419.00,9.140300e-05
420.00,8.723692e-05
421.00,8.862434e-05
422.00,9.002532e-05
423.00,9.143964e-05
424.00,9.286723e-05
425.00,9.430821e-05
426.00,9.576253e-05
427.00,9.723022e-05
428.00,9.871128e-05
429.00,1.002057e-04
430.00,1.017136e-04
431.00,1.032349e-04
432.00,1.047696e-04
433.00,1.063177e-04
434.00,1.078793e-04
435.00,1.094544e-04
436.00,1.110429e-04
437.00,1.126448e-04
438.00,1.142603e-04
439.00,1.158892e-04
440.00,1.175320e-04
441.00,1.184624e-04
442.00,1.193963e-04
443.00,1.203335e-04
444.00,1.212739e-04
445.00,1.222174e-04
446.00,1.231641e-04
447.00,1.241139e-04
448.00,1.250669e-04
449.00,1.260229e-04
450.00,1.269821e-04
451.00,1.279444e-04
452.00,1.289097e-04
453.00,1.298782e-04
454.00,1.308496e-04
455.00,1.318242e-04
456.00,1.328017e-04
457.00,1.337823e-04
458.00,1.347659e-04
459.00,1.357525e-04
460.00,1.367424e-04
461.00,1.357994e-04
462.00,1.348728e-04
463.00,1.339617e-04
464.00,1.330658e-04
465.00,1.321846e-04
466.00,1.313179e-04
467.00,1.304654e-04
468.00,1.296267e-04
469.00,1.288014e-04
470.00,1.279894e-04
471.00,1.271902e-04
472.00,1.264037e-04
473.00,1.256294e-04
474.00,1.248672e-04
475.00,1.241168e-04
476.00,1.233779e-04
477.00,1.226502e-04
478.00,1.219336e-04
479.00,1.212278e-04
480.00,1.205328e-04
481.00,1.306225e-04
482.00,1.414718e-04
483.00,1.531312e-04
484.00,1.656539e-04
485.00,1.790965e-04
486.00,1.935185e-04
487.00,2.089832e-04
488.00,2.255567e-04
489.00,2.433093e-04
490.00,2.623149e-04
491.00,2.826514e-04
492.00,3.044007e-04
493.00,3.276494e-04
494.00,3.524882e-04
495.00,3.790129e-04
496.00,4.073239e-04
497.00,4.375271e-04
498.00,4.697333e-04
499.00,5.040590e-04
500.00,5.406272e-04
501.00,4.891551e-04
502.00,4.428540e-04
503.00,4.011778e-04
504.00,3.636411e-04
505.00,3.298119e-04
506.00,2.993054e-04
507.00,2.717787e-04
508.00,2.469257e-04
509.00,2.244735e-04
510.00,2.041781e-04
511.00,1.858210e-04
512.00,3.511497e-05
513.00,1.665327e-04
514.00,3.485414e-02
515.00,3.651436e-04
516.00,1.829512e-03
517.00,3.866875e-04
518.00,4.250713e-04
519.00,6.928764e-05
520.00,8.155777e-05
521.00,2.728720e-04
522.00,2.349498e-04
523.00,7.641027e-04
524.00,2.621904e-04
525.00,2.955212e-04
526.00,7.912258e-05
527.00,5.788803e-05
528.00,1.993003e-04
529.00,1.487792e-04
530.00,2.678015e-04
531.00,2.987160e-04
532.00,4.825151e-04
533.00,1.230246e-04
534.00,7.971813e-05
535.00,1.772436e-04
536.00,4.360509e-04
537.00,5.901064e-04
538.00,6.195429e-04
539.00,3.381926e-04
540.00,8.498892e-05
541.00,8.787806e-05
542.00,2.106311e-04
543.00,3.193545e-04
544.00,5.103881e-04
545.00,4.070245e-04
546.00,1.857864e-04
547.00,5.469282e-05
548.00,8.669768e-05
549.00,4.366839e-04
550.00,5.280170e-04
551.00,4.103000e-04
552.00,1.881372e-04
553.00,1.149136e-04
554.00,3.779546e-05
555.00,5.953632e-05
556.00,1.726115e-04
557.00,5.079157e-04
558.00,7.508705e-04
559.00,5.982486e-04
560.00,4.018404e-04
561.00,1.397591e-04
562.00,1.912654e-04
563.00,1.260459e-03
564.00,1.716966e-03
565.00,1.495617e-03
566.00,8.474868e-04
567.00,5.131112e-04
568.00,2.228035e-04
569.00,1.810622e-04
570.00,5.359505e-04
571.00,6.345690e-04
572.00,8.438242e-04
573.00,7.156965e-04
574.00,4.977402e-04
575.00,1.311994e-04
576.00,7.687452e-05
577.00,1.458922e-04
578.00,3.327483e-04
579.00,5.938000e-04
580.00,7.163792e-04
581.00,3.667670e-04
582.00,6.677244e-05
583.00,5.970706e-05
584.00,1.881880e-04
585.00,3.342072e-04
586.00,3.778757e-04
587.00,2.590110e-04
588.00,1.164487e-04
589.00,3.605380e-05
590.00,6.374029e-05
591.00,1.728702e-04
592.00,2.091307e-04
593.00,2.788890e-04
594.00,2.766944e-03
595.00,1.981842e-02
596.00,1.073414e-02
597.00,4.350224e-03
598.00,2.099768e-03
599.00,1.296008e-03
600.00,6.211071e-04
601.00,5.242114e-04
602.00,3.027019e-04
603.00,1.139058e-04
604.00,1.684515e-04
605.00,4.227627e-04
606.00,7.563589e-04
607.00,8.025321e-04
608.00,1.558162e-03
609.00,1.201893e-03
610.00,2.688587e-04
611.00,1.258697e-04
612.00,1.954706e-04
613.00,3.904794e-04
614.00,3.688543e-04
615.00,3.525158e-04
616.00,2.156566e-04
617.00,9.369607e-05
618.00,1.129741e-04
619.00,2.154041e-04
620.00,3.746065e-04
621.00,4.254066e-04
622.00,5.053099e-04
623.00,3.833480e-04
624.00,1.360857e-04
625.00,9.292865e-05
626.00,1.408704e-04
627.00,1.463404e-04
628.00,1.322469e-04
629.00,1.264734e-04
630.00,5.406494e-05
631.00,2.045308e-05
632.00,3.277971e-05
633.00,1.193735e-04
634.00,1.952699e-04
635.00,2.200184e-04
636.00,3.144810e-04
637.00,2.316502e-04
638.00,5.986319e-05
639.00,4.266174e-05
640.00,1.029429e-04
641.00,1.458475e-04
642.00,1.523838e-04
643.00,1.442599e-04
644.00,7.833393e-05
645.00,3.846010e-05
646.00,6.641316e-05
647.00,2.562136e-04
648.00,4.299912e-04
649.00,4.192084e-04
650.00,5.264576e-04
651.00,3.367538e-04
652.00,1.195501e-04
653.00,1.205950e-04
654.00,3.056212e-04
655.00,5.625974e-04
656.00,5.199654e-04
657.00,4.752156e-04
658.00,2.602928e-04
659.00,1.618656e-04
660.00,7.235486e-04
661.00,6.077343e-03
662.00,1.375007e-02
663.00,4.191910e-03
664.00,9.023497e-04
665.00,1.681974e-04
666.00,5.985593e-05
667.00,8.914137e-05
668.00,2.546151e-04
669.00,4.776685e-04
670.00,3.635347e-04
671.00,2.709353e-04
672.00,1.632619e-04
673.00,7.361875e-05
674.00,8.006117e-05
675.00,1.855210e-04
676.00,2.679731e-04
677.00,2.114407e-04
678.00,1.579267e-04
679.00,1.098099e-04
680.00,6.114826e-05
681.00,6.567233e-05
682.00,1.595204e-04
683.00,2.780819e-04
684.00,3.613106e-04
685.00,4.901228e-04
686.00,3.428613e-04
687.00,1.117651e-04
688.00,6.877774e-05
689.00,1.431559e-04
690.00,2.385022e-04
691.00,3.233665e-04
692.00,6.667671e-04
693.00,7.097556e-04
694.00,2.787188e-04
695.00,2.135753e-04
696.00,3.471600e-04
697.00,3.769223e-04
698.00,2.598341e-04
699.00,1.987130e-04
700.00,1.360309e-04
701.00,6.485083e-05
702.00,8.824262e-05
703.00,2.165915e-04
704.00,3.780625e-04
705.00,5.487026e-04
706.00,6.209787e-04
707.00,5.228450e-04
708.00,2.992708e-04
709.00,2.658264e-04
710.00,3.156539e-04
711.00,2.340991e-04
712.00,1.870812e-04
713.00,2.041546e-04
714.00,1.913084e-04
715.00,1.437251e-04
716.00,1.739216e-04
717.00,2.469183e-04
718.00,3.056070e-04
719.00,2.726958e-04
720.00,2.436045e-04
721.00,1.426953e-04
722.00,5.620380e-05
723.00,8.651952e-05
724.00,2.142669e-04
725.00,3.557076e-04
726.00,2.335453e-04
727.00,2.229817e-04
728.00,1.781024e-04
729.00,8.776589e-05
730.00,9.724003e-05
731.00,1.632400e-04
732.00,3.386664e-04
733.00,4.449691e-04
734.00,4.802500e-04
735.00,2.221713e-04
736.00,8.682357e-05
737.00,1.587777e-04
738.00,3.612203e-04
739.00,5.233236e-04
740.00,3.956874e-04
741.00,3.399722e-04
742.00,2.525032e-04
743.00,1.125435e-04
744.00,1.089039e-04
745.00,1.636427e-04
746.00,2.558584e-04
747.00,3.708381e-04
748.00,4.571859e-04
749.00,3.515186e-04
750.00,1.118722e-04
751.00,6.763526e-05
752.00,1.003177e-04
753.00,2.512447e-04
754.00,5.118276e-04
755.00,4.721909e-04
756.00,2.852105e-04
757.00,9.226142e-05
758.00,1.031330e-04
759.00,1.958370e-04
760.00,3.055125e-04
761.00,4.399126e-04
762.00,3.324607e-04
763.00,2.196047e-04
764.00,9.132415e-05
765.00,9.989558e-05
766.00,1.668605e-04
767.00,2.749500e-04
768.00,4.272322e-04
769.00,3.862446e-04
770.00,2.230532e-04
771.00,7.801499e-05
772.00,1.021558e-04
773.00,2.501307e-04
774.00,2.722022e-04
775.00,2.021106e-04
776.00,1.558375e-04
777.00,1.134125e-04
778.00,5.307378e-05
779.00,4.816617e-05
780.00,8.418525e-05
781.00,1.547441e-04
782.00,2.240537e-04
783.00,2.288678e-04
784.00,1.723550e-04
785.00,1.008732e-04
786.00,1.138376e-04
787.00,1.474796e-04
788.00,2.110058e-04
789.00,2.762726e-04
790.00,2.215707e-04
791.00,1.644682e-04
792.00,8.759277e-05
793.00,1.069238e-04
794.00,1.960078e-04
795.00,2.455501e-04
796.00,2.877082e-04
797.00,2.635054e-04
798.00,2.179284e-04
799.00,8.611887e-05
800.00,7.822917e-05
801.00,1.555473e-04
802.00,2.210137e-04
803.00,2.665650e-04
804.00,1.667909e-04
805.00,1.143594e-04
806.00,6.975196e-05
807.00,7.765672e-05
808.00,1.641531e-04
809.00,2.399845e-04
810.00,3.480838e-04
811.00,3.678394e-04
812.00,2.880902e-04
813.00,1.213750e-04
814.00,7.874641e-05
815.00,1.378613e-04
816.00,2.408627e-04
817.00,3.349519e-04
818.00,3.432544e-04
819.00,2.706598e-04
820.00,1.868341e-04
821.00,2.159304e-04
822.00,3.117753e-04
823.00,2.452383e-04
824.00,1.556881e-04
825.00,9.624525e-05
826.00,5.297437e-05
827.00,3.587553e-05
828.00,6.615189e-05
829.00,2.050879e-04
830.00,4.583192e-04
831.00,5.285277e-04
832.00,4.004975e-04
833.00,2.427533e-04
834.00,1.177108e-04
835.00,1.237946e-04
836.00,2.113146e-04
837.00,3.067010e-04
838.00,3.000843e-04
839.00,3.773145e-04
840.00,3.739444e-04
841.00,1.696192e-04
842.00,1.363747e-04
843.00,1.613582e-04
844.00,2.062693e-04
845.00,2.443467e-04
846.00,2.484848e-04
847.00,2.459295e-04
848.00,2.276091e-04
849.00,1.923980e-04
850.00,9.660376e-05
851.00,1.145621e-04
852.00,1.806171e-04
853.00,2.089851e-04
854.00,2.055229e-04
855.00,1.342541e-04
856.00,1.230846e-04
857.00,7.608361e-05
858.00,8.065569e-05
859.00,1.496360e-04
860.00,1.863109e-04
861.00,2.402176e-04
862.00,2.007059e-04
863.00,1.906538e-04
864.00,1.134304e-04
865.00,1.594554e-04
866.00,5.359613e-04
867.00,1.299291e-03
868.00,1.737737e-03
869.00,8.688280e-04
870.00,3.361577e-04
871.00,1.179881e-04
872.00,9.634345e-05
873.00,1.565313e-04
874.00,2.271073e-04
875.00,2.735865e-04
876.00,3.040001e-04
877.00,2.530772e-04
878.00,1.553394e-04
879.00,1.411860e-04
880.00,1.850776e-04
881.00,2.624361e-04
882.00,2.466902e-04
883.00,1.952349e-04
884.00,1.301807e-04
885.00,8.639299e-05
886.00,9.930338e-05
887.00,1.857659e-04
888.00,2.677318e-04
889.00,3.098392e-04
890.00,3.140647e-04
891.00,2.179152e-04
892.00,1.113349e-04
893.00,1.029582e-04
894.00,1.651776e-04
895.00,2.630373e-04
896.00,3.935219e-04
897.00,3.857463e-04
898.00,2.723153e-04
899.00,1.344218e-04
900.00,1.130762e-04
901.00,1.992288e-04
902.00,2.224055e-04
903.00,2.158463e-04
904.00,1.860827e-04
905.00,1.404987e-04
906.00,8.528025e-05
907.00,1.029693e-04
908.00,2.504180e-04
909.00,4.067431e-04
910.00,5.282025e-04
911.00,4.753922e-04
912.00,2.966840e-04
913.00,1.262601e-04
914.00,8.828488e-05
915.00,1.248314e-04
916.00,1.522020e-04
917.00,1.942032e-04
918.00,1.870628e-04
919.00,1.858909e-04
920.00,1.411231e-04
921.00,1.371461e-04
922.00,2.579953e-04
923.00,2.570299e-04
924.00,2.517893e-04
925.00,2.284650e-04
926.00,1.846882e-04
927.00,1.190993e-04
928.00,9.802066e-05
929.00,1.672189e-04
930.00,2.234155e-04
931.00,2.341143e-04
932.00,1.714997e-04
933.00,1.043169e-04
934.00,6.572942e-05
935.00,6.475692e-05
936.00,1.040977e-04
937.00,1.614467e-04
938.00,2.094320e-04
939.00,1.968203e-04
940.00,1.556093e-04
941.00,1.012501e-04
942.00,1.257830e-04
943.00,2.328401e-04
944.00,2.944914e-04
945.00,2.740043e-04
946.00,2.145882e-04
947.00,1.498398e-04
948.00,8.688206e-05
949.00,8.391975e-05
950.00,1.381528e-04
951.00,1.766453e-04
952.00,1.721885e-04
953.00,1.341509e-04
954.00,1.263802e-04
955.00,1.206507e-04
956.00,1.495469e-04
957.00,2.788114e-04
958.00,3.081443e-04
959.00,2.705405e-04
960.00,2.584156e-04
961.00,2.315323e-04
962.00,1.497219e-04
963.00,1.040831e-04
964.00,1.221723e-04
965.00,1.376449e-04
966.00,1.591581e-04
967.00,1.405623e-04
968.00,1.141591e-04
969.00,7.862586e-05
970.00,6.241139e-05
971.00,8.167051e-05
972.00,1.286827e-04
973.00,2.427985e-04
974.00,3.616028e-04
975.00,3.762593e-04
976.00,2.148884e-04
977.00,1.693777e-04
978.00,2.537042e-04
979.00,3.628296e-04
980.00,3.459138e-04
981.00,2.962260e-04
982.00,2.247176e-04
983.00,1.354482e-04
984.00,1.348695e-04
985.00,1.838846e-04
986.00,2.407834e-04
987.00,2.933524e-04
988.00,3.131704e-04
989.00,2.850213e-04
990.00,1.561159e-04
991.00,1.312968e-04
992.00,1.591230e-04
993.00,1.711066e-04
994.00,2.081916e-04
995.00,2.087873e-04
996.00,1.801539e-04
997.00,1.090068e-04
998.00,1.264227e-04
999.00,2.235180e-04
1000.00,2.952694e-04
1001.00,4.153049e-04
1002.00,3.379426e-04
1003.00,2.349175e-04
1004.00,1.133548e-04
1005.00,9.276954e-05
1006.00,1.387641e-04
1007.00,2.287991e-04
1008.00,3.722444e-04
1009.00,4.066194e-04
1010.00,3.233963e-04
1011.00,1.394254e-04
1012.00,1.025008e-04
1013.00,1.417456e-04
1014.00,2.170384e-04
1015.00,3.265332e-04
1016.00,2.870156e-04
1017.00,2.268515e-04
1018.00,1.332455e-04
1019.00,1.347801e-04
1020.00,1.938439e-04
1021.00,2.637999e-04
1022.00,2.817266e-04
1023.00,2.223850e-04
1024.00,1.444175e-04
1025.00,1.000654e-04
1026.00,9.586729e-05
1027.00,1.235210e-04
1028.00,1.337078e-04
1029.00,1.464009e-04
1030.00,1.747128e-04
1031.00,1.435094e-04
1032.00,9.626840e-05
1033.00,9.214124e-05
1034.00,1.247200e-04
1035.00,1.338201e-04
1036.00,1.151743e-04
1037.00,1.115361e-04
1038.00,1.182499e-04
1039.00,1.300660e-04
1040.00,1.873009e-04
1041.00,2.892939e-04
1042.00,3.204066e-04
1043.00,3.046127e-04
1044.00,2.704875e-04
1045.00,1.687814e-04
1046.00,9.535125e-05
1047.00,9.460974e-05
1048.00,1.501874e-04
1049.00,2.172420e-04
1050.00,2.277994e-04
1051.00,1.973000e-04
1052.00,1.458269e-04
1053.00,9.581950e-05
1054.00,1.185794e-04
1055.00,1.582648e-04
1056.00,1.784870e-04
1057.00,1.591770e-04
1058.00,1.743703e-04
1059.00,1.584530e-04
1060.00,1.016078e-04
1061.00,1.067004e-04
1062.00,1.413530e-04
1063.00,1.848764e-04
1064.00,1.740610e-04
1065.00,1.424853e-04
1066.00,1.103117e-04
1067.00,8.905189e-05
1068.00,1.127956e-04
1069.00,1.712531e-04
1070.00,2.088347e-04
1071.00,1.970904e-04
1072.00,1.852778e-04
1073.00,1.376680e-04
1074.00,8.819721e-05
1075.00,7.454595e-05
1076.00,1.156715e-04
1077.00,1.729228e-04
1078.00,1.929619e-04
1079.00,1.597617e-04
1080.00,1.220331e-04
1081.00,1.116854e-04
1082.00,1.205999e-04
1083.00,1.732076e-04
1084.00,1.641795e-04
1085.00,1.653710e-04
1086.00,1.695598e-04
1087.00,1.497197e-04
1088.00,1.179678e-04
1089.00,1.058789e-04
1090.00,1.344922e-04
1091.00,1.649005e-04
1092.00,1.580962e-04
1093.00,1.631418e-04
1094.00,1.460540e-04
1095.00,1.335513e-04
1096.00,1.881098e-04
1097.00,2.640665e-04
1098.00,2.957978e-04
1099.00,2.408983e-04
1100.00,2.326917e-04
1101.00,2.010967e-04
1102.00,1.382112e-04
1103.00,1.590731e-04
1104.00,1.929089e-04
1105.00,2.227970e-04
1106.00,1.893681e-04
1107.00,2.129454e-04
1108.00,1.771105e-04
1109.00,1.213536e-04
1110.00,1.445209e-04
1111.00,2.035196e-04
1112.00,2.384415e-04
1113.00,1.625472e-04
1114.00,1.175636e-04
1115.00,8.541499e-05
1116.00,6.715346e-05
1117.00,8.706984e-05
1118.00,1.279302e-04
1119.00,1.989646e-04
1120.00,2.143584e-04
1121.00,2.222171e-04
1122.00,1.578758e-04
1123.00,9.551041e-05
1124.00,8.525258e-05
1125.00,9.818374e-05
1126.00,1.298853e-04
1127.00,1.269333e-04
1128.00,1.356250e-04
1129.00,1.110880e-04
1130.00,8.816303e-05
1131.00,1.123339e-04
1132.00,1.447533e-04
1133.00,1.502463e-04
1134.00,1.161334e-04
1135.00,1.165860e-04
1136.00,1.142719e-04
1137.00,1.121043e-04
1138.00,1.370921e-04
1139.00,1.593201e-04
1140.00,1.739201e-04
1141.00,1.446729e-04
1142.00,1.339793e-04
1143.00,9.928394e-05
1144.00,7.224498e-05
1145.00,8.040951e-05
1146.00,9.888845e-05
1147.00,1.159165e-04
1148.00,1.052335e-04
1149.00,1.258637e-04
1150.00,1.203327e-04
1151.00,9.330772e-05
1152.00,9.472472e-05
1153.00,1.150979e-04
1154.00,1.447569e-04
1155.00,1.307125e-04
1156.00,1.165949e-04
1157.00,7.923595e-05
1158.00,6.024736e-05
1159.00,7.089398e-05
1160.00,1.170255e-04
1161.00,1.675749e-04
1162.00,1.561227e-04
1163.00,1.682874e-04
1164.00,1.476175e-04
1165.00,1.079123e-04
1166.00,8.585076e-05
1167.00,9.932410e-05
1168.00,1.429694e-04
1169.00,1.812227e-04
1170.00,2.600935e-04
1171.00,2.800747e-04
1172.00,3.263099e-04
1173.00,4.798081e-04
1174.00,6.300078e-04
1175.00,5.204811e-04
1176.00,2.754030e-04
1177.00,2.052472e-04
1178.00,1.401020e-04
1179.00,9.359508e-05
1180.00,8.466280e-05
1181.00,1.098476e-04
1182.00,1.451594e-04
1183.00,1.378397e-04
1184.00,1.494980e-04
1185.00,1.138683e-04
1186.00,7.597113e-05
1187.00,5.287635e-05
1188.00,6.456810e-05
1189.00,1.033763e-04
1190.00,1.116061e-04
1191.00,1.174630e-04
1192.00,8.439376e-05
1193.00,6.746028e-05
1194.00,7.331390e-05
1195.00,9.743311e-05
1196.00,1.230020e-04
1197.00,1.135657e-04
1198.00,1.337456e-04
1199.00,1.194756e-04
1200.00,9.781482e-05
1201.00,1.015039e-04
1202.00,1.230324e-04
1203.00,1.428360e-04
1204.00,1.411340e-04
1205.00,1.639739e-04
1206.00,1.329660e-04
1207.00,8.996240e-05
1208.00,7.369230e-05
1209.00,8.802937e-05
1210.00,1.203072e-04
1211.00,1.217857e-04
1212.00,1.321008e-04
1213.00,1.159052e-04
1214.00,9.739749e-05
1215.00,9.629064e-05
1216.00,1.248805e-04
1217.00,1.532992e-04
1218.00,1.285674e-04
1219.00,1.316858e-04
1220.00,1.151818e-04
1221.00,9.410230e-05
1222.00,9.995312e-05
1223.00,1.418929e-04
1224.00,1.772876e-04
1225.00,1.662872e-04
1226.00,1.743091e-04
1227.00,1.319441e-04
1228.00,8.099568e-05
1229.00,7.085149e-05
1230.00,1.031466e-04
1231.00,1.525981e-04
1232.00,1.463940e-04
1233.00,1.374673e-04
1234.00,9.896298e-05
1235.00,6.393509e-05
1236.00,6.319166e-05
1237.00,9.523878e-05
1238.00,1.245173e-04
1239.00,1.193693e-04
1240.00,1.127026e-04
1241.00,8.133081e-05
1242.00,5.645161e-05
1243.00,6.608579e-05
1244.00,1.223615e-04
1245.00,1.793019e-04
1246.00,1.578679e-04
1247.00,1.462282e-04
1248.00,1.195327e-04
1249.00,9.212447e-05
1250.00,9.415693e-05
1251.00,1.330500e-04
1252.00,1.741023e-04
1253.00,1.605646e-04
1254.00,1.566195e-04
1255.00,1.352660e-04
1256.00,1.007038e-04
1257.00,9.105626e-05
1258.00,1.177546e-04
1259.00,1.279229e-04
1260.00,1.051722e-04
1261.00,1.052120e-04
1262.00,9.643714e-05
1263.00,8.283199e-05
1264.00,7.705056e-05
1265.00,8.755453e-05
1266.00,9.662358e-05
1267.00,1.001373e-04
1268.00,1.154245e-04
1269.00,1.192322e-04
1270.00,1.090951e-04
1271.00,1.124877e-04
1272.00,1.247714e-04
1273.00,1.173983e-04
1274.00,1.016769e-04
1275.00,9.621035e-05
1276.00,9.021750e-05
1277.00,9.132214e-05
1278.00,8.349046e-05
1279.00,5.999410e-05
1280.00,5.747216e-05
1281.00,6.602872e-05
1282.00,7.131618e-05
1283.00,6.831894e-05
1284.00,7.175728e-05
1285.00,7.120269e-05
1286.00,5.723246e-05
1287.00,6.299542e-05
1288.00,7.833309e-05
1289.00,9.793014e-05
1290.00,2.131983e-04
1291.00,1.406307e-03
1292.00,1.226494e-02
1293.00,3.334249e-02
1294.00,2.838003e-02
1295.00,8.006914e-03
1296.00,9.443929e-04
1297.00,1.913787e-04
1298.00,1.289865e-04
1299.00,1.522772e-04
1300.00,1.157688e-04
1301.00,9.783674e-05
1302.00,1.043673e-04
1303.00,1.250453e-04
1304.00,1.488337e-04
1305.00,1.358858e-04
1306.00,1.172011e-04
1307.00,9.885547e-05
1308.00,1.090732e-04
1309.00,1.308473e-04
1310.00,1.197181e-04
1311.00,1.047266e-04
1312.00,1.059151e-04
1313.00,9.419210e-05
1314.00,6.399992e-05
1315.00,5.806057e-05
1316.00,7.131955e-05
1317.00,1.000487e-04
1318.00,1.167445e-04
1319.00,1.033981e-04
1320.00,8.912996e-05
1321.00,7.114279e-05
1322.00,6.526912e-05
1323.00,6.216908e-05
1324.00,5.876178e-05
1325.00,6.145407e-05
1326.00,6.822437e-05
1327.00,7.046764e-05
1328.00,6.144764e-05
1329.00,8.927306e-05
1330.00,2.250150e-04
1331.00,5.905573e-04
1332.00,1.317892e-03
1333.00,1.190872e-03
1334.00,4.823736e-04
1335.00,1.389349e-04
1336.00,7.819867e-05
1337.00,9.771725e-05
1338.00,1.030028e-04
1339.00,1.009108e-04
1340.00,9.314221e-05
1341.00,7.709612e-05
1342.00,6.089525e-05
1343.00,6.201419e-05
1344.00,9.238006e-05
1345.00,1.257938e-04
1346.00,1.519262e-04
1347.00,1.340169e-04
1348.00,9.636697e-05
1349.00,7.488871e-05
1350.00,6.938291e-05
1351.00,8.232451e-05
1352.00,9.512762e-05
1353.00,9.984607e-05
1354.00,9.479915e-05
1355.00,7.509808e-05
1356.00,4.561719e-05
1357.00,4.027734e-05
1358.00,5.754345e-05
1359.00,7.108187e-05
1360.00,7.783192e-05
1361.00,8.866024e-05
1362.00,1.004165e-04
1363.00,8.805855e-05
1364.00,8.047692e-05
1365.00,8.470453e-05
1366.00,8.696623e-05
1367.00,9.114025e-05
1368.00,8.661528e-05
1369.00,7.638076e-05
1370.00,6.428330e-05
1371.00,6.720689e-05
1372.00,8.627232e-05
1373.00,8.794720e-05
1374.00,8.419254e-05
1375.00,8.335184e-05
1376.00,8.313901e-05
1377.00,7.205811e-05
1378.00,7.127810e-05
1379.00,9.422033e-05
1380.00,1.128211e-04
1381.00,1.174120e-04
1382.00,1.007520e-04
1383.00,8.179188e-05
1384.00,6.360481e-05
1385.00,6.197338e-05
1386.00,7.537952e-05
1387.00,8.177038e-05
1388.00,9.264758e-05
1389.00,9.878429e-05
1390.00,9.853480e-05
1391.00,7.270151e-05
1392.00,6.311499e-05
1393.00,7.708270e-05
1394.00,8.064990e-05
1395.00,8.146966e-05
1396.00,7.226427e-05
1397.00,5.885691e-05
1398.00,4.597235e-05
1399.00,5.268959e-05
1400.00,8.570629e-05
1401.00,9.505315e-05
1402.00,8.510703e-05
1403.00,6.774454e-05
1404.00,5.967588e-05
1405.00,5.261557e-05
1406.00,5.807927e-05
1407.00,8.533707e-05
1408.00,9.561780e-05
1409.00,9.586724e-05
1410.00,8.274450e-05
1411.00,7.414781e-05
1412.00,6.430554e-05
1413.00,6.904434e-05
1414.00,8.830088e-05
1415.00,9.467341e-05
1416.00,1.068457e-04
1417.00,9.978345e-05
1418.00,8.230156e-05
1419.00,5.491566e-05
1420.00,4.586914e-05
1421.00,6.524655e-05
1422.00,9.010226e-05
1423.00,1.132514e-04
1424.00,1.032923e-04
1425.00,8.109329e-05
1426.00,5.876864e-05
1427.00,5.235623e-05
1428.00,6.575700e-05
1429.00,8.410806e-05
1430.00,9.566661e-05
1431.00,8.115950e-05
1432.00,6.847350e-05
1433.00,6.041356e-05
1434.00,6.430592e-05
1435.00,8.491094e-05
1436.00,9.175506e-05
1437.00,8.777624e-05
1438.00,6.971831e-05
1439.00,5.497759e-05
1440.00,4.718990e-05
1441.00,5.985041e-05
1442.00,1.010247e-04
1443.00,1.236738e-04
1444.00,1.270354e-04
1445.00,1.045419e-04
1446.00,7.578792e-05
1447.00,5.178991e-05
1448.00,4.939455e-05
1449.00,7.154598e-05
1450.00,9.712292e-05
1451.00,1.071919e-04
1452.00,9.040305e-05
1453.00,7.632026e-05
1454.00,6.456762e-05
1455.00,6.374245e-05
1456.00,7.724755e-05
1457.00,1.071439e-04
1458.00,2.474732e-04
1459.00,9.620474e-04
1460.00,3.085388e-03
1461.00,3.240047e-03
1462.00,1.879946e-03
1463.00,1.100340e-03
1464.00,5.084021e-04
1465.00,2.419049e-04
1466.00,1.380063e-04
1467.00,9.355265e-05
1468.00,6.651859e-05
1469.00,6.746240e-05
1470.00,9.158594e-05
1471.00,1.086371e-04
1472.00,1.131531e-04
1473.00,9.679524e-05
1474.00,7.581278e-05
1475.00,5.203694e-05
1476.00,4.709076e-05
1477.00,5.701014e-05
1478.00,7.694550e-05
1479.00,9.093129e-05
1480.00,7.069612e-05
1481.00,5.320295e-05
1482.00,4.432110e-05
1483.00,4.623952e-05
1484.00,4.997727e-05
1485.00,6.082387e-05
1486.00,8.689187e-05
1487.00,9.654211e-05
1488.00,8.963855e-05
1489.00,7.164502e-05
1490.00,7.146663e-05
1491.00,8.119015e-05
1492.00,8.153007e-05
1493.00,8.093257e-05
1494.00,7.254679e-05
1495.00,6.365729e-05
1496.00,5.852861e-05
1497.00,6.953873e-05
1498.00,9.137029e-05
1499.00,9.615417e-05
1500.00,8.190951e-05
1501.00,6.658316e-05
1502.00,6.287894e-05
1503.00,5.254444e-05
1504.00,4.767985e-05
1505.00,4.887074e-05
1506.00,5.910129e-05
1507.00,7.708411e-05
1508.00,7.966717e-05
1509.00,7.095430e-05
1510.00,5.380597e-05
1511.00,5.137721e-05
1512.00,5.408159e-05
1513.00,6.053492e-05
1514.00,7.096320e-05
1515.00,7.509576e-05
1516.00,7.118800e-05
1517.00,5.674147e-05
1518.00,5.711311e-05
1519.00,7.486522e-05
1520.00,1.025528e-04
1521.00,1.217338e-04
1522.00,1.133117e-04
1523.00,9.619018e-05
1524.00,6.869280e-05
1525.00,6.149063e-05
1526.00,6.593204e-05
1527.00,6.609788e-05
1528.00,6.577543e-05
1529.00,6.494328e-05
1530.00,6.494972e-05
1531.00,5.456121e-05
1532.00,5.617358e-05
1533.00,6.318613e-05
1534.00,6.785298e-05
1535.00,7.256918e-05
1536.00,6.581908e-05
1537.00,5.415759e-05
1538.00,4.074811e-05
1539.00,4.428493e-05
1540.00,6.368780e-05
1541.00,7.711370e-05
1542.00,7.806649e-05
1543.00,6.113357e-05
1544.00,4.787372e-05
1545.00,4.030338e-05
1546.00,4.493671e-05
1547.00,6.278291e-05
1548.00,7.800615e-05
1549.00,9.436942e-05
1550.00,9.721782e-05
1551.00,8.100597e-05
1552.00,5.816181e-05
1553.00,5.453666e-05
1554.00,6.783684e-05
1555.00,6.895808e-05
1556.00,6.383713e-05
1557.00,5.668146e-05
1558.00,4.991950e-05
1559.00,4.372025e-05
1560.00,4.902785e-05
1561.00,6.776668e-05
1562.00,7.217761e-05
1563.00,7.137429e-05
1564.00,6.887624e-05
1565.00,6.045699e-05
1566.00,4.800923e-05
1567.00,4.952370e-05
1568.00,6.713848e-05
1569.00,7.903069e-05
1570.00,7.841159e-05
1571.00,6.247932e-05
1572.00,4.994741e-05
1573.00,4.415541e-05
1574.00,4.576301e-05
1575.00,5.484421e-05
1576.00,6.178149e-05
1577.00,7.224964e-05
1578.00,7.680969e-05
1579.00,6.840827e-05
1580.00,5.729152e-05
1581.00,5.185823e-05
1582.00,5.894898e-05
1583.00,5.825902e-05
1584.00,5.763860e-05
1585.00,5.388250e-05
1586.00,5.102454e-05
1587.00,4.929831e-05
1588.00,5.545784e-05
1589.00,7.368781e-05
1590.00,7.826670e-05
1591.00,7.757119e-05
1592.00,7.363014e-05
1593.00,6.889497e-05
1594.00,5.872042e-05
1595.00,4.891272e-05
1596.00,5.259257e-05
1597.00,5.996491e-05
1598.00,7.886574e-05
1599.00,8.604329e-05
1600.00,7.446698e-05
1601.00,5.579871e-05
1602.00,4.726763e-05
1603.00,5.638556e-05
1604.00,6.476141e-05
1605.00,7.707429e-05
1606.00,8.719304e-05
1607.00,7.966143e-05
1608.00,6.032837e-05
1609.00,4.901634e-05
1610.00,4.926466e-05
1611.00,4.526952e-05
1612.00,4.861852e-05
1613.00,5.670056e-05
1614.00,5.598926e-05
1615.00,4.485124e-05
1616.00,3.944691e-05
1617.00,5.301908e-05
1618.00,7.368490e-05
1619.00,9.219348e-05
1620.00,8.726996e-05
1621.00,6.518148e-05
1622.00,5.191848e-05
1623.00,5.463268e-05
1624.00,7.947885e-05
1625.00,9.497481e-05
1626.00,9.757520e-05
1627.00,9.348160e-05
1628.00,8.324008e-05
1629.00,7.333012e-05
1630.00,6.773655e-05
1631.00,6.596354e-05
1632.00,5.473938e-05
1633.00,4.776147e-05
1634.00,4.441539e-05
1635.00,4.004964e-05
1636.00,3.727225e-05
1637.00,4.213086e-05
1638.00,5.374506e-05
1639.00,5.191449e-05
1640.00,4.244821e-05
1641.00,3.626203e-05
1642.00,3.218033e-05
1643.00,2.927251e-05
1644.00,3.270244e-05
1645.00,4.353856e-05
1646.00,5.012836e-05
1647.00,5.462445e-05
1648.00,6.407953e-05
1649.00,6.450653e-05
1650.00,5.091761e-05
1651.00,4.114920e-05
1652.00,4.050658e-05
1653.00,4.221155e-05
1654.00,4.480730e-05
1655.00,4.784863e-05
1656.00,4.724761e-05
1657.00,4.747026e-05
1658.00,5.862771e-05
1659.00,7.831241e-05
1660.00,9.283288e-05
1661.00,9.335737e-05
1662.00,8.523646e-05
1663.00,7.109913e-05
1664.00,5.907467e-05
1665.00,5.381956e-05
1666.00,5.097463e-05
1667.00,5.546210e-05
1668.00,6.846457e-05
1669.00,8.044591e-05
1670.00,7.311122e-05
1671.00,5.493998e-05
1672.00,4.845568e-05
1673.00,5.297820e-05
1674.00,6.136800e-05
1675.00,5.875748e-05
1676.00,5.098633e-05
1677.00,4.061716e-05
1678.00,3.318125e-05
1679.00,3.654926e-05
1680.00,4.134962e-05
1681.00,4.277224e-05
1682.00,4.171913e-05
1683.00,4.709231e-05
1684.00,4.809849e-05
1685.00,4.389838e-05
1686.00,4.360237e-05
1687.00,4.749192e-05
1688.00,5.238721e-05
1689.00,5.004251e-05
1690.00,4.638416e-05
1691.00,4.500612e-05
1692.00,4.930434e-05
1693.00,5.986032e-05
1694.00,6.626717e-05
1695.00,7.288506e-05
1696.00,8.617165e-05
1697.00,1.056976e-04
1698.00,8.779750e-05
1699.00,5.700201e-05
1700.00,4.980103e-05
1701.00,5.565409e-05
1702.00,6.426936e-05
1703.00,6.449626e-05
1704.00,7.003859e-05
1705.00,6.635803e-05
1706.00,5.279572e-05
1707.00,4.042778e-05
1708.00,3.247724e-05
1709.00,3.765036e-05
1710.00,5.186352e-05
1711.00,7.152074e-05
1712.00,7.620320e-05
1713.00,6.849107e-05
1714.00,5.656858e-05
1715.00,4.338282e-05
1716.00,4.622018e-05
1717.00,5.788196e-05
1718.00,6.601210e-05
1719.00,5.582484e-05
1720.00,4.273046e-05
1721.00,3.392830e-05
1722.00,3.017545e-05
1723.00,3.838559e-05
1724.00,5.355680e-05
1725.00,6.902547e-05
1726.00,7.435928e-05
1727.00,7.639667e-05
1728.00,7.087977e-05
1729.00,5.676270e-05
1730.00,5.794212e-05
1731.00,6.515316e-05
1732.00,5.858070e-05
1733.00,4.354417e-05
1734.00,4.004893e-05
1735.00,4.256020e-05
1736.00,3.823266e-05
1737.00,3.689341e-05
1738.00,4.061639e-05
1739.00,5.101652e-05
1740.00,6.064722e-05
1741.00,6.199258e-05
1742.00,5.251199e-05
1743.00,3.991972e-05
1744.00,3.695950e-05
1745.00,3.708110e-05
1746.00,3.713395e-05
1747.00,3.744522e-05
1748.00,4.243171e-05
1749.00,4.244206e-05
1750.00,3.648057e-05
1751.00,3.501379e-05
1752.00,3.913430e-05
1753.00,5.106354e-05
1754.00,6.112666e-05
1755.00,6.850570e-05
1756.00,6.133566e-05
1757.00,4.482188e-05
1758.00,3.951705e-05
1759.00,3.893342e-05
1760.00,4.161543e-05
1761.00,4.405545e-05
1762.00,5.163520e-05
1763.00,5.600386e-05
1764.00,5.438734e-05
1765.00,5.955355e-05
1766.00,6.596523e-05
1767.00,6.879389e-05
1768.00,6.377347e-05
1769.00,6.046219e-05
1770.00,4.533306e-05
1771.00,3.348792e-05
1772.00,3.340023e-05
1773.00,4.011191e-05
1774.00,5.193536e-05
1775.00,5.911021e-05
1776.00,6.853229e-05
1777.00,7.519306e-05
1778.00,8.615343e-05
1779.00,1.090458e-04
1780.00,1.155815e-04
1781.00,1.033484e-04
1782.00,7.699869e-05
1783.00,6.122723e-05
1784.00,4.814216e-05
1785.00,4.480220e-05
1786.00,5.083810e-05
1787.00,5.687293e-05
1788.00,5.650875e-05
1789.00,4.625629e-05
1790.00,3.966631e-05
1791.00,3.378414e-05
1792.00,3.214501e-05
1793.00,3.916843e-05
1794.00,4.597109e-05
1795.00,5.007109e-05
1796.00,4.628592e-05
1797.00,4.608515e-05
1798.00,3.990786e-05
1799.00,3.215995e-05
1800.00,2.971164e-05
1801.00,3.140070e-05
1802.00,4.410618e-05
1803.00,6.048165e-05
1804.00,7.083986e-05
1805.00,6.333643e-05
1806.00,5.263573e-05
1807.00,5.034272e-05
1808.00,5.315197e-05
1809.00,5.652056e-05
1810.00,5.229984e-05
1811.00,4.926712e-05
1812.00,4.509321e-05
1813.00,3.828012e-05
1814.00,3.453108e-05
1815.00,3.473954e-05
1816.00,3.494120e-05
1817.00,3.192361e-05
1818.00,3.348953e-05
1819.00,3.316879e-05
1820.00,2.840580e-05
1821.00,2.711312e-05
1822.00,3.278323e-05
1823.00,4.538592e-05
1824.00,5.668031e-05
1825.00,6.604375e-05
1826.00,6.219859e-05
1827.00,4.428736e-05
1828.00,3.371629e-05
1829.00,3.703539e-05
1830.00,5.032129e-05
1831.00,5.995371e-05
1832.00,5.901776e-05
1833.00,4.674507e-05
1834.00,3.553025e-05
1835.00,3.232394e-05
1836.00,3.329447e-05
1837.00,3.437378e-05
1838.00,3.481675e-05
1839.00,3.641419e-05
1840.00,3.564289e-05
1841.00,3.349648e-05
1842.00,3.816894e-05
1843.00,5.295875e-05
1844.00,6.351424e-05
1845.00,5.909081e-05
1846.00,4.687308e-05
1847.00,3.253634e-05
1848.00,2.505503e-05
1849.00,2.823790e-05
1850.00,4.320032e-05
1851.00,5.432769e-05
1852.00,5.242810e-05
1853.00,4.397068e-05
1854.00,3.399608e-05
1855.00,2.857207e-05
1856.00,2.980644e-05
1857.00,3.549541e-05
1858.00,3.793278e-05
1859.00,3.680628e-05
1860.00,3.501964e-05
1861.00,3.309409e-05
1862.00,3.286761e-05
1863.00,3.675347e-05
1864.00,4.220065e-05
1865.00,4.290565e-05
1866.00,4.181080e-05
1867.00,3.996771e-05
1868.00,3.642731e-05
1869.00,3.223765e-05
1870.00,3.214276e-05
1871.00,3.658404e-05
1872.00,4.255151e-05
1873.00,5.146329e-05
1874.00,5.711701e-05
1875.00,5.215895e-05
1876.00,3.702773e-05
1877.00,3.072498e-05
1878.00,3.332398e-05
1879.00,3.753275e-05
1880.00,4.363136e-05
1881.00,4.376388e-05
1882.00,3.860685e-05
1883.00,2.984103e-05
1884.00,2.810212e-05
1885.00,3.522347e-05
1886.00,4.062358e-05
1887.00,3.888895e-05
1888.00,3.147799e-05
1889.00,2.403231e-05
1890.00,2.101830e-05
1891.00,2.438689e-05
1892.00,3.403492e-05
1893.00,3.894581e-05
1894.00,4.140997e-05
1895.00,4.087302e-05
1896.00,3.801485e-05
1897.00,3.330045e-05
1898.00,3.502536e-05
1899.00,4.508741e-05
1900.00,4.846508e-05
1901.00,4.426239e-05
1902.00,4.028360e-05
1903.00,3.593271e-05
1904.00,2.867650e-05
1905.00,2.556607e-05
1906.00,2.796529e-05
1907.00,3.152237e-05
1908.00,3.826575e-05
1909.00,4.055348e-05
1910.00,3.736647e-05
1911.00,3.239092e-05
1912.00,3.036594e-05
1913.00,2.915778e-05
1914.00,2.707446e-05
1915.00,2.929978e-05
1916.00,3.484161e-05
1917.00,3.615970e-05
1918.00,3.025433e-05
1919.00,2.692234e-05
1920.00,2.805972e-05
1921.00,2.814860e-05
1922.00,2.957710e-05
1923.00,3.423598e-05
1924.00,3.948743e-05
1925.00,3.985032e-05
1926.00,4.008317e-05
1927.00,4.230453e-05
1928.00,4.300428e-05
1929.00,4.766967e-05
1930.00,4.897528e-05
1931.00,4.408670e-05
1932.00,3.544131e-05
1933.00,3.382743e-05
1934.00,4.036008e-05
1935.00,4.264442e-05
1936.00,3.701396e-05
1937.00,3.088630e-05
1938.00,3.037136e-05
1939.00,3.150070e-05
1940.00,3.767904e-05
1941.00,5.385109e-05
1942.00,8.071380e-05
1943.00,1.120292e-04
1944.00,1.192657e-04
1945.00,9.148911e-05
1946.00,5.748402e-05
1947.00,4.021850e-05
1948.00,3.495325e-05
1949.00,3.112632e-05
1950.00,2.819742e-05
1951.00,2.957937e-05
1952.00,3.253738e-05
1953.00,3.591040e-05
1954.00,3.986881e-05
1955.00,4.520337e-05
1956.00,4.346425e-05
1957.00,3.591111e-05
1958.00,3.038995e-05
1959.00,2.589196e-05
1960.00,2.322051e-05
1961.00,2.312244e-05
1962.00,2.716869e-05
1963.00,3.403510e-05
1964.00,4.359812e-05
1965.00,5.216317e-05
1966.00,5.157990e-05
1967.00,4.665532e-05
1968.00,4.496562e-05
1969.00,4.697627e-05
1970.00,4.600949e-05
1971.00,4.458040e-05
1972.00,4.808793e-05
1973.00,4.856476e-05
1974.00,4.697644e-05
1975.00,4.605827e-05
1976.00,4.757563e-05
1977.00,4.552224e-05
1978.00,3.902601e-05
1979.00,3.397434e-05
1980.00,3.064135e-05
1981.00,3.285500e-05
1982.00,3.910206e-05
1983.00,4.481799e-05
1984.00,4.747145e-05
1985.00,4.519633e-05
1986.00,4.175011e-05
1987.00,3.410822e-05
1988.00,2.950161e-05
1989.00,2.980369e-05
1990.00,3.638646e-05
1991.00,4.720331e-05
1992.00,5.792110e-05
1993.00,6.118904e-05
1994.00,4.990193e-05
1995.00,3.910525e-05
1996.00,3.277668e-05
1997.00,3.391960e-05
1998.00,3.938067e-05
1999.00,4.735041e-05
2000.00,5.653368e-05
2001.00,4.930636e-05
2002.00,3.578525e-05
2003.00,2.722650e-05
2004.00,2.613632e-05
2005.00,3.202885e-05
2006.00,4.402135e-05
2007.00,5.476706e-05
2008.00,5.263302e-05
2009.00,4.753015e-05
2010.00,4.362596e-05
2011.00,4.614074e-05
2012.00,5.179842e-05
2013.00,5.592621e-05
2014.00,6.166443e-05
2015.00,6.139580e-05
2016.00,5.355254e-05
2017.00,4.385843e-05
2018.00,3.806634e-05
2019.00,3.163415e-05
2020.00,2.899641e-05
2021.00,3.387806e-05
2022.00,3.873774e-05
2023.00,3.756358e-05
2024.00,3.590017e-05
2025.00,4.037392e-05
2026.00,4.203798e-05
2027.00,3.708482e-05
2028.00,3.056063e-05
2029.00,2.581419e-05
2030.00,2.622474e-05
2031.00,2.848349e-05
2032.00,3.267704e-05
2033.00,3.555067e-05
2034.00,3.808653e-05
2035.00,3.898414e-05
2036.00,3.266642e-05
2037.00,2.783337e-05
2038.00,2.741469e-05
2039.00,3.328221e-05
2040.00,4.364606e-05
2041.00,5.304971e-05
2042.00,5.463499e-05
2043.00,4.328282e-05
2044.00,3.139413e-05
2045.00,2.604144e-05
2046.00,2.821823e-05
2047.00,3.122950e-05
2048.00,3.282089e-05
2049.00,3.482782e-05
2050.00,3.426206e-05
2051.00,3.368921e-05
2052.00,3.417317e-05
2053.00,3.699102e-05
2054.00,3.538299e-05
2055.00,3.209283e-05
2056.00,2.906466e-05
2057.00,2.408959e-05
2058.00,2.168040e-05
2059.00,2.179580e-05
2060.00,2.551236e-05
2061.00,3.101819e-05
2062.00,3.817103e-05
2063.00,4.383851e-05
2064.00,4.234601e-05
2065.00,4.035271e-05
2066.00,3.878807e-05
2067.00,3.930246e-05
2068.00,3.921929e-05
2069.00,3.861504e-05
2070.00,3.822082e-05
2071.00,3.402333e-05
2072.00,3.357406e-05
2073.00,3.896902e-05
2074.00,4.789608e-05
2075.00,4.790213e-05
2076.00,3.842229e-05
2077.00,3.025400e-05
2078.00,2.438227e-05
2079.00,2.158343e-05
2080.00,2.087568e-05
2081.00,2.461678e-05
2082.00,3.298690e-05
2083.00,4.140727e-05
2084.00,4.359521e-05
2085.00,3.849818e-05
2086.00,3.111101e-05
2087.00,2.725415e-05
2088.00,2.922293e-05
2089.00,3.383285e-05
2090.00,3.826561e-05
2091.00,4.120016e-05
2092.00,3.962465e-05
2093.00,3.232805e-05
2094.00,2.911771e-05
2095.00,3.435139e-05
2096.00,4.375408e-05
2097.00,5.338547e-05
2098.00,5.654303e-05
2099.00,4.841459e-05
2100.00,3.519198e-05
2101.00,2.896771e-05
2102.00,3.064977e-05
2103.00,3.521916e-05
2104.00,3.945086e-05
2105.00,4.265553e-05
2106.00,4.312225e-05
2107.00,3.883653e-05
2108.00,3.798729e-05
2109.00,4.030982e-05
2110.00,4.456753e-05
2111.00,5.239111e-05
2112.00,5.789307e-05
2113.00,5.708200e-05
2114.00,4.764807e-05
2115.00,4.019616e-05
2116.00,3.896433e-05
2117.00,3.649162e-05
2118.00,3.574914e-05
2119.00,3.557549e-05
2120.00,3.646589e-05
2121.00,3.928986e-05
2122.00,4.586140e-05
2123.00,5.941876e-05
2124.00,6.500720e-05
2125.00,5.840486e-05
2126.00,4.420506e-05
2127.00,3.438836e-05
2128.00,3.063307e-05
2129.00,3.125418e-05
2130.00,3.324742e-05
2131.00,3.272717e-05
2132.00,3.446666e-05
2133.00,4.032136e-05
2134.00,4.575687e-05
2135.00,4.213759e-05
2136.00,4.128733e-05
2137.00,4.896637e-05
2138.00,5.407825e-05
2139.00,5.458433e-05
2140.00,4.918578e-05
2141.00,4.697010e-05
2142.00,4.596639e-05
2143.00,4.322117e-05
2144.00,3.511222e-05
2145.00,2.877154e-05
2146.00,2.566481e-05
2147.00,2.378011e-05
2148.00,2.302882e-05
2149.00,2.231901e-05
2150.00,2.345060e-05
2151.00,2.559063e-05
2152.00,3.096645e-05
2153.00,4.044209e-05
2154.00,4.218222e-05
2155.00,4.085899e-05
2156.00,3.793104e-05
2157.00,3.580746e-05
2158.00,3.197184e-05
2159.00,3.267362e-05
2160.00,3.997426e-05
2161.00,4.316451e-05
2162.00,4.024363e-05
2163.00,3.406522e-05
2164.00,3.193531e-05
2165.00,3.045163e-05
2166.00,3.116305e-05
2167.00,3.224639e-05
2168.00,3.116421e-05
2169.00,3.097244e-05
2170.00,3.214828e-05
2171.00,3.573945e-05
2172.00,3.409868e-05
2173.00,3.078219e-05
2174.00,3.126413e-05
2175.00,3.275332e-05
2176.00,3.309417e-05
2177.00,2.911703e-05
2178.00,2.645678e-05
2179.00,2.594678e-05
2180.00,3.274957e-05
2181.00,4.737255e-05
2182.00,5.605036e-05
2183.00,5.247576e-05
2184.00,4.224189e-05
2185.00,3.447778e-05
2186.00,2.770035e-05
2187.00,2.716676e-05
2188.00,3.256199e-05
2189.00,3.825979e-05
2190.00,4.100925e-05
2191.00,4.120776e-05
2192.00,4.090833e-05
2193.00,3.516004e-05
2194.00,3.239658e-05
2195.00,3.448625e-05
2196.00,3.905122e-05
2197.00,4.478938e-05
2198.00,4.657824e-05
2199.00,4.253464e-05
2200.00,3.652198e-05
2201.00,3.607618e-05
2202.00,4.232265e-05
2203.00,4.774185e-05
2204.00,4.748954e-05
2205.00,4.283517e-05
2206.00,3.543645e-05
2207.00,2.484669e-05
2208.00,2.082328e-05
2209.00,2.378073e-05
2210.00,3.085922e-05
2211.00,3.912620e-05
2212.00,4.157090e-05
2213.00,4.053778e-05
2214.00,3.525348e-05
2215.00,3.424282e-05
2216.00,3.774115e-05
2217.00,3.992426e-05
2218.00,4.179837e-05
2219.00,4.162656e-05
2220.00,4.196537e-05
2221.00,3.925022e-05
2222.00,4.111014e-05
2223.00,4.805551e-05
2224.00,4.918773e-05
2225.00,4.049201e-05
2226.00,2.822648e-05
2227.00,2.251581e-05
2228.00,2.114975e-05
2229.00,2.558249e-05
2230.00,3.421358e-05
2231.00,4.404802e-05
2232.00,4.895862e-05
2233.00,4.453231e-05
2234.00,3.850970e-05
2235.00,3.182321e-05
2236.00,3.104826e-05
2237.00,3.439335e-05
2238.00,3.592149e-05
2239.00,3.460659e-05
2240.00,3.155077e-05
2241.00,3.057038e-05
2242.00,2.926494e-05
2243.00,2.999637e-05
2244.00,3.281557e-05
2245.00,3.717204e-05
2246.00,3.955793e-05
2247.00,3.651562e-05
2248.00,3.212578e-05
2249.00,2.847101e-05
2250.00,3.054428e-05
2251.00,3.577896e-05
2252.00,4.184072e-05
2253.00,4.247918e-05
2254.00,3.772273e-05
2255.00,3.189849e-05
2256.00,3.042961e-05
2257.00,3.554924e-05
2258.00,4.102926e-05
2259.00,4.181177e-05
2260.00,3.982144e-05
2261.00,3.485740e-05
2262.00,2.921181e-05
2263.00,2.372063e-05
2264.00,2.448483e-05
2265.00,3.280238e-05
2266.00,4.312855e-05
2267.00,4.609512e-05
2268.00,4.263216e-05
2269.00,3.891848e-05
2270.00,3.507048e-05
2271.00,3.542190e-05
2272.00,3.952786e-05
2273.00,4.233893e-05
2274.00,4.128977e-05
2275.00,3.975846e-05
2276.00,3.832735e-05
2277.00,3.381334e-05
2278.00,3.340417e-05
2279.00,3.931700e-05
2280.00,5.075381e-05
2281.00,5.978541e-05
2282.00,5.779438e-05
2283.00,4.748840e-05
2284.00,3.885669e-05
2285.00,3.793143e-05
2286.00,4.281883e-05
2287.00,4.815297e-05
2288.00,4.707308e-05
2289.00,3.987275e-05
2290.00,3.314798e-05
2291.00,2.844268e-05
2292.00,2.911899e-05
2293.00,3.273383e-05
2294.00,3.470828e-05
2295.00,3.403797e-05
2296.00,3.424293e-05
2297.00,3.571926e-05
2298.00,3.448909e-05
2299.00,3.394782e-05
2300.00,3.489376e-05
2301.00,3.745746e-05
2302.00,3.936715e-05
2303.00,4.048170e-05
2304.00,4.194590e-05
2305.00,3.898135e-05
2306.00,3.690127e-05
2307.00,3.705813e-05
2308.00,3.528734e-05
2309.00,3.271324e-05
2310.00,2.904531e-05
2311.00,2.627195e-05
2312.00,2.563911e-05
2313.00,2.903196e-05
2314.00,3.674539e-05
2315.00,4.529714e-05
2316.00,4.874509e-05
2317.00,4.496226e-05
2318.00,4.020898e-05
2319.00,3.623381e-05
2320.00,3.939480e-05
2321.00,4.786636e-05
2322.00,5.330589e-05
2323.00,5.232386e-05
2324.00,4.473822e-05
2325.00,3.318455e-05
2326.00,2.572314e-05
2327.00,2.471769e-05
2328.00,2.724041e-05
2329.00,2.920457e-05
2330.00,2.811323e-05
2331.00,2.544146e-05
2332.00,2.366887e-05
2333.00,2.406104e-05
2334.00,2.764224e-05
2335.00,3.175579e-05
2336.00,3.397254e-05
2337.00,3.475668e-05
2338.00,3.561940e-05
2339.00,3.506660e-05
2340.00,3.297791e-05
2341.00,3.487725e-05
2342.00,4.180750e-05
2343.00,4.655967e-05
2344.00,4.327404e-05
2345.00,3.746772e-05
2346.00,3.340287e-05
2347.00,2.978284e-05
2348.00,2.704077e-05
2349.00,2.781362e-05
2350.00,3.200320e-05
2351.00,3.724333e-05
2352.00,4.166917e-05
2353.00,4.381712e-05
2354.00,4.485216e-05
2355.00,4.417852e-05
2356.00,3.939315e-05
2357.00,3.290281e-05
2358.00,2.898588e-05
2359.00,2.897641e-05
2360.00,3.000039e-05
2361.00,3.292319e-05
2362.00,3.814308e-05
2363.00,4.296528e-05
2364.00,4.217782e-05
2365.00,3.556742e-05
2366.00,3.008318e-05
2367.00,2.659579e-05
2368.00,2.601094e-05
2369.00,2.790868e-05
2370.00,3.037527e-05
2371.00,2.977622e-05
2372.00,2.505897e-05
2373.00,2.168994e-05
2374.00,2.007880e-05
2375.00,2.091847e-05
2376.00,2.526274e-05
2377.00,3.105727e-05
2378.00,3.684123e-05
2379.00,3.748962e-05
2380.00,3.423230e-05
2381.00,2.877920e-05
2382.00,2.578623e-05
2383.00,2.762238e-05
2384.00,3.237486e-05
2385.00,3.458936e-05
2386.00,3.245284e-05
2387.00,2.978774e-05
2388.00,2.901537e-05
2389.00,3.342879e-05
2390.00,4.448912e-05
2391.00,5.940297e-05
2392.00,6.491042e-05
2393.00,5.440410e-05
2394.00,4.182563e-05
2395.00,2.899412e-05
2396.00,2.036418e-05
2397.00,1.750518e-05
2398.00,1.954318e-05
2399.00,2.473137e-05
2400.00,2.690070e-05
2401.00,2.720707e-05
2402.00,2.741804e-05
2403.00,2.956254e-05
2404.00,3.448232e-05
2405.00,4.582395e-05
2406.00,6.245338e-05
2407.00,7.152572e-05
2408.00,6.492879e-05
2409.00,4.830796e-05
2410.00,3.795885e-05
2411.00,3.642688e-05
2412.00,3.944411e-05
2413.00,4.084018e-05
2414.00,3.511921e-05
2415.00,3.067171e-05
2416.00,2.721420e-05
2417.00,2.639623e-05
2418.00,2.987950e-05
2419.00,3.747351e-05
2420.00,4.825722e-05
2421.00,5.160261e-05
2422.00,4.690128e-05
2423.00,3.724400e-05
2424.00,3.144346e-05
2425.00,3.003121e-05
2426.00,3.273846e-05
2427.00,3.692193e-05
2428.00,3.474209e-05
2429.00,3.011427e-05
2430.00,2.601749e-05
2431.00,2.609443e-05
2432.00,3.101680e-05
2433.00,3.734799e-05
2434.00,4.117152e-05
2435.00,3.690366e-05
2436.00,3.093666e-05
2437.00,2.459420e-05
2438.00,2.292867e-05
2439.00,2.700347e-05
2440.00,3.505802e-05
2441.00,4.096149e-05
2442.00,3.539896e-05
2443.00,2.896437e-05
2444.00,2.541467e-05
2445.00,2.666554e-05
2446.00,3.140221e-05
2447.00,3.599955e-05
2448.00,3.801572e-05
2449.00,3.661984e-05
2450.00,3.743626e-05
2451.00,3.622796e-05
2452.00,3.369486e-05
2453.00,3.199018e-05
2454.00,3.301970e-05
2455.00,3.955946e-05
2456.00,4.745768e-05
2457.00,4.827646e-05
2458.00,3.743176e-05
2459.00,2.773608e-05
2460.00,2.478626e-05
2461.00,2.847970e-05
2462.00,3.532812e-05
2463.00,3.851426e-05
2464.00,4.159130e-05
2465.00,4.291780e-05
2466.00,4.374296e-05
2467.00,4.212479e-05
2468.00,3.889504e-05
2469.00,3.673718e-05
2470.00,3.576454e-05
2471.00,4.011426e-05
2472.00,4.159365e-05
2473.00,3.794728e-05
2474.00,3.345261e-05
2475.00,3.066808e-05
2476.00,3.055109e-05
2477.00,2.839477e-05
2478.00,2.653343e-05
2479.00,2.478525e-05
2480.00,2.661304e-05
2481.00,3.357273e-05
2482.00,4.246356e-05
2483.00,4.492287e-05
2484.00,3.982764e-05
2485.00,3.652565e-05
2486.00,3.564030e-05
2487.00,3.729715e-05
2488.00,4.064041e-05
2489.00,4.315925e-05
2490.00,4.521820e-05
2491.00,4.306090e-05
2492.00,3.848188e-05
2493.00,3.228060e-05
2494.00,2.861457e-05
2495.00,3.057819e-05
2496.00,3.599574e-05
2497.00,3.972705e-05
2498.00,3.856234e-05
2499.00,3.785723e-05
2500.00,3.570411e-05
2501.00,3.323436e-05
2502.00,3.338677e-05
2503.00,3.518256e-05
2504.00,3.585468e-05
2505.00,3.325402e-05
2506.00,3.114047e-05
2507.00,2.926085e-05
2508.00,2.829256e-05
2509.00,2.754344e-05
2510.00,2.858956e-05
2511.00,3.221127e-05
2512.00,3.413642e-05
2513.00,3.345317e-05
2514.00,2.873788e-05
2515.00,2.390525e-05
2516.00,2.255241e-05
2517.00,2.428724e-05
2518.00,2.703683e-05
2519.00,2.939200e-05
2520.00,3.327208e-05
2521.00,3.538923e-05
2522.00,3.276908e-05
2523.00,2.975188e-05
2524.00,3.108014e-05
2525.00,3.495383e-05
2526.00,3.908110e-05
2527.00,4.109707e-05
2528.00,3.830250e-05
2529.00,3.393534e-05
2530.00,3.088105e-05
2531.00,3.191584e-05
2532.00,3.402060e-05
2533.00,3.220370e-05
2534.00,2.810314e-05
2535.00,2.700745e-05
2536.00,2.996286e-05
2537.00,3.530784e-05
2538.00,3.766057e-05
2539.00,3.538775e-05
2540.00,3.209056e-05
2541.00,2.908178e-05
2542.00,2.585913e-05
2543.00,2.499322e-05
2544.00,2.838638e-05
2545.00,3.893427e-05
2546.00,5.425005e-05
2547.00,6.234734e-05
2548.00,5.326033e-05
2549.00,3.769164e-05
2550.00,3.074896e-05
2551.00,3.260686e-05
2552.00,3.888246e-05
2553.00,3.912886e-05
2554.00,3.348398e-05
2555.00,2.882131e-05
2556.00,2.579234e-05
2557.00,2.534548e-05
2558.00,2.575628e-05
2559.00,2.676371e-05
2560.00,2.690211e-05
2561.00,2.872685e-05
2562.00,3.393864e-05
2563.00,3.787283e-05
2564.00,3.698704e-05
2565.00,3.551117e-05
2566.00,3.889698e-05
2567.00,4.754893e-05
2568.00,5.760802e-05
2569.00,5.834216e-05
2570.00,4.860338e-05
2571.00,3.539895e-05
2572.00,2.774798e-05
2573.00,2.630754e-05
2574.00,3.049789e-05
2575.00,3.772128e-05
2576.00,3.987358e-05
2577.00,3.758084e-05
2578.00,3.313311e-05
2579.00,2.943046e-05
2580.00,2.682934e-05
2581.00,2.678025e-05
2582.00,2.867701e-05
2583.00,2.729865e-05
2584.00,2.511051e-05
2585.00,2.475265e-05
2586.00,2.769747e-05
2587.00,2.927674e-05
2588.00,2.862739e-05
2589.00,2.899710e-05
2590.00,3.136034e-05
2591.00,3.588669e-05
2592.00,3.882575e-05
2593.00,3.713424e-05
2594.00,3.259239e-05
2595.00,2.902505e-05
2596.00,2.683250e-05
2597.00,2.561190e-05
2598.00,2.633181e-05
2599.00,2.602620e-05
2600.00,2.567310e-05
2601.00,2.446147e-05
2602.00,2.442150e-05
2603.00,2.461071e-05
2604.00,2.404293e-05
2605.00,2.410220e-05
2606.00,2.267943e-05
2607.00,2.112804e-05
2608.00,2.016560e-05
2609.00,2.089354e-05
2610.00,2.513998e-05
2611.00,3.136777e-05
2612.00,4.694606e-05
2613.00,7.694586e-05
2614.00,1.137730e-04
2615.00,1.241177e-04
2616.00,1.044243e-04
2617.00,7.645629e-05
2618.00,5.451520e-05
2619.00,4.419180e-05
2620.00,4.009921e-05
2621.00,3.759495e-05
2622.00,3.392685e-05
2623.00,3.295768e-05
2624.00,3.447539e-05
2625.00,3.450633e-05
2626.00,3.491096e-05
2627.00,3.485279e-05
2628.00,3.288629e-05
2629.00,3.026084e-05
2630.00,3.015531e-05
2631.00,3.238348e-05
2632.00,3.244393e-05
2633.00,2.907708e-05
2634.00,2.414865e-05
2635.00,2.130718e-05
2636.00,2.048118e-05
2637.00,2.106308e-05
2638.00,2.426332e-05
2639.00,2.686162e-05
2640.00,2.803709e-05
2641.00,2.555623e-05
2642.00,2.163840e-05
2643.00,1.888159e-05
2644.00,1.793322e-05
2645.00,1.962405e-05
2646.00,2.257271e-05
2647.00,2.645083e-05
2648.00,2.854842e-05
2649.00,2.992666e-05
2650.00,3.110810e-05
2651.00,3.126693e-05
2652.00,3.074516e-05
2653.00,2.938590e-05
2654.00,3.173176e-05
2655.00,3.507805e-05
2656.00,3.648182e-05
2657.00,3.445760e-05
2658.00,3.251520e-05
2659.00,3.349242e-05
2660.00,3.327724e-05
2661.00,3.142267e-05
2662.00,2.670135e-05
2663.00,2.296529e-05
2664.00,2.259530e-05
2665.00,2.529996e-05
2666.00,3.012358e-05
2667.00,3.114073e-05
2668.00,2.977760e-05
2669.00,2.653283e-05
2670.00,2.526371e-05
2671.00,2.684590e-05
2672.00,3.044923e-05
2673.00,3.605533e-05
2674.00,3.852801e-05
2675.00,3.950928e-05
2676.00,3.777917e-05
2677.00,3.420011e-05
2678.00,2.920949e-05
2679.00,2.448658e-05
2680.00,2.313844e-05
2681.00,2.273508e-05
2682.00,2.393335e-05
2683.00,2.365220e-05
2684.00,2.374410e-05
2685.00,2.703671e-05
2686.00,3.397858e-05
2687.00,4.198319e-05
2688.00,4.221773e-05
2689.00,3.633345e-05
2690.00,2.848450e-05
2691.00,2.369713e-05
2692.00,2.227001e-05
2693.00,2.298179e-05
2694.00,2.584086e-05
2695.00,2.911646e-05
2696.00,2.864056e-05
2697.00,2.327517e-05
2698.00,1.901072e-05
2699.00,1.867816e-05
2700.00,2.252058e-05
2701.00,3.040546e-05
2702.00,3.380263e-05
2703.00,3.194828e-05
2704.00,2.925601e-05
2705.00,2.760639e-05
2706.00,2.715955e-05
2707.00,2.877945e-05
2708.00,3.312682e-05
2709.00,3.634279e-05
2710.00,3.536953e-05
2711.00,3.055222e-05
2712.00,2.756196e-05
2713.00,2.636017e-05
2714.00,2.655888e-05
2715.00,2.819545e-05
2716.00,2.837550e-05
2717.00,2.686462e-05
2718.00,2.244726e-05
2719.00,1.762282e-05
2720.00,1.499553e-05
2721.00,1.499210e-05
2722.00,1.756410e-05
2723.00,2.103833e-05
2724.00,2.453492e-05
2725.00,2.617625e-05
2726.00,2.785575e-05
2727.00,2.996102e-05
2728.00,3.180494e-05
2729.00,3.370372e-05
2730.00,3.230580e-05
2731.00,3.027796e-05
2732.00,2.774853e-05
2733.00,2.447330e-05
2734.00,2.257993e-05
2735.00,2.433975e-05
2736.00,3.012783e-05
2737.00,3.479855e-05
2738.00,3.668982e-05
2739.00,3.374992e-05
2740.00,3.032448e-05
2741.00,3.068152e-05
2742.00,3.394468e-05
2743.00,3.902074e-05
2744.00,3.885730e-05
2745.00,3.489913e-05
2746.00,3.008592e-05
2747.00,2.720917e-05
2748.00,2.683731e-05
2749.00,2.843355e-05
2750.00,3.051656e-05
2751.00,2.991766e-05
2752.00,2.859261e-05
2753.00,2.771724e-05
2754.00,2.909356e-05
2755.00,3.202158e-05
2756.00,3.617544e-05
2757.00,4.151396e-05
2758.00,4.447584e-05
2759.00,4.486155e-05
2760.00,4.311574e-05
2761.00,4.157484e-05
2762.00,3.933960e-05
2763.00,3.684916e-05
2764.00,3.311341e-05
2765.00,2.722239e-05
2766.00,2.368669e-05
2767.00,2.315879e-05
2768.00,2.475913e-05
2769.00,2.677793e-05
2770.00,2.972833e-05
2771.00,3.436083e-05
2772.00,3.535229e-05
2773.00,3.470379e-05
2774.00,3.280037e-05
2775.00,3.198424e-05
2776.00,3.416228e-05
2777.00,3.460216e-05
2778.00,3.659560e-05
2779.00,3.781899e-05
2780.00,3.746071e-05
2781.00,3.389974e-05
2782.00,2.846396e-05
2783.00,2.484192e-05
2784.00,2.290662e-05
2785.00,2.261264e-05
2786.00,2.224414e-05
2787.00,2.237168e-05
2788.00,2.313719e-05
2789.00,2.355680e-05
2790.00,2.315787e-05
2791.00,2.131400e-05
2792.00,2.120818e-05
2793.00,2.239631e-05
2794.00,2.441073e-05
2795.00,2.376659e-05
2796.00,2.075941e-05
2797.00,2.077301e-05
2798.00,2.470902e-05
2799.00,3.254624e-05
2800.00,3.734016e-05
2801.00,3.757302e-05
2802.00,3.449311e-05
2803.00,2.920093e-05
2804.00,2.744135e-05
2805.00,3.034026e-05
2806.00,3.859470e-05
2807.00,4.557439e-05
2808.00,4.698852e-05
2809.00,3.967934e-05
2810.00,3.004601e-05
2811.00,2.485881e-05
2812.00,2.620026e-05
2813.00,3.404893e-05
2814.00,4.079914e-05
2815.00,4.190633e-05
2816.00,3.919396e-05
2817.00,3.391334e-05
2818.00,2.913312e-05
2819.00,2.670070e-05
2820.00,2.653225e-05
2821.00,2.525591e-05
2822.00,2.317153e-05
2823.00,2.093345e-05
2824.00,2.048059e-05
2825.00,2.077096e-05
2826.00,2.225594e-05
2827.00,2.275910e-05
2828.00,2.222140e-05
2829.00,2.241763e-05
2830.00,2.382756e-05
2831.00,2.691260e-05
2832.00,2.881307e-05
2833.00,2.977136e-05
2834.00,3.067277e-05
2835.00,3.073519e-05
2836.00,3.188272e-05
2837.00,3.220851e-05
2838.00,3.101222e-05
2839.00,3.043296e-05
2840.00,3.334229e-05
2841.00,3.827686e-05
2842.00,3.887656e-05
2843.00,3.621323e-05
2844.00,3.220384e-05
2845.00,2.789515e-05
2846.00,2.461015e-05
2847.00,2.362619e-05
2848.00,2.604416e-05
2849.00,3.071497e-05
2850.00,3.602042e-05
2851.00,3.780329e-05
2852.00,3.462687e-05
2853.00,3.370142e-05
2854.00,3.920069e-05
2855.00,4.476976e-05
2856.00,4.062094e-05
2857.00,3.029767e-05
2858.00,2.237171e-05
2859.00,1.870663e-05
2860.00,1.839961e-05
2861.00,2.041656e-05
2862.00,2.249988e-05
2863.00,2.406769e-05
2864.00,2.625126e-05
2865.00,2.984711e-05
2866.00,3.229248e-05
2867.00,3.017527e-05
2868.00,2.769434e-05
2869.00,2.810190e-05
2870.00,3.214363e-05
2871.00,3.929115e-05
2872.00,4.411764e-05
2873.00,4.314798e-05
2874.00,3.748434e-05
2875.00,3.370480e-05
2876.00,3.315993e-05
2877.00,3.284656e-05
2878.00,2.933614e-05
2879.00,2.631820e-05
2880.00,2.573809e-05
2881.00,2.739093e-05
2882.00,3.091465e-05
2883.00,3.431752e-05
2884.00,3.522101e-05
2885.00,3.095095e-05
2886.00,2.654541e-05
2887.00,2.447450e-05
2888.00,2.718293e-05
2889.00,3.414564e-05
2890.00,4.146545e-05
2891.00,4.268743e-05
2892.00,3.870591e-05
2893.00,3.372163e-05
2894.00,3.044389e-05
2895.00,2.910839e-05
2896.00,3.097533e-05
2897.00,3.375805e-05
2898.00,3.193785e-05
2899.00,2.740385e-05
2900.00,2.535421e-05
2901.00,2.844805e-05
2902.00,3.435514e-05
2903.00,3.926446e-05
2904.00,3.933095e-05
2905.00,3.508567e-05
2906.00,2.963669e-05
2907.00,2.679993e-05
2908.00,2.565138e-05
2909.00,2.453451e-05
2910.00,2.406909e-05
2911.00,2.440253e-05
2912.00,2.519179e-05
2913.00,2.544718e-05
2914.00,2.596406e-05
2915.00,2.610277e-05
2916.00,2.578625e-05
2917.00,2.655504e-05
2918.00,3.009520e-05
2919.00,3.658693e-05
2920.00,4.253823e-05
2921.00,4.551578e-05
2922.00,4.176900e-05
2923.00,3.359526e-05
2924.00,2.725084e-05
2925.00,2.361049e-05
2926.00,2.187912e-05
2927.00,2.130088e-05
2928.00,2.128991e-05
2929.00,2.100976e-05
2930.00,2.105265e-05
2931.00,2.222616e-05
2932.00,2.501441e-05
2933.00,2.862963e-05
2934.00,3.128517e-05
2935.00,3.140559e-05
2936.00,2.811299e-05
2937.00,2.276300e-05
2938.00,1.884652e-05
2939.00,1.864288e-05
2940.00,2.204669e-05
2941.00,2.953268e-05
2942.00,3.832830e-05
2943.00,4.126802e-05
2944.00,3.472055e-05
2945.00,2.676825e-05
2946.00,2.459690e-05
2947.00,2.533684e-05
2948.00,2.545310e-05
2949.00,2.342196e-05
2950.00,2.239380e-05
2951.00,2.495970e-05
2952.00,2.987615e-05
2953.00,3.310555e-05
2954.00,3.045682e-05
2955.00,2.687946e-05
2956.00,2.585465e-05
2957.00,2.755077e-05
2958.00,2.983246e-05
2959.00,3.258879e-05
2960.00,3.512044e-05
2961.00,3.232578e-05
2962.00,2.746800e-05
2963.00,2.358222e-05
2964.00,2.263082e-05
2965.00,2.421866e-05
2966.00,2.816569e-05
2967.00,3.231678e-05
2968.00,3.326827e-05
2969.00,3.342169e-05
2970.00,3.108550e-05
2971.00,2.795094e-05
2972.00,2.490451e-05
2973.00,2.531627e-05
2974.00,3.217897e-05
2975.00,3.866446e-05
2976.00,3.818403e-05
2977.00,3.167599e-05
2978.00,2.621409e-05
2979.00,2.467169e-05
2980.00,2.608134e-05
2981.00,2.923316e-05
2982.00,3.090275e-05
2983.00,3.179571e-05
2984.00,3.110541e-05
2985.00,2.929002e-05
2986.00,2.541163e-05
2987.00,2.379305e-05
2988.00,2.694815e-05
2989.00,3.069524e-05
2990.00,3.312244e-05
2991.00,3.262029e-05
2992.00,3.038862e-05
2993.00,2.835665e-05
2994.00,2.735710e-05
2995.00,2.781729e-05
2996.00,2.545662e-05
2997.00,2.303854e-05
2998.00,2.263805e-05
2999.00,2.453825e-05
3000.00,2.648357e-05
3001.00,2.676987e-05
3002.00,2.581731e-05
3003.00,2.520277e-05
3004.00,2.812040e-05
3005.00,3.032346e-05
3006.00,3.251975e-05
3007.00,3.348988e-05
3008.00,3.039352e-05
3009.00,2.601848e-05
3010.00,2.373143e-05
3011.00,2.631637e-05
3012.00,2.947620e-05
3013.00,3.386983e-05
3014.00,3.540294e-05
3015.00,3.133677e-05
3016.00,2.600806e-05
3017.00,2.294996e-05
3018.00,2.389730e-05
3019.00,2.562269e-05
3020.00,2.638435e-05
3021.00,2.477540e-05
3022.00,2.108925e-05
3023.00,1.829034e-05
3024.00,1.724939e-05
3025.00,1.862932e-05
3026.00,2.151045e-05
3027.00,2.751466e-05
3028.00,3.343745e-05
3029.00,3.477263e-05
3030.00,3.250420e-05
3031.00,2.979171e-05
3032.00,3.235739e-05
3033.00,3.813019e-05
3034.00,4.338280e-05
3035.00,4.025789e-05
3036.00,3.075765e-05
3037.00,2.359512e-05
3038.00,2.109312e-05
3039.00,2.366037e-05
3040.00,2.778620e-05
3041.00,3.100502e-05
3042.00,3.066949e-05
3043.00,2.777906e-05
3044.00,2.607964e-05
3045.00,2.660631e-05
3046.00,2.963586e-05
3047.00,3.087685e-05
3048.00,2.861007e-05
3049.00,2.620307e-05
3050.00,2.419690e-05
3051.00,2.301283e-05
3052.00,2.253948e-05
3053.00,2.245021e-05
3054.00,2.182733e-05
3055.00,2.139098e-05
3056.00,2.300126e-05
3057.00,2.449078e-05
3058.00,2.462418e-05
3059.00,2.366850e-05
3060.00,2.503257e-05
3061.00,2.883970e-05
3062.00,3.302832e-05
3063.00,3.439591e-05
3064.00,3.161275e-05
3065.00,3.154245e-05
3066.00,3.245638e-05
3067.00,3.388853e-05
3068.00,3.345167e-05
3069.00,3.101405e-05
3070.00,2.905585e-05
3071.00,2.576409e-05
3072.00,2.308933e-05
3073.00,2.200027e-05
3074.00,2.206767e-05
3075.00,2.244451e-05
3076.00,2.334489e-05
3077.00,2.650742e-05
3078.00,2.851424e-05
3079.00,2.949783e-05
3080.00,2.921589e-05
3081.00,3.041770e-05
3082.00,3.082526e-05
3083.00,2.734361e-05
3084.00,2.375945e-05
3085.00,2.016772e-05
3086.00,1.924906e-05
3087.00,1.996781e-05
3088.00,2.172752e-05
3089.00,2.491340e-05
3090.00,2.775079e-05
3091.00,3.094295e-05
3092.00,3.169428e-05
3093.00,3.097830e-05
3094.00,2.910857e-05
3095.00,2.828882e-05
3096.00,2.812271e-05
3097.00,2.728468e-05
3098.00,2.579613e-05
3099.00,2.238981e-05
3100.00,2.116393e-05
3101.00,2.331929e-05
3102.00,3.009259e-05
3103.00,3.530865e-05
3104.00,3.410785e-05
3105.00,3.013303e-05
3106.00,2.607380e-05
3107.00,2.417334e-05
3108.00,2.364632e-05
3109.00,2.531966e-05
3110.00,2.901529e-05
3111.00,3.124589e-05
3112.00,3.082350e-05
3113.00,2.875213e-05
3114.00,2.969478e-05
3115.00,3.282041e-05
3116.00,3.656335e-05
3117.00,3.825258e-05
3118.00,3.749291e-05
3119.00,3.731366e-05
3120.00,3.471658e-05
3121.00,3.154642e-05
3122.00,3.076717e-05
3123.00,3.416180e-05
3124.00,3.975289e-05
3125.00,4.201400e-05
3126.00,4.133143e-05
3127.00,3.772804e-05
3128.00,3.387541e-05
3129.00,3.250811e-05
3130.00,3.301615e-05
3131.00,3.271731e-05
3132.00,2.862772e-05
3133.00,2.365369e-05
3134.00,2.053518e-05
3135.00,2.039061e-05
3136.00,2.338571e-05
3137.00,2.768982e-05
3138.00,3.076225e-05
3139.00,2.929027e-05
3140.00,2.490600e-05
3141.00,2.208140e-05
3142.00,2.150443e-05
3143.00,2.204105e-05
3144.00,2.440299e-05
3145.00,2.696965e-05
3146.00,2.780697e-05
3147.00,2.603898e-05
3148.00,2.280013e-05
3149.00,2.174920e-05
3150.00,2.283869e-05
3151.00,2.626986e-05
3152.00,2.915114e-05
3153.00,2.755779e-05
3154.00,2.317775e-05
3155.00,1.956427e-05
3156.00,1.764313e-05
3157.00,1.749798e-05
3158.00,1.932273e-05
3159.00,2.217017e-05
3160.00,2.388511e-05
3161.00,2.341258e-05
3162.00,2.158647e-05
3163.00,2.017579e-05
3164.00,2.164530e-05
3165.00,2.592835e-05
3166.00,3.241350e-05
3167.00,3.905971e-05
3168.00,4.070859e-05
3169.00,3.930222e-05
3170.00,3.447129e-05
3171.00,3.002329e-05
3172.00,2.777804e-05
3173.00,2.637368e-05
3174.00,2.671778e-05
3175.00,2.757590e-05
3176.00,2.870682e-05
3177.00,2.757125e-05
3178.00,2.649419e-05
3179.00,2.791929e-05
3180.00,3.073808e-05
3181.00,3.583273e-05
3182.00,3.738904e-05
3183.00,3.668771e-05
3184.00,3.168341e-05
3185.00,2.791393e-05
3186.00,2.798766e-05
3187.00,2.868187e-05
3188.00,2.983598e-05
3189.00,2.856578e-05
3190.00,2.578478e-05
3191.00,2.086537e-05
3192.00,1.784814e-05
3193.00,1.807650e-05
3194.00,1.954932e-05
3195.00,2.381210e-05
3196.00,2.746691e-05
3197.00,3.144450e-05
3198.00,3.090371e-05
3199.00,2.685830e-05
3200.00,2.240853e-05
3201.00,1.931206e-05
3202.00,1.961529e-05
3203.00,2.102797e-05
3204.00,2.359161e-05
3205.00,2.499517e-05
3206.00,2.774667e-05
3207.00,3.048680e-05
3208.00,2.852121e-05
3209.00,2.622711e-05
3210.00,2.439883e-05
3211.00,2.646744e-05
3212.00,3.029034e-05
3213.00,3.453955e-05
3214.00,3.542703e-05
3215.00,3.055633e-05
3216.00,2.601616e-05
3217.00,2.326723e-05
3218.00,2.457731e-05
3219.00,2.739687e-05
3220.00,3.287990e-05
3221.00,4.086045e-05
3222.00,4.255203e-05
3223.00,4.049023e-05
3224.00,3.636609e-05
3225.00,3.411413e-05
3226.00,3.140212e-05
3227.00,2.924410e-05
3228.00,2.906845e-05
3229.00,2.814726e-05
3230.00,2.657698e-05
3231.00,2.385380e-05
3232.00,2.309610e-05
3233.00,2.391413e-05
3234.00,2.564041e-05
3235.00,2.829962e-05
3236.00,2.840595e-05
3237.00,2.785816e-05
3238.00,2.687012e-05
3239.00,2.696781e-05
3240.00,2.727658e-05
3241.00,2.846842e-05
3242.00,3.129350e-05
3243.00,3.145912e-05
3244.00,3.038629e-05
3245.00,2.846153e-05
3246.00,2.827355e-05
3247.00,2.878189e-05
3248.00,2.893545e-05
3249.00,2.989528e-05
3250.00,2.831933e-05
3251.00,2.568385e-05
3252.00,2.249122e-05
3253.00,2.123077e-05
3254.00,2.151052e-05
3255.00,2.299077e-05
3256.00,2.520008e-05
3257.00,2.507257e-05
3258.00,2.582201e-05
3259.00,2.701955e-05
3260.00,2.941279e-05
3261.00,3.091932e-05
3262.00,3.136437e-05
3263.00,3.161409e-05
3264.00,2.927458e-05
3265.00,2.657620e-05
3266.00,2.449694e-05
3267.00,2.365322e-05
3268.00,2.338755e-05
3269.00,2.314914e-05
3270.00,2.445187e-05
3271.00,2.480894e-05
3272.00,2.586059e-05
3273.00,2.632975e-05
3274.00,2.662023e-05
3275.00,2.649261e-05
3276.00,2.499085e-05
3277.00,2.569578e-05
3278.00,2.741666e-05
3279.00,3.093858e-05
3280.00,3.443003e-05
3281.00,3.532628e-05
3282.00,3.427007e-05
3283.00,3.209820e-05
3284.00,3.223934e-05
3285.00,3.192944e-05
3286.00,3.218653e-05
3287.00,3.075465e-05
3288.00,2.778626e-05
3289.00,2.511407e-05
3290.00,2.316144e-05
3291.00,2.404734e-05
3292.00,2.460783e-05
3293.00,2.517633e-05
3294.00,2.534320e-05
3295.00,2.492852e-05
3296.00,2.419204e-05
3297.00,2.400645e-05
3298.00,2.486717e-05
3299.00,2.494996e-05
3300.00,2.500149e-05
3301.00,2.486622e-05
3302.00,2.529294e-05
3303.00,2.675626e-05
3304.00,2.889695e-05
3305.00,3.095005e-05
3306.00,2.992959e-05
3307.00,2.829838e-05
3308.00,2.662315e-05
3309.00,2.458355e-05
3310.00,2.288375e-05
3311.00,2.176409e-05
3312.00,2.266065e-05
3313.00,2.358036e-05
3314.00,2.561153e-05
3315.00,2.832931e-05
3316.00,3.047183e-05
3317.00,2.910664e-05
3318.00,2.440964e-05
3319.00,2.270656e-05
3320.00,2.273107e-05
3321.00,2.533913e-05
3322.00,2.817399e-05
3323.00,2.978554e-05
3324.00,3.075378e-05
3325.00,3.019694e-05
3326.00,2.959068e-05
3327.00,2.670741e-05
3328.00,2.384106e-05
3329.00,2.199015e-05
3330.00,2.141321e-05
3331.00,2.230838e-05
3332.00,2.381186e-05
3333.00,2.723750e-05
3334.00,2.841790e-05
3335.00,2.773020e-05
3336.00,2.593892e-05
3337.00,2.327390e-05
3338.00,2.212893e-05
3339.00,2.244637e-05
3340.00,2.621966e-05
3341.00,2.988826e-05
3342.00,3.223073e-05
3343.00,3.314092e-05
3344.00,3.313700e-05
3345.00,3.368512e-05
3346.00,3.256100e-05
3347.00,3.284184e-05
3348.00,3.026621e-05
3349.00,2.735124e-05
3350.00,2.519363e-05
3351.00,2.340099e-05
3352.00,2.312497e-05
3353.00,2.354576e-05
3354.00,2.617472e-05
3355.00,2.760300e-05
3356.00,2.807975e-05
3357.00,2.622573e-05
3358.00,2.379991e-05
3359.00,2.445808e-05
3360.00,2.818687e-05
3361.00,3.662445e-05
3362.00,4.117164e-05
3363.00,4.174806e-05
3364.00,3.814037e-05
3365.00,3.429871e-05
3366.00,3.292422e-05
3367.00,3.028949e-05
3368.00,2.840618e-05
3369.00,2.638183e-05
3370.00,2.646424e-05
3371.00,2.629034e-05
3372.00,2.493513e-05
3373.00,2.335434e-05
3374.00,2.137709e-05
3375.00,2.188051e-05
3376.00,2.290280e-05
3377.00,2.536557e-05
3378.00,2.706252e-05
3379.00,2.633121e-05
3380.00,2.633940e-05
3381.00,2.568286e-05
3382.00,2.748839e-05
3383.00,2.757664e-05
3384.00,2.768890e-05
3385.00,2.749797e-05
3386.00,2.595054e-05
3387.00,2.352544e-05
3388.00,1.966576e-05
3389.00,1.845904e-05
3390.00,1.758378e-05
3391.00,1.740801e-05
3392.00,1.661043e-05
3393.00,1.537167e-05
3394.00,1.532497e-05
3395.00,1.606348e-05
3396.00,1.962650e-05
3397.00,2.369362e-05
3398.00,2.835919e-05
3399.00,3.077963e-05
3400.00,3.014915e-05
3401.00,2.936562e-05
3402.00,2.774580e-05
3403.00,2.799942e-05
3404.00,2.594189e-05
3405.00,2.555350e-05
3406.00,2.771699e-05
3407.00,3.060586e-05
3408.00,3.124930e-05
3409.00,2.857516e-05
3410.00,2.965392e-05
3411.00,3.187838e-05
3412.00,3.542113e-05
3413.00,3.618523e-05
3414.00,3.327407e-05
3415.00,3.022599e-05
3416.00,2.800401e-05
3417.00,3.010134e-05
3418.00,3.282088e-05
3419.00,3.674080e-05
3420.00,3.683886e-05
3421.00,3.157158e-05
3422.00,2.622291e-05
3423.00,2.317048e-05
3424.00,2.494340e-05
3425.00,2.694290e-05
3426.00,2.854311e-05
3427.00,2.801754e-05
3428.00,2.782939e-05
3429.00,2.837252e-05
3430.00,2.761207e-05
3431.00,2.781837e-05
3432.00,2.820930e-05
3433.00,3.059813e-05
3434.00,2.979833e-05
3435.00,2.708143e-05
3436.00,2.402130e-05
3437.00,2.144550e-05
3438.00,2.030225e-05
3439.00,1.972700e-05
3440.00,2.316832e-05
3441.00,2.736017e-05
3442.00,3.149349e-05
3443.00,3.328496e-05
3444.00,3.123014e-05
3445.00,2.911507e-05
3446.00,2.565290e-05
3447.00,2.374986e-05
3448.00,2.100563e-05
3449.00,1.966932e-05
3450.00,2.011739e-05
3451.00,2.271463e-05
3452.00,2.898514e-05
3453.00,3.380820e-05
3454.00,3.620816e-05
3455.00,3.016433e-05
3456.00,2.340630e-05
3457.00,2.018085e-05
3458.00,1.918759e-05
3459.00,2.073681e-05
3460.00,2.340100e-05
3461.00,3.138807e-05
3462.00,4.068787e-05
3463.00,4.544596e-05
3464.00,3.908647e-05
3465.00,2.830001e-05
3466.00,2.343603e-05
3467.00,2.329594e-05
3468.00,2.886095e-05
3469.00,3.347712e-05
3470.00,3.413756e-05
3471.00,3.081838e-05
3472.00,2.634408e-05
3473.00,2.457097e-05
3474.00,2.325117e-05
3475.00,2.393817e-05
3476.00,2.327354e-05
3477.00,2.321087e-05
3478.00,2.292571e-05
3479.00,2.194338e-05
3480.00,2.212375e-05
3481.00,2.334748e-05
3482.00,2.744081e-05
3483.00,2.996250e-05
3484.00,3.118779e-05
3485.00,3.014924e-05
3486.00,2.650283e-05
3487.00,2.268317e-05
3488.00,1.964101e-05
3489.00,1.914832e-05
3490.00,1.907500e-05
3491.00,1.993487e-05
3492.00,2.064531e-05
3493.00,2.137385e-05
3494.00,2.222127e-05
3495.00,2.149606e-05
3496.00,2.157393e-05
3497.00,2.150841e-05
3498.00,2.236946e-05
3499.00,2.126378e-05
3500.00,1.959224e-05
3501.00,1.950428e-05
3502.00,1.961245e-05
3503.00,2.137490e-05
3504.00,2.193932e-05
3505.00,2.139705e-05
3506.00,2.069188e-05
3507.00,2.039873e-05
3508.00,2.365867e-05
3509.00,3.061312e-05
3510.00,3.722177e-05
3511.00,3.597942e-05
3512.00,3.024479e-05
3513.00,2.513791e-05
3514.00,2.316790e-05
3515.00,2.457280e-05
3516.00,2.687184e-05
3517.00,2.954208e-05
3518.00,2.920168e-05
3519.00,2.917979e-05
3520.00,2.851473e-05
3521.00,2.802303e-05
3522.00,2.776818e-05
3523.00,2.687581e-05
3524.00,2.813864e-05
3525.00,2.965979e-05
3526.00,3.090441e-05
3527.00,2.951344e-05
3528.00,2.743096e-05
3529.00,2.708956e-05
3530.00,2.791260e-05
3531.00,2.995647e-05
3532.00,2.841459e-05
3533.00,2.613759e-05
3534.00,2.362713e-05
3535.00,2.274453e-05
3536.00,2.467387e-05
3537.00,2.896595e-05
3538.00,3.816414e-05
3539.00,4.510716e-05
3540.00,4.727467e-05
3541.00,4.141979e-05
3542.00,3.457010e-05
3543.00,3.094113e-05
3544.00,2.883319e-05
3545.00,2.836210e-05
3546.00,2.710246e-05
3547.00,2.716514e-05
3548.00,2.881391e-05
3549.00,3.105568e-05
3550.00,3.099329e-05
3551.00,2.875558e-05
3552.00,2.904053e-05
3553.00,2.956760e-05
3554.00,2.926588e-05
3555.00,2.689717e-05
3556.00,2.469923e-05
3557.00,2.404632e-05
3558.00,2.498554e-05
3559.00,2.801993e-05
3560.00,3.066307e-05
3561.00,2.954205e-05
3562.00,2.465656e-05
3563.00,1.985176e-05
3564.00,1.777186e-05
3565.00,1.797347e-05
3566.00,2.090395e-05
3567.00,2.573799e-05
3568.00,3.016500e-05
3569.00,3.057800e-05
3570.00,2.663077e-05
3571.00,2.389087e-05
3572.00,2.379990e-05
3573.00,2.678068e-05
3574.00,2.930465e-05
3575.00,2.951909e-05
3576.00,2.931880e-05
3577.00,2.946203e-05
3578.00,3.082344e-05
3579.00,3.113894e-05
3580.00,3.175043e-05
3581.00,3.156645e-05
3582.00,3.167197e-05
3583.00,3.117655e-05
3584.00,2.815791e-05
3585.00,2.464550e-05
3586.00,2.220128e-05
3587.00,2.236457e-05
3588.00,2.524618e-05
3589.00,2.899720e-05
3590.00,3.271993e-05
3591.00,3.355363e-05
3592.00,3.151911e-05
3593.00,2.900840e-05
3594.00,2.956755e-05
3595.00,3.279404e-05
3596.00,3.568520e-05
3597.00,3.613358e-05
3598.00,3.315553e-05
3599.00,2.807906e-05
3600.00,2.308476e-05
3601.00,2.067461e-05
3602.00,2.101931e-05
3603.00,2.344418e-05
3604.00,2.541836e-05
3605.00,2.362946e-05
3606.00,2.032704e-05
3607.00,1.785943e-05
3608.00,1.837389e-05
3609.00,2.130803e-05
3610.00,2.489211e-05
3611.00,2.672354e-05
3612.00,2.586715e-05
3613.00,2.496374e-05
3614.00,2.382446e-05
3615.00,2.384852e-05
3616.00,2.424576e-05
3617.00,2.558638e-05
3618.00,2.660894e-05
3619.00,2.685665e-05
3620.00,2.735456e-05
3621.00,2.891989e-05
3622.00,3.212855e-05
3623.00,3.371510e-05
3624.00,3.387422e-05
3625.00,3.403345e-05
3626.00,3.465323e-05
3627.00,3.700379e-05
3628.00,3.790072e-05
3629.00,3.865862e-05
3630.00,3.670681e-05
3631.00,3.243202e-05
3632.00,2.767402e-05
3633.00,2.351159e-05
3634.00,2.204839e-05
3635.00,2.185186e-05
3636.00,2.254570e-05
3637.00,2.263516e-05
3638.00,2.307050e-05
3639.00,2.474617e-05
3640.00,2.681109e-05
3641.00,3.007890e-05
3642.00,3.164237e-05
3643.00,3.092504e-05
3644.00,2.794573e-05
3645.00,2.465988e-05
3646.00,2.316344e-05
3647.00,2.326638e-05
3648.00,2.556753e-05
3649.00,2.764980e-05
3650.00,2.803859e-05
3651.00,2.491813e-05
3652.00,2.117320e-05
3653.00,1.902418e-05
3654.00,1.734040e-05
3655.00,1.761236e-05
3656.00,1.853774e-05
3657.00,2.070690e-05
3658.00,2.232404e-05
3659.00,2.266426e-05
3660.00,2.215553e-05
3661.00,2.095786e-05
3662.00,2.153983e-05
3663.00,2.310504e-05
3664.00,2.592597e-05
3665.00,2.704796e-05
3666.00,2.549355e-05
3667.00,2.335756e-05
3668.00,2.129102e-05
3669.00,2.186025e-05
3670.00,2.384545e-05
3671.00,2.742366e-05
3672.00,2.986687e-05
3673.00,3.079514e-05
3674.00,3.016386e-05
3675.00,2.770332e-05
3676.00,2.729159e-05
3677.00,3.099538e-05
3678.00,3.847746e-05
3679.00,4.349947e-05
3680.00,4.252737e-05
3681.00,3.802789e-05
3682.00,3.346728e-05
3683.00,3.187551e-05
3684.00,3.039731e-05
3685.00,3.023696e-05
3686.00,2.853039e-05
3687.00,2.568329e-05
3688.00,2.336266e-05
3689.00,2.173544e-05
3690.00,2.157258e-05
3691.00,2.200134e-05
3692.00,2.253049e-05
3693.00,2.285374e-05
3694.00,2.442356e-05
3695.00,2.518653e-05
3696.00,2.404058e-05
3697.00,2.260454e-05
3698.00,2.070664e-05
3699.00,1.948893e-05
3700.00,1.812832e-05
3701.00,1.728805e-05
3702.00,1.691152e-05
3703.00,1.643356e-05
3704.00,1.681746e-05
3705.00,1.782488e-05
3706.00,2.099000e-05
3707.00,2.447048e-05
3708.00,2.784314e-05
3709.00,3.080957e-05
3710.00,3.162257e-05
3711.00,3.038153e-05
3712.00,2.609326e-05
3713.00,2.375225e-05
3714.00,2.354231e-05
3715.00,2.591383e-05
3716.00,3.048891e-05
3717.00,3.289818e-05
3718.00,3.241709e-05
3719.00,2.803778e-05
3720.00,2.509733e-05
3721.00,2.328325e-05
3722.00,2.283286e-05
3723.00,2.265683e-05
3724.00,2.279443e-05
3725.00,2.433942e-05
3726.00,2.602663e-05
3727.00,2.703091e-05
3728.00,2.534476e-05
3729.00,2.340214e-05
3730.00,2.310652e-05
3731.00,2.454010e-05
3732.00,2.692694e-05
3733.00,2.685912e-05
3734.00,2.548554e-05
3735.00,2.355831e-05
3736.00,2.377807e-05
3737.00,2.543334e-05
3738.00,2.607591e-05
3739.00,2.589124e-05
3740.00,2.437281e-05
3741.00,2.435442e-05
3742.00,2.564705e-05
3743.00,2.826876e-05
3744.00,3.082282e-05
3745.00,3.150387e-05
3746.00,3.102117e-05
3747.00,2.896710e-05
3748.00,2.842768e-05
3749.00,2.769227e-05
3750.00,2.730063e-05
3751.00,2.702025e-05
3752.00,2.701609e-05
3753.00,2.730295e-05
3754.00,2.643246e-05
3755.00,2.533189e-05
3756.00,2.584468e-05
3757.00,2.904812e-05
3758.00,3.245852e-05
3759.00,3.209370e-05
3760.00,2.865348e-05
3761.00,2.561038e-05
3762.00,2.508661e-05
3763.00,2.482132e-05
3764.00,2.456081e-05
3765.00,2.413310e-05
3766.00,2.446405e-05
3767.00,2.571260e-05
3768.00,2.735759e-05
3769.00,2.931716e-05
3770.00,2.966018e-05
3771.00,2.883554e-05
3772.00,2.798327e-05
3773.00,2.857309e-05
3774.00,3.140483e-05
3775.00,3.443811e-05
3776.00,3.541251e-05
3777.00,3.184209e-05
3778.00,2.794225e-05
3779.00,2.469896e-05
3780.00,2.368298e-05
3781.00,2.407824e-05
3782.00,2.492239e-05
3783.00,2.569079e-05
3784.00,2.464099e-05
3785.00,2.386274e-05
3786.00,2.201981e-05
3787.00,2.015140e-05
3788.00,1.971977e-05
3789.00,2.157543e-05
3790.00,2.441796e-05
3791.00,2.535903e-05
3792.00,2.454374e-05
3793.00,2.362715e-05
3794.00,2.312808e-05
3795.00,2.355922e-05
3796.00,2.512968e-05
3797.00,2.775516e-05
3798.00,2.942875e-05
3799.00,2.844686e-05
3800.00,2.522264e-05
3801.00,2.310419e-05
3802.00,2.249024e-05
3803.00,2.280552e-05
3804.00,2.306538e-05
3805.00,2.238690e-05
3806.00,2.200240e-05
3807.00,2.241119e-05
3808.00,2.370127e-05
3809.00,2.576052e-05
3810.00,2.843753e-05
3811.00,3.053331e-05
3812.00,3.007467e-05
3813.00,2.734745e-05
3814.00,2.408852e-05
3815.00,2.212971e-05
3816.00,2.180879e-05
3817.00,2.291560e-05
3818.00,2.542359e-05
3819.00,2.773880e-05
3820.00,2.929618e-05
3821.00,2.922853e-05
3822.00,2.892259e-05
3823.00,2.986886e-05
3824.00,3.105361e-05
3825.00,3.198179e-05
3826.00,3.248736e-05
3827.00,3.373333e-05
3828.00,3.486779e-05
3829.00,3.426320e-05
3830.00,3.101379e-05
3831.00,2.758800e-05
3832.00,2.717767e-05
3833.00,2.932625e-05
3834.00,3.265711e-05
3835.00,3.278127e-05
3836.00,2.957882e-05
3837.00,2.716748e-05
3838.00,2.681849e-05
3839.00,2.751211e-05
3840.00,2.606566e-05
3841.00,2.383239e-05
3842.00,2.330181e-05
3843.00,2.438106e-05
3844.00,2.634870e-05
3845.00,2.720561e-05
3846.00,2.698630e-05
3847.00,2.545309e-05
3848.00,2.426536e-05
3849.00,2.360088e-05
3850.00,2.332058e-05
3851.00,2.407352e-05
3852.00,2.688272e-05
3853.00,3.260215e-05
3854.00,3.954475e-05
3855.00,4.472996e-05
3856.00,4.307997e-05
3857.00,3.824979e-05
3858.00,3.325997e-05
3859.00,2.843590e-05
3860.00,2.526570e-05
3861.00,2.424987e-05
3862.00,2.512801e-05
3863.00,2.699585e-05
3864.00,2.892324e-05
3865.00,2.992072e-05
3866.00,2.953117e-05
3867.00,2.915748e-05
3868.00,2.880496e-05
3869.00,2.881110e-05
3870.00,2.975234e-05
3871.00,3.074127e-05
3872.00,3.247609e-05
3873.00,3.408740e-05
3874.00,3.584411e-05
3875.00,3.769679e-05
3876.00,3.949288e-05
3877.00,3.980553e-05
3878.00,3.723627e-05
3879.00,3.328776e-05
3880.00,2.910953e-05
3881.00,2.735755e-05
3882.00,2.728848e-05
3883.00,2.827380e-05
3884.00,2.872674e-05
3885.00,2.761093e-05
3886.00,2.593634e-05
3887.00,2.439667e-05
3888.00,2.436978e-05
3889.00,2.544846e-05
3890.00,2.698172e-05
3891.00,2.895843e-05
3892.00,3.008796e-05
3893.00,2.998910e-05
3894.00,2.674564e-05
3895.00,2.308035e-05
3896.00,1.983902e-05
3897.00,1.817131e-05
3898.00,1.809952e-05
3899.00,1.856774e-05
3900.00,1.931134e-05
3901.00,1.919548e-05
3902.00,1.823743e-05
3903.00,1.746977e-05
3904.00,1.844144e-05
3905.00,2.251198e-05
3906.00,2.913069e-05
3907.00,3.672798e-05
3908.00,4.086336e-05
3909.00,4.189641e-05
3910.00,3.837197e-05
3911.00,3.363333e-05
3912.00,3.004147e-05
3913.00,2.685193e-05
3914.00,2.412735e-05
3915.00,2.145293e-05
3916.00,2.111361e-05
3917.00,2.218426e-05
3918.00,2.467114e-05
3919.00,2.736807e-05
3920.00,2.859742e-05
3921.00,3.016488e-05
3922.00,3.038440e-05
3923.00,2.967651e-05
3924.00,2.866630e-05
3925.00,2.912634e-05
3926.00,3.050114e-05
3927.00,3.222788e-05
3928.00,3.284295e-05
3929.00,3.076793e-05
3930.00,2.664136e-05
3931.00,2.199030e-05
3932.00,1.940751e-05
3933.00,2.052467e-05
3934.00,2.482411e-05
3935.00,3.048076e-05
3936.00,3.327916e-05
3937.00,3.225844e-05
3938.00,3.029555e-05
3939.00,2.966003e-05
3940.00,3.009672e-05
3941.00,2.917138e-05
3942.00,2.760144e-05
3943.00,2.652700e-05
3944.00,2.709683e-05
3945.00,2.756528e-05
3946.00,2.626025e-05
3947.00,2.325954e-05
3948.00,1.976417e-05
3949.00,1.736467e-05
3950.00,1.625590e-05
3951.00,1.653100e-05
3952.00,1.761163e-05
3953.00,1.937785e-05
3954.00,2.169854e-05
3955.00,2.318024e-05
3956.00,2.398145e-05
3957.00,2.270995e-05
3958.00,2.079693e-05
3959.00,1.921701e-05
3960.00,1.885046e-05
3961.00,1.984746e-05
3962.00,2.136329e-05
3963.00,2.436664e-05
3964.00,2.704030e-05
3965.00,2.895859e-05
3966.00,2.795207e-05
3967.00,2.537478e-05
3968.00,2.409268e-05
3969.00,2.310928e-05
3970.00,2.297013e-05
3971.00,2.324270e-05
3972.00,2.489152e-05
3973.00,2.796774e-05
3974.00,3.090362e-05
3975.00,3.162077e-05
3976.00,2.936588e-05
3977.00,2.703406e-05
3978.00,2.508326e-05
3979.00,2.377593e-05
3980.00,2.260312e-05
3981.00,2.352747e-05
3982.00,2.691505e-05
3983.00,2.967120e-05
3984.00,3.094944e-05
3985.00,2.876784e-05
3986.00,2.663465e-05
3987.00,2.621951e-05
3988.00,2.911711e-05
3989.00,3.439384e-05
3990.00,3.633450e-05
3991.00,3.642305e-05
3992.00,3.272583e-05
3993.00,2.926378e-05
3994.00,2.709471e-05
3995.00,2.863164e-05
3996.00,3.271138e-05
3997.00,3.402039e-05
3998.00,3.032175e-05
3999.00,2.436643e-05
4000.00,2.090472e-05
4001.00,2.081033e-05
4002.00,2.346691e-05
4003.00,2.866926e-05
4004.00,3.249411e-05
4005.00,3.508763e-05
4006.00,3.457356e-05
4007.00,3.285233e-05
4008.00,3.081698e-05
4009.00,3.003122e-05
4010.00,2.890505e-05
4011.00,2.563655e-05
4012.00,2.261057e-05
4013.00,1.987442e-05
4014.00,1.910855e-05
4015.00,1.933600e-05
4016.00,2.055530e-05
4017.00,2.121169e-05
4018.00,2.039991e-05
4019.00,2.048558e-05
4020.00,2.175367e-05
4021.00,2.531209e-05
4022.00,2.953929e-05
4023.00,3.159363e-05
4024.00,3.101202e-05
4025.00,2.778502e-05
4026.00,2.548101e-05
4027.00,2.384199e-05
4028.00,2.460256e-05
4029.00,2.730367e-05
4030.00,3.072117e-05
4031.00,3.295584e-05
4032.00,3.075650e-05
4033.00,2.690196e-05
4034.00,2.343866e-05
4035.00,2.295950e-05
4036.00,2.522966e-05
4037.00,2.900844e-05
4038.00,3.286980e-05
4039.00,3.555110e-05
4040.00,3.839600e-05
4041.00,3.964697e-05
4042.00,3.936171e-05
4043.00,3.583616e-05
4044.00,3.049661e-05
4045.00,2.497095e-05
4046.00,2.163125e-05
4047.00,2.145883e-05
4048.00,2.281807e-05
4049.00,2.545315e-05
4050.00,2.746889e-05
4051.00,2.843305e-05
4052.00,2.787513e-05
4053.00,2.640050e-05
4054.00,2.640822e-05
4055.00,2.610963e-05
4056.00,2.609123e-05
4057.00,2.574129e-05
4058.00,2.636518e-05
4059.00,2.809324e-05
4060.00,2.940870e-05
4061.00,3.050396e-05
4062.00,3.073204e-05
4063.00,3.157095e-05
4064.00,3.267579e-05
4065.00,3.279104e-05
4066.00,3.268783e-05
4067.00,3.270805e-05
4068.00,3.295424e-05
4069.00,3.165765e-05
4070.00,3.026528e-05
4071.00,2.880410e-05
4072.00,2.634984e-05
4073.00,2.271776e-05
4074.00,1.954246e-05
4075.00,1.813618e-05
4076.00,1.760825e-05
4077.00,1.802705e-05
4078.00,1.973866e-05
4079.00,2.192427e-05
4080.00,2.339482e-05
4081.00,2.323634e-05
4082.00,2.207608e-05
4083.00,2.072174e-05
4084.00,2.014258e-05
4085.00,2.026575e-05
4086.00,2.143927e-05
4087.00,2.279512e-05
4088.00,2.333444e-05
4089.00,2.265907e-05
4090.00,2.067634e-05
4091.00,1.965172e-05
4092.00,1.949975e-05
4093.00,2.018345e-05
4094.00,1.999348e-05
4095.00,1.866327e-05
4096.00,1.726200e-05
4097.00,1.602812e-05
4098.00,1.632866e-05
4099.00,1.797239e-05
4100.00,2.107988e-05
4101.00,2.436002e-05
4102.00,2.735381e-05
4103.00,2.891987e-05
4104.00,2.777088e-05
4105.00,2.675085e-05
4106.00,2.687008e-05
4107.00,2.810150e-05
4108.00,2.916506e-05
4109.00,2.942747e-05
4110.00,2.846786e-05
4111.00,2.651329e-05
4112.00,2.419376e-05
4113.00,2.335295e-05
4114.00,2.461141e-05
4115.00,2.595983e-05
4116.00,2.681742e-05
4117.00,2.756625e-05
4118.00,2.892333e-05
4119.00,3.122450e-05
4120.00,3.514401e-05
4121.00,3.932316e-05
4122.00,3.991130e-05
4123.00,3.763476e-05
4124.00,3.247081e-05
4125.00,2.700412e-05
4126.00,2.363928e-05
4127.00,2.337737e-05
4128.00,2.561884e-05
4129.00,2.602171e-05
4130.00,2.488183e-05
4131.00,2.372221e-05
4132.00,2.424921e-05
4133.00,2.662705e-05
4134.00,2.984955e-05
4135.00,3.350379e-05
4136.00,3.596185e-05
4137.00,3.702633e-05
4138.00,3.529715e-05
4139.00,3.279918e-05
4140.00,3.166642e-05
4141.00,3.145964e-05
4142.00,3.124031e-05
4143.00,2.902922e-05
4144.00,2.645841e-05
4145.00,2.451698e-05
4146.00,2.353624e-05
4147.00,2.291850e-05
4148.00,2.295024e-05
4149.00,2.411936e-05
4150.00,2.608657e-05
4151.00,2.989341e-05
4152.00,3.326098e-05
4153.00,3.442636e-05
4154.00,3.154447e-05
4155.00,2.660375e-05
4156.00,2.308724e-05
4157.00,2.105382e-05
4158.00,2.204390e-05
4159.00,2.374970e-05
4160.00,2.614588e-05
4161.00,2.642205e-05
4162.00,2.359432e-05
4163.00,2.022101e-05
4164.00,1.669451e-05
4165.00,1.531113e-05
4166.00,1.551174e-05
4167.00,1.793028e-05
4168.00,2.207526e-05
4169.00,2.491829e-05
4170.00,2.585592e-05
4171.00,2.317276e-05
4172.00,2.149824e-05
4173.00,2.126169e-05
4174.00,2.301148e-05
4175.00,2.427868e-05
4176.00,2.403658e-05
4177.00,2.456432e-05
4178.00,2.419590e-05
4179.00,2.511385e-05
4180.00,2.500982e-05
4181.00,2.608958e-05
4182.00,2.750097e-05
4183.00,2.792418e-05
4184.00,2.888952e-05
4185.00,2.740741e-05
4186.00,2.648997e-05
4187.00,2.525754e-05
4188.00,2.624603e-05
4189.00,2.829963e-05
4190.00,3.158574e-05
4191.00,3.440215e-05
4192.00,3.392555e-05
4193.00,3.328249e-05
4194.00,3.085149e-05
4195.00,2.890379e-05
4196.00,2.687447e-05
4197.00,2.572237e-05
4198.00,2.634868e-05
4199.00,2.654715e-05
4200.00,2.883566e-05
4201.00,2.888228e-05
4202.00,2.827514e-05
4203.00,2.691015e-05
4204.00,2.668179e-05
4205.00,2.792962e-05
4206.00,2.704348e-05
4207.00,2.646443e-05
4208.00,2.455799e-05
4209.00,2.407251e-05
4210.00,2.428400e-05
4211.00,2.503668e-05
4212.00,2.668695e-05
4213.00,2.622569e-05
4214.00,2.699230e-05
4215.00,2.713539e-05
4216.00,2.857074e-05
4217.00,2.950133e-05
4218.00,3.284818e-05
4219.00,3.942602e-05
4220.00,4.412228e-05
4221.00,4.663666e-05
4222.00,4.179780e-05
4223.00,3.659378e-05
4224.00,3.220495e-05
4225.00,2.958514e-05
4226.00,2.911253e-05
4227.00,2.824415e-05
4228.00,2.922402e-05
4229.00,2.749965e-05
4230.00,2.433168e-05
4231.00,2.003987e-05
4232.00,1.756140e-05
4233.00,1.772887e-05
4234.00,1.852696e-05
4235.00,2.035330e-05
4236.00,2.048738e-05
4237.00,2.066377e-05
4238.00,2.063555e-05
4239.00,2.113010e-05
4240.00,2.213987e-05
4241.00,2.238968e-05
4242.00,2.343863e-05
4243.00,2.327564e-05
4244.00,2.214539e-05
4245.00,2.089222e-05
4246.00,2.124201e-05
4247.00,2.571892e-05
4248.00,3.155714e-05
4249.00,3.619299e-05
4250.00,3.468489e-05
4251.00,3.100865e-05
4252.00,2.704001e-05
4253.00,2.533725e-05
4254.00,2.550424e-05
4255.00,2.463573e-05
4256.00,2.417214e-05
4257.00,2.269392e-05
4258.00,2.164147e-05
4259.00,2.104803e-05
4260.00,2.211443e-05
4261.00,2.538498e-05
4262.00,2.823265e-05
4263.00,3.062148e-05
4264.00,2.868182e-05
4265.00,2.537571e-05
4266.00,2.292355e-05
4267.00,2.166224e-05
4268.00,2.240899e-05
4269.00,2.245134e-05
4270.00,2.245729e-05
4271.00,2.218363e-05
4272.00,2.296376e-05
4273.00,2.357027e-05
4274.00,2.354425e-05
4275.00,2.396542e-05
4276.00,2.311187e-05
4277.00,2.271130e-05
4278.00,2.150839e-05
4279.00,2.145107e-05
4280.00,2.247383e-05
4281.00,2.442563e-05
4282.00,2.715443e-05
4283.00,2.747418e-05
4284.00,2.700011e-05
4285.00,2.454038e-05
4286.00,2.184768e-05
4287.00,1.984746e-05
4288.00,1.940302e-05
4289.00,2.112044e-05
4290.00,2.416218e-05
4291.00,2.908172e-05
4292.00,3.103416e-05
4293.00,3.018453e-05
4294.00,2.662227e-05
4295.00,2.311265e-05
4296.00,2.207388e-05
4297.00,2.278863e-05
4298.00,2.544625e-05
4299.00,2.747625e-05
4300.00,2.854734e-05
4301.00,2.796724e-05
4302.00,2.669778e-05
4303.00,2.643627e-05
4304.00,2.612784e-05
4305.00,2.672075e-05
4306.00,2.579241e-05
4307.00,2.453560e-05
4308.00,2.316891e-05
4309.00,2.238904e-05
4310.00,2.195359e-05
4311.00,2.090953e-05
4312.00,2.075951e-05
4313.00,2.136212e-05
4314.00,2.328429e-05
4315.00,2.460912e-05
4316.00,2.515735e-05
4317.00,2.512931e-05
4318.00,2.488345e-05
4319.00,2.755457e-05
4320.00,3.050329e-05
4321.00,3.230392e-05
4322.00,3.119880e-05
4323.00,2.812914e-05
4324.00,2.634475e-05
4325.00,2.631848e-05
4326.00,2.829965e-05
4327.00,2.997315e-05
4328.00,3.134261e-05
4329.00,3.171213e-05
4330.00,3.139519e-05
4331.00,2.961195e-05
4332.00,2.683308e-05
4333.00,2.583874e-05
4334.00,2.492313e-05
4335.00,2.407943e-05
4336.00,2.294579e-05
4337.00,2.197747e-05
4338.00,2.200605e-05
4339.00,2.208669e-05
4340.00,2.254518e-05
4341.00,2.174491e-05
4342.00,2.083761e-05
4343.00,2.056736e-05
4344.00,2.144052e-05
4345.00,2.423348e-05
4346.00,2.606122e-05
4347.00,2.699270e-05
4348.00,2.578944e-05
4349.00,2.449514e-05
4350.00,2.309415e-05
4351.00,2.121179e-05
4352.00,1.985046e-05
4353.00,1.991879e-05
4354.00,2.283836e-05
4355.00,2.775935e-05
4356.00,3.217918e-05
4357.00,3.219053e-05
4358.00,2.791473e-05
4359.00,2.383538e-05
4360.00,2.142481e-05
4361.00,2.252388e-05
4362.00,2.538005e-05
4363.00,2.824994e-05
4364.00,2.946589e-05
4365.00,2.840287e-05
4366.00,2.767043e-05
4367.00,2.718806e-05
4368.00,2.750301e-05
4369.00,2.770080e-05
4370.00,2.869267e-05
4371.00,2.984976e-05
4372.00,3.041927e-05
4373.00,3.067713e-05
4374.00,2.885625e-05
4375.00,2.661407e-05
4376.00,2.425709e-05
4377.00,2.295552e-05
4378.00,2.306524e-05
4379.00,2.326654e-05
4380.00,2.337768e-05
4381.00,2.354738e-05
4382.00,2.551758e-05
4383.00,2.734113e-05
4384.00,2.769733e-05
4385.00,2.654240e-05
4386.00,2.376674e-05
4387.00,2.298295e-05
4388.00,2.375838e-05
4389.00,2.746019e-05
4390.00,3.102943e-05
4391.00,3.171578e-05
4392.00,2.984917e-05
4393.00,2.644216e-05
4394.00,2.572446e-05
4395.00,2.606268e-05
4396.00,2.919937e-05
4397.00,3.175940e-05
4398.00,3.270067e-05
4399.00,3.148510e-05
4400.00,2.782608e-05
4401.00,2.609606e-05
4402.00,2.490536e-05
4403.00,2.620405e-05
4404.00,2.763064e-05
4405.00,2.903298e-05
4406.00,2.913189e-05
4407.00,2.739287e-05
4408.00,2.609353e-05
4409.00,2.463148e-05
4410.00,2.496858e-05
4411.00,2.601933e-05
4412.00,2.669741e-05
4413.00,2.582573e-05
4414.00,2.347628e-05
4415.00,2.226906e-05
4416.00,2.219846e-05
4417.00,2.570047e-05
4418.00,2.995927e-05
4419.00,3.286299e-05
4420.00,3.343731e-05
4421.00,3.101387e-05
4422.00,3.014826e-05
4423.00,2.966632e-05
4424.00,2.974235e-05
4425.00,2.736908e-05
4426.00,2.454723e-05
4427.00,2.299728e-05
4428.00,2.297147e-05
4429.00,2.439437e-05
4430.00,2.572380e-05
4431.00,2.784845e-05
4432.00,2.941869e-05
4433.00,2.951286e-05
4434.00,2.774630e-05
4435.00,2.615643e-05
4436.00,2.604280e-05
4437.00,2.677600e-05
4438.00,2.874371e-05
4439.00,2.910640e-05
4440.00,2.909415e-05
4441.00,2.719792e-05
4442.00,2.486542e-05
4443.00,2.395878e-05
4444.00,2.428243e-05
4445.00,2.621600e-05
4446.00,2.703859e-05
4447.00,2.641372e-05
4448.00,2.516658e-05
4449.00,2.432256e-05
4450.00,2.483503e-05
4451.00,2.531522e-05
4452.00,2.533552e-05
4453.00,2.492258e-05
4454.00,2.487352e-05
4455.00,2.469338e-05
4456.00,2.433902e-05
4457.00,2.368708e-05
4458.00,2.273407e-05
4459.00,2.222208e-05
4460.00,2.146513e-05
4461.00,2.061710e-05
4462.00,1.981623e-05
4463.00,1.966859e-05
4464.00,2.050282e-05
4465.00,2.195919e-05
4466.00,2.350483e-05
4467.00,2.308658e-05
4468.00,2.167458e-05
4469.00,1.983565e-05
4470.00,1.897990e-05
4471.00,2.013904e-05
4472.00,2.253381e-05
4473.00,2.492747e-05
4474.00,2.504947e-05
4475.00,2.410661e-05
4476.00,2.284503e-05
4477.00,2.216699e-05
4478.00,2.192183e-05
4479.00,2.115583e-05
4480.00,2.079535e-05
4481.00,2.022216e-05
4482.00,2.095336e-05
4483.00,2.272811e-05
4484.00,2.529216e-05
4485.00,2.690664e-05
4486.00,2.627133e-05
4487.00,2.500167e-05
4488.00,2.288321e-05
4489.00,2.195714e-05
4490.00,2.091392e-05
4491.00,2.070719e-05
4492.00,2.147549e-05
4493.00,2.385964e-05
4494.00,2.875073e-05
4495.00,3.293180e-05
4496.00,3.446668e-05
4497.00,3.088961e-05
4498.00,2.657347e-05
4499.00,2.350135e-05
4500.00,2.183698e-05
4501.00,2.190439e-05
4502.00,2.301626e-05
4503.00,2.581259e-05
4504.00,2.808142e-05
4505.00,2.936505e-05
4506.00,2.811251e-05
4507.00,2.552297e-05
4508.00,2.380774e-05
4509.00,2.231788e-05
4510.00,2.215142e-05
4511.00,2.191547e-05
4512.00,2.270134e-05
4513.00,2.461053e-05
4514.00,2.839074e-05
4515.00,3.383488e-05
4516.00,3.820204e-05
4517.00,4.039816e-05
4518.00,3.810185e-05
4519.00,3.424788e-05
4520.00,2.833333e-05
4521.00,2.344815e-05
4522.00,2.109218e-05
4523.00,1.989141e-05
4524.00,1.949504e-05
4525.00,1.908200e-05
4526.00,1.930145e-05
4527.00,2.027228e-05
4528.00,2.098517e-05
4529.00,2.066748e-05
4530.00,2.020295e-05
4531.00,2.044057e-05
4532.00,2.081594e-05
4533.00,2.136527e-05
4534.00,2.185037e-05
4535.00,2.264856e-05
4536.00,2.422966e-05
4537.00,2.541816e-05
4538.00,2.554064e-05
4539.00,2.450358e-05
4540.00,2.331648e-05
4541.00,2.244646e-05
4542.00,2.213112e-05
4543.00,2.234835e-05
4544.00,2.219913e-05
4545.00,2.219163e-05
4546.00,2.215569e-05
4547.00,2.241216e-05
4548.00,2.303672e-05
4549.00,2.425657e-05
4550.00,2.548711e-05
4551.00,2.671360e-05
4552.00,2.743099e-05
4553.00,2.778425e-05
4554.00,2.735518e-05
4555.00,2.678501e-05
4556.00,2.693332e-05
4557.00,2.879502e-05
4558.00,3.191717e-05
4559.00,3.367569e-05
4560.00,3.286456e-05
4561.00,3.051508e-05
4562.00,2.908038e-05
4563.00,2.969043e-05
4564.00,3.161947e-05
4565.00,3.445123e-05
4566.00,3.618342e-05
4567.00,3.507885e-05
4568.00,3.165003e-05
4569.00,2.858624e-05
4570.00,2.760313e-05
4571.00,2.766028e-05
4572.00,2.705240e-05
4573.00,2.596533e-05
4574.00,2.507212e-05
4575.00,2.519550e-05
4576.00,2.736503e-05
4577.00,3.086979e-05
4578.00,3.441464e-05
4579.00,3.582336e-05
4580.00,3.432130e-05
4581.00,3.126427e-05
4582.00,2.803623e-05
4583.00,2.514901e-05
4584.00,2.233402e-05
4585.00,2.003053e-05
4586.00,1.905353e-05
4587.00,1.932493e-05
4588.00,2.104058e-05
4589.00,2.317975e-05
4590.00,2.572682e-05
4591.00,2.833789e-05
4592.00,2.851180e-05
4593.00,2.637736e-05
4594.00,2.387707e-05
4595.00,2.255781e-05
4596.00,2.171553e-05
4597.00,2.137383e-05
4598.00,2.269824e-05
4599.00,2.485491e-05
4600.00,2.740503e-05
4601.00,2.935494e-05
4602.00,2.944748e-05
4603.00,2.687657e-05
4604.00,2.321337e-05
4605.00,2.008844e-05
4606.00,1.835173e-05
4607.00,1.853532e-05
4608.00,2.020702e-05
4609.00,2.308058e-05
4610.00,2.549691e-05
4611.00,2.716914e-05
4612.00,2.871447e-05
4613.00,2.997961e-05
4614.00,3.024516e-05
4615.00,2.928794e-05
4616.00,2.831578e-05
4617.00,2.638022e-05
4618.00,2.568528e-05
4619.00,2.513123e-05
4620.00,2.459870e-05
4621.00,2.405341e-05
4622.00,2.279115e-05
4623.00,2.137232e-05
4624.00,1.990401e-05
4625.00,1.970235e-05
4626.00,2.040480e-05
4627.00,2.170074e-05
4628.00,2.358113e-05
4629.00,2.566217e-05
4630.00,2.778473e-05
4631.00,2.836701e-05
4632.00,2.813310e-05
4633.00,2.790375e-05
4634.00,2.772441e-05
4635.00,2.608136e-05
4636.00,2.318540e-05
4637.00,2.023087e-05
4638.00,1.834472e-05
4639.00,1.802800e-05
4640.00,1.822232e-05
4641.00,1.934521e-05
4642.00,2.083804e-05
4643.00,2.364795e-05
4644.00,2.741392e-05
4645.00,3.110870e-05
4646.00,3.484442e-05
4647.00,3.637688e-05
4648.00,3.609090e-05
4649.00,3.244927e-05
4650.00,2.905058e-05
4651.00,2.698196e-05
4652.00,2.679187e-05
4653.00,2.818539e-05
4654.00,2.939522e-05
4655.00,2.963768e-05
4656.00,2.716936e-05
4657.00,2.369850e-05
4658.00,1.998654e-05
4659.00,1.761920e-05
4660.00,1.765061e-05
4661.00,1.934104e-05
4662.00,2.275750e-05
4663.00,2.606784e-05
4664.00,2.803509e-05
4665.00,2.778587e-05
4666.00,2.506582e-05
4667.00,2.283581e-05
4668.00,2.113557e-05
4669.00,2.132431e-05
4670.00,2.187215e-05
4671.00,2.250639e-05
4672.00,2.273956e-05
4673.00,2.166475e-05
4674.00,2.075822e-05
4675.00,1.956104e-05
4676.00,1.915865e-05
4677.00,1.895918e-05
4678.00,2.008041e-05
4679.00,2.200395e-05
4680.00,2.314451e-05
4681.00,2.335779e-05
4682.00,2.115293e-05
4683.00,1.990718e-05
4684.00,1.933811e-05
4685.00,2.042472e-05
4686.00,2.126323e-05
4687.00,2.118104e-05
4688.00,2.163995e-05
4689.00,2.110027e-05
4690.00,2.148240e-05
4691.00,2.218371e-05
4692.00,2.371229e-05
4693.00,2.516216e-05
4694.00,2.552105e-05
4695.00,2.583790e-05
4696.00,2.362083e-05
4697.00,2.225729e-05
4698.00,2.098981e-05
4699.00,2.082800e-05
4700.00,2.207653e-05
4701.00,2.395483e-05
4702.00,2.720431e-05
4703.00,2.940624e-05
4704.00,3.272867e-05
4705.00,3.287957e-05
4706.00,3.040769e-05
4707.00,2.564019e-05
4708.00,2.104690e-05
4709.00,1.873485e-05
4710.00,1.793967e-05
4711.00,2.029805e-05
4712.00,2.254322e-05
4713.00,2.417482e-05
4714.00,2.458444e-05
4715.00,2.430261e-05
4716.00,2.566599e-05
4717.00,2.651074e-05
4718.00,2.686471e-05
4719.00,2.477098e-05
4720.00,2.191904e-05
4721.00,1.984086e-05
4722.00,1.966885e-05
4723.00,2.050679e-05
4724.00,2.101961e-05
4725.00,2.185113e-05
4726.00,2.184951e-05
4727.00,2.268913e-05
4728.00,2.366961e-05
4729.00,2.512033e-05
4730.00,2.862915e-05
4731.00,3.094192e-05
4732.00,3.324767e-05
4733.00,3.377726e-05
4734.00,3.382189e-05
4735.00,3.334224e-05
4736.00,3.180377e-05
4737.00,3.115746e-05
4738.00,2.932854e-05
4739.00,2.852457e-05
4740.00,2.713903e-05
4741.00,2.488942e-05
4742.00,2.270316e-05
4743.00,2.099411e-05
4744.00,2.146872e-05
4745.00,2.226302e-05
4746.00,2.300586e-05
4747.00,2.262524e-05
4748.00,2.159947e-05
4749.00,2.038990e-05
4750.00,1.938812e-05
4751.00,1.966235e-05
4752.00,1.972951e-05
4753.00,2.024054e-05
4754.00,2.034502e-05
4755.00,1.977571e-05
4756.00,1.927619e-05
4757.00,1.915876e-05
4758.00,2.103131e-05
4759.00,2.304012e-05
4760.00,2.547654e-05
4761.00,2.680863e-05
4762.00,2.709309e-05
4763.00,2.801090e-05
4764.00,2.819216e-05
4765.00,2.859182e-05
4766.00,2.638061e-05
4767.00,2.418392e-05
4768.00,2.270042e-05
4769.00,2.201023e-05
4770.00,2.268242e-05
4771.00,2.269957e-05
4772.00,2.291421e-05
4773.00,2.245772e-05
4774.00,2.259749e-05
4775.00,2.282316e-05
4776.00,2.279975e-05
4777.00,2.355200e-05
4778.00,2.362722e-05
4779.00,2.475189e-05
4780.00,2.437552e-05
4781.00,2.392234e-05
4782.00,2.401976e-05
4783.00,2.497890e-05
4784.00,2.742615e-05
4785.00,2.846111e-05
4786.00,2.817807e-05
4787.00,2.592326e-05
4788.00,2.461011e-05
4789.00,2.405957e-05
4790.00,2.436612e-05
4791.00,2.598056e-05
4792.00,2.566252e-05
4793.00,2.529968e-05
4794.00,2.380550e-05
4795.00,2.318096e-05
4796.00,2.395475e-05
4797.00,2.540045e-05
4798.00,2.802510e-05
4799.00,2.908790e-05
4800.00,3.076201e-05
4801.00,3.209074e-05
4802.00,3.235647e-05
4803.00,3.220158e-05
4804.00,3.030141e-05
4805.00,2.774279e-05
4806.00,2.478150e-05
4807.00,2.320589e-05
4808.00,2.201553e-05
4809.00,2.225965e-05
4810.00,2.347557e-05
4811.00,2.551947e-05
4812.00,2.807880e-05
4813.00,2.752511e-05
4814.00,2.634398e-05
4815.00,2.496732e-05
4816.00,2.448126e-05
4817.00,2.470101e-05
4818.00,2.514927e-05
4819.00,2.556879e-05
4820.00,2.507522e-05
4821.00,2.445798e-05
4822.00,2.277162e-05
4823.00,2.144708e-05
4824.00,2.110733e-05
4825.00,2.136794e-05
4826.00,2.260918e-05
4827.00,2.317380e-05
4828.00,2.367278e-05
4829.00,2.328180e-05
4830.00,2.321123e-05
4831.00,2.348010e-05
4832.00,2.363803e-05
4833.00,2.401226e-05
4834.00,2.404819e-05
4835.00,2.472007e-05
4836.00,2.552956e-05
4837.00,2.642138e-05
4838.00,2.727880e-05
4839.00,2.808550e-05
4840.00,2.827298e-05
4841.00,2.634540e-05
4842.00,2.355748e-05
4843.00,2.114903e-05
4844.00,2.038349e-05
4845.00,2.091798e-05
4846.00,2.208678e-05
4847.00,2.345383e-05
4848.00,2.376670e-05
4849.00,2.427796e-05
4850.00,2.442970e-05
4851.00,2.508722e-05
4852.00,2.486344e-05
4853.00,2.391408e-05
4854.00,2.372634e-05
4855.00,2.396733e-05
4856.00,2.556878e-05
4857.00,2.599938e-05
4858.00,2.494608e-05
4859.00,2.313213e-05
4860.00,2.191686e-05
4861.00,2.161422e-05
4862.00,2.133917e-05
4863.00,2.111240e-05
4864.00,2.069480e-05
4865.00,2.099488e-05
4866.00,2.239028e-05
4867.00,2.431073e-05
4868.00,2.565011e-05
4869.00,2.422175e-05
4870.00,2.156403e-05
4871.00,1.960604e-05
4872.00,2.002568e-05
4873.00,2.268491e-05
4874.00,2.656454e-05
4875.00,2.977365e-05
4876.00,2.957081e-05
4877.00,2.708008e-05
4878.00,2.417560e-05
4879.00,2.178142e-05
4880.00,2.083958e-05
4881.00,2.107640e-05
4882.00,2.264637e-05
4883.00,2.492556e-05
4884.00,2.699039e-05
4885.00,2.743425e-05
4886.00,2.645190e-05
4887.00,2.531492e-05
4888.00,2.467504e-05
4889.00,2.462775e-05
4890.00,2.458501e-05
4891.00,2.416746e-05
4892.00,2.424159e-05
4893.00,2.449837e-05
4894.00,2.456851e-05
4895.00,2.425689e-05
4896.00,2.312685e-05
4897.00,2.250941e-05
4898.00,2.351599e-05
4899.00,2.557301e-05
4900.00,2.811868e-05
4901.00,2.913893e-05
4902.00,2.806457e-05
4903.00,2.478412e-05
4904.00,2.135538e-05
4905.00,2.007795e-05
4906.00,2.049911e-05
4907.00,2.219791e-05
4908.00,2.361616e-05
4909.00,2.397679e-05
4910.00,2.371468e-05
4911.00,2.370556e-05
4912.00,2.459078e-05
4913.00,2.564428e-05
4914.00,2.673366e-05
4915.00,2.754424e-05
4916.00,2.895120e-05
4917.00,2.924949e-05
4918.00,2.792067e-05
4919.00,2.579591e-05
4920.00,2.401848e-05
4921.00,2.424266e-05
4922.00,2.642474e-05
4923.00,2.975257e-05
4924.00,3.145857e-05
4925.00,3.107397e-05
4926.00,2.972539e-05
4927.00,2.892224e-05
4928.00,2.891512e-05
4929.00,3.033760e-05
4930.00,3.097632e-05
4931.00,2.961401e-05
4932.00,2.645913e-05
4933.00,2.357419e-05
4934.00,2.164603e-05
4935.00,2.090093e-05
4936.00,2.127539e-05
4937.00,2.239467e-05
4938.00,2.366709e-05
4939.00,2.451043e-05
4940.00,2.549058e-05
4941.00,2.556043e-05
4942.00,2.544754e-05
4943.00,2.523717e-05
4944.00,2.511260e-05
4945.00,2.490347e-05
4946.00,2.428035e-05
4947.00,2.486166e-05
4948.00,2.519027e-05
4949.00,2.540872e-05
4950.00,2.521546e-05
4951.00,2.459193e-05
4952.00,2.327186e-05
4953.00,2.169313e-05
4954.00,2.135218e-05
4955.00,2.224431e-05
4956.00,2.441530e-05
4957.00,2.644924e-05
4958.00,2.694569e-05
4959.00,2.565763e-05
4960.00,2.323563e-05
4961.00,2.123604e-05
4962.00,1.947487e-05
4963.00,1.845871e-05
4964.00,1.793545e-05
4965.00,1.826332e-05
4966.00,1.985265e-05
4967.00,2.112830e-05
4968.00,2.248360e-05
4969.00,2.281985e-05
4970.00,2.273767e-05
4971.00,2.247896e-05
4972.00,2.147549e-05
4973.00,1.985763e-05
4974.00,1.818617e-05
4975.00,1.781033e-05
4976.00,1.793680e-05
4977.00,1.812840e-05
4978.00,1.774837e-05
4979.00,1.705335e-05
4980.00,1.724211e-05
4981.00,1.801355e-05
4982.00,1.974761e-05
4983.00,2.138401e-05
4984.00,2.229465e-05
4985.00,2.277888e-05
4986.00,2.269742e-05
4987.00,2.349510e-05
4988.00,2.379810e-05
4989.00,2.407816e-05
4990.00,2.341511e-05
4991.00,2.188470e-05
4992.00,2.026827e-05
4993.00,2.003676e-05
4994.00,2.154809e-05
4995.00,2.316215e-05
4996.00,2.512011e-05
4997.00,2.602046e-05
4998.00,2.728515e-05
4999.00,2.774539e-05
5000.00,2.673878e-05
5001.00,2.420736e-05
5002.00,2.135003e-05
5003.00,2.038515e-05
5004.00,2.134102e-05
5005.00,2.375975e-05
5006.00,2.506644e-05
5007.00,2.472777e-05
5008.00,2.379659e-05
5009.00,2.309885e-05
5010.00,2.416411e-05
5011.00,2.535474e-05
5012.00,2.617503e-05
5013.00,2.601346e-05
5014.00,2.517939e-05
5015.00,2.427803e-05
5016.00,2.232605e-05
5017.00,2.149074e-05
5018.00,2.141847e-05
5019.00,2.221920e-05
5020.00,2.294111e-05
5021.00,2.284891e-05
5022.00,2.233966e-05
5023.00,2.192063e-05
5024.00,2.274244e-05
5025.00,2.488451e-05
5026.00,2.840755e-05
5027.00,3.248524e-05
5028.00,3.549098e-05
5029.00,3.585536e-05
5030.00,3.152910e-05
5031.00,2.607820e-05
5032.00,2.118884e-05
5033.00,1.867357e-05
5034.00,1.777338e-05
5035.00,1.833837e-05
5036.00,1.963934e-05
5037.00,2.072626e-05
5038.00,2.190929e-05
5039.00,2.231131e-05
5040.00,2.310678e-05
5041.00,2.418369e-05
5042.00,2.551155e-05
5043.00,2.729997e-05
5044.00,2.724209e-05
5045.00,2.681181e-05
5046.00,2.541998e-05
5047.00,2.484834e-05
5048.00,2.421863e-05
5049.00,2.388700e-05
5050.00,2.308767e-05
5051.00,2.236780e-05
5052.00,2.264577e-05
5053.00,2.215159e-05
5054.00,2.165715e-05
5055.00,2.092363e-05
5056.00,2.058799e-05
5057.00,2.057523e-05
5058.00,2.060430e-05
5059.00,2.057102e-05
5060.00,2.014762e-05
5061.00,2.019443e-05
5062.00,1.962121e-05
5063.00,1.934468e-05
5064.00,1.940068e-05
5065.00,1.966609e-05
5066.00,2.100072e-05
5067.00,2.285806e-05
5068.00,2.563319e-05
5069.00,2.857395e-05
5070.00,2.937616e-05
5071.00,2.729585e-05
5072.00,2.389510e-05
5073.00,2.182903e-05
5074.00,2.151385e-05
5075.00,2.342099e-05
5076.00,2.607067e-05
5077.00,2.854498e-05
5078.00,2.991518e-05
5079.00,2.983210e-05
5080.00,2.946477e-05
5081.00,2.769828e-05
5082.00,2.567627e-05
5083.00,2.385552e-05
5084.00,2.254888e-05
5085.00,2.213282e-05
5086.00,2.245032e-05
5087.00,2.382562e-05
5088.00,2.522555e-05
5089.00,2.728492e-05
5090.00,2.888484e-05
5091.00,2.998893e-05
5092.00,3.005292e-05
5093.00,2.831107e-05
5094.00,2.581654e-05
5095.00,2.308300e-05
5096.00,2.179644e-05
5097.00,2.225507e-05
5098.00,2.351511e-05
5099.00,2.453382e-05
5100.00,2.408488e-05
5101.00,2.298522e-05
5102.00,2.211193e-05
5103.00,2.186167e-05
5104.00,2.171627e-05
5105.00,2.176257e-05
5106.00,2.195678e-05
5107.00,2.174231e-05
5108.00,2.165550e-05
5109.00,2.193857e-05
5110.00,2.216399e-05
5111.00,2.298325e-05
5112.00,2.429376e-05
5113.00,2.536977e-05
5114.00,2.491651e-05
5115.00,2.239136e-05
5116.00,2.016246e-05
5117.00,1.926927e-05
5118.00,2.052316e-05
5119.00,2.333416e-05
5120.00,2.604107e-05
5121.00,2.686577e-05
5122.00,2.563846e-05
5123.00,2.399526e-05
5124.00,2.323716e-05
5125.00,2.317719e-05
5126.00,2.368487e-05
5127.00,2.391715e-05
5128.00,2.345793e-05
5129.00,2.332302e-05
5130.00,2.343815e-05
5131.00,2.430743e-05
5132.00,2.552922e-05
5133.00,2.723745e-05
5134.00,2.864712e-05
5135.00,2.951049e-05
5136.00,2.913221e-05
5137.00,2.724495e-05
5138.00,2.484795e-05
5139.00,2.328691e-05
5140.00,2.344504e-05
5141.00,2.446130e-05
5142.00,2.562428e-05
5143.00,2.693061e-05
5144.00,2.808818e-05
5145.00,2.900458e-05
5146.00,2.924058e-05
5147.00,2.927535e-05
5148.00,2.824465e-05
5149.00,2.707773e-05
5150.00,2.605061e-05
5151.00,2.440264e-05
5152.00,2.289767e-05
5153.00,2.197159e-05
5154.00,2.154750e-05
5155.00,2.200452e-05
5156.00,2.377891e-05
5157.00,2.673657e-05
5158.00,2.889284e-05
5159.00,2.956294e-05
5160.00,2.777415e-05
5161.00,2.513811e-05
5162.00,2.374699e-05
5163.00,2.414977e-05
5164.00,2.547824e-05
5165.00,2.728192e-05
5166.00,2.943972e-05
5167.00,3.102645e-05
5168.00,3.154565e-05
5169.00,3.092060e-05
5170.00,2.972986e-05
5171.00,2.886693e-05
5172.00,2.939049e-05
5173.00,3.116332e-05
5174.00,3.260193e-05
5175.00,3.298767e-05
5176.00,3.089518e-05
5177.00,2.814502e-05
5178.00,2.514273e-05
5179.00,2.241401e-05
5180.00,2.115160e-05
5181.00,2.020894e-05
5182.00,1.983377e-05
5183.00,1.959637e-05
5184.00,1.971717e-05
5185.00,2.034204e-05
5186.00,2.065456e-05
5187.00,2.148405e-05
5188.00,2.227572e-05
5189.00,2.280101e-05
5190.00,2.276058e-05
5191.00,2.290332e-05
5192.00,2.238799e-05
5193.00,2.151446e-05
5194.00,2.207687e-05
5195.00,2.382812e-05
5196.00,2.573928e-05
5197.00,2.608260e-05
5198.00,2.538922e-05
5199.00,2.490886e-05
5200.00,2.433759e-05
5201.00,2.485524e-05
5202.00,2.524453e-05
5203.00,2.549151e-05
5204.00,2.546773e-05
5205.00,2.475951e-05
5206.00,2.316291e-05
5207.00,2.104946e-05
5208.00,2.038482e-05
5209.00,2.023714e-05
5210.00,2.033583e-05
5211.00,2.107005e-05
5212.00,2.256639e-05
5213.00,2.464786e-05
5214.00,2.578577e-05
5215.00,2.626103e-05
5216.00,2.448768e-05
5217.00,2.223702e-05
5218.00,2.014116e-05
5219.00,1.958689e-05
5220.00,2.061433e-05
5221.00,2.238518e-05
5222.00,2.484058e-05
5223.00,2.565374e-05
5224.00,2.582949e-05
5225.00,2.518010e-05
5226.00,2.508538e-05
5227.00,2.546793e-05
5228.00,2.532983e-05
5229.00,2.519255e-05
5230.00,2.445473e-05
5231.00,2.434825e-05
5232.00,2.540863e-05
5233.00,2.707982e-05
5234.00,2.800730e-05
5235.00,2.662285e-05
5236.00,2.459948e-05
5237.00,2.306695e-05
5238.00,2.291280e-05
5239.00,2.425362e-05
5240.00,2.716116e-05
5241.00,3.025570e-05
5242.00,3.253873e-05
5243.00,3.361594e-05
5244.00,3.275336e-05
5245.00,3.076831e-05
5246.00,2.907775e-05
5247.00,2.854819e-05
5248.00,2.798925e-05
5249.00,2.676819e-05
5250.00,2.576755e-05
5251.00,2.463269e-05
5252.00,2.374743e-05
5253.00,2.301533e-05
5254.00,2.283237e-05
5255.00,2.317048e-05
5256.00,2.410593e-05
5257.00,2.477643e-05
5258.00,2.391450e-05
5259.00,2.246712e-05
5260.00,2.155068e-05
5261.00,2.159975e-05
5262.00,2.250856e-05
5263.00,2.294869e-05
5264.00,2.203334e-05
5265.00,2.027636e-05
5266.00,1.900623e-05
5267.00,1.915918e-05
5268.00,2.148219e-05
5269.00,2.525768e-05
5270.00,2.877037e-05
5271.00,3.044888e-05
5272.00,3.006933e-05
5273.00,2.889583e-05
5274.00,2.750275e-05
5275.00,2.634397e-05
5276.00,2.455105e-05
5277.00,2.210845e-05
5278.00,2.032748e-05
5279.00,1.980953e-05
5280.00,2.082866e-05
5281.00,2.236978e-05
5282.00,2.366146e-05
5283.00,2.418333e-05
5284.00,2.405545e-05
5285.00,2.310458e-05
5286.00,2.280268e-05
5287.00,2.320612e-05
5288.00,2.479127e-05
5289.00,2.655876e-05
5290.00,2.752762e-05
5291.00,2.744649e-05
5292.00,2.590689e-05
5293.00,2.485751e-05
5294.00,2.491096e-05
5295.00,2.550278e-05
5296.00,2.609023e-05
5297.00,2.595120e-05
5298.00,2.547015e-05
5299.00,2.443974e-05
5300.00,2.367699e-05
5301.00,2.309873e-05
5302.00,2.306337e-05
5303.00,2.323173e-05
5304.00,2.298747e-05
5305.00,2.320058e-05
5306.00,2.360562e-05
5307.00,2.406167e-05
5308.00,2.438210e-05
5309.00,2.491209e-05
5310.00,2.614139e-05
5311.00,2.764005e-05
5312.00,2.890620e-05
5313.00,2.879219e-05
5314.00,2.714157e-05
5315.00,2.418780e-05
5316.00,2.129750e-05
5317.00,1.933068e-05
5318.00,1.842998e-05
5319.00,1.843588e-05
5320.00,1.835804e-05
5321.00,1.892890e-05
5322.00,2.068898e-05
5323.00,2.329727e-05
5324.00,2.592487e-05
5325.00,2.703728e-05
5326.00,2.660159e-05
5327.00,2.458248e-05
5328.00,2.239976e-05
5329.00,2.106522e-05
5330.00,2.099863e-05
5331.00,2.161074e-05
5332.00,2.222744e-05
5333.00,2.249824e-05
5334.00,2.220617e-05
5335.00,2.179150e-05
5336.00,2.237940e-05
5337.00,2.334387e-05
5338.00,2.431376e-05
5339.00,2.453026e-05
5340.00,2.404012e-05
5341.00,2.324413e-05
5342.00,2.214852e-05
5343.00,2.162902e-05
5344.00,2.135077e-05
5345.00,2.139246e-05
5346.00,2.219912e-05
5347.00,2.358323e-05
5348.00,2.581827e-05
5349.00,2.771160e-05
5350.00,2.819445e-05
5351.00,2.681675e-05
5352.00,2.348257e-05
5353.00,1.972601e-05
5354.00,1.719882e-05
5355.00,1.656185e-05
5356.00,1.688172e-05
5357.00,1.803303e-05
5358.00,1.935958e-05
5359.00,2.046912e-05
5360.00,2.165550e-05
5361.00,2.253713e-05
5362.00,2.332363e-05
5363.00,2.386577e-05
5364.00,2.414435e-05
5365.00,2.429223e-05
5366.00,2.409001e-05
5367.00,2.437055e-05
5368.00,2.422756e-05
5369.00,2.416255e-05
5370.00,2.332189e-05
5371.00,2.289130e-05
5372.00,2.380424e-05
5373.00,2.541879e-05
5374.00,2.701056e-05
5375.00,2.753859e-05
5376.00,2.714874e-05
5377.00,2.661430e-05
5378.00,2.662611e-05
5379.00,2.615867e-05
5380.00,2.451877e-05
5381.00,2.223692e-05
5382.00,2.029438e-05
5383.00,2.031069e-05
5384.00,2.229048e-05
5385.00,2.461800e-05
5386.00,2.550587e-05
5387.00,2.328973e-05
5388.00,2.041269e-05
5389.00,1.784180e-05
5390.00,1.681858e-05
5391.00,1.724367e-05
5392.00,1.934034e-05
5393.00,2.315895e-05
5394.00,2.731265e-05
5395.00,2.993411e-05
5396.00,3.013759e-05
5397.00,2.822302e-05
5398.00,2.637885e-05
5399.00,2.606350e-05
5400.00,2.749776e-05
5401.00,2.819088e-05
5402.00,2.927601e-05
5403.00,2.886297e-05
5404.00,2.832948e-05
5405.00,2.725739e-05
5406.00,2.618660e-05
5407.00,2.624829e-05
5408.00,2.851749e-05
5409.00,3.375950e-05
5410.00,4.035843e-05
5411.00,4.537804e-05
5412.00,4.489114e-05
5413.00,3.988808e-05
5414.00,3.437023e-05
5415.00,3.002914e-05
5416.00,2.790073e-05
5417.00,2.657329e-05
5418.00,2.624766e-05
5419.00,2.488991e-05
5420.00,2.315343e-05
5421.00,2.217450e-05
5422.00,2.249656e-05
5423.00,2.481724e-05
5424.00,2.631274e-05
5425.00,2.712705e-05
5426.00,2.755481e-05
5427.00,2.865114e-05
5428.00,3.021745e-05
5429.00,3.084088e-05
5430.00,3.090387e-05
5431.00,2.994123e-05
5432.00,3.059479e-05
5433.00,3.147329e-05
5434.00,3.284274e-05
5435.00,3.257172e-05
5436.00,3.129382e-05
5437.00,3.030093e-05
5438.00,3.008374e-05
5439.00,3.120588e-05
5440.00,3.204127e-05
5441.00,3.232560e-05
5442.00,3.125559e-05
5443.00,2.846612e-05
5444.00,2.589194e-05
5445.00,2.294116e-05
5446.00,2.119149e-05
5447.00,2.022364e-05
5448.00,1.997988e-05
5449.00,2.088650e-05
5450.00,2.233843e-05
5451.00,2.488191e-05
5452.00,2.674107e-05
5453.00,2.803420e-05
5454.00,2.786814e-05
5455.00,2.689490e-05
5456.00,2.592704e-05
5457.00,2.468003e-05
5458.00,2.412998e-05
5459.00,2.318839e-05
5460.00,2.247022e-05
5461.00,2.131715e-05
5462.00,2.074004e-05
5463.00,2.098532e-05
5464.00,2.191206e-05
5465.00,2.448221e-05
5466.00,2.784063e-05
5467.00,3.152684e-05
5468.00,3.280808e-05
5469.00,3.153239e-05
5470.00,2.895511e-05
5471.00,2.670368e-05
5472.00,2.569012e-05
5473.00,2.426157e-05
5474.00,2.312000e-05
5475.00,2.134168e-05
5476.00,1.985755e-05
5477.00,1.944536e-05
5478.00,1.959165e-05
5479.00,2.054059e-05
5480.00,2.137174e-05
5481.00,2.251153e-05
5482.00,2.369862e-05
5483.00,2.420849e-05
5484.00,2.436282e-05
5485.00,2.359631e-05
5486.00,2.270954e-05
5487.00,2.172891e-05
5488.00,2.087164e-05
5489.00,2.044245e-05
5490.00,2.115568e-05
5491.00,2.309249e-05
5492.00,2.549727e-05
5493.00,2.788692e-05
5494.00,2.939943e-05
5495.00,3.018933e-05
5496.00,2.890814e-05
5497.00,2.734192e-05
5498.00,2.646562e-05
5499.00,2.662730e-05
5500.00,2.778716e-05
5501.00,2.910790e-05
5502.00,2.895524e-05
5503.00,2.785153e-05
5504.00,2.767677e-05
5505.00,2.929171e-05
5506.00,3.275988e-05
5507.00,3.661904e-05
5508.00,3.918850e-05
5509.00,4.289962e-05
5510.00,4.475277e-05
5511.00,4.271024e-05
5512.00,3.832817e-05
5513.00,3.357562e-05
5514.00,3.103934e-05
5515.00,3.041418e-05
5516.00,3.041706e-05
5517.00,2.917355e-05
5518.00,2.721593e-05
5519.00,2.539951e-05
5520.00,2.438487e-05
5521.00,2.500261e-05
5522.00,2.578775e-05
5523.00,2.589845e-05
5524.00,2.600509e-05
5525.00,2.639197e-05
5526.00,2.705082e-05
5527.00,2.722224e-05
5528.00,2.661433e-05
5529.00,2.566018e-05
5530.00,2.482792e-05
5531.00,2.385064e-05
5532.00,2.288915e-05
5533.00,2.215915e-05
5534.00,2.227482e-05
5535.00,2.318783e-05
5536.00,2.492069e-05
5537.00,2.715326e-05
5538.00,2.869084e-05
5539.00,3.055737e-05
5540.00,3.159120e-05
5541.00,3.062431e-05
5542.00,2.793677e-05
5543.00,2.482481e-05
5544.00,2.283436e-05
5545.00,2.219639e-05
5546.00,2.288064e-05
5547.00,2.386139e-05
5548.00,2.507854e-05
5549.00,2.558719e-05
5550.00,2.584893e-05
5551.00,2.637167e-05
5552.00,2.715792e-05
5553.00,2.827732e-05
5554.00,2.853277e-05
5555.00,2.842332e-05
5556.00,2.735062e-05
5557.00,2.667245e-05
5558.00,2.688030e-05
5559.00,2.804329e-05
5560.00,2.977994e-05
5561.00,3.059183e-05
5562.00,3.096993e-05
5563.00,3.061191e-05
5564.00,2.988341e-05
5565.00,2.798710e-05
5566.00,2.543656e-05
5567.00,2.331457e-05
5568.00,2.183208e-05
5569.00,2.208471e-05
5570.00,2.253601e-05
5571.00,2.313477e-05
5572.00,2.229927e-05
5573.00,2.057864e-05
5574.00,1.871147e-05
5575.00,1.709999e-05
5576.00,1.714798e-05
5577.00,1.845345e-05
5578.00,2.167824e-05
5579.00,2.630542e-05
5580.00,3.036283e-05
5581.00,3.271544e-05
5582.00,3.043758e-05
5583.00,2.728386e-05
5584.00,2.412198e-05
5585.00,2.314467e-05
5586.00,2.459630e-05
5587.00,2.742967e-05
5588.00,3.159961e-05
5589.00,3.351485e-05
5590.00,3.418114e-05
5591.00,3.218596e-05
5592.00,2.959426e-05
5593.00,2.740562e-05
5594.00,2.589050e-05
5595.00,2.570905e-05
5596.00,2.506269e-05
5597.00,2.541032e-05
5598.00,2.537755e-05
5599.00,2.621579e-05
5600.00,2.774433e-05
5601.00,2.971752e-05
5602.00,3.233519e-05
5603.00,3.366346e-05
5604.00,3.404901e-05
5605.00,3.215144e-05
5606.00,3.026805e-05
5607.00,2.937201e-05
5608.00,2.770176e-05
5609.00,2.632158e-05
5610.00,2.465494e-05
5611.00,2.294741e-05
5612.00,2.127080e-05
5613.00,2.101298e-05
5614.00,2.166783e-05
5615.00,2.277368e-05
5616.00,2.395507e-05
5617.00,2.393644e-05
5618.00,2.395662e-05
5619.00,2.386201e-05
5620.00,2.488040e-05
5621.00,2.675384e-05
5622.00,2.877631e-05
5623.00,3.078365e-05
5624.00,3.039334e-05
5625.00,2.884642e-05
5626.00,2.625902e-05
5627.00,2.444516e-05
5628.00,2.452466e-05
5629.00,2.673969e-05
5630.00,3.008889e-05
5631.00,3.165907e-05
5632.00,3.015567e-05
5633.00,2.638269e-05
5634.00,2.363850e-05
5635.00,2.205217e-05
5636.00,2.191513e-05
5637.00,2.285816e-05
5638.00,2.348474e-05
5639.00,2.394405e-05
5640.00,2.387960e-05
5641.00,2.420717e-05
5642.00,2.425585e-05
5643.00,2.424065e-05
5644.00,2.489952e-05
5645.00,2.552726e-05
5646.00,2.623206e-05
5647.00,2.657910e-05
5648.00,2.562502e-05
5649.00,2.309191e-05
5650.00,2.052491e-05
5651.00,1.897392e-05
5652.00,1.844766e-05
5653.00,1.902214e-05
5654.00,2.002122e-05
5655.00,2.181606e-05
5656.00,2.342155e-05
5657.00,2.471379e-05
5658.00,2.570042e-05
5659.00,2.538930e-05
5660.00,2.505015e-05
5661.00,2.439561e-05
5662.00,2.396719e-05
5663.00,2.357394e-05
5664.00,2.241393e-05
5665.00,2.130660e-05
5666.00,2.048710e-05
5667.00,2.078976e-05
5668.00,2.276752e-05
5669.00,2.566341e-05
5670.00,2.760373e-05
5671.00,2.805183e-05
5672.00,2.744772e-05
5673.00,2.679976e-05
5674.00,2.704217e-05
5675.00,2.811299e-05
5676.00,2.982902e-05
5677.00,3.114888e-05
5678.00,3.244746e-05
5679.00,3.295373e-05
5680.00,3.301328e-05
5681.00,3.228777e-05
5682.00,3.170254e-05
5683.00,3.121981e-05
5684.00,3.026182e-05
5685.00,2.832177e-05
5686.00,2.640810e-05
5687.00,2.527456e-05
5688.00,2.479862e-05
5689.00,2.484224e-05
5690.00,2.516131e-05
5691.00,2.450886e-05
5692.00,2.315211e-05
5693.00,2.213228e-05
5694.00,2.189378e-05
5695.00,2.264160e-05
5696.00,2.497047e-05
5697.00,2.802141e-05
5698.00,3.044673e-05
5699.00,3.186432e-05
5700.00,3.139980e-05
5701.00,3.083718e-05
5702.00,2.935651e-05
5703.00,2.728077e-05
5704.00,2.637636e-05
5705.00,2.647995e-05
5706.00,2.708520e-05
5707.00,2.847893e-05
5708.00,2.875387e-05
5709.00,2.794486e-05
5710.00,2.620383e-05
5711.00,2.466631e-05
5712.00,2.398446e-05
5713.00,2.361288e-05
5714.00,2.410193e-05
5715.00,2.479086e-05
5716.00,2.491205e-05
5717.00,2.454317e-05
5718.00,2.422970e-05
5719.00,2.434078e-05
5720.00,2.514750e-05
5721.00,2.599332e-05
5722.00,2.687459e-05
5723.00,2.839606e-05
5724.00,3.057131e-05
5725.00,3.146868e-05
5726.00,3.085639e-05
5727.00,2.829510e-05
5728.00,2.556280e-05
5729.00,2.385300e-05
5730.00,2.361736e-05
5731.00,2.505392e-05
5732.00,2.748499e-05
5733.00,2.931152e-05
5734.00,2.952489e-05
5735.00,2.853108e-05
5736.00,2.677182e-05
5737.00,2.527693e-05
5738.00,2.469296e-05
5739.00,2.511555e-05
5740.00,2.593773e-05
5741.00,2.683261e-05
5742.00,2.770174e-05
5743.00,2.895104e-05
5744.00,3.008582e-05
5745.00,3.182695e-05
5746.00,3.278425e-05
5747.00,3.323571e-05
5748.00,3.319553e-05
5749.00,3.379250e-05
5750.00,3.452240e-05
5751.00,3.445738e-05
5752.00,3.392318e-05
5753.00,3.274527e-05
5754.00,3.216196e-05
5755.00,3.133394e-05
5756.00,3.017491e-05
5757.00,2.912364e-05
5758.00,2.852594e-05
5759.00,2.915519e-05
5760.00,3.019869e-05
5761.00,3.176562e-05
5762.00,3.298691e-05
5763.00,3.362701e-05
5764.00,3.318471e-05
5765.00,3.193914e-05
5766.00,3.069172e-05
5767.00,3.002665e-05
5768.00,2.966323e-05
5769.00,2.914913e-05
5770.00,2.810543e-05
5771.00,2.650885e-05
5772.00,2.474640e-05
5773.00,2.368089e-05
5774.00,2.306539e-05
5775.00,2.344942e-05
5776.00,2.355945e-05
5777.00,2.449006e-05
5778.00,2.603719e-05
5779.00,2.714613e-05
5780.00,2.832073e-05
5781.00,2.920315e-05
5782.00,2.994423e-05
5783.00,3.035780e-05
5784.00,3.114505e-05
5785.00,3.141835e-05
5786.00,3.040928e-05
5787.00,2.961162e-05
5788.00,2.908119e-05
5789.00,2.872501e-05
5790.00,2.869273e-05
5791.00,2.865445e-05
5792.00,2.858276e-05
5793.00,2.743922e-05
5794.00,2.604635e-05
5795.00,2.521086e-05
5796.00,2.540387e-05
5797.00,2.636933e-05
5798.00,2.856329e-05
5799.00,2.958500e-05
5800.00,3.009057e-05
5801.00,3.008646e-05
5802.00,2.930799e-05
5803.00,2.997735e-05
5804.00,3.075951e-05
5805.00,3.191243e-05
5806.00,3.227123e-05
5807.00,3.187784e-05
5808.00,3.179022e-05
5809.00,3.025179e-05
5810.00,2.868306e-05
5811.00,2.666246e-05
5812.00,2.525255e-05
5813.00,2.481049e-05
5814.00,2.515687e-05
5815.00,2.635446e-05
5816.00,2.745401e-05
5817.00,2.849215e-05
5818.00,2.891868e-05
5819.00,2.872549e-05
5820.00,2.766415e-05
5821.00,2.704670e-05
5822.00,2.751035e-05
5823.00,2.903368e-05
5824.00,3.084256e-05
5825.00,3.244590e-05
5826.00,3.255462e-05
5827.00,3.063912e-05
5828.00,2.836825e-05
5829.00,2.551817e-05
5830.00,2.328733e-05
5831.00,2.139908e-05
5832.00,2.043969e-05
5833.00,2.074971e-05
5834.00,2.166480e-05
5835.00,2.311530e-05
5836.00,2.449375e-05
5837.00,2.575548e-05
5838.00,2.628515e-05
5839.00,2.590675e-05
5840.00,2.457238e-05
5841.00,2.335316e-05
5842.00,2.250889e-05
5843.00,2.202650e-05
5844.00,2.210828e-05
5845.00,2.236766e-05
5846.00,2.239540e-05
5847.00,2.222246e-05
5848.00,2.225480e-05
5849.00,2.368181e-05
5850.00,2.620377e-05
5851.00,2.872577e-05
5852.00,2.960099e-05
5853.00,2.873866e-05
5854.00,2.655364e-05
5855.00,2.485128e-05
5856.00,2.409818e-05
5857.00,2.412295e-05
5858.00,2.473280e-05
5859.00,2.487581e-05
5860.00,2.481411e-05
5861.00,2.401570e-05
5862.00,2.264769e-05
5863.00,2.110051e-05
5864.00,1.940700e-05
5865.00,1.843145e-05
5866.00,1.818157e-05
5867.00,1.890072e-05
5868.00,2.029450e-05
5869.00,2.237138e-05
5870.00,2.486464e-05
5871.00,2.740065e-05
5872.00,2.995787e-05
5873.00,3.033718e-05
5874.00,2.933184e-05
5875.00,2.701773e-05
5876.00,2.444123e-05
5877.00,2.243932e-05
5878.00,2.158405e-05
5879.00,2.175436e-05
5880.00,2.199718e-05
5881.00,2.265026e-05
5882.00,2.277515e-05
5883.00,2.399049e-05
5884.00,2.581490e-05
5885.00,2.813827e-05
5886.00,2.992564e-05
5887.00,3.051574e-05
5888.00,3.037190e-05
5889.00,2.939785e-05
5890.00,2.849347e-05
5891.00,2.710348e-05
5892.00,2.506017e-05
5893.00,2.323947e-05
5894.00,2.256169e-05
5895.00,2.397468e-05
5896.00,2.573421e-05
5897.00,2.708345e-05
5898.00,2.652996e-05
5899.00,2.453202e-05
5900.00,2.314646e-05
5901.00,2.273612e-05
5902.00,2.360669e-05
5903.00,2.476407e-05
5904.00,2.664879e-05
5905.00,2.838189e-05
5906.00,2.936624e-05
5907.00,3.071160e-05
5908.00,3.255850e-05
5909.00,3.696169e-05
5910.00,4.201628e-05
5911.00,4.759509e-05
5912.00,4.918974e-05
5913.00,4.597748e-05
5914.00,4.227354e-05
5915.00,3.789625e-05
5916.00,3.578460e-05
5917.00,3.482159e-05
5918.00,3.753366e-05
5919.00,4.445624e-05
5920.00,5.467475e-05
5921.00,6.696305e-05
5922.00,7.187687e-05
5923.00,6.728363e-05
5924.00,5.488077e-05
5925.00,4.497838e-05
5926.00,3.848546e-05
5927.00,3.351802e-05
5928.00,3.001802e-05
5929.00,2.591634e-05
5930.00,2.219249e-05
5931.00,1.931444e-05
5932.00,1.854541e-05
5933.00,2.005944e-05
5934.00,2.316413e-05
5935.00,2.686017e-05
5936.00,2.833494e-05
5937.00,2.836144e-05
5938.00,2.694907e-05
5939.00,2.544039e-05
5940.00,2.410033e-05
5941.00,2.319616e-05
5942.00,2.305385e-05
5943.00,2.313518e-05
5944.00,2.445247e-05
5945.00,2.578251e-05
5946.00,2.771045e-05
5947.00,2.927915e-05
5948.00,3.016835e-05
5949.00,3.137999e-05
5950.00,3.138999e-05
5951.00,3.105079e-05
5952.00,3.008937e-05
5953.00,2.908047e-05
5954.00,2.785271e-05
5955.00,2.703585e-05
5956.00,2.685763e-05
5957.00,2.738147e-05
5958.00,2.880119e-05
5959.00,2.944919e-05
5960.00,2.937950e-05
5961.00,2.907591e-05
5962.00,2.906170e-05
5963.00,2.936173e-05
5964.00,2.887869e-05
5965.00,2.867296e-05
5966.00,2.753348e-05
5967.00,2.617816e-05
5968.00,2.515037e-05
5969.00,2.397818e-05
5970.00,2.317337e-05
5971.00,2.204487e-05
5972.00,2.127643e-05
5973.00,2.019969e-05
5974.00,2.014103e-05
5975.00,2.142896e-05
5976.00,2.444580e-05
5977.00,2.948779e-05
5978.00,3.354307e-05
5979.00,3.534689e-05
5980.00,3.300812e-05
5981.00,2.964541e-05
5982.00,2.711156e-05
5983.00,2.528638e-05
5984.00,2.476546e-05
5985.00,2.344576e-05
5986.00,2.209218e-05
5987.00,2.108213e-05
5988.00,2.204479e-05
5989.00,2.390679e-05
5990.00,2.646896e-05
5991.00,2.931844e-05
5992.00,3.053367e-05
5993.00,3.048392e-05
5994.00,2.979872e-05
5995.00,2.909333e-05
5996.00,2.790831e-05
5997.00,2.670320e-05
5998.00,2.582992e-05
5999.00,2.473000e-05
6000.00,2.477102e-05
6001.00,2.488126e-05
6002.00,2.587077e-05
6003.00,2.697563e-05
6004.00,2.836910e-05
6005.00,2.965527e-05
6006.00,3.045085e-05
6007.00,3.192808e-05
6008.00,3.342752e-05
6009.00,3.451712e-05
6010.00,3.523851e-05
6011.00,3.501771e-05
6012.00,3.432834e-05
6013.00,3.288125e-05
6014.00,3.244179e-05
6015.00,3.343412e-05
6016.00,3.692984e-05
6017.00,4.197891e-05
6018.00,4.886505e-05
6019.00,5.681711e-05
6020.00,6.438840e-05
6021.00,7.066192e-05
6022.00,6.854953e-05
6023.00,6.147245e-05
6024.00,5.227422e-05
6025.00,4.533917e-05
6026.00,4.051460e-05
6027.00,3.660982e-05
6028.00,3.289909e-05
6029.00,2.988459e-05
6030.00,2.818557e-05
6031.00,2.729475e-05
6032.00,2.787539e-05
6033.00,2.808717e-05
6034.00,2.787301e-05
6035.00,2.743775e-05
6036.00,2.687261e-05
6037.00,2.716003e-05
6038.00,2.742621e-05
6039.00,2.766556e-05
6040.00,2.744699e-05
6041.00,2.698464e-05
6042.00,2.661573e-05
6043.00,2.578796e-05
6044.00,2.549547e-05
6045.00,2.519502e-05
6046.00,2.514232e-05
6047.00,2.505268e-05
6048.00,2.474558e-05
6049.00,2.433986e-05
6050.00,2.357631e-05
6051.00,2.277586e-05
6052.00,2.212014e-05
6053.00,2.154276e-05
6054.00,2.112286e-05
6055.00,2.149440e-05
6056.00,2.290068e-05
6057.00,2.481196e-05
6058.00,2.681494e-05
6059.00,2.785482e-05
6060.00,2.771830e-05
6061.00,2.645434e-05
6062.00,2.555090e-05
6063.00,2.543465e-05
6064.00,2.641208e-05
6065.00,2.780049e-05
6066.00,2.874540e-05
6067.00,2.891225e-05
6068.00,2.853510e-05
6069.00,2.909412e-05
6070.00,3.054577e-05
6071.00,3.190857e-05
6072.00,3.264951e-05
6073.00,3.237970e-05
6074.00,3.198032e-05
6075.00,3.039063e-05
6076.00,2.850210e-05
6077.00,2.560056e-05
6078.00,2.275396e-05
6079.00,2.106732e-05
6080.00,2.055738e-05
6081.00,2.190228e-05
6082.00,2.264116e-05
6083.00,2.312736e-05
6084.00,2.254779e-05
6085.00,2.113488e-05
6086.00,1.975225e-05
6087.00,1.922540e-05
6088.00,1.960805e-05
6089.00,2.008808e-05
6090.00,2.200161e-05
6091.00,2.374397e-05
6092.00,2.554333e-05
6093.00,2.648340e-05
6094.00,2.689265e-05
6095.00,2.699806e-05
6096.00,2.641700e-05
6097.00,2.604573e-05
6098.00,2.606657e-05
6099.00,2.755658e-05
6100.00,2.913403e-05
6101.00,3.023650e-05
6102.00,3.016590e-05
6103.00,2.833150e-05
6104.00,2.635820e-05
6105.00,2.384691e-05
6106.00,2.267611e-05
6107.00,2.245806e-05
6108.00,2.274156e-05
6109.00,2.381388e-05
6110.00,2.494339e-05
6111.00,2.695018e-05
6112.00,2.921174e-05
6113.00,3.160978e-05
6114.00,3.323808e-05
6115.00,3.374796e-05
6116.00,3.441779e-05
6117.00,3.481478e-05
6118.00,3.633861e-05
6119.00,3.756200e-05
6120.00,3.784081e-05
6121.00,3.562401e-05
6122.00,3.102620e-05
6123.00,2.711900e-05
6124.00,2.432257e-05
6125.00,2.379255e-05
6126.00,2.415987e-05
6127.00,2.476832e-05
6128.00,2.499930e-05
6129.00,2.440590e-05
6130.00,2.390060e-05
6131.00,2.350886e-05
6132.00,2.423229e-05
6133.00,2.524516e-05
6134.00,2.594439e-05
6135.00,2.600911e-05
6136.00,2.568133e-05
6137.00,2.544708e-05
6138.00,2.578467e-05
6139.00,2.722237e-05
6140.00,2.906992e-05
6141.00,3.089413e-05
6142.00,3.097048e-05
6143.00,2.885238e-05
6144.00,2.594158e-05
6145.00,2.328052e-05
6146.00,2.181418e-05
6147.00,2.138065e-05
6148.00,2.175966e-05
6149.00,2.234582e-05
6150.00,2.313689e-05
6151.00,2.393141e-05
6152.00,2.449677e-05
6153.00,2.502619e-05
6154.00,2.542039e-05
6155.00,2.563814e-05
6156.00,2.544668e-05
6157.00,2.549454e-05
6158.00,2.537547e-05
6159.00,2.473717e-05
6160.00,2.338409e-05
6161.00,2.200635e-05
6162.00,2.132087e-05
6163.00,2.133225e-05
6164.00,2.254385e-05
6165.00,2.396410e-05
6166.00,2.522629e-05
6167.00,2.592577e-05
6168.00,2.663587e-05
6169.00,2.744514e-05
6170.00,2.790581e-05
6171.00,2.781321e-05
6172.00,2.723535e-05
6173.00,2.671625e-05
6174.00,2.573480e-05
6175.00,2.470749e-05
6176.00,2.321498e-05
6177.00,2.212950e-05
6178.00,2.176477e-05
6179.00,2.220774e-05
6180.00,2.342537e-05
6181.00,2.473079e-05
6182.00,2.543779e-05
6183.00,2.611165e-05
6184.00,2.614073e-05
6185.00,2.576269e-05
6186.00,2.499531e-05
6187.00,2.444245e-05
6188.00,2.425316e-05
6189.00,2.523436e-05
6190.00,2.767318e-05
6191.00,3.051485e-05
6192.00,3.308786e-05
6193.00,3.481089e-05
6194.00,3.540317e-05
6195.00,3.429737e-05
6196.00,3.235264e-05
6197.00,2.996533e-05
6198.00,2.759144e-05
6199.00,2.623881e-05
6200.00,2.483694e-05
6201.00,2.448853e-05
6202.00,2.389579e-05
6203.00,2.396913e-05
6204.00,2.501994e-05
6205.00,2.641183e-05
6206.00,2.851897e-05
6207.00,3.102273e-05
6208.00,3.317368e-05
6209.00,3.448152e-05
6210.00,3.504719e-05
6211.00,3.456897e-05
6212.00,3.249555e-05
6213.00,2.954932e-05
6214.00,2.667843e-05
6215.00,2.508074e-05
6216.00,2.454111e-05
6217.00,2.583587e-05
6218.00,2.822575e-05
6219.00,2.998344e-05
6220.00,3.030652e-05
6221.00,2.913312e-05
6222.00,2.730343e-05
6223.00,2.574271e-05
6224.00,2.520297e-05
6225.00,2.562028e-05
6226.00,2.598940e-05
6227.00,2.600742e-05
6228.00,2.531966e-05
6229.00,2.496243e-05
6230.00,2.514315e-05
6231.00,2.567923e-05
6232.00,2.692132e-05
6233.00,2.867497e-05
6234.00,3.099048e-05
6235.00,3.313758e-05
6236.00,3.480932e-05
6237.00,3.396494e-05
6238.00,3.125303e-05
6239.00,2.813747e-05
6240.00,2.531224e-05
6241.00,2.432187e-05
6242.00,2.479416e-05
6243.00,2.653596e-05
6244.00,2.839138e-05
6245.00,2.908148e-05
6246.00,2.891744e-05
6247.00,2.748797e-05
6248.00,2.619907e-05
6249.00,2.532431e-05
6250.00,2.610929e-05
6251.00,2.846039e-05
6252.00,3.211210e-05
6253.00,3.541499e-05
6254.00,3.654262e-05
6255.00,3.618117e-05
6256.00,3.506338e-05
6257.00,3.513573e-05
6258.00,3.624544e-05
6259.00,3.847296e-05
6260.00,4.089616e-05
6261.00,4.162794e-05
6262.00,3.973238e-05
6263.00,3.612695e-05
6264.00,3.339189e-05
6265.00,3.194904e-05
6266.00,3.155142e-05
6267.00,3.099650e-05
6268.00,2.939458e-05
6269.00,2.851556e-05
6270.00,2.834509e-05
6271.00,2.970031e-05
6272.00,3.225286e-05
6273.00,3.540400e-05
6274.00,3.772408e-05
6275.00,3.735484e-05
6276.00,3.594382e-05
6277.00,3.331527e-05
6278.00,3.185141e-05
6279.00,3.202363e-05
6280.00,3.327327e-05
6281.00,3.405445e-05
6282.00,3.301728e-05
6283.00,3.106300e-05
6284.00,2.791360e-05
6285.00,2.607981e-05
6286.00,2.577364e-05
6287.00,2.625594e-05
6288.00,2.740010e-05
6289.00,2.832483e-05
6290.00,2.931111e-05
6291.00,2.945381e-05
6292.00,2.994298e-05
6293.00,3.032720e-05
6294.00,2.979733e-05
6295.00,2.879812e-05
6296.00,2.678140e-05
6297.00,2.565361e-05
6298.00,2.483280e-05
6299.00,2.540091e-05
6300.00,2.667605e-05
6301.00,2.780615e-05
6302.00,2.842410e-05
6303.00,2.825712e-05
6304.00,2.750884e-05
6305.00,2.609143e-05
6306.00,2.579971e-05
6307.00,2.594969e-05
6308.00,2.661572e-05
6309.00,2.794132e-05
6310.00,2.822632e-05
6311.00,2.809668e-05
6312.00,2.655254e-05
6313.00,2.601080e-05
6314.00,2.629988e-05
6315.00,2.752636e-05
6316.00,2.907250e-05
6317.00,2.982696e-05
6318.00,3.077023e-05
6319.00,3.044458e-05
6320.00,2.929711e-05
6321.00,2.799500e-05
6322.00,2.635312e-05
6323.00,2.506285e-05
6324.00,2.479814e-05
6325.00,2.595831e-05
6326.00,2.744134e-05
6327.00,2.952138e-05
6328.00,3.166926e-05
6329.00,3.258411e-05
6330.00,3.226998e-05
6331.00,3.048660e-05
6332.00,2.900126e-05
6333.00,2.806550e-05
6334.00,2.873795e-05
6335.00,3.041769e-05
6336.00,3.142190e-05
6337.00,3.169532e-05
6338.00,3.001272e-05
6339.00,2.737548e-05
6340.00,2.508716e-05
6341.00,2.330607e-05
6342.00,2.253744e-05
6343.00,2.239506e-05
6344.00,2.298979e-05
6345.00,2.365093e-05
6346.00,2.496845e-05
6347.00,2.658486e-05
6348.00,2.845074e-05
6349.00,2.948777e-05
6350.00,2.923379e-05
6351.00,2.787803e-05
6352.00,2.576468e-05
6353.00,2.421831e-05
6354.00,2.382291e-05
6355.00,2.403619e-05
6356.00,2.395683e-05
6357.00,2.326171e-05
6358.00,2.209705e-05
6359.00,2.093859e-05
6360.00,2.099594e-05
6361.00,2.181422e-05
6362.00,2.275900e-05
6363.00,2.293295e-05
6364.00,2.208701e-05
6365.00,2.113206e-05
6366.00,2.042537e-05
6367.00,2.070129e-05
6368.00,2.202798e-05
6369.00,2.359323e-05
6370.00,2.511950e-05
6371.00,2.583468e-05
6372.00,2.517390e-05
6373.00,2.400339e-05
6374.00,2.252100e-05
6375.00,2.141714e-05
6376.00,2.079391e-05
6377.00,2.078378e-05
6378.00,2.127648e-05
6379.00,2.256341e-05
6380.00,2.421946e-05
6381.00,2.616418e-05
6382.00,2.815285e-05
6383.00,2.997009e-05
6384.00,3.115210e-05
6385.00,3.174328e-05
6386.00,3.056589e-05
6387.00,2.808548e-05
6388.00,2.567717e-05
6389.00,2.431633e-05
6390.00,2.478548e-05
6391.00,2.699981e-05
6392.00,2.940746e-05
6393.00,3.080473e-05
6394.00,3.052425e-05
6395.00,3.032286e-05
6396.00,3.052052e-05
6397.00,3.126190e-05
6398.00,3.226137e-05
6399.00,3.178568e-05
6400.00,3.074369e-05
6401.00,2.896656e-05
6402.00,2.690439e-05
6403.00,2.479474e-05
6404.00,2.290969e-05
6405.00,2.169747e-05
6406.00,2.161602e-05
6407.00,2.244590e-05
6408.00,2.311677e-05
6409.00,2.344463e-05
6410.00,2.367640e-05
6411.00,2.395870e-05
6412.00,2.502045e-05
6413.00,2.656086e-05
6414.00,2.823209e-05
6415.00,2.997221e-05
6416.00,3.136423e-05
6417.00,3.335963e-05
6418.00,3.549164e-05
6419.00,3.949097e-05
6420.00,4.513912e-05
6421.00,5.031170e-05
6422.00,5.199506e-05
6423.00,4.794795e-05
6424.00,4.105218e-05
6425.00,3.524213e-05
6426.00,3.141052e-05
6427.00,2.919876e-05
6428.00,2.898544e-05
6429.00,3.072837e-05
6430.00,3.465983e-05
6431.00,4.102409e-05
6432.00,4.756005e-05
6433.00,5.081192e-05
6434.00,4.935580e-05
6435.00,4.391626e-05
6436.00,3.786374e-05
6437.00,3.384412e-05
6438.00,3.063933e-05
6439.00,2.738473e-05
6440.00,2.395593e-05
6441.00,2.079069e-05
6442.00,1.849808e-05
6443.00,1.800705e-05
6444.00,1.944625e-05
6445.00,2.201474e-05
6446.00,2.526608e-05
6447.00,2.730333e-05
6448.00,2.749224e-05
6449.00,2.629733e-05
6450.00,2.426052e-05
6451.00,2.267640e-05
6452.00,2.195393e-05
6453.00,2.175304e-05
6454.00,2.180988e-05
6455.00,2.192359e-05
6456.00,2.228217e-05
6457.00,2.293825e-05
6458.00,2.452789e-05
6459.00,2.645001e-05
6460.00,2.806363e-05
6461.00,2.834069e-05
6462.00,2.747049e-05
6463.00,2.608539e-05
6464.00,2.517273e-05
6465.00,2.492981e-05
6466.00,2.537476e-05
6467.00,2.670216e-05
6468.00,2.852470e-05
6469.00,3.060184e-05
6470.00,3.219828e-05
6471.00,3.234639e-05
6472.00,3.210998e-05
6473.00,3.098057e-05
6474.00,2.978109e-05
6475.00,2.822771e-05
6476.00,2.683828e-05
6477.00,2.509096e-05
6478.00,2.345011e-05
6479.00,2.288991e-05
6480.00,2.279061e-05
6481.00,2.300438e-05
6482.00,2.277052e-05
6483.00,2.218829e-05
6484.00,2.150846e-05
6485.00,2.155755e-05
6486.00,2.320129e-05
6487.00,2.608127e-05
6488.00,2.869682e-05
6489.00,2.963536e-05
6490.00,2.788797e-05
6491.00,2.487920e-05
6492.00,2.204551e-05
6493.00,2.057211e-05
6494.00,2.004023e-05
6495.00,2.027958e-05
6496.00,2.041943e-05
6497.00,2.037975e-05
6498.00,2.112000e-05
6499.00,2.233371e-05
6500.00,2.473144e-05
6501.00,2.671480e-05
6502.00,2.832165e-05
6503.00,2.959120e-05
6504.00,3.064742e-05
6505.00,3.133398e-05
6506.00,3.188846e-05
6507.00,3.211800e-05
6508.00,3.102452e-05
6509.00,2.902095e-05
6510.00,2.718306e-05
6511.00,2.582208e-05
6512.00,2.535443e-05
6513.00,2.607354e-05
6514.00,2.743480e-05
6515.00,2.832799e-05
6516.00,2.906315e-05
6517.00,2.900861e-05
6518.00,2.903189e-05
6519.00,3.002986e-05
6520.00,3.171245e-05
6521.00,3.432177e-05
6522.00,3.568277e-05
6523.00,3.549043e-05
6524.00,3.370350e-05
6525.00,3.171523e-05
6526.00,3.080288e-05
6527.00,3.067343e-05
6528.00,3.127062e-05
6529.00,3.230445e-05
6530.00,3.442915e-05
6531.00,3.730434e-05
6532.00,4.062568e-05
6533.00,4.201335e-05
6534.00,4.137906e-05
6535.00,3.907882e-05
6536.00,3.585281e-05
6537.00,3.311532e-05
6538.00,3.002670e-05
6539.00,2.823238e-05
6540.00,2.712568e-05
6541.00,2.721538e-05
6542.00,2.796087e-05
6543.00,2.816491e-05
6544.00,2.770468e-05
6545.00,2.686575e-05
6546.00,2.662365e-05
6547.00,2.718608e-05
6548.00,2.834432e-05
6549.00,2.952375e-05
6550.00,2.937791e-05
6551.00,2.813144e-05
6552.00,2.628447e-05
6553.00,2.498785e-05
6554.00,2.428524e-05
6555.00,2.375640e-05
6556.00,2.345635e-05
6557.00,2.298931e-05
6558.00,2.249195e-05
6559.00,2.173703e-05
6560.00,2.108208e-05
6561.00,2.072443e-05
6562.00,2.001581e-05
6563.00,1.959918e-05
6564.00,1.922462e-05
6565.00,1.928655e-05
6566.00,2.011086e-05
6567.00,2.156609e-05
6568.00,2.347757e-05
6569.00,2.498703e-05
6570.00,2.587852e-05
6571.00,2.523727e-05
6572.00,2.344437e-05
6573.00,2.120441e-05
6574.00,1.984193e-05
6575.00,1.945980e-05
6576.00,1.977893e-05
6577.00,2.052153e-05
6578.00,2.147762e-05
6579.00,2.249276e-05
6580.00,2.422509e-05
6581.00,2.647865e-05
6582.00,2.850538e-05
6583.00,2.989171e-05
6584.00,3.082922e-05
6585.00,3.102961e-05
6586.00,3.024216e-05
6587.00,2.815280e-05
6588.00,2.562222e-05
6589.00,2.253038e-05
6590.00,2.026386e-05
6591.00,1.900676e-05
6592.00,1.891096e-05
6593.00,1.886076e-05
6594.00,1.865182e-05
6595.00,1.809197e-05
6596.00,1.732038e-05
6597.00,1.683645e-05
6598.00,1.686841e-05
6599.00,1.770563e-05
6600.00,1.877209e-05
6601.00,2.035826e-05
6602.00,2.252631e-05
6603.00,2.471387e-05
6604.00,2.696205e-05
6605.00,2.789526e-05
6606.00,2.829168e-05
6607.00,2.800452e-05
6608.00,2.817770e-05
6609.00,2.995138e-05
6610.00,3.340353e-05
6611.00,3.772303e-05
6612.00,4.018720e-05
6613.00,3.994834e-05
6614.00,3.722990e-05
6615.00,3.234106e-05
6616.00,2.741145e-05
6617.00,2.379295e-05
6618.00,2.212565e-05
6619.00,2.162259e-05
6620.00,2.243920e-05
6621.00,2.413072e-05
6622.00,2.683884e-05
6623.00,3.084029e-05
6624.00,3.622718e-05
6625.00,4.270646e-05
6626.00,4.696318e-05
6627.00,4.884073e-05
6628.00,4.797716e-05
6629.00,4.428060e-05
6630.00,4.019971e-05
6631.00,3.580080e-05
6632.00,3.163743e-05
6633.00,2.782521e-05
6634.00,2.540955e-05
6635.00,2.392090e-05
6636.00,2.354732e-05
6637.00,2.412688e-05
6638.00,2.488521e-05
6639.00,2.537050e-05
6640.00,2.536851e-05
6641.00,2.493631e-05
6642.00,2.456365e-05
6643.00,2.425783e-05
6644.00,2.437788e-05
6645.00,2.445809e-05
6646.00,2.455035e-05
6647.00,2.504689e-05
6648.00,2.521915e-05
6649.00,2.545042e-05
6650.00,2.577654e-05
6651.00,2.639823e-05
6652.00,2.697087e-05
6653.00,2.699009e-05
6654.00,2.625347e-05
6655.00,2.518335e-05
6656.00,2.429883e-05
6657.00,2.394096e-05
6658.00,2.431775e-05
6659.00,2.515382e-05
6660.00,2.589930e-05
6661.00,2.611109e-05
6662.00,2.595681e-05
6663.00,2.505358e-05
6664.00,2.360090e-05
6665.00,2.255581e-05
6666.00,2.151065e-05
6667.00,2.082343e-05
6668.00,2.063800e-05
6669.00,2.129226e-05
6670.00,2.173789e-05
6671.00,2.237062e-05
6672.00,2.262317e-05
6673.00,2.320853e-05
6674.00,2.407971e-05
6675.00,2.501586e-05
6676.00,2.641400e-05
6677.00,2.673872e-05
6678.00,2.661722e-05
6679.00,2.641510e-05
6680.00,2.614912e-05
6681.00,2.632408e-05
6682.00,2.630635e-05
6683.00,2.649503e-05
6684.00,2.612322e-05
6685.00,2.559672e-05
6686.00,2.463980e-05
6687.00,2.373360e-05
6688.00,2.308075e-05
6689.00,2.252750e-05
6690.00,2.254998e-05
6691.00,2.257656e-05
6692.00,2.241242e-05
6693.00,2.241727e-05
6694.00,2.276021e-05
6695.00,2.381776e-05
6696.00,2.454142e-05
6697.00,2.540084e-05
6698.00,2.541640e-05
6699.00,2.542076e-05
6700.00,2.562054e-05
6701.00,2.600533e-05
6702.00,2.774951e-05
6703.00,2.886775e-05
6704.00,2.995227e-05
6705.00,2.953832e-05
6706.00,2.866994e-05
6707.00,2.760572e-05
6708.00,2.650300e-05
6709.00,2.611549e-05
6710.00,2.554454e-05
6711.00,2.543468e-05
6712.00,2.436704e-05
6713.00,2.365430e-05
6714.00,2.321417e-05
6715.00,2.395628e-05
6716.00,2.535497e-05
6717.00,2.701613e-05
6718.00,2.904014e-05
6719.00,3.017292e-05
6720.00,3.176125e-05
6721.00,3.247520e-05
6722.00,3.261744e-05
6723.00,3.151288e-05
6724.00,2.851185e-05
6725.00,2.583158e-05
6726.00,2.357535e-05
6727.00,2.262704e-05
6728.00,2.273165e-05
6729.00,2.357433e-05
6730.00,2.440494e-05
6731.00,2.451822e-05
6732.00,2.402615e-05
6733.00,2.283236e-05
6734.00,2.222910e-05
6735.00,2.220590e-05
6736.00,2.338538e-05
6737.00,2.498578e-05
6738.00,2.637184e-05
6739.00,2.764659e-05
6740.00,2.721913e-05
6741.00,2.692520e-05
6742.00,2.645415e-05
6743.00,2.676446e-05
6744.00,2.784885e-05
6745.00,2.952450e-05
6746.00,3.087986e-05
6747.00,3.079734e-05
6748.00,3.006974e-05
6749.00,2.810226e-05
6750.00,2.661651e-05
6751.00,2.505131e-05
6752.00,2.429895e-05
6753.00,2.427552e-05
6754.00,2.432186e-05
6755.00,2.524486e-05
6756.00,2.571649e-05
6757.00,2.642434e-05
6758.00,2.689464e-05
6759.00,2.728309e-05
6760.00,2.801973e-05
6761.00,2.916856e-05
6762.00,3.166073e-05
6763.00,3.425234e-05
6764.00,3.599332e-05
6765.00,3.581046e-05
6766.00,3.404928e-05
6767.00,3.263207e-05
6768.00,3.232155e-05
6769.00,3.454636e-05
6770.00,3.715062e-05
6771.00,4.027142e-05
6772.00,4.068563e-05
6773.00,3.894641e-05
6774.00,3.583482e-05
6775.00,3.268278e-05
6776.00,3.132410e-05
6777.00,3.011134e-05
6778.00,2.982247e-05
6779.00,2.830466e-05
6780.00,2.664878e-05
6781.00,2.584963e-05
6782.00,2.588848e-05
6783.00,2.779889e-05
6784.00,2.947094e-05
6785.00,3.126393e-05
6786.00,3.120139e-05
6787.00,3.022862e-05
6788.00,2.905948e-05
6789.00,2.823479e-05
6790.00,2.893747e-05
6791.00,2.996815e-05
6792.00,3.178147e-05
6793.00,3.192206e-05
6794.00,3.089707e-05
6795.00,2.918500e-05
6796.00,2.741748e-05
6797.00,2.722082e-05
6798.00,2.702905e-05
6799.00,2.759686e-05
6800.00,2.708949e-05
6801.00,2.626668e-05
6802.00,2.524513e-05
6803.00,2.410518e-05
6804.00,2.421123e-05
6805.00,2.471396e-05
6806.00,2.576488e-05
6807.00,2.597146e-05
6808.00,2.588079e-05
6809.00,2.596527e-05
6810.00,2.588545e-05
6811.00,2.599375e-05
6812.00,2.536051e-05
6813.00,2.430371e-05
6814.00,2.300101e-05
6815.00,2.241072e-05
6816.00,2.187266e-05
6817.00,2.186690e-05
6818.00,2.281497e-05
6819.00,2.378163e-05
6820.00,2.516375e-05
6821.00,2.559344e-05
6822.00,2.543487e-05
6823.00,2.463628e-05
6824.00,2.367589e-05
6825.00,2.375667e-05
6826.00,2.395002e-05
6827.00,2.508147e-05
6828.00,2.604862e-05
6829.00,2.727603e-05
6830.00,2.745337e-05
6831.00,2.685370e-05
6832.00,2.560430e-05
6833.00,2.385045e-05
6834.00,2.292569e-05
6835.00,2.267005e-05
6836.00,2.364261e-05
6837.00,2.475223e-05
6838.00,2.579891e-05
6839.00,2.675412e-05
6840.00,2.698998e-05
6841.00,2.757764e-05
6842.00,2.712619e-05
6843.00,2.635982e-05
6844.00,2.533616e-05
6845.00,2.444350e-05
6846.00,2.452863e-05
6847.00,2.504721e-05
6848.00,2.648678e-05
6849.00,2.686193e-05
6850.00,2.639692e-05
6851.00,2.500696e-05
6852.00,2.370823e-05
6853.00,2.367755e-05
6854.00,2.398089e-05
6855.00,2.499357e-05
6856.00,2.601792e-05
6857.00,2.740827e-05
6858.00,2.916758e-05
6859.00,3.128481e-05
6860.00,3.334794e-05
6861.00,3.396257e-05
6862.00,3.292631e-05
6863.00,3.046272e-05
6864.00,2.774413e-05
6865.00,2.556706e-05
6866.00,2.441115e-05
6867.00,2.402130e-05
6868.00,2.352150e-05
6869.00,2.367771e-05
6870.00,2.402202e-05
6871.00,2.507343e-05
6872.00,2.609381e-05
6873.00,2.678614e-05
6874.00,2.596663e-05
6875.00,2.427600e-05
6876.00,2.281794e-05
6877.00,2.162579e-05
6878.00,2.146382e-05
6879.00,2.209952e-05
6880.00,2.332624e-05
6881.00,2.456968e-05
6882.00,2.474219e-05
6883.00,2.444222e-05
6884.00,2.345066e-05
6885.00,2.284426e-05
6886.00,2.270461e-05
6887.00,2.318038e-05
6888.00,2.410437e-05
6889.00,2.521427e-05
6890.00,2.654160e-05
6891.00,2.755012e-05
6892.00,2.837174e-05
6893.00,2.859731e-05
6894.00,2.892113e-05
6895.00,2.869977e-05
6896.00,2.786281e-05
6897.00,2.706667e-05
6898.00,2.538608e-05
6899.00,2.423916e-05
6900.00,2.428110e-05
6901.00,2.571272e-05
6902.00,2.868913e-05
6903.00,3.194247e-05
6904.00,3.418050e-05
6905.00,3.397333e-05
6906.00,3.212883e-05
6907.00,3.028092e-05
6908.00,2.915250e-05
6909.00,2.853714e-05
6910.00,2.791340e-05
6911.00,2.670787e-05
6912.00,2.570222e-05
6913.00,2.506301e-05
6914.00,2.452673e-05
6915.00,2.436160e-05
6916.00,2.478273e-05
6917.00,2.571215e-05
6918.00,2.665163e-05
6919.00,2.787932e-05
6920.00,2.903069e-05
6921.00,3.002971e-05
6922.00,3.164918e-05
6923.00,3.324485e-05
6924.00,3.465489e-05
6925.00,3.527115e-05
6926.00,3.524267e-05
6927.00,3.532690e-05
6928.00,3.565695e-05
6929.00,3.759074e-05
6930.00,4.116218e-05
6931.00,4.459465e-05
6932.00,4.701848e-05
6933.00,4.626806e-05
6934.00,4.238663e-05
6935.00,3.744727e-05
6936.00,3.274882e-05
6937.00,2.919425e-05
6938.00,2.721575e-05
6939.00,2.677522e-05
6940.00,2.760336e-05
6941.00,3.013455e-05
6942.00,3.389775e-05
6943.00,3.797352e-05
6944.00,4.067591e-05
6945.00,4.120274e-05
6946.00,4.016613e-05
6947.00,3.820510e-05
6948.00,3.561465e-05
6949.00,3.269529e-05
6950.00,2.924030e-05
6951.00,2.526897e-05
6952.00,2.164873e-05
6953.00,1.984400e-05
6954.00,1.967284e-05
6955.00,2.134823e-05
6956.00,2.449947e-05
6957.00,2.862094e-05
6958.00,3.233441e-05
6959.00,3.396817e-05
6960.00,3.383524e-05
6961.00,3.163174e-05
6962.00,2.963981e-05
6963.00,2.807531e-05
6964.00,2.762968e-05
6965.00,2.717550e-05
6966.00,2.620909e-05
6967.00,2.542279e-05
6968.00,2.509323e-05
6969.00,2.596043e-05
6970.00,2.728665e-05
6971.00,2.906472e-05
6972.00,2.994130e-05
6973.00,2.988722e-05
6974.00,2.967496e-05
6975.00,2.898931e-05
6976.00,2.944616e-05
6977.00,3.030682e-05
6978.00,3.214752e-05
6979.00,3.452536e-05
6980.00,3.594791e-05
6981.00,3.665623e-05
6982.00,3.519907e-05
6983.00,3.355510e-05
6984.00,3.171568e-05
6985.00,3.047725e-05
6986.00,3.045184e-05
6987.00,2.990968e-05
6988.00,2.927094e-05
6989.00,2.777878e-05
6990.00,2.717422e-05
6991.00,2.675449e-05
6992.00,2.650487e-05
6993.00,2.634573e-05
6994.00,2.587209e-05
6995.00,2.589049e-05
6996.00,2.562701e-05
6997.00,2.668399e-05
6998.00,2.825563e-05
6999.00,2.953712e-05
7000.00,2.935635e-05
7001.00,2.801252e-05
7002.00,2.599266e-05
7003.00,2.353426e-05
7004.00,2.213669e-05
7005.00,2.120224e-05
7006.00,2.079110e-05
7007.00,2.093485e-05
7008.00,2.152945e-05
7009.00,2.300780e-05
7010.00,2.507866e-05
7011.00,2.702859e-05
7012.00,2.852265e-05
7013.00,2.892674e-05
7014.00,2.882764e-05
7015.00,2.911927e-05
7016.00,3.046922e-05
7017.00,3.237466e-05
7018.00,3.348430e-05
7019.00,3.306957e-05
7020.00,3.070189e-05
7021.00,2.768960e-05
7022.00,2.456133e-05
7023.00,2.332397e-05
7024.00,2.365017e-05
7025.00,2.574358e-05
7026.00,2.839525e-05
7027.00,3.005762e-05
7028.00,3.074516e-05
7029.00,3.038112e-05
7030.00,3.035645e-05
7031.00,3.038281e-05
7032.00,3.128356e-05
7033.00,3.126598e-05
7034.00,3.008636e-05
7035.00,2.843922e-05
7036.00,2.662153e-05
7037.00,2.580986e-05
7038.00,2.503220e-05
7039.00,2.462595e-05
7040.00,2.424967e-05
7041.00,2.416575e-05
7042.00,2.476956e-05
7043.00,2.628016e-05
7044.00,2.825800e-05
7045.00,2.965971e-05
7046.00,3.114966e-05
7047.00,3.124708e-05
7048.00,3.038705e-05
7049.00,2.931191e-05
7050.00,2.796931e-05
7051.00,2.795284e-05
7052.00,2.813363e-05
7053.00,2.898685e-05
7054.00,2.941141e-05
7055.00,2.933308e-05
7056.00,2.871035e-05
7057.00,2.801658e-05
7058.00,2.811061e-05
7059.00,2.866415e-05
7060.00,2.968395e-05
7061.00,3.009397e-05
7062.00,2.953916e-05
7063.00,2.841625e-05
7064.00,2.675816e-05
7065.00,2.562673e-05
7066.00,2.443627e-05
7067.00,2.371134e-05
7068.00,2.301653e-05
7069.00,2.241540e-05
7070.00,2.205064e-05
7071.00,2.180979e-05
7072.00,2.159293e-05
7073.00,2.112481e-05
7074.00,2.020916e-05
7075.00,1.948461e-05
7076.00,1.939008e-05
7077.00,2.027429e-05
7078.00,2.165779e-05
7079.00,2.338937e-05
7080.00,2.433470e-05
7081.00,2.465603e-05
7082.00,2.385988e-05
7083.00,2.227613e-05
7084.00,2.058139e-05
7085.00,1.948358e-05
7086.00,1.912932e-05
7087.00,1.920195e-05
7088.00,1.977773e-05
7089.00,2.047420e-05
7090.00,2.114064e-05
7091.00,2.197579e-05
7092.00,2.285239e-05
7093.00,2.403779e-05
7094.00,2.514287e-05
7095.00,2.654640e-05
7096.00,2.753208e-05
7097.00,2.780574e-05
7098.00,2.741068e-05
7099.00,2.650312e-05
7100.00,2.548801e-05
7101.00,2.444307e-05
7102.00,2.381646e-05
7103.00,2.321185e-05
7104.00,2.294447e-05
7105.00,2.211467e-05
7106.00,2.124777e-05
7107.00,2.070880e-05
7108.00,2.042111e-05
7109.00,2.088334e-05
7110.00,2.198293e-05
7111.00,2.341264e-05
7112.00,2.521376e-05
7113.00,2.695646e-05
7114.00,2.961322e-05
7115.00,3.287601e-05
7116.00,3.711881e-05
7117.00,4.166959e-05
7118.00,4.667036e-05
7119.00,5.240242e-05
7120.00,6.003294e-05
7121.00,7.003258e-05
7122.00,8.326343e-05
7123.00,9.655402e-05
7124.00,1.048169e-04
7125.00,1.026191e-04
7126.00,8.713477e-05
7127.00,6.649256e-05
7128.00,4.924863e-05
7129.00,3.823394e-05
7130.00,3.370045e-05
7131.00,3.341585e-05
7132.00,3.717379e-05
7133.00,4.489569e-05
7134.00,5.836972e-05
7135.00,8.017611e-05
7136.00,1.079161e-04
7137.00,1.361491e-04
7138.00,1.528595e-04
7139.00,1.493210e-04
7140.00,1.284012e-04
7141.00,1.021272e-04
7142.00,7.782432e-05
7143.00,5.836392e-05
7144.00,4.567613e-05
7145.00,3.654776e-05
7146.00,3.103253e-05
7147.00,2.736662e-05
7148.00,2.563890e-05
7149.00,2.502738e-05
7150.00,2.515473e-05
7151.00,2.569550e-05
7152.00,2.568585e-05
7153.00,2.548104e-05
7154.00,2.455547e-05
7155.00,2.402871e-05
7156.00,2.421043e-05
7157.00,2.486269e-05
7158.00,2.611537e-05
7159.00,2.692269e-05
7160.00,2.752451e-05
7161.00,2.713833e-05
7162.00,2.666710e-05
7163.00,2.648444e-05
7164.00,2.663784e-05
7165.00,2.718674e-05
7166.00,2.804179e-05
7167.00,2.957229e-05
7168.00,3.103991e-05
7169.00,3.211314e-05
7170.00,3.200167e-05
7171.00,3.089136e-05
7172.00,2.935262e-05
7173.00,2.753907e-05
7174.00,2.687637e-05
7175.00,2.603620e-05
7176.00,2.606527e-05
7177.00,2.597345e-05
7178.00,2.609073e-05
7179.00,2.689013e-05
7180.00,2.780203e-05
7181.00,2.955618e-05
7182.00,3.038123e-05
7183.00,3.146089e-05
7184.00,3.173077e-05
7185.00,3.203896e-05
7186.00,3.233495e-05
7187.00,3.240490e-05
7188.00,3.281963e-05
7189.00,3.237306e-05
7190.00,3.164560e-05
7191.00,3.098855e-05
7192.00,3.036935e-05
7193.00,3.027829e-05
7194.00,2.993058e-05
7195.00,2.994204e-05
7196.00,2.924933e-05
7197.00,2.856321e-05
7198.00,2.802440e-05
7199.00,2.803416e-05
7200.00,2.849221e-05
7201.00,2.811877e-05
7202.00,2.769521e-05
7203.00,2.636708e-05
7204.00,2.535141e-05
7205.00,2.551928e-05
7206.00,2.586670e-05
7207.00,2.702960e-05
7208.00,2.797787e-05
7209.00,2.858967e-05
7210.00,2.904927e-05
7211.00,3.014498e-05
7212.00,3.232131e-05
7213.00,3.544640e-05
7214.00,3.925408e-05
7215.00,4.291509e-05
7216.00,4.642264e-05
7217.00,4.732521e-05
7218.00,4.674255e-05
7219.00,4.481028e-05
7220.00,4.255736e-05
7221.00,4.017647e-05
7222.00,3.678696e-05
7223.00,3.399802e-05
7224.00,3.072317e-05
7225.00,2.889400e-05
7226.00,2.790235e-05
7227.00,2.788097e-05
7228.00,2.848916e-05
7229.00,2.867159e-05
7230.00,2.903710e-05
7231.00,2.925335e-05
7232.00,2.956533e-05
7233.00,2.972146e-05
7234.00,2.948348e-05
7235.00,2.915126e-05
7236.00,2.801719e-05
7237.00,2.768160e-05
7238.00,2.700774e-05
7239.00,2.626153e-05
7240.00,2.558053e-05
7241.00,2.515327e-05
7242.00,2.512040e-05
7243.00,2.506317e-05
7244.00,2.535602e-05
7245.00,2.541937e-05
7246.00,2.567360e-05
7247.00,2.630962e-05
7248.00,2.704666e-05
7249.00,2.784724e-05
7250.00,2.790644e-05
7251.00,2.729020e-05
7252.00,2.657447e-05
7253.00,2.641269e-05
7254.00,2.735014e-05
7255.00,2.865991e-05
7256.00,3.099405e-05
7257.00,3.256099e-05
7258.00,3.390184e-05
7259.00,3.340588e-05
7260.00,3.219498e-05
7261.00,3.092600e-05
7262.00,2.916626e-05
7263.00,2.871433e-05
7264.00,2.808325e-05
7265.00,2.819788e-05
7266.00,2.796502e-05
7267.00,2.781889e-05
7268.00,2.795588e-05
7269.00,2.815216e-05
7270.00,2.926594e-05
7271.00,3.008255e-05
7272.00,3.225536e-05
7273.00,3.453333e-05
7274.00,3.730524e-05
7275.00,3.981316e-05
7276.00,4.012679e-05
7277.00,3.971278e-05
7278.00,3.906593e-05
7279.00,4.047353e-05
7280.00,4.384866e-05
7281.00,4.933639e-05
7282.00,5.606551e-05
7283.00,5.989801e-05
7284.00,6.094942e-05
7285.00,5.664064e-05
7286.00,4.999976e-05
7287.00,4.333117e-05
7288.00,3.824125e-05
7289.00,3.466181e-05
7290.00,3.253274e-05
7291.00,3.232428e-05
7292.00,3.151583e-05
7293.00,3.149505e-05
7294.00,3.168430e-05
7295.00,3.126619e-05
7296.00,3.111797e-05
7297.00,3.052873e-05
7298.00,3.027343e-05
7299.00,2.970609e-05
7300.00,2.959486e-05
7301.00,2.985336e-05
7302.00,3.016312e-05
7303.00,3.085970e-05
7304.00,3.167589e-05
7305.00,3.273447e-05
7306.00,3.272138e-05
7307.00,3.352306e-05
7308.00,3.371618e-05
7309.00,3.405691e-05
7310.00,3.408557e-05
7311.00,3.335927e-05
7312.00,3.277527e-05
7313.00,3.127399e-05
7314.00,3.034119e-05
7315.00,2.983299e-05
7316.00,3.046172e-05
7317.00,3.083795e-05
7318.00,3.079129e-05
7319.00,3.042441e-05
7320.00,2.917586e-05
7321.00,2.781062e-05
7322.00,2.656209e-05
7323.00,2.581822e-05
7324.00,2.544697e-05
7325.00,2.548915e-05
7326.00,2.595707e-05
7327.00,2.634559e-05
7328.00,2.674852e-05
7329.00,2.677306e-05
7330.00,2.732295e-05
7331.00,2.798309e-05
7332.00,2.888180e-05
7333.00,2.964575e-05
7334.00,2.940200e-05
7335.00,2.930424e-05
7336.00,2.852344e-05
7337.00,2.851954e-05
7338.00,2.834471e-05
7339.00,2.852703e-05
7340.00,2.876691e-05
7341.00,2.841792e-05
7342.00,2.778346e-05
7343.00,2.644400e-05
7344.00,2.544910e-05
7345.00,2.484049e-05
7346.00,2.439673e-05
7347.00,2.449957e-05
7348.00,2.482885e-05
7349.00,2.501052e-05
7350.00,2.550435e-05
7351.00,2.640181e-05
7352.00,2.722828e-05
7353.00,2.812077e-05
7354.00,2.865188e-05
7355.00,2.829420e-05
7356.00,2.768100e-05
7357.00,2.705124e-05
7358.00,2.703782e-05
7359.00,2.737651e-05
7360.00,2.781594e-05
7361.00,2.882237e-05
7362.00,2.953680e-05
7363.00,3.146435e-05
7364.00,3.359984e-05
7365.00,3.636875e-05
7366.00,3.904289e-05
7367.00,4.131594e-05
7368.00,4.397704e-05
7369.00,4.653517e-05
7370.00,4.934508e-05
7371.00,5.072588e-05
7372.00,4.974779e-05
7373.00,4.618727e-05
7374.00,4.098553e-05
7375.00,3.633936e-05
7376.00,3.268473e-05
7377.00,3.109249e-05
7378.00,3.062905e-05
7379.00,3.163876e-05
7380.00,3.256455e-05
7381.00,3.396753e-05
7382.00,3.555118e-05
7383.00,3.637029e-05
7384.00,3.672549e-05
7385.00,3.561161e-05
7386.00,3.385745e-05
7387.00,3.218917e-05
7388.00,3.072964e-05
7389.00,3.032366e-05
7390.00,3.071770e-05
7391.00,3.214551e-05
7392.00,3.367364e-05
7393.00,3.478205e-05
7394.00,3.495907e-05
7395.00,3.465938e-05
7396.00,3.339766e-05
7397.00,3.183674e-05
7398.00,3.123867e-05
7399.00,3.065216e-05
7400.00,3.101687e-05
7401.00,3.206820e-05
7402.00,3.398137e-05
7403.00,3.500879e-05
7404.00,3.531926e-05
7405.00,3.522584e-05
7406.00,3.536819e-05
7407.00,3.539767e-05
7408.00,3.601229e-05
7409.00,3.673660e-05
7410.00,3.788178e-05
7411.00,3.927932e-05
7412.00,4.081317e-05
7413.00,4.236088e-05
7414.00,4.402725e-05
7415.00,4.544644e-05
7416.00,4.505058e-05
7417.00,4.346477e-05
7418.00,4.164113e-05
7419.00,4.024505e-05
7420.00,3.934153e-05
7421.00,3.901294e-05
7422.00,3.769051e-05
7423.00,3.700545e-05
7424.00,3.649335e-05
7425.00,3.664717e-05
7426.00,3.709469e-05
7427.00,3.701116e-05
7428.00,3.734406e-05
7429.00,3.764535e-05
7430.00,3.788822e-05
7431.00,3.867251e-05
7432.00,3.927562e-05
7433.00,4.126094e-05
7434.00,4.277483e-05
7435.00,4.512381e-05
7436.00,4.586482e-05
7437.00,4.611747e-05
7438.00,4.537407e-05
7439.00,4.403117e-05
7440.00,4.324800e-05
7441.00,4.190021e-05
7442.00,4.119387e-05
7443.00,3.968325e-05
7444.00,3.832248e-05
7445.00,3.674859e-05
7446.00,3.489822e-05
7447.00,3.409810e-05
7448.00,3.254545e-05
7449.00,3.203750e-05
7450.00,3.174517e-05
7451.00,3.182463e-05
7452.00,3.294893e-05
7453.00,3.436369e-05
7454.00,3.711021e-05
7455.00,3.909389e-05
7456.00,4.083914e-05
7457.00,4.144498e-05
7458.00,4.066247e-05
7459.00,3.949396e-05
7460.00,3.676371e-05
7461.00,3.380117e-05
7462.00,3.044167e-05
7463.00,2.794566e-05
7464.00,2.681272e-05
7465.00,2.690937e-05
7466.00,2.883906e-05
7467.00,3.132041e-05
7468.00,3.467308e-05
7469.00,3.673154e-05
7470.00,3.837054e-05
7471.00,3.811183e-05
7472.00,3.679558e-05
7473.00,3.606814e-05
7474.00,3.508054e-05
7475.00,3.564072e-05
7476.00,3.547019e-05
7477.00,3.564516e-05
7478.00,3.462220e-05
7479.00,3.407070e-05
7480.00,3.400432e-05
7481.00,3.454577e-05
7482.00,3.651553e-05
7483.00,3.799359e-05
7484.00,3.991156e-05
7485.00,4.019040e-05
7486.00,4.026148e-05
7487.00,3.942379e-05
7488.00,3.751956e-05
7489.00,3.656798e-05
7490.00,3.534260e-05
7491.00,3.444761e-05
7492.00,3.292755e-05
7493.00,3.121505e-05
7494.00,2.996015e-05
7495.00,2.906623e-05
7496.00,2.987073e-05
7497.00,3.114455e-05
7498.00,3.257930e-05
7499.00,3.348020e-05
7500.00,3.316189e-05
7501.00,3.264073e-05
7502.00,3.137196e-05
7503.00,3.052807e-05
7504.00,2.926525e-05
7505.00,2.875100e-05
7506.00,2.823790e-05
7507.00,2.869344e-05
7508.00,2.999260e-05
7509.00,3.168334e-05
7510.00,3.406800e-05
7511.00,3.447943e-05
7512.00,3.426687e-05
7513.00,3.253598e-05
7514.00,3.070193e-05
7515.00,2.953592e-05
7516.00,2.836072e-05
7517.00,2.787670e-05
7518.00,2.729201e-05
7519.00,2.687383e-05
7520.00,2.649678e-05
7521.00,2.606011e-05
7522.00,2.566548e-05
7523.00,2.505795e-05
7524.00,2.472827e-05
7525.00,2.495273e-05
7526.00,2.610633e-05
7527.00,2.788360e-05
7528.00,2.981093e-05
7529.00,3.089517e-05
7530.00,3.065134e-05
7531.00,2.919200e-05
7532.00,2.720190e-05
7533.00,2.572422e-05
7534.00,2.534934e-05
7535.00,2.590907e-05
7536.00,2.747562e-05
7537.00,2.955699e-05
7538.00,3.154016e-05
7539.00,3.328122e-05
7540.00,3.479233e-05
7541.00,3.536599e-05
7542.00,3.557476e-05
7543.00,3.481001e-05
7544.00,3.266255e-05
7545.00,3.006086e-05
7546.00,2.733256e-05
7547.00,2.540895e-05
7548.00,2.406898e-05
7549.00,2.343472e-05
7550.00,2.263714e-05
7551.00,2.199871e-05
7552.00,2.144951e-05
7553.00,2.120684e-05
7554.00,2.162713e-05
7555.00,2.262146e-05
7556.00,2.418472e-05
7557.00,2.605597e-05
7558.00,2.749307e-05
7559.00,2.854901e-05
7560.00,2.902701e-05
7561.00,2.892699e-05
7562.00,2.843609e-05
7563.00,2.776368e-05
7564.00,2.753597e-05
7565.00,2.705371e-05
7566.00,2.685591e-05
7567.00,2.647156e-05
7568.00,2.613013e-05
7569.00,2.626831e-05
7570.00,2.645659e-05
7571.00,2.706236e-05
7572.00,2.758323e-05
7573.00,2.771405e-05
7574.00,2.689355e-05
7575.00,2.535909e-05
7576.00,2.434393e-05
7577.00,2.338394e-05
7578.00,2.282228e-05
7579.00,2.238857e-05
7580.00,2.225637e-05
7581.00,2.224621e-05
7582.00,2.253722e-05
7583.00,2.290160e-05
7584.00,2.316239e-05
7585.00,2.329918e-05
7586.00,2.359340e-05
7587.00,2.387408e-05
7588.00,2.442695e-05
7589.00,2.487769e-05
7590.00,2.518613e-05
7591.00,2.494965e-05
7592.00,2.439616e-05
7593.00,2.348361e-05
7594.00,2.252475e-05
7595.00,2.205621e-05
7596.00,2.170269e-05
7597.00,2.198570e-05
7598.00,2.271083e-05
7599.00,2.316826e-05
7600.00,2.347424e-05
7601.00,2.266207e-05
7602.00,2.182586e-05
7603.00,2.127932e-05
7604.00,2.175815e-05
7605.00,2.294279e-05
7606.00,2.470200e-05
7607.00,2.652940e-05
7608.00,2.723794e-05
7609.00,2.747467e-05
7610.00,2.716753e-05
7611.00,2.663469e-05
7612.00,2.603683e-05
7613.00,2.562521e-05
7614.00,2.555538e-05
7615.00,2.548607e-05
7616.00,2.542623e-05
7617.00,2.558101e-05
7618.00,2.565462e-05
7619.00,2.545032e-05
7620.00,2.547293e-05
7621.00,2.632029e-05
7622.00,2.749387e-05
7623.00,2.905662e-05
7624.00,3.142733e-05
7625.00,3.474193e-05
7626.00,3.938677e-05
7627.00,4.584212e-05
7628.00,5.420306e-05
7629.00,6.735601e-05
7630.00,8.799339e-05
7631.00,1.183919e-04
7632.00,1.630594e-04
7633.00,2.210296e-04
7634.00,2.783991e-04
7635.00,3.058458e-04
7636.00,2.857964e-04
7637.00,2.198847e-04
7638.00,1.457548e-04
7639.00,9.440706e-05
7640.00,6.393829e-05
7641.00,4.989507e-05
7642.00,4.616312e-05
7643.00,4.991120e-05
7644.00,6.158903e-05
7645.00,8.528126e-05
7646.00,1.287243e-04
7647.00,1.880923e-04
7648.00,2.565644e-04
7649.00,2.969988e-04
7650.00,2.840440e-04
7651.00,2.289399e-04
7652.00,1.608802e-04
7653.00,1.071029e-04
7654.00,6.981561e-05
7655.00,4.844310e-05
7656.00,3.573581e-05
7657.00,2.821500e-05
7658.00,2.396547e-05
7659.00,2.151739e-05
7660.00,2.055093e-05
7661.00,2.054808e-05
7662.00,2.128154e-05
7663.00,2.210736e-05
7664.00,2.217842e-05
7665.00,2.193725e-05
7666.00,2.155999e-05
7667.00,2.163559e-05
7668.00,2.226049e-05
7669.00,2.337667e-05
7670.00,2.439099e-05
7671.00,2.507457e-05
7672.00,2.530492e-05
7673.00,2.483741e-05
7674.00,2.423976e-05
7675.00,2.355713e-05
7676.00,2.327580e-05
7677.00,2.351485e-05
7678.00,2.403229e-05
7679.00,2.452539e-05
7680.00,2.464749e-05
7681.00,2.377932e-05
7682.00,2.261204e-05
7683.00,2.141339e-05
7684.00,2.048812e-05
7685.00,2.025435e-05
7686.00,2.054587e-05
7687.00,2.093963e-05
7688.00,2.163930e-05
7689.00,2.246774e-05
7690.00,2.351665e-05
7691.00,2.454970e-05
7692.00,2.618368e-05
7693.00,2.709634e-05
7694.00,2.798141e-05
7695.00,2.814922e-05
7696.00,2.726702e-05
7697.00,2.684960e-05
7698.00,2.663862e-05
7699.00,2.659316e-05
7700.00,2.595304e-05
7701.00,2.489899e-05
7702.00,2.395336e-05
7703.00,2.297803e-05
7704.00,2.286704e-05
7705.00,2.294920e-05
7706.00,2.325899e-05
7707.00,2.347289e-05
7708.00,2.394853e-05
7709.00,2.495433e-05
7710.00,2.651043e-05
7711.00,2.858777e-05
7712.00,2.998347e-05
7713.00,2.964810e-05
7714.00,2.882460e-05
7715.00,2.751510e-05
7716.00,2.634335e-05
7717.00,2.598661e-05
7718.00,2.607985e-05
7719.00,2.615429e-05
7720.00,2.614392e-05
7721.00,2.621694e-05
7722.00,2.639665e-05
7723.00,2.717336e-05
7724.00,2.889843e-05
7725.00,3.190415e-05
7726.00,3.587049e-05
7727.00,4.077196e-05
7728.00,4.454295e-05
7729.00,4.656601e-05
7730.00,4.668312e-05
7731.00,4.534968e-05
7732.00,4.276163e-05
7733.00,3.878432e-05
7734.00,3.430291e-05
7735.00,2.990882e-05
7736.00,2.671475e-05
7737.00,2.494713e-05
7738.00,2.393077e-05
7739.00,2.351641e-05
7740.00,2.297233e-05
7741.00,2.253501e-05
7742.00,2.186970e-05
7743.00,2.122188e-05
7744.00,2.115956e-05
7745.00,2.113011e-05
7746.00,2.177035e-05
7747.00,2.243346e-05
7748.00,2.314387e-05
7749.00,2.333547e-05
7750.00,2.260266e-05
7751.00,2.169684e-05
7752.00,2.087145e-05
7753.00,2.047823e-05
7754.00,2.012358e-05
7755.00,2.007655e-05
7756.00,2.003309e-05
7757.00,2.001023e-05
7758.00,2.027875e-05
7759.00,2.042757e-05
7760.00,2.053365e-05
7761.00,2.044877e-05
7762.00,1.988863e-05
7763.00,1.938837e-05
7764.00,1.916589e-05
7765.00,1.938029e-05
7766.00,2.000538e-05
7767.00,2.090499e-05
7768.00,2.141524e-05
7769.00,2.186987e-05
7770.00,2.180664e-05
7771.00,2.158318e-05
7772.00,2.144707e-05
7773.00,2.136280e-05
7774.00,2.157547e-05
7775.00,2.179985e-05
7776.00,2.198413e-05
7777.00,2.174398e-05
7778.00,2.116180e-05
7779.00,2.028646e-05
7780.00,1.992825e-05
7781.00,1.997372e-05
7782.00,2.057241e-05
7783.00,2.170900e-05
7784.00,2.346045e-05
7785.00,2.541670e-05
7786.00,2.726056e-05
7787.00,2.861646e-05
7788.00,2.936076e-05
7789.00,3.008132e-05
7790.00,3.136107e-05
7791.00,3.315085e-05
7792.00,3.539343e-05
7793.00,3.799727e-05
7794.00,4.025507e-05
7795.00,4.064564e-05
7796.00,3.835863e-05
7797.00,3.462500e-05
7798.00,2.982497e-05
7799.00,2.648525e-05
7800.00,2.456659e-05
7801.00,2.377719e-05
7802.00,2.437906e-05
7803.00,2.524182e-05
7804.00,2.598542e-05
7805.00,2.637179e-05
7806.00,2.589669e-05
7807.00,2.518423e-05
7808.00,2.392799e-05
7809.00,2.273211e-05
7810.00,2.168104e-05
7811.00,2.097256e-05
7812.00,2.035599e-05
7813.00,1.989366e-05
7814.00,1.984397e-05
7815.00,2.020998e-05
7816.00,2.072531e-05
7817.00,2.115497e-05
7818.00,2.165654e-05
7819.00,2.207608e-05
7820.00,2.247278e-05
7821.00,2.309595e-05
7822.00,2.331661e-05
7823.00,2.333423e-05
7824.00,2.289136e-05
7825.00,2.266868e-05
7826.00,2.241499e-05
7827.00,2.235893e-05
7828.00,2.253247e-05
7829.00,2.266470e-05
7830.00,2.249122e-05
7831.00,2.183372e-05
7832.00,2.077029e-05
7833.00,1.975222e-05
7834.00,1.879891e-05
7835.00,1.833528e-05
7836.00,1.833694e-05
7837.00,1.856699e-05
7838.00,1.893537e-05
7839.00,1.942523e-05
7840.00,1.969381e-05
7841.00,2.001681e-05
7842.00,2.045157e-05
7843.00,2.071453e-05
7844.00,2.117294e-05
7845.00,2.145918e-05
7846.00,2.226342e-05
7847.00,2.282456e-05
7848.00,2.307016e-05
7849.00,2.310266e-05
7850.00,2.289410e-05
7851.00,2.227067e-05
7852.00,2.137456e-05
7853.00,2.059810e-05
7854.00,1.960299e-05
7855.00,1.875530e-05
7856.00,1.805275e-05
7857.00,1.771143e-05
7858.00,1.753082e-05
7859.00,1.769337e-05
7860.00,1.791295e-05
7861.00,1.816682e-05
7862.00,1.874591e-05
7863.00,1.961766e-05
7864.00,2.098142e-05
7865.00,2.240494e-05
7866.00,2.314713e-05
7867.00,2.350263e-05
7868.00,2.279165e-05
7869.00,2.159850e-05
7870.00,2.062237e-05
7871.00,1.989801e-05
7872.00,1.961927e-05
7873.00,2.012666e-05
7874.00,2.117740e-05
7875.00,2.299620e-05
7876.00,2.463881e-05
7877.00,2.596530e-05
7878.00,2.677847e-05
7879.00,2.774122e-05
7880.00,2.854978e-05
7881.00,2.925576e-05
7882.00,2.929987e-05
7883.00,2.825206e-05
7884.00,2.694940e-05
7885.00,2.482080e-05
7886.00,2.289058e-05
7887.00,2.153219e-05
7888.00,2.087104e-05
7889.00,2.089588e-05
7890.00,2.083263e-05
7891.00,2.174040e-05
7892.00,2.261096e-05
7893.00,2.336818e-05
7894.00,2.483668e-05
7895.00,2.563749e-05
7896.00,2.632878e-05
7897.00,2.596854e-05
7898.00,2.500927e-05
7899.00,2.402898e-05
7900.00,2.306747e-05
7901.00,2.270472e-05
7902.00,2.235169e-05
7903.00,2.253589e-05
7904.00,2.258451e-05
7905.00,2.276734e-05
7906.00,2.279107e-05
7907.00,2.251765e-05
7908.00,2.219710e-05
7909.00,2.138266e-05
7910.00,2.083413e-05
7911.00,2.064277e-05
7912.00,2.080269e-05
7913.00,2.170814e-05
7914.00,2.272823e-05
7915.00,2.333253e-05
7916.00,2.350293e-05
7917.00,2.310637e-05
7918.00,2.287422e-05
7919.00,2.298257e-05
7920.00,2.365216e-05
7921.00,2.485806e-05
7922.00,2.560924e-05
7923.00,2.568515e-05
7924.00,2.545457e-05
7925.00,2.492808e-05
7926.00,2.472490e-05
7927.00,2.465890e-05
7928.00,2.442129e-05
7929.00,2.394712e-05
7930.00,2.346148e-05
7931.00,2.328500e-05
7932.00,2.268338e-05
7933.00,2.226897e-05
7934.00,2.200507e-05
7935.00,2.198650e-05
7936.00,2.226560e-05
7937.00,2.277442e-05
7938.00,2.330438e-05
7939.00,2.397223e-05
7940.00,2.449360e-05
7941.00,2.478947e-05
7942.00,2.489701e-05
7943.00,2.493634e-05
7944.00,2.473129e-05
7945.00,2.475066e-05
7946.00,2.514791e-05
7947.00,2.581422e-05
7948.00,2.591860e-05
7949.00,2.566976e-05
7950.00,2.463707e-05
7951.00,2.320194e-05
7952.00,2.191599e-05
7953.00,2.038326e-05
7954.00,1.946951e-05
7955.00,1.895663e-05
7956.00,1.883230e-05
7957.00,1.897377e-05
7958.00,1.956375e-05
7959.00,2.009050e-05
7960.00,2.056141e-05
7961.00,2.106859e-05
7962.00,2.126464e-05
7963.00,2.150778e-05
7964.00,2.162010e-05
7965.00,2.177164e-05
7966.00,2.216560e-05
7967.00,2.209136e-05
7968.00,2.221136e-05
7969.00,2.192864e-05
7970.00,2.141347e-05
7971.00,2.056297e-05
7972.00,1.956118e-05
7973.00,1.913235e-05
7974.00,1.878435e-05
7975.00,1.911504e-05
7976.00,1.994484e-05
7977.00,2.062307e-05
7978.00,2.110565e-05
7979.00,2.078218e-05
7980.00,2.063631e-05
7981.00,1.972358e-05
7982.00,1.886934e-05
7983.00,1.804106e-05
7984.00,1.741289e-05
7985.00,1.712188e-05
7986.00,1.746446e-05
7987.00,1.788441e-05
7988.00,1.859670e-05
7989.00,1.931117e-05
7990.00,1.983876e-05
7991.00,2.012961e-05
7992.00,1.977909e-05
7993.00,1.944990e-05
7994.00,1.919854e-05
7995.00,1.930985e-05
7996.00,1.925740e-05
7997.00,1.899552e-05
7998.00,1.873535e-05
7999.00,1.794663e-05
8000.00,1.735501e-05
8001.00,1.668028e-05
8002.00,1.623535e-05
8003.00,1.592012e-05
8004.00,1.544625e-05
8005.00,1.533052e-05
8006.00,1.535678e-05
8007.00,1.573707e-05
8008.00,1.641638e-05
8009.00,1.704622e-05
8010.00,1.758753e-05
8011.00,1.773050e-05
8012.00,1.746705e-05
8013.00,1.715818e-05
8014.00,1.690848e-05
8015.00,1.681579e-05
8016.00,1.731999e-05
8017.00,1.798303e-05
8018.00,1.861893e-05
8019.00,1.938882e-05
8020.00,1.995219e-05
8021.00,2.088794e-05
8022.00,2.173163e-05
8023.00,2.196004e-05
8024.00,2.220188e-05
8025.00,2.161549e-05
8026.00,2.099858e-05
8027.00,2.045027e-05
8028.00,1.977014e-05
8029.00,1.921489e-05
8030.00,1.833312e-05
8031.00,1.757009e-05
8032.00,1.684302e-05
8033.00,1.594802e-05
8034.00,1.531877e-05
8035.00,1.472005e-05
8036.00,1.461869e-05
8037.00,1.463208e-05
8038.00,1.474008e-05
8039.00,1.487453e-05
8040.00,1.460076e-05
8041.00,1.422447e-05
8042.00,1.391055e-05
8043.00,1.393564e-05
8044.00,1.422306e-05
8045.00,1.451564e-05
8046.00,1.488985e-05
8047.00,1.487583e-05
8048.00,1.487665e-05
8049.00,1.480399e-05
8050.00,1.507554e-05
8051.00,1.565930e-05
8052.00,1.596380e-05
8053.00,1.607309e-05
8054.00,1.530363e-05
8055.00,1.445792e-05
8056.00,1.370914e-05
8057.00,1.304793e-05
8058.00,1.293909e-05
8059.00,1.300545e-05
8060.00,1.358519e-05
8061.00,1.406585e-05
8062.00,1.422052e-05
8063.00,1.393753e-05
8064.00,1.350548e-05
8065.00,1.313498e-05
8066.00,1.290641e-05
8067.00,1.302434e-05
8068.00,1.337568e-05
8069.00,1.408451e-05
8070.00,1.494173e-05
8071.00,1.553641e-05
8072.00,1.575222e-05
8073.00,1.542492e-05
8074.00,1.464304e-05
8075.00,1.355410e-05
8076.00,1.270877e-05
8077.00,1.201845e-05
8078.00,1.172769e-05
8079.00,1.151802e-05
8080.00,1.166368e-05
8081.00,1.224143e-05
8082.00,1.308257e-05
8083.00,1.420949e-05
8084.00,1.496694e-05
8085.00,1.527393e-05
8086.00,1.506868e-05
8087.00,1.437299e-05
8088.00,1.397154e-05
8089.00,1.354083e-05
8090.00,1.337405e-05
8091.00,1.318897e-05
8092.00,1.315334e-05
8093.00,1.324227e-05
8094.00,1.325498e-05
8095.00,1.341705e-05
8096.00,1.337191e-05
8097.00,1.340925e-05
8098.00,1.331576e-05
8099.00,1.317055e-05
8100.00,1.328956e-05
8101.00,1.294112e-05
8102.00,1.250928e-05
8103.00,1.200293e-05
8104.00,1.177491e-05
8105.00,1.143637e-05
8106.00,1.136266e-05
8107.00,1.150030e-05
8108.00,1.168449e-05
8109.00,1.213591e-05
8110.00,1.221160e-05
8111.00,1.229768e-05
8112.00,1.204698e-05
8113.00,1.163058e-05
8114.00,1.148010e-05
8115.00,1.173615e-05
8116.00,1.250169e-05
8117.00,1.319419e-05
8118.00,1.393497e-05
8119.00,1.403307e-05
8120.00,1.396404e-05
8121.00,1.378422e-05
8122.00,1.351877e-05
8123.00,1.361747e-05
8124.00,1.376071e-05
8125.00,1.411806e-05
8126.00,1.475705e-05
8127.00,1.540553e-05
8128.00,1.611192e-05
8129.00,1.618879e-05
8130.00,1.564964e-05
8131.00,1.465152e-05
8132.00,1.372063e-05
8133.00,1.307128e-05
8134.00,1.288004e-05
8135.00,1.316454e-05
8136.00,1.403841e-05
8137.00,1.579381e-05
8138.00,1.834195e-05
8139.00,2.215124e-05
8140.00,2.717587e-05
8141.00,3.388252e-05
8142.00,4.322512e-05
8143.00,5.421760e-05
8144.00,6.668888e-05
8145.00,7.733602e-05
8146.00,8.078248e-05
8147.00,7.593699e-05
8148.00,6.182386e-05
8149.00,4.627405e-05
8150.00,3.325645e-05
8151.00,2.496662e-05
8152.00,2.026371e-05
8153.00,1.832492e-05
8154.00,1.832136e-05
8155.00,2.019598e-05
8156.00,2.474642e-05
8157.00,3.145911e-05
8158.00,4.021079e-05
8159.00,4.849477e-05
8160.00,5.314087e-05
8161.00,5.177275e-05
8162.00,4.517567e-05
8163.00,3.670361e-05
8164.00,2.830713e-05
8165.00,2.173667e-05
8166.00,1.730423e-05
8167.00,1.428117e-05
8168.00,1.228566e-05
8169.00,1.087596e-05
8170.00,1.001048e-05
8171.00,9.429860e-06
8172.00,9.129261e-06
8173.00,9.077238e-06
8174.00,8.999590e-06
8175.00,8.824470e-06
8176.00,8.633130e-06
8177.00,8.577628e-06
8178.00,8.725458e-06
8179.00,9.090776e-06
8180.00,9.717806e-06
8181.00,1.045729e-05
8182.00,1.104500e-05
8183.00,1.154296e-05
8184.00,1.175937e-05
8185.00,1.189424e-05
8186.00,1.184007e-05
8187.00,1.185937e-05
8188.00,1.206810e-05
8189.00,1.192742e-05
8190.00,1.162226e-05
8191.00,1.097869e-05
8192.00,1.019291e-05
8193.00,9.351174e-06
8194.00,8.698516e-06
8195.00,8.334308e-06
8196.00,8.185206e-06
8197.00,8.370333e-06
8198.00,8.712599e-06
8199.00,9.068090e-06
8200.00,9.383246e-06
8201.00,9.452689e-06
8202.00,9.644480e-06
8203.00,9.767160e-06
8204.00,1.017101e-05
8205.00,1.053520e-05
8206.00,1.063570e-05
8207.00,1.069437e-05
8208.00,1.051552e-05
8209.00,1.043943e-05
8210.00,1.038163e-05
8211.00,1.027822e-05
8212.00,9.983091e-06
8213.00,9.759823e-06
8214.00,9.539556e-06
8215.00,9.496110e-06
8216.00,9.610478e-06
8217.00,9.845262e-06
8218.00,1.013633e-05
8219.00,1.043677e-05
8220.00,1.097679e-05
8221.00,1.166069e-05
8222.00,1.227652e-05
8223.00,1.288652e-05
8224.00,1.281332e-05
8225.00,1.230794e-05
8226.00,1.155370e-05
8227.00,1.088674e-05
8228.00,1.033538e-05
8229.00,9.856186e-06
8230.00,9.711082e-06
8231.00,9.500064e-06
8232.00,9.454308e-06
8233.00,9.403158e-06
8234.00,9.472301e-06
8235.00,9.847371e-06
8236.00,1.058510e-05
8237.00,1.189883e-05
8238.00,1.380389e-05
8239.00,1.563898e-05
8240.00,1.711705e-05
8241.00,1.770085e-05
8242.00,1.720648e-05
8243.00,1.585533e-05
8244.00,1.411458e-05
8245.00,1.256244e-05
8246.00,1.134683e-05
8247.00,1.058801e-05
8248.00,1.040474e-05
8249.00,1.044992e-05
8250.00,1.052188e-05
8251.00,1.036716e-05
8252.00,9.792106e-06
8253.00,9.102303e-06
8254.00,8.499660e-06
8255.00,8.196240e-06
8256.00,8.165109e-06
8257.00,8.416962e-06
8258.00,8.726527e-06
8259.00,9.040647e-06
8260.00,9.077266e-06
8261.00,8.870677e-06
8262.00,8.708199e-06
8263.00,8.465022e-06
8264.00,8.312883e-06
8265.00,8.205211e-06
8266.00,8.132870e-06
8267.00,8.192439e-06
8268.00,8.302185e-06
8269.00,8.626939e-06
8270.00,8.976605e-06
8271.00,9.219330e-06
8272.00,9.390856e-06
8273.00,9.460574e-06
8274.00,9.393872e-06
8275.00,9.286689e-06
8276.00,9.196526e-06
8277.00,9.062162e-06
8278.00,9.001232e-06
8279.00,9.009807e-06
8280.00,9.023011e-06
8281.00,8.978749e-06
8282.00,8.906864e-06
8283.00,8.759226e-06
8284.00,8.740683e-06
8285.00,8.637504e-06
8286.00,8.617211e-06
8287.00,8.671133e-06
8288.00,8.700722e-06
8289.00,8.655834e-06
8290.00,8.597967e-06
8291.00,8.517199e-06
8292.00,8.642535e-06
8293.00,8.835204e-06
8294.00,9.107694e-06
8295.00,9.543484e-06
8296.00,9.964180e-06
8297.00,1.039107e-05
8298.00,1.060279e-05
8299.00,1.084195e-05
8300.00,1.107859e-05
8301.00,1.127056e-05
8302.00,1.169252e-05
8303.00,1.208461e-05
8304.00,1.247464e-05
8305.00,1.245044e-05
8306.00,1.215224e-05
8307.00,1.129925e-05
8308.00,1.038488e-05
8309.00,9.460287e-06
8310.00,8.864604e-06
8311.00,8.621480e-06
8312.00,8.669982e-06
8313.00,9.197656e-06
8314.00,9.894226e-06
8315.00,1.073338e-05
8316.00,1.158201e-05
8317.00,1.205853e-05
8318.00,1.197679e-05
8319.00,1.147556e-05
8320.00,1.080464e-05
8321.00,1.016440e-05
8322.00,9.689470e-06
8323.00,9.198593e-06
8324.00,9.042174e-06
8325.00,8.858078e-06
8326.00,8.675887e-06
8327.00,8.520259e-06
8328.00,8.321575e-06
8329.00,8.206432e-06
8330.00,8.122316e-06
8331.00,8.073013e-06
8332.00,8.014962e-06
8333.00,8.044521e-06
8334.00,8.072760e-06
8335.00,8.195198e-06
8336.00,8.240721e-06
8337.00,8.355172e-06
8338.00,8.397773e-06
8339.00,8.404968e-06
8340.00,8.415459e-06
8341.00,8.437441e-06
8342.00,8.451585e-06
8343.00,8.327194e-06
8344.00,8.135436e-06
8345.00,7.918446e-06
8346.00,7.830335e-06
8347.00,7.855111e-06
8348.00,7.921401e-06
8349.00,8.010727e-06
8350.00,8.119640e-06
8351.00,8.140958e-06
8352.00,8.146079e-06
8353.00,8.252261e-06
8354.00,8.317648e-06
8355.00,8.455859e-06
8356.00,8.692889e-06
8357.00,9.016193e-06
8358.00,9.469632e-06
8359.00,9.825246e-06
8360.00,9.971674e-06
8361.00,9.883494e-06
8362.00,9.431193e-06
8363.00,8.912679e-06
8364.00,8.266416e-06
8365.00,7.763390e-06
8366.00,7.520474e-06
8367.00,7.348266e-06
8368.00,7.440033e-06
8369.00,7.536874e-06
8370.00,7.756170e-06
8371.00,7.984980e-06
8372.00,8.136698e-06
8373.00,8.457131e-06
8374.00,8.882704e-06
8375.00,9.622427e-06
8376.00,1.044759e-05
8377.00,1.146910e-05
8378.00,1.201678e-05
8379.00,1.187698e-05
8380.00,1.123558e-05
8381.00,1.018585e-05
8382.00,9.275217e-06
8383.00,8.876110e-06
8384.00,8.816507e-06
8385.00,9.205070e-06
8386.00,9.567225e-06
8387.00,9.675811e-06
8388.00,9.542003e-06
8389.00,9.180696e-06
8390.00,8.737281e-06
8391.00,8.564105e-06
8392.00,8.512867e-06
8393.00,8.547159e-06
8394.00,8.587890e-06
8395.00,8.429950e-06
8396.00,8.406651e-06
8397.00,8.401295e-06
8398.00,8.447834e-06
8399.00,8.528575e-06
8400.00,8.536591e-06
8401.00,8.328404e-06
8402.00,8.099292e-06
8403.00,7.967366e-06
8404.00,7.996772e-06
8405.00,8.499589e-06
8406.00,9.134103e-06
8407.00,1.000356e-05
8408.00,1.062396e-05
8409.00,1.071814e-05
8410.00,1.061207e-05
8411.00,1.027743e-05
8412.00,9.684848e-06
8413.00,9.280234e-06
8414.00,8.874240e-06
8415.00,8.728724e-06
8416.00,8.817870e-06
8417.00,8.972837e-06
8418.00,9.072138e-06
8419.00,8.979899e-06
8420.00,8.726434e-06
8421.00,8.509695e-06
8422.00,8.316720e-06
8423.00,8.368169e-06
8424.00,8.523511e-06
8425.00,8.773966e-06
8426.00,8.983307e-06
8427.00,9.057572e-06
8428.00,9.047075e-06
8429.00,8.946121e-06
8430.00,8.836977e-06
8431.00,8.800701e-06
8432.00,8.814756e-06
8433.00,8.801802e-06
8434.00,8.647286e-06
8435.00,8.565284e-06
8436.00,8.569124e-06
8437.00,8.669243e-06
8438.00,8.902583e-06
8439.00,9.065906e-06
8440.00,9.168170e-06
8441.00,9.124516e-06
8442.00,9.024679e-06
8443.00,8.935823e-06
8444.00,8.749044e-06
8445.00,8.645045e-06
8446.00,8.601581e-06
8447.00,8.555869e-06
8448.00,8.719067e-06
8449.00,9.072241e-06
8450.00,9.376065e-06
8451.00,9.681175e-06
8452.00,9.581173e-06
8453.00,9.295048e-06
8454.00,8.840758e-06
8455.00,8.270091e-06
8456.00,7.857006e-06
8457.00,7.732475e-06
8458.00,7.850140e-06
8459.00,8.075280e-06
8460.00,8.255089e-06
8461.00,8.364075e-06
8462.00,8.209108e-06
8463.00,7.980468e-06
8464.00,7.641545e-06
8465.00,7.303792e-06
8466.00,7.006697e-06
8467.00,6.831137e-06
8468.00,6.707192e-06
8469.00,6.810295e-06
8470.00,7.011761e-06
8471.00,7.329432e-06
8472.00,7.664098e-06
8473.00,7.879658e-06
8474.00,7.951222e-06
8475.00,7.884543e-06
8476.00,7.721504e-06
8477.00,7.682718e-06
8478.00,7.577360e-06
8479.00,7.644402e-06
8480.00,7.715450e-06
8481.00,7.821731e-06
8482.00,8.001795e-06
8483.00,8.175456e-06
8484.00,8.352097e-06
8485.00,8.587129e-06
8486.00,8.875228e-06
8487.00,9.121026e-06
8488.00,9.393136e-06
8489.00,9.540737e-06
8490.00,9.484667e-06
8491.00,9.491136e-06
8492.00,9.195893e-06
8493.00,8.794144e-06
8494.00,8.122245e-06
8495.00,7.479954e-06
8496.00,6.939083e-06
8497.00,6.547767e-06
8498.00,6.521748e-06
8499.00,6.573624e-06
8500.00,6.762863e-06
8501.00,7.009248e-06
8502.00,7.202566e-06
8503.00,7.313147e-06
8504.00,7.179563e-06
8505.00,7.140964e-06
8506.00,7.011951e-06
8507.00,6.900158e-06
8508.00,6.736784e-06
8509.00,6.618395e-06
8510.00,6.332266e-06
8511.00,6.097314e-06
8512.00,5.953859e-06
8513.00,5.804698e-06
8514.00,5.904110e-06
8515.00,6.090354e-06
8516.00,6.412867e-06
8517.00,6.738919e-06
8518.00,7.176421e-06
8519.00,7.511934e-06
8520.00,7.794123e-06
8521.00,8.149504e-06
8522.00,8.479904e-06
8523.00,8.713494e-06
8524.00,8.829786e-06
8525.00,9.014600e-06
8526.00,9.196093e-06
8527.00,9.486575e-06
8528.00,9.772308e-06
8529.00,9.814959e-06
8530.00,9.689598e-06
8531.00,9.468794e-06
8532.00,9.273105e-06
8533.00,9.252301e-06
8534.00,9.291312e-06
8535.00,9.442436e-06
8536.00,9.569477e-06
8537.00,9.565848e-06
8538.00,9.597935e-06
8539.00,9.546420e-06
8540.00,9.477174e-06
8541.00,9.477107e-06
8542.00,9.559976e-06
8543.00,9.550329e-06
8544.00,9.488633e-06
8545.00,9.365591e-06
8546.00,9.170757e-06
8547.00,8.753526e-06
8548.00,8.294485e-06
8549.00,7.819072e-06
8550.00,7.226863e-06
8551.00,6.688821e-06
8552.00,6.280266e-06
8553.00,6.017862e-06
8554.00,5.920959e-06
8555.00,6.105375e-06
8556.00,6.422490e-06
8557.00,6.598278e-06
8558.00,6.618631e-06
8559.00,6.509609e-06
8560.00,6.441421e-06
8561.00,6.472546e-06
8562.00,6.583839e-06
8563.00,6.699401e-06
8564.00,6.683510e-06
8565.00,6.599755e-06
8566.00,6.426400e-06
8567.00,6.255453e-06
8568.00,6.195002e-06
8569.00,6.322460e-06
8570.00,6.488928e-06
8571.00,6.676773e-06
8572.00,6.937900e-06
8573.00,7.122268e-06
8574.00,7.113541e-06
8575.00,6.879925e-06
8576.00,6.617681e-06
8577.00,6.375772e-06
8578.00,6.250286e-06
8579.00,6.346637e-06
8580.00,6.564414e-06
8581.00,6.846812e-06
8582.00,7.048902e-06
8583.00,7.131939e-06
8584.00,6.916265e-06
8585.00,6.654898e-06
8586.00,6.332971e-06
8587.00,6.046098e-06
8588.00,5.876799e-06
8589.00,5.761812e-06
8590.00,5.716161e-06
8591.00,5.832716e-06
8592.00,6.027922e-06
8593.00,6.348504e-06
8594.00,6.700015e-06
8595.00,6.959251e-06
8596.00,7.032414e-06
8597.00,6.943652e-06
8598.00,6.801685e-06
8599.00,6.570341e-06
8600.00,6.485574e-06
8601.00,6.455869e-06
8602.00,6.480853e-06
8603.00,6.496775e-06
8604.00,6.448154e-06
8605.00,6.414225e-06
8606.00,6.425392e-06
8607.00,6.340739e-06
8608.00,6.319266e-06
8609.00,6.333523e-06
8610.00,6.225914e-06
8611.00,6.197662e-06
8612.00,6.171036e-06
8613.00,6.119943e-06
8614.00,6.010703e-06
8615.00,5.835859e-06
8616.00,5.683090e-06
8617.00,5.545842e-06
8618.00,5.494785e-06
8619.00,5.543739e-06
8620.00,5.611927e-06
8621.00,5.688236e-06
8622.00,5.698320e-06
8623.00,5.710026e-06
8624.00,5.726419e-06
8625.00,5.841422e-06
8626.00,6.005742e-06
8627.00,6.269881e-06
8628.00,6.497220e-06
8629.00,6.680056e-06
8630.00,6.786273e-06
8631.00,6.909386e-06
8632.00,7.052826e-06
8633.00,7.249319e-06
8634.00,7.440294e-06
8635.00,7.744406e-06
8636.00,7.935410e-06
8637.00,8.130859e-06
8638.00,8.240126e-06
8639.00,8.230974e-06
8640.00,7.989066e-06
8641.00,7.421120e-06
8642.00,6.750124e-06
8643.00,6.083913e-06
8644.00,5.603198e-06
8645.00,5.344092e-06
8646.00,5.341251e-06
8647.00,5.552863e-06
8648.00,5.986997e-06
8649.00,6.612195e-06
8650.00,7.395604e-06
8651.00,8.273803e-06
8652.00,9.081659e-06
8653.00,9.870224e-06
8654.00,1.055829e-05
8655.00,1.102606e-05
8656.00,1.119457e-05
8657.00,1.090292e-05
8658.00,1.019234e-05
8659.00,9.269128e-06
8660.00,8.289889e-06
8661.00,7.498976e-06
8662.00,7.024213e-06
8663.00,6.825033e-06
8664.00,6.820368e-06
8665.00,6.918690e-06
8666.00,7.156413e-06
8667.00,7.463654e-06
8668.00,7.886652e-06
8669.00,8.288013e-06
8670.00,8.536598e-06
8671.00,8.452014e-06
8672.00,8.084628e-06
8673.00,7.567754e-06
8674.00,6.958834e-06
8675.00,6.416913e-06
8676.00,6.052537e-06
8677.00,5.788593e-06
8678.00,5.655158e-06
8679.00,5.544134e-06
8680.00,5.534848e-06
8681.00,5.520917e-06
8682.00,5.480793e-06
8683.00,5.457493e-06
8684.00,5.342306e-06
8685.00,5.110273e-06
8686.00,4.918338e-06
8687.00,4.769644e-06
8688.00,4.717730e-06
8689.00,4.887779e-06
8690.00,5.102743e-06
8691.00,5.471085e-06
8692.00,5.810998e-06
8693.00,6.164118e-06
8694.00,6.481920e-06
8695.00,6.733926e-06
8696.00,7.113793e-06
8697.00,7.351251e-06
8698.00,7.489628e-06
8699.00,7.520477e-06
8700.00,7.286940e-06
8701.00,6.871890e-06
8702.00,6.384726e-06
8703.00,6.032937e-06
8704.00,5.706004e-06
8705.00,5.532515e-06
8706.00,5.486239e-06
8707.00,5.534329e-06
8708.00,5.799547e-06
8709.00,6.003017e-06
8710.00,6.380558e-06
8711.00,6.494301e-06
8712.00,6.474500e-06
8713.00,6.382486e-06
8714.00,6.209386e-06
8715.00,6.162562e-06
8716.00,6.184547e-06
8717.00,6.140971e-06
8718.00,5.972450e-06
8719.00,5.768451e-06
8720.00,5.535372e-06
8721.00,5.327297e-06
8722.00,5.236776e-06
8723.00,5.138731e-06
8724.00,5.061592e-06
8725.00,5.044428e-06
8726.00,5.068636e-06
8727.00,5.240193e-06
8728.00,5.389107e-06
8729.00,5.526953e-06
8730.00,5.583755e-06
8731.00,5.683400e-06
8732.00,5.859585e-06
8733.00,6.041971e-06
8734.00,6.223713e-06
8735.00,6.167116e-06
8736.00,6.049913e-06
8737.00,5.685190e-06
8738.00,5.300078e-06
8739.00,5.017775e-06
8740.00,4.819491e-06
8741.00,4.723230e-06
8742.00,4.674966e-06
8743.00,4.713301e-06
8744.00,4.734817e-06
8745.00,4.824672e-06
8746.00,4.965135e-06
8747.00,5.147856e-06
8748.00,5.550441e-06
8749.00,5.975387e-06
8750.00,6.524624e-06
8751.00,6.809602e-06
8752.00,6.900154e-06
8753.00,6.759195e-06
8754.00,6.338990e-06
8755.00,5.911039e-06
8756.00,5.548264e-06
8757.00,5.388930e-06
8758.00,5.410257e-06
8759.00,5.675297e-06
8760.00,5.959145e-06
8761.00,6.297962e-06
8762.00,6.314417e-06
8763.00,6.031324e-06
8764.00,5.664913e-06
8765.00,5.244177e-06
8766.00,4.999175e-06
8767.00,4.984239e-06
8768.00,5.091073e-06
8769.00,5.356940e-06
8770.00,5.616469e-06
8771.00,5.776392e-06
8772.00,5.786381e-06
8773.00,5.715646e-06
8774.00,5.596234e-06
8775.00,5.463366e-06
8776.00,5.460564e-06
8777.00,5.466748e-06
8778.00,5.683371e-06
8779.00,5.990583e-06
8780.00,6.307370e-06
8781.00,6.666092e-06
8782.00,6.885777e-06
8783.00,7.065470e-06
8784.00,7.196535e-06
8785.00,7.315736e-06
8786.00,7.549514e-06
8787.00,7.862966e-06
8788.00,8.352400e-06
8789.00,8.895563e-06
8790.00,9.604137e-06
8791.00,1.010200e-05
8792.00,1.059356e-05
8793.00,1.054544e-05
8794.00,1.005087e-05
8795.00,9.480036e-06
8796.00,8.555634e-06
8797.00,7.811421e-06
8798.00,7.010489e-06
8799.00,6.441408e-06
8800.00,6.032154e-06
8801.00,5.679743e-06
8802.00,5.436428e-06
8803.00,5.384039e-06
8804.00,5.305881e-06
8805.00,5.214117e-06
8806.00,5.241510e-06
8807.00,5.117919e-06
8808.00,5.111619e-06
8809.00,5.071800e-06
8810.00,5.039176e-06
8811.00,5.203876e-06
8812.00,5.292869e-06
8813.00,5.429429e-06
8814.00,5.500115e-06
8815.00,5.492142e-06
8816.00,5.401684e-06
8817.00,5.251417e-06
8818.00,5.148924e-06
8819.00,5.047290e-06
8820.00,4.994362e-06
8821.00,5.070259e-06
8822.00,5.268181e-06
8823.00,5.537080e-06
8824.00,5.928364e-06
8825.00,6.497103e-06
8826.00,7.085195e-06
8827.00,7.684812e-06
8828.00,7.929846e-06
8829.00,7.936602e-06
8830.00,7.653755e-06
8831.00,7.091054e-06
8832.00,6.667283e-06
8833.00,6.282209e-06
8834.00,5.969475e-06
8835.00,5.803351e-06
8836.00,5.460327e-06
8837.00,5.233497e-06
8838.00,5.012980e-06
8839.00,4.838581e-06
8840.00,4.717181e-06
8841.00,4.655345e-06
8842.00,4.673452e-06
8843.00,4.694740e-06
8844.00,4.688384e-06
8845.00,4.769642e-06
8846.00,4.826375e-06
8847.00,4.868653e-06
8848.00,4.946132e-06
8849.00,4.985885e-06
8850.00,5.042210e-06
8851.00,5.100056e-06
8852.00,5.125212e-06
8853.00,5.157104e-06
8854.00,5.040649e-06
8855.00,4.940045e-06
8856.00,4.835824e-06
8857.00,4.775206e-06
8858.00,4.807153e-06
8859.00,4.823473e-06
8860.00,4.869479e-06
8861.00,4.883999e-06
8862.00,4.898310e-06
8863.00,4.948979e-06
8864.00,5.018494e-06
8865.00,5.139580e-06
8866.00,5.241754e-06
8867.00,5.316997e-06
8868.00,5.432291e-06
8869.00,5.580948e-06
8870.00,5.625761e-06
8871.00,5.652289e-06
8872.00,5.647963e-06
8873.00,5.526506e-06
8874.00,5.332382e-06
8875.00,5.116463e-06
8876.00,4.924354e-06
8877.00,4.773095e-06
8878.00,4.751533e-06
8879.00,4.893228e-06
8880.00,5.067881e-06
8881.00,5.266577e-06
8882.00,5.406473e-06
8883.00,5.539629e-06
8884.00,5.600554e-06
8885.00,5.831631e-06
8886.00,6.280123e-06
8887.00,6.966716e-06
8888.00,7.895662e-06
8889.00,8.500158e-06
8890.00,8.605255e-06
8891.00,8.299486e-06
8892.00,7.539696e-06
8893.00,6.825508e-06
8894.00,6.397330e-06
8895.00,6.159346e-06
8896.00,6.151325e-06
8897.00,6.103150e-06
8898.00,5.891446e-06
8899.00,5.661116e-06
8900.00,5.278994e-06
8901.00,4.904586e-06
8902.00,4.782052e-06
8903.00,4.718630e-06
8904.00,4.972242e-06
8905.00,5.275631e-06
8906.00,5.682393e-06
8907.00,6.106285e-06
8908.00,6.411656e-06
8909.00,6.541001e-06
8910.00,6.435440e-06
8911.00,6.155619e-06
8912.00,5.764342e-06
8913.00,5.342052e-06
8914.00,5.047999e-06
8915.00,4.896077e-06
8916.00,5.035709e-06
8917.00,5.384310e-06
8918.00,5.911585e-06
8919.00,6.492448e-06
8920.00,6.913460e-06
8921.00,7.096635e-06
8922.00,6.867938e-06
8923.00,6.449229e-06
8924.00,6.029212e-06
8925.00,5.708902e-06
8926.00,5.654039e-06
8927.00,5.741340e-06
8928.00,5.930019e-06
8929.00,6.091121e-06
8930.00,6.201134e-06
8931.00,6.314188e-06
8932.00,6.288547e-06
8933.00,6.229108e-06
8934.00,6.174043e-06
8935.00,6.035894e-06
8936.00,5.862702e-06
8937.00,5.698254e-06
8938.00,5.534705e-06
8939.00,5.411028e-06
8940.00,5.293591e-06
8941.00,5.163297e-06
8942.00,5.070644e-06
8943.00,4.935700e-06
8944.00,4.819083e-06
8945.00,4.783947e-06
8946.00,4.804683e-06
8947.00,4.903805e-06
8948.00,4.969763e-06
8949.00,5.103786e-06
8950.00,5.174235e-06
8951.00,5.184474e-06
8952.00,5.146819e-06
8953.00,5.150390e-06
8954.00,5.166415e-06
8955.00,5.153771e-06
8956.00,5.120455e-06
8957.00,5.117563e-06
8958.00,5.167334e-06
8959.00,5.275283e-06
8960.00,5.441832e-06
8961.00,5.646518e-06
8962.00,5.751870e-06
8963.00,5.696935e-06
8964.00,5.529002e-06
8965.00,5.317870e-06
8966.00,5.079742e-06
8967.00,4.847876e-06
8968.00,4.712943e-06
8969.00,4.719675e-06
8970.00,4.794491e-06
8971.00,4.988649e-06
8972.00,5.178728e-06
8973.00,5.310250e-06
8974.00,5.365243e-06
8975.00,5.406487e-06
8976.00,5.437869e-06
8977.00,5.396821e-06
8978.00,5.476228e-06
8979.00,5.482697e-06
8980.00,5.572918e-06
8981.00,5.680383e-06
8982.00,5.821123e-06
8983.00,5.884908e-06
8984.00,5.832055e-06
8985.00,5.748643e-06
8986.00,5.654482e-06
8987.00,5.527972e-06
8988.00,5.566880e-06
8989.00,5.687208e-06
8990.00,5.885955e-06
8991.00,6.213642e-06
8992.00,6.482663e-06
8993.00,6.686660e-06
8994.00,6.756894e-06
8995.00,6.519689e-06
8996.00,6.276928e-06
8997.00,6.022490e-06
8998.00,6.008635e-06
8999.00,6.235395e-06
9000.00,6.691982e-06
9001.00,7.440877e-06
9002.00,8.346113e-06
9003.00,8.891753e-06
9004.00,8.851194e-06
9005.00,8.188524e-06
9006.00,7.151256e-06
9007.00,6.152574e-06
9008.00,5.385114e-06
9009.00,4.894579e-06
9010.00,4.671967e-06
9011.00,4.502634e-06
9012.00,4.518792e-06
9013.00,4.561940e-06
9014.00,4.674159e-06
9015.00,4.801058e-06
9016.00,4.905656e-06
9017.00,4.985303e-06
9018.00,4.923438e-06
9019.00,4.936346e-06
9020.00,4.915019e-06
9021.00,4.855954e-06
9022.00,4.781739e-06
9023.00,4.690802e-06
9024.00,4.601958e-06
9025.00,4.617933e-06
9026.00,4.813564e-06
9027.00,5.078915e-06
9028.00,5.425804e-06
9029.00,5.834405e-06
9030.00,6.175052e-06
9031.00,6.320790e-06
9032.00,6.358525e-06
9033.00,6.401303e-06
9034.00,6.423809e-06
9035.00,6.514683e-06
9036.00,6.679337e-06
9037.00,6.960101e-06
9038.00,7.350762e-06
9039.00,7.520474e-06
9040.00,7.642156e-06
9041.00,7.531361e-06
9042.00,7.231895e-06
9043.00,6.885141e-06
9044.00,6.579987e-06
9045.00,6.348133e-06
9046.00,6.210059e-06
9047.00,6.067876e-06
9048.00,5.967345e-06
9049.00,5.878337e-06
9050.00,5.819135e-06
9051.00,5.923523e-06
9052.00,6.147339e-06
9053.00,6.387769e-06
9054.00,6.668452e-06
9055.00,6.919437e-06
9056.00,7.049566e-06
9057.00,7.009163e-06
9058.00,6.813202e-06
9059.00,6.592557e-06
9060.00,6.285001e-06
9061.00,6.088437e-06
9062.00,5.746339e-06
9063.00,5.385009e-06
9064.00,5.017509e-06
9065.00,4.730782e-06
9066.00,4.614772e-06
9067.00,4.640965e-06
9068.00,4.706945e-06
9069.00,4.851852e-06
9070.00,4.876268e-06
9071.00,4.905397e-06
9072.00,4.923236e-06
9073.00,4.939786e-06
9074.00,4.941000e-06
9075.00,4.952265e-06
9076.00,4.975536e-06
9077.00,4.955979e-06
9078.00,4.940990e-06
9079.00,5.040548e-06
9080.00,5.154829e-06
9081.00,5.204260e-06
9082.00,5.239095e-06
9083.00,5.282971e-06
9084.00,5.396815e-06
9085.00,5.471600e-06
9086.00,5.470078e-06
9087.00,5.462093e-06
9088.00,5.435157e-06
9089.00,5.363368e-06
9090.00,5.359057e-06
9091.00,5.415048e-06
9092.00,5.506748e-06
9093.00,5.577105e-06
9094.00,5.526221e-06
9095.00,5.533167e-06
9096.00,5.546040e-06
9097.00,5.715046e-06
9098.00,5.860742e-06
9099.00,6.034593e-06
9100.00,6.067595e-06
9101.00,5.979460e-06
9102.00,5.849268e-06
9103.00,5.662689e-06
9104.00,5.480115e-06
9105.00,5.279740e-06
9106.00,5.122107e-06
9107.00,4.982526e-06
9108.00,4.828175e-06
9109.00,4.684051e-06
9110.00,4.561850e-06
9111.00,4.560423e-06
9112.00,4.603095e-06
9113.00,4.683229e-06
9114.00,4.747204e-06
9115.00,4.755157e-06
9116.00,4.736364e-06
9117.00,4.603281e-06
9118.00,4.531300e-06
9119.00,4.412288e-06
9120.00,4.403532e-06
9121.00,4.466068e-06
9122.00,4.495585e-06
9123.00,4.552143e-06
9124.00,4.574310e-06
9125.00,4.523202e-06
9126.00,4.399097e-06
9127.00,4.331491e-06
9128.00,4.243376e-06
9129.00,4.215268e-06
9130.00,4.213435e-06
9131.00,4.236693e-06
9132.00,4.224837e-06
9133.00,4.239779e-06
9134.00,4.273886e-06
9135.00,4.324045e-06
9136.00,4.413971e-06
9137.00,4.538236e-06
9138.00,4.737081e-06
9139.00,4.917135e-06
9140.00,5.180349e-06
9141.00,5.454536e-06
9142.00,5.750023e-06
9143.00,6.087065e-06
9144.00,6.248472e-06
9145.00,6.314394e-06
9146.00,6.301344e-06
9147.00,6.189932e-06
9148.00,6.064093e-06
9149.00,5.917091e-06
9150.00,5.691763e-06
9151.00,5.365830e-06
9152.00,5.025722e-06
9153.00,4.636571e-06
9154.00,4.280824e-06
9155.00,4.010245e-06
9156.00,3.851017e-06
9157.00,3.864264e-06
9158.00,3.933395e-06
9159.00,4.164995e-06
9160.00,4.424911e-06
9161.00,4.585135e-06
9162.00,4.764080e-06
9163.00,4.821897e-06
9164.00,4.813280e-06
9165.00,4.765337e-06
9166.00,4.650774e-06
9167.00,4.645901e-06
9168.00,4.499726e-06
9169.00,4.401859e-06
9170.00,4.257841e-06
9171.00,4.169022e-06
9172.00,4.128223e-06
9173.00,4.175627e-06
9174.00,4.319264e-06
9175.00,4.493626e-06
9176.00,4.633660e-06
9177.00,4.755813e-06
9178.00,4.711577e-06
9179.00,4.686079e-06
9180.00,4.594282e-06
9181.00,4.462713e-06
9182.00,4.244826e-06
9183.00,4.063105e-06
9184.00,3.894379e-06
9185.00,3.823722e-06
9186.00,3.878115e-06
9187.00,3.968071e-06
9188.00,4.062385e-06
9189.00,4.283360e-06
9190.00,4.444254e-06
9191.00,4.650713e-06
9192.00,4.786767e-06
9193.00,4.944724e-06
9194.00,4.948917e-06
9195.00,4.844180e-06
9196.00,4.560482e-06
9197.00,4.344648e-06
9198.00,4.162423e-06
9199.00,4.108292e-06
9200.00,4.146108e-06
9201.00,4.250439e-06
9202.00,4.493822e-06
9203.00,4.580737e-06
9204.00,4.817341e-06
9205.00,4.944075e-06
9206.00,5.029307e-06
9207.00,5.197045e-06
9208.00,5.402052e-06
9209.00,5.663569e-06
9210.00,5.805551e-06
9211.00,5.891082e-06
9212.00,5.760916e-06
9213.00,5.583350e-06
9214.00,5.277100e-06
9215.00,5.076276e-06
9216.00,5.013212e-06
9217.00,4.975966e-06
9218.00,5.134934e-06
9219.00,5.394559e-06
9220.00,5.640764e-06
9221.00,5.937193e-06
9222.00,6.046114e-06
9223.00,5.977142e-06
9224.00,5.803336e-06
9225.00,5.562503e-06
9226.00,5.322720e-06
9227.00,5.201106e-06
9228.00,5.073302e-06
9229.00,4.973665e-06
9230.00,4.854466e-06
9231.00,4.743400e-06
9232.00,4.612888e-06
9233.00,4.443736e-06
9234.00,4.331859e-06
9235.00,4.177332e-06
9236.00,4.104398e-06
9237.00,4.101294e-06
9238.00,4.124267e-06
9239.00,4.168200e-06
9240.00,4.260401e-06
9241.00,4.285663e-06
9242.00,4.361626e-06
9243.00,4.395529e-06
9244.00,4.508846e-06
9245.00,4.580685e-06
9246.00,4.578084e-06
9247.00,4.460845e-06
9248.00,4.267315e-06
9249.00,4.012291e-06
9250.00,3.807863e-06
9251.00,3.711194e-06
9252.00,3.668742e-06
9253.00,3.767020e-06
9254.00,3.872997e-06
9255.00,3.994604e-06
9256.00,4.120195e-06
9257.00,4.232662e-06
9258.00,4.362905e-06
9259.00,4.525803e-06
9260.00,4.634017e-06
9261.00,4.727643e-06
9262.00,4.684888e-06
9263.00,4.598084e-06
9264.00,4.481314e-06
9265.00,4.364339e-06
9266.00,4.343237e-06
9267.00,4.374936e-06
9268.00,4.387279e-06
9269.00,4.409625e-06
9270.00,4.562387e-06
9271.00,4.623215e-06
9272.00,4.695139e-06
9273.00,4.593960e-06
9274.00,4.478250e-06
9275.00,4.282585e-06
9276.00,4.139086e-06
9277.00,4.110707e-06
9278.00,4.183588e-06
9279.00,4.279414e-06
9280.00,4.486564e-06
9281.00,4.660427e-06
9282.00,4.719333e-06
9283.00,4.611778e-06
9284.00,4.553107e-06
9285.00,4.422875e-06
9286.00,4.402400e-06
9287.00,4.469819e-06
9288.00,4.518881e-06
9289.00,4.600769e-06
9290.00,4.871139e-06
9291.00,5.009651e-06
9292.00,5.185954e-06
9293.00,5.369212e-06
9294.00,5.504108e-06
9295.00,5.759133e-06
9296.00,6.037542e-06
9297.00,6.441062e-06
9298.00,7.158357e-06
9299.00,8.208752e-06
9300.00,9.661405e-06
9301.00,1.150706e-05
9302.00,1.323781e-05
9303.00,1.467628e-05
9304.00,1.464554e-05
9305.00,1.359621e-05
9306.00,1.172786e-05
9307.00,9.635687e-06
9308.00,7.826156e-06
9309.00,6.508218e-06
9310.00,5.407538e-06
9311.00,4.786156e-06
9312.00,4.384747e-06
9313.00,4.094605e-06
9314.00,3.966699e-06
9315.00,3.936560e-06
9316.00,3.910234e-06
9317.00,3.903098e-06
9318.00,3.867925e-06
9319.00,3.746446e-06
9320.00,3.669084e-06
9321.00,3.556918e-06
9322.00,3.552781e-06
9323.00,3.528414e-06
9324.00,3.526219e-06
9325.00,3.619312e-06
9326.00,3.621369e-06
9327.00,3.676162e-06
9328.00,3.652876e-06
9329.00,3.718781e-06
9330.00,3.751067e-06
9331.00,3.744843e-06
9332.00,3.833717e-06
9333.00,3.972447e-06
9334.00,4.141674e-06
9335.00,4.449797e-06
9336.00,4.886255e-06
9337.00,5.237825e-06
9338.00,5.536403e-06
9339.00,5.695070e-06
9340.00,5.476735e-06
9341.00,5.274723e-06
9342.00,4.926699e-06
9343.00,4.675308e-06
9344.00,4.359862e-06
9345.00,4.114937e-06
9346.00,3.984625e-06
9347.00,3.728132e-06
9348.00,3.616412e-06
9349.00,3.461613e-06
9350.00,3.436575e-06
9351.00,3.558300e-06
9352.00,3.562624e-06
9353.00,3.664383e-06
9354.00,3.790587e-06
9355.00,3.829313e-06
9356.00,3.930276e-06
9357.00,4.039671e-06
9358.00,3.987346e-06
9359.00,3.872237e-06
9360.00,3.761777e-06
9361.00,3.633089e-06
9362.00,3.609583e-06
9363.00,3.563741e-06
9364.00,3.567737e-06
9365.00,3.429254e-06
9366.00,3.341562e-06
9367.00,3.342514e-06
9368.00,3.309629e-06
9369.00,3.500637e-06
9370.00,3.563134e-06
9371.00,3.666662e-06
9372.00,3.827795e-06
9373.00,3.734651e-06
9374.00,3.672169e-06
9375.00,3.833737e-06
9376.00,3.841693e-06
9377.00,3.781566e-06
9378.00,3.729170e-06
9379.00,3.504118e-06
9380.00,3.568826e-06
9381.00,3.446518e-06
9382.00,3.269115e-06
9383.00,3.287058e-06
9384.00,3.238793e-06
9385.00,3.310557e-06
9386.00,3.354717e-06
9387.00,3.342609e-06
9388.00,3.421688e-06
9389.00,3.477544e-06
9390.00,3.572437e-06
9391.00,3.721660e-06
9392.00,3.708441e-06
9393.00,3.870044e-06
9394.00,3.750835e-06
9395.00,3.738660e-06
9396.00,3.944921e-06
9397.00,4.044692e-06
9398.00,4.302648e-06
9399.00,4.397958e-06
9400.00,4.746829e-06
9401.00,4.748253e-06
9402.00,4.861973e-06
9403.00,4.465946e-06
9404.00,4.244599e-06
9405.00,4.095491e-06
9406.00,4.065894e-06
9407.00,4.079579e-06
9408.00,4.042832e-06
9409.00,4.210979e-06
9410.00,4.126551e-06
9411.00,4.157849e-06
9412.00,4.135534e-06
9413.00,3.974106e-06
9414.00,3.849004e-06
9415.00,3.944548e-06
9416.00,4.136898e-06
9417.00,4.342448e-06
9418.00,4.549934e-06
9419.00,4.550864e-06
9420.00,4.583528e-06
9421.00,4.593811e-06
9422.00,4.250025e-06
9423.00,4.053614e-06
9424.00,3.827442e-06
9425.00,3.635543e-06
9426.00,3.599522e-06
9427.00,3.591550e-06
9428.00,3.687382e-06
9429.00,4.053179e-06
9430.00,4.635264e-06
9431.00,4.946558e-06
9432.00,5.178159e-06
9433.00,5.039285e-06
9434.00,4.761590e-06
9435.00,4.576468e-06
9436.00,4.263213e-06
9437.00,4.180128e-06
9438.00,4.333353e-06
9439.00,4.269389e-06
9440.00,4.410220e-06
9441.00,4.423177e-06
9442.00,4.397290e-06
9443.00,4.416842e-06
9444.00,4.498462e-06
9445.00,4.263665e-06
9446.00,4.126519e-06
9447.00,4.034266e-06
9448.00,3.760701e-06
9449.00,3.638475e-06
9450.00,3.453409e-06
9451.00,3.389429e-06
9452.00,3.300744e-06
9453.00,3.317273e-06
9454.00,3.271880e-06
9455.00,3.220185e-06
9456.00,3.257451e-06
9457.00,3.321579e-06
9458.00,3.432709e-06
9459.00,3.505742e-06
9460.00,3.575343e-06
9461.00,3.478181e-06
9462.00,3.482660e-06
9463.00,3.457866e-06
9464.00,3.406471e-06
9465.00,3.427738e-06
9466.00,3.482405e-06
9467.00,3.550433e-06
9468.00,3.462321e-06
9469.00,3.514675e-06
9470.00,3.580437e-06
9471.00,3.488785e-06
9472.00,3.703177e-06
9473.00,3.549201e-06
9474.00,3.487090e-06
9475.00,3.804976e-06
9476.00,3.455888e-06
9477.00,3.570575e-06
9478.00,3.605425e-06
9479.00,3.466429e-06
9480.00,3.505418e-06
9481.00,3.605323e-06
9482.00,3.547740e-06
9483.00,3.682719e-06
9484.00,3.635733e-06
9485.00,3.735302e-06
9486.00,3.810804e-06
9487.00,4.000916e-06
9488.00,4.013028e-06
9489.00,4.183243e-06
9490.00,4.169190e-06
9491.00,4.270686e-06
9492.00,4.667935e-06
9493.00,4.467313e-06
9494.00,4.492607e-06
9495.00,4.426057e-06
9496.00,4.220786e-06
9497.00,4.169607e-06
9498.00,4.149996e-06
9499.00,4.032137e-06
9500.00,4.218759e-06
9501.00,4.262651e-06
9502.00,4.352034e-06
9503.00,4.375256e-06
9504.00,4.521296e-06
9505.00,4.367662e-06
9506.00,4.285241e-06
9507.00,4.008002e-06
9508.00,3.857941e-06
9509.00,3.752101e-06
9510.00,4.251221e-06
9511.00,4.550836e-06
9512.00,4.931265e-06
9513.00,5.978588e-06
9514.00,6.070326e-06
9515.00,6.421452e-06
9516.00,5.700422e-06
9517.00,5.059051e-06
9518.00,4.555122e-06
9519.00,4.019831e-06
9520.00,3.650718e-06
9521.00,3.346770e-06
9522.00,3.278309e-06
9523.00,3.151014e-06
9524.00,2.994786e-06
9525.00,3.173088e-06
9526.00,3.638598e-06
9527.00,3.534991e-06
9528.00,3.758807e-06
9529.00,3.634396e-06
9530.00,3.980422e-06
9531.00,3.814917e-06
9532.00,3.751609e-06
9533.00,3.583105e-06
9534.00,3.386458e-06
9535.00,3.059444e-06
9536.00,3.363199e-06
9537.00,3.184334e-06
9538.00,3.242266e-06
9539.00,3.439732e-06
9540.00,3.725559e-06
9541.00,3.506168e-06
9542.00,3.973578e-06
9543.00,3.921703e-06
9544.00,3.654797e-06
9545.00,3.529668e-06
9546.00,3.840737e-06
9547.00,3.216154e-06
9548.00,3.984390e-06
9549.00,3.898730e-06
9550.00,4.184863e-06
9551.00,3.836624e-06
9552.00,4.318022e-06
9553.00,4.229777e-06
9554.00,4.334705e-06
9555.00,3.091022e-06
9556.00,3.281354e-06
9557.00,3.572979e-06
9558.00,3.287844e-06
9559.00,3.085011e-06
9560.00,3.171464e-06
9561.00,3.244855e-06
9562.00,3.259802e-06
9563.00,2.857594e-06
9564.00,2.824193e-06
9565.00,3.989406e-06
9566.00,3.331344e-06
9567.00,3.406633e-06
9568.00,3.776714e-06
9569.00,4.021159e-06
9570.00,3.541189e-06
9571.00,3.741639e-06
9572.00,3.669593e-06
9573.00,3.838053e-06
9574.00,3.289248e-06
9575.00,3.832107e-06
9576.00,2.944233e-06
9577.00,2.757192e-06
9578.00,2.934200e-06
9579.00,3.342764e-06
9580.00,2.910111e-06
9581.00,3.610124e-06
9582.00,2.483952e-06
9583.00,2.647444e-06
9584.00,3.008957e-06
9585.00,3.063281e-06
9586.00,3.537124e-06
9587.00,2.821842e-06
9588.00,3.247226e-06
9589.00,4.405530e-06
9590.00,3.323433e-06
9591.00,5.478550e-06
9592.00,3.389142e-06
9593.00,2.448550e-06
9594.00,3.710876e-06
9595.00,2.968730e-06
9596.00,3.764937e-06
9597.00,4.601551e-06
9598.00,3.129315e-06
9599.00,3.625090e-06
9600.00,3.405698e-06
9601.00,3.277061e-06
9602.00,3.448661e-06
9603.00,3.672561e-06
9604.00,3.407323e-06
9605.00,2.760553e-06
9606.00,3.927672e-06
9607.00,3.464370e-06
9608.00,4.022291e-06
9609.00,4.733055e-06
9610.00,3.936996e-06
9611.00,3.713413e-06
9612.00,5.188149e-06
9613.00,5.605102e-06
9614.00,3.911539e-06
9615.00,3.580035e-06
9616.00,3.128760e-06
9617.00,3.252717e-06
9618.00,3.299328e-06
9619.00,3.226096e-06
9620.00,3.148195e-06
9621.00,2.481019e-06
9622.00,2.840445e-06
9623.00,3.365999e-06
9624.00,3.049281e-06
9625.00,2.135342e-06
9626.00,2.873779e-06
9627.00,3.057646e-06
9628.00,2.527765e-06
9629.00,2.198909e-06
9630.00,2.480577e-06
9631.00,2.553661e-06
9632.00,2.018626e-06
9633.00,2.891956e-06
9634.00,2.657368e-06
9635.00,2.871051e-06
9636.00,3.336650e-06
9637.00,2.574055e-06
9638.00,2.376484e-06
9639.00,2.824459e-06
9640.00,2.436639e-06
9641.00,2.033720e-06
9642.00,2.623205e-06
9643.00,2.479974e-06
9644.00,2.767222e-06
9645.00,2.483367e-06
9646.00,2.469155e-06
9647.00,2.560868e-06
9648.00,2.692736e-06
9649.00,2.827401e-06
9650.00,2.625509e-06
9651.00,2.811436e-06
9652.00,3.147597e-06
9653.00,3.224989e-06
9654.00,3.605505e-06
9655.00,3.860507e-06
9656.00,3.013662e-06
9657.00,2.680208e-06
9658.00,3.495839e-06
9659.00,3.062490e-06
9660.00,3.189929e-06
9661.00,3.005812e-06
9662.00,3.009482e-06
9663.00,2.833694e-06
9664.00,2.706488e-06
9665.00,2.509320e-06
9666.00,2.410668e-06
9667.00,2.437383e-06
9668.00,2.462574e-06
9669.00,2.624997e-06
9670.00,2.555667e-06
9671.00,2.475865e-06
9672.00,2.600853e-06
9673.00,2.588843e-06
9674.00,2.649244e-06
9675.00,3.278699e-06
9676.00,2.799546e-06
9677.00,2.685862e-06
9678.00,3.171569e-06
9679.00,3.383165e-06
9680.00,3.069523e-06
9681.00,3.180098e-06
9682.00,3.055904e-06
9683.00,2.840037e-06
9684.00,2.859180e-06
9685.00,2.592247e-06
9686.00,2.734232e-06
9687.00,2.842681e-06
9688.00,2.877846e-06
9689.00,2.888434e-06
9690.00,2.995697e-06
9691.00,3.027289e-06
9692.00,2.991980e-06
9693.00,2.981427e-06
9694.00,2.837549e-06
9695.00,2.834970e-06
9696.00,2.807171e-06
9697.00,2.816874e-06
9698.00,2.858314e-06
9699.00,2.832308e-06
9700.00,2.864215e-06
9701.00,2.867100e-06
9702.00,2.899956e-06
9703.00,2.899066e-06
9704.00,2.864119e-06
9705.00,2.852993e-06
9706.00,2.772545e-06
9707.00,2.727131e-06
9708.00,2.660953e-06
9709.00,2.628598e-06
9710.00,2.599289e-06
9711.00,2.592996e-06
9712.00,2.588213e-06
9713.00,2.593582e-06
9714.00,2.588266e-06
9715.00,2.569968e-06
9716.00,2.570065e-06
9717.00,2.611775e-06
9718.00,2.657962e-06
9719.00,2.788519e-06
9720.00,2.921263e-06
9721.00,3.064395e-06
9722.00,3.163756e-06
9723.00,3.161286e-06
9724.00,3.082563e-06
9725.00,2.954055e-06
9726.00,2.824194e-06
9727.00,2.749229e-06
9728.00,2.697909e-06
9729.00,2.763441e-06
9730.00,2.826657e-06
9731.00,2.926179e-06
9732.00,3.022755e-06
9733.00,3.104577e-06
9734.00,3.134001e-06
9735.00,3.088806e-06
9736.00,2.991830e-06
9737.00,2.908949e-06
9738.00,2.839632e-06
9739.00,2.764303e-06
9740.00,2.748277e-06
9741.00,2.719373e-06
9742.00,2.702468e-06
9743.00,2.671418e-06
9744.00,2.600627e-06
9745.00,2.563099e-06
9746.00,2.485719e-06
9747.00,2.421594e-06
9748.00,2.396466e-06
9749.00,2.387914e-06
9750.00,2.428134e-06
9751.00,2.463212e-06
9752.00,2.489802e-06
9753.00,2.518338e-06
9754.00,2.528041e-06
9755.00,2.564401e-06
9756.00,2.579910e-06
9757.00,2.569330e-06
9758.00,2.539805e-06
9759.00,2.450838e-06
9760.00,2.364586e-06
9761.00,2.299078e-06
9762.00,2.257860e-06
9763.00,2.262602e-06
9764.00,2.300698e-06
9765.00,2.365687e-06
9766.00,2.436041e-06
9767.00,2.513086e-06
9768.00,2.565901e-06
9769.00,2.629238e-06
9770.00,2.660414e-06
9771.00,2.672567e-06
9772.00,2.678809e-06
9773.00,2.648842e-06
9774.00,2.598794e-06
9775.00,2.568837e-06
9776.00,2.537197e-06
9777.00,2.558349e-06
9778.00,2.577716e-06
9779.00,2.604789e-06
9780.00,2.588231e-06
9781.00,2.556299e-06
9782.00,2.517961e-06
9783.00,2.472350e-06
9784.00,2.437804e-06
9785.00,2.408938e-06
9786.00,2.407613e-06
9787.00,2.457990e-06
9788.00,2.532257e-06
9789.00,2.639199e-06
9790.00,2.751238e-06
9791.00,2.770443e-06
9792.00,2.755678e-06
9793.00,2.676770e-06
9794.00,2.591304e-06
9795.00,2.496756e-06
9796.00,2.443517e-06
9797.00,2.410362e-06
9798.00,2.431437e-06
9799.00,2.478253e-06
9800.00,2.524972e-06
9801.00,2.634612e-06
9802.00,2.733955e-06
9803.00,2.818012e-06
9804.00,2.895451e-06
9805.00,2.950064e-06
9806.00,2.938666e-06
9807.00,2.995061e-06
9808.00,3.127445e-06
9809.00,3.342850e-06
9810.00,3.709233e-06
9811.00,4.158829e-06
9812.00,4.800215e-06
9813.00,5.455122e-06
9814.00,5.846379e-06
9815.00,5.907355e-06
9816.00,5.573531e-06
9817.00,4.928305e-06
9818.00,4.243000e-06
9819.00,3.589369e-06
9820.00,3.116684e-06
9821.00,2.775273e-06
9822.00,2.536128e-06
9823.00,2.418655e-06
9824.00,2.362495e-06
9825.00,2.366526e-06
9826.00,2.384669e-06
9827.00,2.406948e-06
9828.00,2.425952e-06
9829.00,2.453796e-06
9830.00,2.414580e-06
9831.00,2.347962e-06
9832.00,2.252487e-06
9833.00,2.150226e-06
9834.00,2.090356e-06
9835.00,2.043318e-06
9836.00,2.022294e-06
9837.00,2.010639e-06
9838.00,2.051937e-06
9839.00,2.099898e-06
9840.00,2.140619e-06
9841.00,2.189468e-06
9842.00,2.211102e-06
9843.00,2.239296e-06
9844.00,2.286794e-06
9845.00,2.317542e-06
9846.00,2.392955e-06
9847.00,2.480331e-06
9848.00,2.541777e-06
9849.00,2.592313e-06
9850.00,2.621308e-06
9851.00,2.573064e-06
9852.00,2.529519e-06
9853.00,2.503197e-06
9854.00,2.463871e-06
9855.00,2.464810e-06
9856.00,2.416757e-06
9857.00,2.362668e-06
9858.00,2.277215e-06
9859.00,2.194780e-06
9860.00,2.117920e-06
9861.00,2.059044e-06
9862.00,2.031045e-06
9863.00,2.043427e-06
9864.00,2.070412e-06
9865.00,2.126112e-06
9866.00,2.185385e-06
9867.00,2.232075e-06
9868.00,2.237162e-06
9869.00,2.202484e-06
9870.00,2.147064e-06
9871.00,2.072941e-06
9872.00,2.001587e-06
9873.00,1.941784e-06
9874.00,1.900565e-06
9875.00,1.866280e-06
9876.00,1.843822e-06
9877.00,1.836832e-06
9878.00,1.847456e-06
9879.00,1.876699e-06
9880.00,1.939993e-06
9881.00,1.984806e-06
9882.00,2.039404e-06
9883.00,2.078667e-06
9884.00,2.095750e-06
9885.00,2.099910e-06
9886.00,2.106058e-06
9887.00,2.089981e-06
9888.00,2.047680e-06
9889.00,2.023480e-06
9890.00,1.951601e-06
9891.00,1.896800e-06
9892.00,1.851007e-06
9893.00,1.818793e-06
9894.00,1.807627e-06
9895.00,1.814269e-06
9896.00,1.844329e-06
9897.00,1.879664e-06
9898.00,1.894938e-06
9899.00,1.926609e-06
9900.00,1.953932e-06
9901.00,1.987916e-06
9902.00,2.006837e-06
9903.00,2.020334e-06
9904.00,2.029046e-06
9905.00,2.040781e-06
9906.00,2.036452e-06
9907.00,2.080060e-06
9908.00,2.090067e-06
9909.00,2.137288e-06
9910.00,2.181828e-06
9911.00,2.191739e-06
9912.00,2.179204e-06
9913.00,2.144425e-06
9914.00,2.111780e-06
9915.00,2.094147e-06
9916.00,2.103836e-06
9917.00,2.151635e-06
9918.00,2.242389e-06
9919.00,2.360063e-06
9920.00,2.513760e-06
9921.00,2.647831e-06
9922.00,2.711270e-06
9923.00,2.687100e-06
9924.00,2.629950e-06
9925.00,2.516097e-06
9926.00,2.412460e-06
9927.00,2.334315e-06
9928.00,2.283309e-06
9929.00,2.267399e-06
9930.00,2.231764e-06
9931.00,2.199945e-06
9932.00,2.167307e-06
9933.00,2.156396e-06
9934.00,2.165835e-06
9935.00,2.163772e-06
9936.00,2.152555e-06
9937.00,2.161922e-06
9938.00,2.183302e-06
9939.00,2.226040e-06
9940.00,2.302805e-06
9941.00,2.392200e-06
9942.00,2.469219e-06
9943.00,2.510153e-06
9944.00,2.496231e-06
9945.00,2.464553e-06
9946.00,2.440150e-06
9947.00,2.435589e-06
9948.00,2.459779e-06
9949.00,2.464686e-06
9950.00,2.422662e-06
9951.00,2.368173e-06
9952.00,2.293182e-06
9953.00,2.242656e-06
9954.00,2.187373e-06
9955.00,2.161675e-06
9956.00,2.106685e-06
9957.00,2.037388e-06
9958.00,1.965373e-06
9959.00,1.892394e-06
9960.00,1.833271e-06
9961.00,1.793422e-06
9962.00,1.768184e-06
9963.00,1.769546e-06
9964.00,1.773774e-06
9965.00,1.770644e-06
9966.00,1.788584e-06
9967.00,1.810256e-06
9968.00,1.839891e-06
9969.00,1.884917e-06
9970.00,1.910099e-06
9971.00,1.903180e-06
9972.00,1.884055e-06
9973.00,1.837372e-06
9974.00,1.796558e-06
9975.00,1.779653e-06
9976.00,1.768084e-06
9977.00,1.796738e-06
9978.00,1.840281e-06
9979.00,1.898043e-06
9980.00,1.954460e-06
9981.00,1.969396e-06
9982.00,1.974572e-06
9983.00,1.936958e-06
9984.00,1.909587e-06
9985.00,1.890962e-06
9986.00,1.915045e-06
9987.00,1.948632e-06
9988.00,2.000422e-06
9989.00,2.025230e-06
9990.00,2.052540e-06
9991.00,2.075894e-06
9992.00,2.090840e-06
9993.00,2.080362e-06
9994.00,2.083596e-06
9995.00,2.087559e-06
9996.00,2.082624e-06
9997.00,2.102275e-06
9998.00,2.118423e-06
9999.00,2.141650e-06
10000.00,2.186439e-06
10001.00,2.215563e-06
10002.00,2.234084e-06
10003.00,2.267408e-06
10004.00,2.272164e-06
10005.00,2.264865e-06
10006.00,2.217749e-06
10007.00,2.180436e-06
10008.00,2.140526e-06
10009.00,2.094937e-06
10010.00,2.070173e-06
10011.00,2.041419e-06
10012.00,2.032606e-06
10013.00,2.001800e-06
10014.00,1.998552e-06
10015.00,1.987313e-06
10016.00,1.939003e-06
10017.00,1.898110e-06
10018.00,1.900209e-06
10019.00,1.919745e-06
10020.00,1.973269e-06
10021.00,2.049770e-06
10022.00,2.140569e-06
10023.00,2.247412e-06
10024.00,2.331943e-06
10025.00,2.380501e-06
10026.00,2.338911e-06
10027.00,2.274016e-06
10028.00,2.145263e-06
10029.00,2.038390e-06
10030.00,1.929097e-06
10031.00,1.837806e-06
10032.00,1.770392e-06
10033.00,1.735969e-06
10034.00,1.701855e-06
10035.00,1.698662e-06
10036.00,1.742145e-06
10037.00,1.785149e-06
10038.00,1.858983e-06
10039.00,1.913505e-06
10040.00,1.933362e-06
10041.00,1.924837e-06
10042.00,1.895319e-06
10043.00,1.856183e-06
10044.00,1.818237e-06
10045.00,1.790948e-06
10046.00,1.788816e-06
10047.00,1.805193e-06
10048.00,1.835920e-06
10049.00,1.850800e-06
10050.00,1.900492e-06
10051.00,1.932983e-06
10052.00,1.950170e-06
10053.00,1.944230e-06
10054.00,1.900922e-06
10055.00,1.854864e-06
10056.00,1.778341e-06
10057.00,1.720693e-06
10058.00,1.686682e-06
10059.00,1.688619e-06
10060.00,1.707557e-06
10061.00,1.741448e-06
10062.00,1.798875e-06
10063.00,1.848972e-06
10064.00,1.885810e-06
10065.00,1.879937e-06
10066.00,1.841876e-06
10067.00,1.784343e-06
10068.00,1.714981e-06
10069.00,1.639658e-06
10070.00,1.576177e-06
10071.00,1.545391e-06
10072.00,1.533922e-06
10073.00,1.528977e-06
10074.00,1.536156e-06
10075.00,1.534086e-06
10076.00,1.545143e-06
10077.00,1.552784e-06
10078.00,1.559263e-06
10079.00,1.571997e-06
10080.00,1.588090e-06
10081.00,1.617368e-06
10082.00,1.650902e-06
10083.00,1.671121e-06
10084.00,1.689415e-06
10085.00,1.687595e-06
10086.00,1.668498e-06
10087.00,1.638548e-06
10088.00,1.612597e-06
10089.00,1.586695e-06
10090.00,1.582171e-06
10091.00,1.584315e-06
10092.00,1.579766e-06
10093.00,1.584549e-06
10094.00,1.588785e-06
10095.00,1.599253e-06
10096.00,1.610313e-06
10097.00,1.627992e-06
10098.00,1.643304e-06
10099.00,1.671915e-06
10100.00,1.684833e-06
10101.00,1.714137e-06
10102.00,1.709704e-06
10103.00,1.712704e-06
10104.00,1.711128e-06
10105.00,1.706540e-06
10106.00,1.705784e-06
10107.00,1.716933e-06
10108.00,1.739306e-06
10109.00,1.762966e-06
10110.00,1.765303e-06
10111.00,1.736143e-06
10112.00,1.705234e-06
10113.00,1.683796e-06
10114.00,1.671229e-06
10115.00,1.670052e-06
10116.00,1.700535e-06
10117.00,1.757031e-06
10118.00,1.824177e-06
10119.00,1.898102e-06
10120.00,1.956813e-06
10121.00,1.983284e-06
10122.00,1.973264e-06
10123.00,1.937377e-06
10124.00,1.862800e-06
10125.00,1.778253e-06
10126.00,1.690161e-06
10127.00,1.623673e-06
10128.00,1.569803e-06
10129.00,1.544917e-06
10130.00,1.549796e-06
10131.00,1.570418e-06
10132.00,1.612775e-06
10133.00,1.652788e-06
10134.00,1.688685e-06
10135.00,1.691017e-06
10136.00,1.681319e-06
10137.00,1.659207e-06
10138.00,1.637653e-06
10139.00,1.620858e-06
10140.00,1.618049e-06
10141.00,1.630976e-06
10142.00,1.663856e-06
10143.00,1.711102e-06
10144.00,1.747102e-06
10145.00,1.753428e-06
10146.00,1.749471e-06
10147.00,1.703641e-06
10148.00,1.658819e-06
10149.00,1.619404e-06
10150.00,1.571029e-06
10151.00,1.543539e-06
10152.00,1.522386e-06
10153.00,1.501126e-06
10154.00,1.499195e-06
10155.00,1.500927e-06
10156.00,1.519452e-06
10157.00,1.539297e-06
10158.00,1.565489e-06
10159.00,1.616470e-06
10160.00,1.675427e-06
10161.00,1.711138e-06
10162.00,1.747357e-06
10163.00,1.764321e-06
10164.00,1.762327e-06
10165.00,1.756502e-06
10166.00,1.741237e-06
10167.00,1.700950e-06
10168.00,1.682638e-06
10169.00,1.676354e-06
10170.00,1.660912e-06
10171.00,1.654984e-06
10172.00,1.649757e-06
10173.00,1.622890e-06
10174.00,1.592291e-06
10175.00,1.550616e-06
10176.00,1.520524e-06
10177.00,1.491116e-06
10178.00,1.479931e-06
10179.00,1.485419e-06
10180.00,1.501649e-06
10181.00,1.537332e-06
10182.00,1.568537e-06
10183.00,1.582575e-06
10184.00,1.578873e-06
10185.00,1.574080e-06
10186.00,1.588757e-06
10187.00,1.632528e-06
10188.00,1.691521e-06
10189.00,1.779281e-06
10190.00,1.826634e-06
10191.00,1.851363e-06
10192.00,1.851713e-06
10193.00,1.821868e-06
10194.00,1.749762e-06
10195.00,1.706650e-06
10196.00,1.643214e-06
10197.00,1.605199e-06
10198.00,1.571453e-06
10199.00,1.582579e-06
10200.00,1.615829e-06
10201.00,1.665096e-06
10202.00,1.713670e-06
10203.00,1.804525e-06
10204.00,1.836607e-06
10205.00,1.875381e-06
10206.00,1.891969e-06
10207.00,1.902563e-06
10208.00,1.899300e-06
10209.00,1.872910e-06
10210.00,1.829210e-06
10211.00,1.767952e-06
10212.00,1.712874e-06
10213.00,1.667445e-06
10214.00,1.626038e-06
10215.00,1.572383e-06
10216.00,1.537413e-06
10217.00,1.508437e-06
10218.00,1.494741e-06
10219.00,1.478529e-06
10220.00,1.480101e-06
10221.00,1.480320e-06
10222.00,1.485868e-06
10223.00,1.480843e-06
10224.00,1.455081e-06
10225.00,1.430458e-06
10226.00,1.419604e-06
10227.00,1.407740e-06
10228.00,1.412830e-06
10229.00,1.441871e-06
10230.00,1.490941e-06
10231.00,1.553815e-06
10232.00,1.613855e-06
10233.00,1.668086e-06
10234.00,1.663520e-06
10235.00,1.625310e-06
10236.00,1.569281e-06
10237.00,1.497567e-06
10238.00,1.442654e-06
10239.00,1.414092e-06
10240.00,1.398088e-06
10241.00,1.391432e-06
10242.00,1.400476e-06
10243.00,1.423377e-06
10244.00,1.453234e-06
10245.00,1.471397e-06
10246.00,1.488664e-06
10247.00,1.486980e-06
10248.00,1.465828e-06
10249.00,1.437870e-06
10250.00,1.426406e-06
10251.00,1.420732e-06
10252.00,1.418470e-06
10253.00,1.427487e-06
10254.00,1.430500e-06
10255.00,1.438103e-06
10256.00,1.427255e-06
10257.00,1.416837e-06
10258.00,1.410621e-06
10259.00,1.418398e-06
10260.00,1.425332e-06
10261.00,1.451091e-06
10262.00,1.456942e-06
10263.00,1.455020e-06
10264.00,1.438561e-06
10265.00,1.430367e-06
10266.00,1.422938e-06
10267.00,1.413974e-06
10268.00,1.408852e-06
10269.00,1.397171e-06
10270.00,1.395261e-06
10271.00,1.395404e-06
10272.00,1.399282e-06
10273.00,1.407533e-06
10274.00,1.437103e-06
10275.00,1.467191e-06
10276.00,1.492580e-06
10277.00,1.518539e-06
10278.00,1.525851e-06
10279.00,1.538383e-06
10280.00,1.554475e-06
10281.00,1.564843e-06
10282.00,1.580092e-06
10283.00,1.575932e-06
10284.00,1.547689e-06
10285.00,1.502697e-06
10286.00,1.470131e-06
10287.00,1.453030e-06
10288.00,1.429767e-06
10289.00,1.429304e-06
10290.00,1.432118e-06
10291.00,1.437088e-06
10292.00,1.437099e-06
10293.00,1.431745e-06
10294.00,1.418133e-06
10295.00,1.396850e-06
10296.00,1.399435e-06
10297.00,1.422815e-06
10298.00,1.442821e-06
10299.00,1.494216e-06
10300.00,1.526502e-06
10301.00,1.560163e-06
10302.00,1.538701e-06
10303.00,1.483176e-06
10304.00,1.426198e-06
10305.00,1.369940e-06
10306.00,1.319366e-06
10307.00,1.297996e-06
10308.00,1.287429e-06
10309.00,1.301621e-06
10310.00,1.320739e-06
10311.00,1.347365e-06
10312.00,1.403673e-06
10313.00,1.471520e-06
10314.00,1.541946e-06
10315.00,1.612651e-06
10316.00,1.642854e-06
10317.00,1.634212e-06
10318.00,1.617151e-06
10319.00,1.583207e-06
10320.00,1.561193e-06
10321.00,1.577055e-06
10322.00,1.625503e-06
10323.00,1.694913e-06
10324.00,1.755084e-06
10325.00,1.801715e-06
10326.00,1.777186e-06
10327.00,1.712984e-06
10328.00,1.629239e-06
10329.00,1.542534e-06
10330.00,1.461252e-06
10331.00,1.410553e-06
10332.00,1.388688e-06
10333.00,1.389711e-06
10334.00,1.405172e-06
10335.00,1.451474e-06
10336.00,1.497168e-06
10337.00,1.538995e-06
10338.00,1.573939e-06
10339.00,1.600222e-06
10340.00,1.593913e-06
10341.00,1.566851e-06
10342.00,1.512283e-06
10343.00,1.455717e-06
10344.00,1.401535e-06
10345.00,1.355226e-06
10346.00,1.319295e-06
10347.00,1.287567e-06
10348.00,1.271181e-06
10349.00,1.281387e-06
10350.00,1.297861e-06
10351.00,1.326022e-06
10352.00,1.356824e-06
10353.00,1.358537e-06
10354.00,1.369335e-06
10355.00,1.369988e-06
10356.00,1.374955e-06
10357.00,1.375384e-06
10358.00,1.374700e-06
10359.00,1.375394e-06
10360.00,1.374942e-06
10361.00,1.358272e-06
10362.00,1.364608e-06
10363.00,1.378329e-06
10364.00,1.424338e-06
10365.00,1.494065e-06
10366.00,1.570933e-06
10367.00,1.637991e-06
10368.00,1.699752e-06
10369.00,1.704173e-06
10370.00,1.689765e-06
10371.00,1.640601e-06
10372.00,1.581080e-06
10373.00,1.534538e-06
10374.00,1.498622e-06
10375.00,1.482266e-06
10376.00,1.470525e-06
10377.00,1.458845e-06
10378.00,1.447013e-06
10379.00,1.415249e-06
10380.00,1.379569e-06
10381.00,1.321117e-06
10382.00,1.272009e-06
10383.00,1.231766e-06
10384.00,1.202850e-06
10385.00,1.179344e-06
10386.00,1.171396e-06
10387.00,1.175652e-06
10388.00,1.176034e-06
10389.00,1.184269e-06
10390.00,1.201640e-06
10391.00,1.214677e-06
10392.00,1.233575e-06
10393.00,1.256864e-06
10394.00,1.270574e-06
10395.00,1.289867e-06
10396.00,1.305669e-06
10397.00,1.317032e-06
10398.00,1.325785e-06
10399.00,1.302628e-06
10400.00,1.288127e-06
10401.00,1.261025e-06
10402.00,1.232174e-06
10403.00,1.209546e-06
10404.00,1.195191e-06
10405.00,1.200322e-06
10406.00,1.210084e-06
10407.00,1.227226e-06
10408.00,1.249105e-06
10409.00,1.264376e-06
10410.00,1.272414e-06
10411.00,1.275492e-06
10412.00,1.260463e-06
10413.00,1.243784e-06
10414.00,1.242041e-06
10415.00,1.235071e-06
10416.00,1.240182e-06
10417.00,1.249780e-06
10418.00,1.261683e-06
10419.00,1.280827e-06
10420.00,1.284694e-06
10421.00,1.292040e-06
10422.00,1.298709e-06
10423.00,1.315811e-06
10424.00,1.332191e-06
10425.00,1.354403e-06
10426.00,1.397747e-06
10427.00,1.440481e-06
10428.00,1.500272e-06
10429.00,1.544910e-06
10430.00,1.600998e-06
10431.00,1.638114e-06
10432.00,1.667062e-06
10433.00,1.685442e-06
10434.00,1.665827e-06
10435.00,1.626141e-06
10436.00,1.550545e-06
10437.00,1.480786e-06
10438.00,1.403051e-06
10439.00,1.342716e-06
10440.00,1.288480e-06
10441.00,1.250090e-06
10442.00,1.235266e-06
10443.00,1.234345e-06
10444.00,1.257408e-06
10445.00,1.294954e-06
10446.00,1.337358e-06
10447.00,1.391133e-06
10448.00,1.443054e-06
10449.00,1.468391e-06
10450.00,1.487200e-06
10451.00,1.483976e-06
10452.00,1.450799e-06
10453.00,1.413534e-06
10454.00,1.393680e-06
10455.00,1.379694e-06
10456.00,1.379618e-06
10457.00,1.395058e-06
10458.00,1.430739e-06
10459.00,1.458032e-06
10460.00,1.474762e-06
10461.00,1.468778e-06
10462.00,1.440289e-06
10463.00,1.386532e-06
10464.00,1.339850e-06
10465.00,1.308857e-06
10466.00,1.264394e-06
10467.00,1.227743e-06
10468.00,1.207819e-06
10469.00,1.187975e-06
10470.00,1.168629e-06
10471.00,1.152979e-06
10472.00,1.144007e-06
10473.00,1.128024e-06
10474.00,1.127574e-06
10475.00,1.131760e-06
10476.00,1.141677e-06
10477.00,1.151158e-06
10478.00,1.156749e-06
10479.00,1.173200e-06
10480.00,1.192811e-06
10481.00,1.197038e-06
10482.00,1.194007e-06
10483.00,1.186420e-06
10484.00,1.181702e-06
10485.00,1.171054e-06
10486.00,1.160986e-06
10487.00,1.158163e-06
10488.00,1.176617e-06
10489.00,1.198903e-06
10490.00,1.224481e-06
10491.00,1.255224e-06
10492.00,1.263132e-06
10493.00,1.252875e-06
10494.00,1.240935e-06
10495.00,1.220776e-06
10496.00,1.209126e-06
10497.00,1.207660e-06
10498.00,1.215431e-06
10499.00,1.240335e-06
10500.00,1.271538e-06
10501.00,1.288160e-06
10502.00,1.312793e-06
10503.00,1.327854e-06
10504.00,1.329841e-06
10505.00,1.326544e-06
10506.00,1.311997e-06
10507.00,1.303368e-06
10508.00,1.298695e-06
10509.00,1.296561e-06
10510.00,1.308387e-06
10511.00,1.319399e-06
10512.00,1.336844e-06
10513.00,1.362293e-06
10514.00,1.384465e-06
10515.00,1.426576e-06
10516.00,1.468408e-06
10517.00,1.512126e-06
10518.00,1.548714e-06
10519.00,1.552739e-06
10520.00,1.524080e-06
10521.00,1.472108e-06
10522.00,1.410598e-06
10523.00,1.352769e-06
10524.00,1.289300e-06
10525.00,1.247051e-06
10526.00,1.219195e-06
10527.00,1.214405e-06
10528.00,1.229374e-06
10529.00,1.249971e-06
10530.00,1.269840e-06
10531.00,1.284551e-06
10532.00,1.292378e-06
10533.00,1.298823e-06
10534.00,1.301577e-06
10535.00,1.291068e-06
10536.00,1.283202e-06
10537.00,1.272746e-06
10538.00,1.247566e-06
10539.00,1.226313e-06
10540.00,1.199582e-06
10541.00,1.184517e-06
10542.00,1.176081e-06
10543.00,1.156268e-06
10544.00,1.147780e-06
10545.00,1.137715e-06
10546.00,1.137653e-06
10547.00,1.139147e-06
10548.00,1.157523e-06
10549.00,1.177116e-06
10550.00,1.189224e-06
10551.00,1.203771e-06
10552.00,1.218380e-06
10553.00,1.229958e-06
10554.00,1.230260e-06
10555.00,1.241625e-06
10556.00,1.257443e-06
10557.00,1.270984e-06
10558.00,1.296247e-06
10559.00,1.319902e-06
10560.00,1.337310e-06
10561.00,1.347646e-06
10562.00,1.337833e-06
10563.00,1.319213e-06
10564.00,1.294366e-06
10565.00,1.267583e-06
10566.00,1.242437e-06
10567.00,1.212693e-06
10568.00,1.190546e-06
10569.00,1.175595e-06
10570.00,1.175694e-06
10571.00,1.183657e-06
10572.00,1.192373e-06
10573.00,1.194222e-06
10574.00,1.207682e-06
10575.00,1.216406e-06
10576.00,1.217046e-06
10577.00,1.215493e-06
10578.00,1.198871e-06
10579.00,1.181232e-06
10580.00,1.165420e-06
10581.00,1.149166e-06
10582.00,1.129451e-06
10583.00,1.125158e-06
10584.00,1.132093e-06
10585.00,1.156588e-06
10586.00,1.180838e-06
10587.00,1.209056e-06
10588.00,1.234383e-06
10589.00,1.240192e-06
10590.00,1.234316e-06
10591.00,1.207364e-06
10592.00,1.181897e-06
10593.00,1.162404e-06
10594.00,1.144711e-06
10595.00,1.145150e-06
10596.00,1.162706e-06
10597.00,1.191583e-06
10598.00,1.224668e-06
10599.00,1.271061e-06
10600.00,1.287332e-06
10601.00,1.305523e-06
10602.00,1.301387e-06
10603.00,1.276524e-06
10604.00,1.257883e-06
10605.00,1.239494e-06
10606.00,1.239209e-06
10607.00,1.243332e-06
10608.00,1.251963e-06
10609.00,1.262516e-06
10610.00,1.261773e-06
10611.00,1.261360e-06
10612.00,1.248154e-06
10613.00,1.227030e-06
10614.00,1.206026e-06
10615.00,1.174687e-06
10616.00,1.156107e-06
10617.00,1.147267e-06
10618.00,1.138529e-06
10619.00,1.148673e-06
10620.00,1.140760e-06
10621.00,1.142920e-06
10622.00,1.135847e-06
10623.00,1.123359e-06
10624.00,1.120161e-06
10625.00,1.111626e-06
10626.00,1.114813e-06
10627.00,1.125377e-06
10628.00,1.139798e-06
10629.00,1.159985e-06
10630.00,1.175473e-06
10631.00,1.195857e-06
10632.00,1.210315e-06
10633.00,1.230534e-06
10634.00,1.244084e-06
10635.00,1.246274e-06
10636.00,1.249344e-06
10637.00,1.238163e-06
10638.00,1.235721e-06
10639.00,1.240661e-06
10640.00,1.252258e-06
10641.00,1.270960e-06
10642.00,1.281823e-06
10643.00,1.274165e-06
10644.00,1.261488e-06
10645.00,1.246591e-06
10646.00,1.224209e-06
10647.00,1.199199e-06
10648.00,1.179745e-06
10649.00,1.169651e-06
10650.00,1.176100e-06
10651.00,1.188349e-06
10652.00,1.212164e-06
10653.00,1.244354e-06
10654.00,1.259614e-06
10655.00,1.269196e-06
10656.00,1.257879e-06
10657.00,1.237918e-06
10658.00,1.214832e-06
10659.00,1.183749e-06
10660.00,1.155249e-06
10661.00,1.137028e-06
10662.00,1.114132e-06
10663.00,1.105657e-06
10664.00,1.102389e-06
10665.00,1.105428e-06
10666.00,1.115667e-06
10667.00,1.135164e-06
10668.00,1.165404e-06
10669.00,1.210217e-06
10670.00,1.246070e-06
10671.00,1.269424e-06
10672.00,1.287114e-06
10673.00,1.273875e-06
10674.00,1.252398e-06
10675.00,1.223979e-06
10676.00,1.194949e-06
10677.00,1.186595e-06
10678.00,1.189423e-06
10679.00,1.201380e-06
10680.00,1.224097e-06
10681.00,1.243005e-06
10682.00,1.254097e-06
10683.00,1.270433e-06
10684.00,1.258718e-06
10685.00,1.243919e-06
10686.00,1.233785e-06
10687.00,1.211064e-06
10688.00,1.195743e-06
10689.00,1.179166e-06
10690.00,1.173043e-06
10691.00,1.189625e-06
10692.00,1.200580e-06
10693.00,1.216874e-06
10694.00,1.230734e-06
10695.00,1.246865e-06
10696.00,1.253226e-06
10697.00,1.245762e-06
10698.00,1.235875e-06
10699.00,1.232037e-06
10700.00,1.222120e-06
10701.00,1.217461e-06
10702.00,1.220912e-06
10703.00,1.216591e-06
10704.00,1.199313e-06
10705.00,1.192800e-06
10706.00,1.183567e-06
10707.00,1.175512e-06
10708.00,1.158161e-06
10709.00,1.158294e-06
10710.00,1.165305e-06
10711.00,1.191641e-06
10712.00,1.223884e-06
10713.00,1.257535e-06
10714.00,1.315762e-06
10715.00,1.367222e-06
10716.00,1.409215e-06
10717.00,1.445234e-06
10718.00,1.454952e-06
10719.00,1.445166e-06
10720.00,1.410207e-06
10721.00,1.366580e-06
10722.00,1.306153e-06
10723.00,1.242001e-06
10724.00,1.187422e-06
10725.00,1.153195e-06
10726.00,1.127841e-06
10727.00,1.108974e-06
10728.00,1.100948e-06
10729.00,1.105475e-06
10730.00,1.117130e-06
10731.00,1.140316e-06
10732.00,1.153890e-06
10733.00,1.169221e-06
10734.00,1.185216e-06
10735.00,1.179528e-06
10736.00,1.167112e-06
10737.00,1.148343e-06
10738.00,1.128876e-06
10739.00,1.127727e-06
10740.00,1.121316e-06
10741.00,1.132421e-06
10742.00,1.138284e-06
10743.00,1.142482e-06
10744.00,1.148831e-06
10745.00,1.146706e-06
10746.00,1.134158e-06
10747.00,1.116951e-06
10748.00,1.105771e-06
10749.00,1.097637e-06
10750.00,1.092428e-06
10751.00,1.101021e-06
10752.00,1.120272e-06
10753.00,1.154079e-06
10754.00,1.188887e-06
10755.00,1.226789e-06
10756.00,1.259929e-06
10757.00,1.261154e-06
10758.00,1.247421e-06
10759.00,1.211976e-06
10760.00,1.177540e-06
10761.00,1.139030e-06
10762.00,1.115908e-06
10763.00,1.092790e-06
10764.00,1.083270e-06
10765.00,1.070461e-06
10766.00,1.072648e-06
10767.00,1.077918e-06
10768.00,1.086392e-06
10769.00,1.091315e-06
10770.00,1.098824e-06
10771.00,1.114762e-06
10772.00,1.139378e-06
10773.00,1.159199e-06
10774.00,1.163724e-06
10775.00,1.172759e-06
10776.00,1.167516e-06
10777.00,1.153456e-06
10778.00,1.137828e-06
10779.00,1.130808e-06
10780.00,1.127954e-06
10781.00,1.147361e-06
10782.00,1.172995e-06
10783.00,1.208754e-06
10784.00,1.252262e-06
10785.00,1.305098e-06
10786.00,1.347980e-06
10787.00,1.360635e-06
10788.00,1.371396e-06
10789.00,1.368965e-06
10790.00,1.369310e-06
10791.00,1.358092e-06
10792.00,1.328654e-06
10793.00,1.304931e-06
10794.00,1.284739e-06
10795.00,1.252078e-06
10796.00,1.214704e-06
10797.00,1.192472e-06
10798.00,1.187035e-06
10799.00,1.193020e-06
10800.00,1.221353e-06
10801.00,1.256234e-06
10802.00,1.284494e-06
10803.00,1.304484e-06
10804.00,1.313439e-06
10805.00,1.285208e-06
10806.00,1.249277e-06
10807.00,1.219112e-06
10808.00,1.194328e-06
10809.00,1.178420e-06
10810.00,1.169007e-06
10811.00,1.164761e-06
10812.00,1.156083e-06
10813.00,1.143859e-06
10814.00,1.128880e-06
10815.00,1.107909e-06
10816.00,1.097151e-06
10817.00,1.089806e-06
10818.00,1.081821e-06
10819.00,1.078259e-06
10820.00,1.094574e-06
10821.00,1.117108e-06
10822.00,1.152304e-06
10823.00,1.206325e-06
10824.00,1.263567e-06
10825.00,1.306146e-06
10826.00,1.341069e-06
10827.00,1.333259e-06
10828.00,1.301319e-06
10829.00,1.249737e-06
10830.00,1.202151e-06
10831.00,1.171806e-06
10832.00,1.161937e-06
10833.00,1.159646e-06
10834.00,1.162990e-06
10835.00,1.162032e-06
10836.00,1.162363e-06
10837.00,1.144002e-06
10838.00,1.126272e-06
10839.00,1.118192e-06
10840.00,1.117593e-06
10841.00,1.132081e-06
10842.00,1.144278e-06
10843.00,1.167287e-06
10844.00,1.189890e-06
10845.00,1.210591e-06
10846.00,1.230556e-06
10847.00,1.241797e-06
10848.00,1.242676e-06
10849.00,1.253753e-06
10850.00,1.247129e-06
10851.00,1.234912e-06
10852.00,1.218357e-06
10853.00,1.200541e-06
10854.00,1.190516e-06
10855.00,1.180756e-06
10856.00,1.174996e-06
10857.00,1.171190e-06
10858.00,1.166933e-06
10859.00,1.158211e-06
10860.00,1.141138e-06
10861.00,1.133331e-06
10862.00,1.133573e-06
10863.00,1.133555e-06
10864.00,1.138031e-06
10865.00,1.144227e-06
10866.00,1.150245e-06
10867.00,1.158896e-06
10868.00,1.172604e-06
10869.00,1.168097e-06
10870.00,1.156324e-06
10871.00,1.140365e-06
10872.00,1.120809e-06
10873.00,1.115987e-06
10874.00,1.122281e-06
10875.00,1.144221e-06
10876.00,1.183404e-06
10877.00,1.251436e-06
10878.00,1.315008e-06
10879.00,1.366631e-06
10880.00,1.410772e-06
10881.00,1.435365e-06
10882.00,1.420656e-06
10883.00,1.405328e-06
10884.00,1.392666e-06
10885.00,1.381943e-06
10886.00,1.387643e-06
10887.00,1.388419e-06
10888.00,1.380866e-06
10889.00,1.362411e-06
10890.00,1.341423e-06
10891.00,1.298367e-06
10892.00,1.244492e-06
10893.00,1.196982e-06
10894.00,1.150583e-06
10895.00,1.107256e-06
10896.00,1.084855e-06
10897.00,1.076614e-06
10898.00,1.063361e-06
10899.00,1.054508e-06
10900.00,1.048208e-06
10901.00,1.056601e-06
10902.00,1.053171e-06
10903.00,1.061963e-06
10904.00,1.085301e-06
10905.00,1.105860e-06
10906.00,1.132181e-06
10907.00,1.174336e-06
10908.00,1.214410e-06
10909.00,1.257773e-06
10910.00,1.287435e-06
10911.00,1.289265e-06
10912.00,1.278108e-06
10913.00,1.255291e-06
10914.00,1.229303e-06
10915.00,1.196930e-06
10916.00,1.185716e-06
10917.00,1.177286e-06
10918.00,1.173397e-06
10919.00,1.181219e-06
10920.00,1.191208e-06
10921.00,1.187517e-06
10922.00,1.187055e-06
10923.00,1.174843e-06
10924.00,1.167406e-06
10925.00,1.160766e-06
10926.00,1.164017e-06
10927.00,1.161851e-06
10928.00,1.149144e-06
10929.00,1.144384e-06
10930.00,1.137594e-06
10931.00,1.141350e-06
10932.00,1.152056e-06
10933.00,1.168159e-06
10934.00,1.197143e-06
10935.00,1.235492e-06
10936.00,1.281299e-06
10937.00,1.336160e-06
10938.00,1.389168e-06
10939.00,1.423934e-06
10940.00,1.428189e-06
10941.00,1.422883e-06
10942.00,1.407392e-06
10943.00,1.387732e-06
10944.00,1.366030e-06
10945.00,1.364076e-06
10946.00,1.351198e-06
10947.00,1.337292e-06
10948.00,1.316907e-06
10949.00,1.275736e-06
10950.00,1.239844e-06
10951.00,1.192250e-06
10952.00,1.145774e-06
10953.00,1.113048e-06
10954.00,1.103660e-06
10955.00,1.108077e-06
10956.00,1.125799e-06
10957.00,1.156741e-06
10958.00,1.190497e-06
10959.00,1.224996e-06
10960.00,1.256800e-06
10961.00,1.283895e-06
10962.00,1.282270e-06
10963.00,1.273078e-06
10964.00,1.260112e-06
10965.00,1.233317e-06
10966.00,1.205679e-06
10967.00,1.193708e-06
10968.00,1.188614e-06
10969.00,1.184553e-06
10970.00,1.200468e-06
10971.00,1.213943e-06
10972.00,1.219980e-06
10973.00,1.224321e-06
10974.00,1.217299e-06
10975.00,1.206807e-06
10976.00,1.187227e-06
10977.00,1.158413e-06
10978.00,1.131271e-06
10979.00,1.116622e-06
10980.00,1.098655e-06
10981.00,1.088763e-06
10982.00,1.095720e-06
10983.00,1.110049e-06
10984.00,1.118841e-06
10985.00,1.138004e-06
10986.00,1.152050e-06
10987.00,1.157923e-06
10988.00,1.155570e-06
10989.00,1.144481e-06
10990.00,1.126736e-06
10991.00,1.108114e-06
10992.00,1.095045e-06
10993.00,1.084762e-06
10994.00,1.077407e-06
10995.00,1.072562e-06
10996.00,1.077291e-06
10997.00,1.076603e-06
10998.00,1.089217e-06
10999.00,1.098211e-06
11000.00,1.108367e-06
11001.00,1.122371e-06
11002.00,1.137654e-06
11003.00,1.151682e-06
11004.00,1.163136e-06
11005.00,1.175887e-06
11006.00,1.180229e-06
11007.00,1.187205e-06
11008.00,1.195507e-06
11009.00,1.198925e-06
11010.00,1.197847e-06
11011.00,1.194964e-06
11012.00,1.202107e-06
11013.00,1.217863e-06
11014.00,1.222354e-06
11015.00,1.228580e-06
11016.00,1.244234e-06
11017.00,1.251617e-06
11018.00,1.238813e-06
11019.00,1.228444e-06
11020.00,1.221675e-06
11021.00,1.224149e-06
11022.00,1.252217e-06
11023.00,1.281496e-06
11024.00,1.335172e-06
11025.00,1.391653e-06
11026.00,1.459945e-06
11027.00,1.533112e-06
11028.00,1.601535e-06
11029.00,1.631188e-06
11030.00,1.642547e-06
11031.00,1.607763e-06
11032.00,1.556789e-06
11033.00,1.515584e-06
11034.00,1.472217e-06
11035.00,1.441943e-06
11036.00,1.436200e-06
11037.00,1.433018e-06
11038.00,1.425260e-06
11039.00,1.396093e-06
11040.00,1.350615e-06
11041.00,1.298105e-06
11042.00,1.251438e-06
11043.00,1.210232e-06
11044.00,1.178013e-06
11045.00,1.150393e-06
11046.00,1.146248e-06
11047.00,1.145764e-06
11048.00,1.133872e-06
11049.00,1.134140e-06
11050.00,1.131116e-06
11051.00,1.134620e-06
11052.00,1.141916e-06
11053.00,1.151100e-06
11054.00,1.165739e-06
11055.00,1.180559e-06
11056.00,1.182502e-06
11057.00,1.178566e-06
11058.00,1.168396e-06
11059.00,1.152973e-06
11060.00,1.149857e-06
11061.00,1.148756e-06
11062.00,1.164971e-06
11063.00,1.200217e-06
11064.00,1.240481e-06
11065.00,1.283025e-06
11066.00,1.332347e-06
11067.00,1.355956e-06
11068.00,1.370312e-06
11069.00,1.367651e-06
11070.00,1.353650e-06
11071.00,1.327983e-06
11072.00,1.303996e-06
11073.00,1.261571e-06
11074.00,1.232778e-06
11075.00,1.202906e-06
11076.00,1.178146e-06
11077.00,1.169352e-06
11078.00,1.167455e-06
11079.00,1.175668e-06
11080.00,1.201178e-06
11081.00,1.237882e-06
11082.00,1.276998e-06
11083.00,1.307705e-06
11084.00,1.323846e-06
11085.00,1.320096e-06
11086.00,1.305372e-06
11087.00,1.280262e-06
11088.00,1.262464e-06
11089.00,1.235940e-06
11090.00,1.200069e-06
11091.00,1.176764e-06
11092.00,1.153436e-06
11093.00,1.138979e-06
11094.00,1.143709e-06
11095.00,1.158188e-06
11096.00,1.185258e-06
11097.00,1.227161e-06
11098.00,1.270074e-06
11099.00,1.297725e-06
11100.00,1.317876e-06
11101.00,1.299807e-06
11102.00,1.264560e-06
11103.00,1.231975e-06
11104.00,1.186230e-06
11105.00,1.160880e-06
11106.00,1.160888e-06
11107.00,1.192665e-06
11108.00,1.232547e-06
11109.00,1.292194e-06
11110.00,1.354368e-06
11111.00,1.390227e-06
11112.00,1.405334e-06
11113.00,1.397669e-06
11114.00,1.378558e-06
11115.00,1.339123e-06
11116.00,1.315310e-06
11117.00,1.305605e-06
11118.00,1.290879e-06
11119.00,1.300592e-06
11120.00,1.298283e-06
11121.00,1.286394e-06
11122.00,1.275491e-06
11123.00,1.243850e-06
11124.00,1.205075e-06
11125.00,1.178734e-06
11126.00,1.148924e-06
11127.00,1.129190e-06
11128.00,1.113740e-06
11129.00,1.107857e-06
11130.00,1.102685e-06
11131.00,1.099134e-06
11132.00,1.102529e-06
11133.00,1.100107e-06
11134.00,1.100916e-06
11135.00,1.103219e-06
11136.00,1.106037e-06
11137.00,1.105959e-06
11138.00,1.111020e-06
11139.00,1.115451e-06
11140.00,1.119493e-06
11141.00,1.131895e-06
11142.00,1.154279e-06
11143.00,1.174745e-06
11144.00,1.198567e-06
11145.00,1.227005e-06
11146.00,1.246816e-06
11147.00,1.268665e-06
11148.00,1.285248e-06
11149.00,1.298802e-06
11150.00,1.313629e-06
11151.00,1.320628e-06
11152.00,1.330022e-06
11153.00,1.331078e-06
11154.00,1.319801e-06
11155.00,1.297443e-06
11156.00,1.275887e-06
11157.00,1.268539e-06
11158.00,1.267925e-06
11159.00,1.273419e-06
11160.00,1.277174e-06
11161.00,1.288080e-06
11162.00,1.287942e-06
11163.00,1.288268e-06
11164.00,1.281617e-06
11165.00,1.273739e-06
11166.00,1.250747e-06
11167.00,1.226966e-06
11168.00,1.196922e-06
11169.00,1.169153e-06
11170.00,1.155620e-06
11171.00,1.147757e-06
11172.00,1.139427e-06
11173.00,1.136819e-06
11174.00,1.134662e-06
11175.00,1.138378e-06
11176.00,1.148131e-06
11177.00,1.153059e-06
11178.00,1.166278e-06
11179.00,1.178817e-06
11180.00,1.202613e-06
11181.00,1.217384e-06
11182.00,1.232043e-06
11183.00,1.240587e-06
11184.00,1.231809e-06
11185.00,1.224186e-06
11186.00,1.209026e-06
11187.00,1.193929e-06
11188.00,1.189574e-06
11189.00,1.200297e-06
11190.00,1.218727e-06
11191.00,1.239624e-06
11192.00,1.265829e-06
11193.00,1.296165e-06
11194.00,1.313799e-06
11195.00,1.313984e-06
11196.00,1.315874e-06
11197.00,1.314213e-06
11198.00,1.308049e-06
11199.00,1.288689e-06
11200.00,1.265947e-06
11201.00,1.258207e-06
11202.00,1.261136e-06
11203.00,1.279136e-06
11204.00,1.319267e-06
11205.00,1.364308e-06
11206.00,1.410004e-06
11207.00,1.461783e-06
11208.00,1.496231e-06
11209.00,1.511998e-06
11210.00,1.498300e-06
11211.00,1.467254e-06
11212.00,1.422009e-06
11213.00,1.368285e-06
11214.00,1.319022e-06
11215.00,1.270432e-06
11216.00,1.236554e-06
11217.00,1.202934e-06
11218.00,1.190709e-06
11219.00,1.187245e-06
11220.00,1.176061e-06
11221.00,1.185647e-06
11222.00,1.195344e-06
11223.00,1.210853e-06
11224.00,1.228385e-06
11225.00,1.258574e-06
11226.00,1.281735e-06
11227.00,1.308003e-06
11228.00,1.342093e-06
11229.00,1.356629e-06
11230.00,1.357335e-06
11231.00,1.349231e-06
11232.00,1.335584e-06
11233.00,1.315316e-06
11234.00,1.298700e-06
11235.00,1.296472e-06
11236.00,1.313301e-06
11237.00,1.346191e-06
11238.00,1.384323e-06
11239.00,1.417483e-06
11240.00,1.443922e-06
11241.00,1.446218e-06
11242.00,1.435373e-06
11243.00,1.415481e-06
11244.00,1.395652e-06
11245.00,1.373551e-06
11246.00,1.347306e-06
11247.00,1.320323e-06
11248.00,1.286603e-06
11249.00,1.258321e-06
11250.00,1.233083e-06
11251.00,1.215652e-06
11252.00,1.206254e-06
11253.00,1.196980e-06
11254.00,1.185852e-06
11255.00,1.181521e-06
11256.00,1.184401e-06
11257.00,1.189856e-06
11258.00,1.188684e-06
11259.00,1.191246e-06
11260.00,1.201468e-06
11261.00,1.216281e-06
11262.00,1.236116e-06
11263.00,1.271141e-06
11264.00,1.316447e-06
11265.00,1.369590e-06
11266.00,1.409031e-06
11267.00,1.444089e-06
11268.00,1.451589e-06
11269.00,1.423461e-06
11270.00,1.373147e-06
11271.00,1.318596e-06
11272.00,1.268442e-06
11273.00,1.237923e-06
11274.00,1.218413e-06
11275.00,1.211274e-06
11276.00,1.203704e-06
11277.00,1.204432e-06
11278.00,1.207065e-06
11279.00,1.207815e-06
11280.00,1.210305e-06
11281.00,1.221787e-06
11282.00,1.235896e-06
11283.00,1.253423e-06
11284.00,1.283381e-06
11285.00,1.302053e-06
11286.00,1.328540e-06
11287.00,1.338503e-06
11288.00,1.335672e-06
11289.00,1.322411e-06
11290.00,1.305041e-06
11291.00,1.292416e-06
11292.00,1.300711e-06
11293.00,1.324465e-06
11294.00,1.355661e-06
11295.00,1.396198e-06
11296.00,1.450247e-06
11297.00,1.493011e-06
11298.00,1.530432e-06
11299.00,1.522443e-06
11300.00,1.522067e-06
11301.00,1.489296e-06
11302.00,1.455887e-06
11303.00,1.411940e-06
11304.00,1.381832e-06
11305.00,1.346860e-06
11306.00,1.317510e-06
11307.00,1.310932e-06
11308.00,1.321862e-06
11309.00,1.364331e-06
11310.00,1.435412e-06
11311.00,1.534046e-06
11312.00,1.629661e-06
11313.00,1.729701e-06
11314.00,1.801200e-06
11315.00,1.807441e-06
11316.00,1.750571e-06
11317.00,1.666127e-06
11318.00,1.571332e-06
11319.00,1.482266e-06
11320.00,1.406370e-06
11321.00,1.333322e-06
11322.00,1.285936e-06
11323.00,1.256904e-06
11324.00,1.238369e-06
11325.00,1.225017e-06
11326.00,1.217902e-06
11327.00,1.209683e-06
11328.00,1.211915e-06
11329.00,1.218754e-06
11330.00,1.235860e-06
11331.00,1.245521e-06
11332.00,1.266078e-06
11333.00,1.305166e-06
11334.00,1.350579e-06
11335.00,1.387571e-06
11336.00,1.429790e-06
11337.00,1.465552e-06
11338.00,1.484325e-06
11339.00,1.483629e-06
11340.00,1.476696e-06
11341.00,1.458977e-06
11342.00,1.430211e-06
11343.00,1.396269e-06
11344.00,1.364540e-06
11345.00,1.335432e-06
11346.00,1.312444e-06
11347.00,1.294692e-06
11348.00,1.275413e-06
11349.00,1.269422e-06
11350.00,1.272800e-06
11351.00,1.290970e-06
11352.00,1.302330e-06
11353.00,1.337004e-06
11354.00,1.374877e-06
11355.00,1.401075e-06
11356.00,1.433614e-06
11357.00,1.460331e-06
11358.00,1.476022e-06
11359.00,1.482361e-06
11360.00,1.485444e-06
11361.00,1.464457e-06
11362.00,1.437603e-06
11363.00,1.387180e-06
11364.00,1.357907e-06
11365.00,1.334409e-06
11366.00,1.332948e-06
11367.00,1.342707e-06
11368.00,1.351472e-06
11369.00,1.352859e-06
11370.00,1.348662e-06
11371.00,1.323042e-06
11372.00,1.294617e-06
11373.00,1.275476e-06
11374.00,1.264643e-06
11375.00,1.256977e-06
11376.00,1.271384e-06
11377.00,1.302910e-06
11378.00,1.342023e-06
11379.00,1.392871e-06
11380.00,1.449416e-06
11381.00,1.505321e-06
11382.00,1.537182e-06
11383.00,1.544350e-06
11384.00,1.548365e-06
11385.00,1.531560e-06
11386.00,1.504152e-06
11387.00,1.473104e-06
11388.00,1.442487e-06
11389.00,1.416396e-06
11390.00,1.405914e-06
11391.00,1.399827e-06
11392.00,1.394262e-06
11393.00,1.386979e-06
11394.00,1.395628e-06
11395.00,1.409178e-06
11396.00,1.407666e-06
11397.00,1.417530e-06
11398.00,1.435405e-06
11399.00,1.454884e-06
11400.00,1.473475e-06
11401.00,1.491303e-06
11402.00,1.495875e-06
11403.00,1.497858e-06
11404.00,1.494563e-06
11405.00,1.474007e-06
11406.00,1.471660e-06
11407.00,1.444143e-06
11408.00,1.414623e-06
11409.00,1.377868e-06
11410.00,1.339816e-06
11411.00,1.312310e-06
11412.00,1.284373e-06
11413.00,1.259877e-06
11414.00,1.256833e-06
11415.00,1.262478e-06
11416.00,1.271540e-06
11417.00,1.315072e-06
11418.00,1.359308e-06
11419.00,1.414907e-06
11420.00,1.463684e-06
11421.00,1.501742e-06
11422.00,1.522627e-06
11423.00,1.518858e-06
11424.00,1.495271e-06
11425.00,1.468019e-06
11426.00,1.437328e-06
11427.00,1.399094e-06
11428.00,1.366382e-06
11429.00,1.343980e-06
11430.00,1.328773e-06
11431.00,1.330425e-06
11432.00,1.337284e-06
11433.00,1.347671e-06
11434.00,1.359588e-06
11435.00,1.373988e-06
11436.00,1.386747e-06
11437.00,1.380683e-06
11438.00,1.368158e-06
11439.00,1.356101e-06
11440.00,1.331505e-06
11441.00,1.302451e-06
11442.00,1.284091e-06
11443.00,1.274430e-06
11444.00,1.290158e-06
11445.00,1.305196e-06
11446.00,1.335163e-06
11447.00,1.368237e-06
11448.00,1.404584e-06
11449.00,1.443938e-06
11450.00,1.469927e-06
11451.00,1.487403e-06
11452.00,1.483112e-06
11453.00,1.472964e-06
11454.00,1.459786e-06
11455.00,1.452730e-06
11456.00,1.451896e-06
11457.00,1.463002e-06
11458.00,1.461229e-06
11459.00,1.450129e-06
11460.00,1.431999e-06
11461.00,1.392298e-06
11462.00,1.353138e-06
11463.00,1.318361e-06
11464.00,1.292621e-06
11465.00,1.273041e-06
11466.00,1.271343e-06
11467.00,1.272163e-06
11468.00,1.277693e-06
11469.00,1.288468e-06
11470.00,1.303679e-06
11471.00,1.332022e-06
11472.00,1.369737e-06
11473.00,1.401507e-06
11474.00,1.429312e-06
11475.00,1.443796e-06
11476.00,1.437892e-06
11477.00,1.421708e-06
11478.00,1.387384e-06
11479.00,1.355877e-06
11480.00,1.333491e-06
11481.00,1.322020e-06
11482.00,1.304271e-06
11483.00,1.308355e-06
11484.00,1.317098e-06
11485.00,1.332803e-06
11486.00,1.332746e-06
11487.00,1.329888e-06
11488.00,1.318604e-06
11489.00,1.309098e-06
11490.00,1.291919e-06
11491.00,1.291428e-06
11492.00,1.301766e-06
11493.00,1.310903e-06
11494.00,1.336215e-06
11495.00,1.363828e-06
11496.00,1.400980e-06
11497.00,1.432160e-06
11498.00,1.435861e-06
11499.00,1.427071e-06
11500.00,1.409360e-06
11501.00,1.381094e-06
11502.00,1.341568e-06
11503.00,1.327410e-06
11504.00,1.311611e-06
11505.00,1.296382e-06
11506.00,1.280449e-06
11507.00,1.285000e-06
11508.00,1.287180e-06
11509.00,1.283810e-06
11510.00,1.281379e-06
11511.00,1.281671e-06
11512.00,1.293185e-06
11513.00,1.308670e-06
11514.00,1.330415e-06
11515.00,1.353557e-06
11516.00,1.384107e-06
11517.00,1.405451e-06
11518.00,1.437653e-06
11519.00,1.457803e-06
11520.00,1.459855e-06
11521.00,1.431964e-06
11522.00,1.415410e-06
11523.00,1.392250e-06
11524.00,1.401684e-06
11525.00,1.410445e-06
11526.00,1.436000e-06
11527.00,1.459400e-06
11528.00,1.461432e-06
11529.00,1.455032e-06
11530.00,1.435877e-06
11531.00,1.412017e-06
11532.00,1.399211e-06
11533.00,1.401420e-06
11534.00,1.420055e-06
11535.00,1.463045e-06
11536.00,1.517395e-06
11537.00,1.584592e-06
11538.00,1.637534e-06
11539.00,1.676084e-06
11540.00,1.691243e-06
11541.00,1.674859e-06
11542.00,1.650676e-06
11543.00,1.628169e-06
11544.00,1.615788e-06
11545.00,1.632324e-06
11546.00,1.663520e-06
11547.00,1.719067e-06
11548.00,1.736181e-06
11549.00,1.732238e-06
11550.00,1.684369e-06
11551.00,1.613346e-06
11552.00,1.543914e-06
11553.00,1.470682e-06
11554.00,1.413171e-06
11555.00,1.364076e-06
11556.00,1.336692e-06
11557.00,1.314814e-06
11558.00,1.316758e-06
11559.00,1.313482e-06
11560.00,1.317523e-06
11561.00,1.326812e-06
11562.00,1.349855e-06
11563.00,1.372432e-06
11564.00,1.405486e-06
11565.00,1.435828e-06
11566.00,1.461892e-06
11567.00,1.479707e-06
11568.00,1.477712e-06
11569.00,1.446582e-06
11570.00,1.417960e-06
11571.00,1.393725e-06
11572.00,1.390494e-06
11573.00,1.403133e-06
11574.00,1.424938e-06
11575.00,1.473980e-06
11576.00,1.518631e-06
11577.00,1.562975e-06
11578.00,1.586768e-06
11579.00,1.576770e-06
11580.00,1.540738e-06
11581.00,1.498648e-06
11582.00,1.455861e-06
11583.00,1.419306e-06
11584.00,1.387410e-06
11585.00,1.351505e-06
11586.00,1.339350e-06
11587.00,1.328232e-06
11588.00,1.336751e-06
11589.00,1.353157e-06
11590.00,1.373958e-06
11591.00,1.419772e-06
11592.00,1.470415e-06
11593.00,1.523540e-06
11594.00,1.564502e-06
11595.00,1.573954e-06
11596.00,1.569762e-06
11597.00,1.546507e-06
11598.00,1.490735e-06
11599.00,1.457763e-06
11600.00,1.443102e-06
11601.00,1.406649e-06
11602.00,1.383116e-06
11603.00,1.367598e-06
11604.00,1.343299e-06
11605.00,1.350226e-06
11606.00,1.360881e-06
11607.00,1.362723e-06
11608.00,1.382749e-06
11609.00,1.408448e-06
11610.00,1.438186e-06
11611.00,1.444891e-06
11612.00,1.430588e-06
11613.00,1.412210e-06
11614.00,1.387960e-06
11615.00,1.369198e-06
11616.00,1.350658e-06
11617.00,1.353044e-06
11618.00,1.371728e-06
11619.00,1.391234e-06
11620.00,1.426484e-06
11621.00,1.464579e-06
11622.00,1.483600e-06
11623.00,1.486615e-06
11624.00,1.487425e-06
11625.00,1.476618e-06
11626.00,1.459661e-06
11627.00,1.444671e-06
11628.00,1.434432e-06
11629.00,1.436929e-06
11630.00,1.431632e-06
11631.00,1.430885e-06
11632.00,1.431677e-06
11633.00,1.414258e-06
11634.00,1.398193e-06
11635.00,1.373614e-06
11636.00,1.349030e-06
11637.00,1.337299e-06
11638.00,1.320149e-06
11639.00,1.320603e-06
11640.00,1.312130e-06
11641.00,1.317281e-06
11642.00,1.316933e-06
11643.00,1.326136e-06
11644.00,1.323145e-06
11645.00,1.322813e-06
11646.00,1.321209e-06
11647.00,1.318164e-06
11648.00,1.320330e-06
11649.00,1.324792e-06
11650.00,1.329460e-06
11651.00,1.332752e-06
11652.00,1.344734e-06
11653.00,1.352773e-06
11654.00,1.364526e-06
11655.00,1.381877e-06
11656.00,1.402175e-06
11657.00,1.411415e-06
11658.00,1.412851e-06
11659.00,1.415998e-06
11660.00,1.425327e-06
11661.00,1.445318e-06
11662.00,1.447183e-06
11663.00,1.455598e-06
11664.00,1.461804e-06
11665.00,1.467209e-06
11666.00,1.466863e-06
11667.00,1.484639e-06
11668.00,1.494028e-06
11669.00,1.524058e-06
11670.00,1.551485e-06
11671.00,1.559134e-06
11672.00,1.551151e-06
11673.00,1.535864e-06
11674.00,1.505095e-06
11675.00,1.471588e-06
11676.00,1.449463e-06
11677.00,1.422651e-06
11678.00,1.394285e-06
11679.00,1.377697e-06
11680.00,1.356843e-06
11681.00,1.347257e-06
11682.00,1.348251e-06
11683.00,1.338634e-06
11684.00,1.328978e-06
11685.00,1.330647e-06
11686.00,1.337364e-06
11687.00,1.328338e-06
11688.00,1.338752e-06
11689.00,1.334499e-06
11690.00,1.345214e-06
11691.00,1.345860e-06
11692.00,1.345555e-06
11693.00,1.345832e-06
11694.00,1.349595e-06
11695.00,1.345225e-06
11696.00,1.345923e-06
11697.00,1.351129e-06
11698.00,1.357652e-06
11699.00,1.366526e-06
11700.00,1.379919e-06
11701.00,1.386112e-06
11702.00,1.405390e-06
11703.00,1.418727e-06
11704.00,1.433195e-06
11705.00,1.433189e-06
11706.00,1.432398e-06
11707.00,1.443492e-06
11708.00,1.430689e-06
11709.00,1.430643e-06
11710.00,1.417797e-06
11711.00,1.410479e-06
11712.00,1.407826e-06
11713.00,1.418248e-06
11714.00,1.435069e-06
11715.00,1.479377e-06
11716.00,1.533416e-06
11717.00,1.597978e-06
11718.00,1.673501e-06
11719.00,1.747717e-06
11720.00,1.791324e-06
11721.00,1.790047e-06
11722.00,1.765830e-06
11723.00,1.711046e-06
11724.00,1.649752e-06
11725.00,1.569899e-06
11726.00,1.506313e-06
11727.00,1.450689e-06
11728.00,1.410274e-06
11729.00,1.378925e-06
11730.00,1.363654e-06
11731.00,1.357751e-06
11732.00,1.351412e-06
11733.00,1.352802e-06
11734.00,1.350470e-06
11735.00,1.352785e-06
11736.00,1.349746e-06
11737.00,1.359217e-06
11738.00,1.375387e-06
11739.00,1.388195e-06
11740.00,1.407515e-06
11741.00,1.412310e-06
11742.00,1.427862e-06
11743.00,1.434589e-06
11744.00,1.445500e-06
11745.00,1.456617e-06
11746.00,1.512759e-06
11747.00,1.570683e-06
11748.00,1.657424e-06
11749.00,1.744541e-06
11750.00,1.804116e-06
11751.00,1.842673e-06
11752.00,1.824386e-06
11753.00,1.772753e-06
11754.00,1.694056e-06
11755.00,1.625885e-06
11756.00,1.552658e-06
11757.00,1.497573e-06
11758.00,1.456054e-06
11759.00,1.423828e-06
11760.00,1.404905e-06
11761.00,1.388183e-06
11762.00,1.382011e-06
11763.00,1.367538e-06
11764.00,1.363969e-06
11765.00,1.362604e-06
11766.00,1.363151e-06
11767.00,1.362985e-06
11768.00,1.360777e-06
11769.00,1.356180e-06
11770.00,1.358764e-06
11771.00,1.360101e-06
11772.00,1.363610e-06
11773.00,1.387334e-06
11774.00,1.403024e-06
11775.00,1.422334e-06
11776.00,1.449143e-06
11777.00,1.481132e-06
11778.00,1.495090e-06
11779.00,1.493009e-06
11780.00,1.466575e-06
11781.00,1.454785e-06
11782.00,1.425887e-06
11783.00,1.397326e-06
11784.00,1.389753e-06
11785.00,1.370625e-06
11786.00,1.358550e-06
11787.00,1.359677e-06
11788.00,1.366659e-06
11789.00,1.363584e-06
11790.00,1.362385e-06
11791.00,1.370503e-06
11792.00,1.376728e-06
11793.00,1.378487e-06
11794.00,1.396324e-06
11795.00,1.409237e-06
11796.00,1.419466e-06
11797.00,1.422603e-06
11798.00,1.426629e-06
11799.00,1.417610e-06
11800.00,1.403564e-06
11801.00,1.408755e-06
11802.00,1.399420e-06
11803.00,1.400279e-06
11804.00,1.403031e-06
11805.00,1.408744e-06
11806.00,1.431171e-06
11807.00,1.444967e-06
11808.00,1.459396e-06
11809.00,1.471583e-06
11810.00,1.470850e-06
11811.00,1.465505e-06
11812.00,1.463129e-06
11813.00,1.444081e-06
11814.00,1.424292e-06
11815.00,1.407239e-06
11816.00,1.395473e-06
11817.00,1.392120e-06
11818.00,1.399895e-06
11819.00,1.424059e-06
11820.00,1.472836e-06
11821.00,1.555191e-06
11822.00,1.635681e-06
11823.00,1.741927e-06
11824.00,1.849013e-06
11825.00,1.917422e-06
11826.00,1.938163e-06
11827.00,1.922759e-06
11828.00,1.882291e-06
11829.00,1.800874e-06
11830.00,1.715863e-06
11831.00,1.624837e-06
11832.00,1.535192e-06
11833.00,1.464901e-06
11834.00,1.424009e-06
11835.00,1.387036e-06
11836.00,1.375285e-06
11837.00,1.363929e-06
11838.00,1.362582e-06
11839.00,1.360994e-06
11840.00,1.363126e-06
11841.00,1.369552e-06
11842.00,1.382840e-06
11843.00,1.390139e-06
11844.00,1.405014e-06
11845.00,1.434568e-06
11846.00,1.459828e-06
11847.00,1.493994e-06
11848.00,1.541827e-06
11849.00,1.586460e-06
11850.00,1.632950e-06
11851.00,1.652707e-06
11852.00,1.666566e-06
11853.00,1.638952e-06
11854.00,1.589070e-06
11855.00,1.542368e-06
11856.00,1.484651e-06
11857.00,1.441916e-06
11858.00,1.409403e-06
11859.00,1.390355e-06
11860.00,1.384895e-06
11861.00,1.383278e-06
11862.00,1.399690e-06
11863.00,1.412197e-06
11864.00,1.437106e-06
11865.00,1.467628e-06
11866.00,1.513746e-06
11867.00,1.559861e-06
11868.00,1.601791e-06
11869.00,1.641213e-06
11870.00,1.678985e-06
11871.00,1.677768e-06
11872.00,1.651114e-06
11873.00,1.600932e-06
11874.00,1.555486e-06
11875.00,1.503943e-06
11876.00,1.464542e-06
11877.00,1.442928e-06
11878.00,1.446990e-06
11879.00,1.439487e-06
11880.00,1.428739e-06
11881.00,1.433979e-06
11882.00,1.418367e-06
11883.00,1.403108e-06
11884.00,1.381635e-06
11885.00,1.377861e-06
11886.00,1.387540e-06
11887.00,1.404925e-06
11888.00,1.437567e-06
11889.00,1.491654e-06
11890.00,1.556954e-06
11891.00,1.646569e-06
11892.00,1.735137e-06
11893.00,1.813252e-06
11894.00,1.849938e-06
11895.00,1.873886e-06
11896.00,1.865167e-06
11897.00,1.824162e-06
11898.00,1.730760e-06
11899.00,1.642408e-06
11900.00,1.559381e-06
11901.00,1.505207e-06
11902.00,1.436893e-06
11903.00,1.402238e-06
11904.00,1.382148e-06
11905.00,1.376019e-06
11906.00,1.374416e-06
11907.00,1.376913e-06
11908.00,1.392349e-06
11909.00,1.410432e-06
11910.00,1.418886e-06
11911.00,1.446669e-06
11912.00,1.487498e-06
11913.00,1.530524e-06
11914.00,1.581790e-06
11915.00,1.623045e-06
11916.00,1.677528e-06
11917.00,1.710504e-06
11918.00,1.715028e-06
11919.00,1.691402e-06
11920.00,1.644227e-06
11921.00,1.582850e-06
11922.00,1.523073e-06
11923.00,1.467407e-06
11924.00,1.427671e-06
11925.00,1.416363e-06
11926.00,1.411433e-06
11927.00,1.407403e-06
11928.00,1.421148e-06
11929.00,1.439758e-06
11930.00,1.450373e-06
11931.00,1.476089e-06
11932.00,1.496972e-06
11933.00,1.503551e-06
11934.00,1.508455e-06
11935.00,1.497699e-06
11936.00,1.489794e-06
11937.00,1.475908e-06
11938.00,1.453755e-06
11939.00,1.433345e-06
11940.00,1.429402e-06
11941.00,1.417493e-06
11942.00,1.411119e-06
11943.00,1.420333e-06
11944.00,1.428006e-06
11945.00,1.440227e-06
11946.00,1.453686e-06
11947.00,1.468951e-06
11948.00,1.472667e-06
11949.00,1.473803e-06
11950.00,1.463192e-06
11951.00,1.452625e-06
11952.00,1.437123e-06
11953.00,1.426698e-06
11954.00,1.422130e-06
11955.00,1.423581e-06
11956.00,1.414807e-06
11957.00,1.419172e-06
11958.00,1.432716e-06
11959.00,1.447243e-06
11960.00,1.455145e-06
11961.00,1.479041e-06
11962.00,1.493978e-06
11963.00,1.506516e-06
11964.00,1.506129e-06
11965.00,1.502491e-06
11966.00,1.512310e-06
11967.00,1.515846e-06
11968.00,1.504808e-06
11969.00,1.499853e-06
11970.00,1.492284e-06
11971.00,1.484651e-06
11972.00,1.464751e-06
11973.00,1.459124e-06
11974.00,1.446963e-06
11975.00,1.431492e-06
11976.00,1.433302e-06
11977.00,1.435224e-06
11978.00,1.431519e-06
11979.00,1.428666e-06
11980.00,1.433649e-06
11981.00,1.445322e-06
11982.00,1.451729e-06
11983.00,1.459802e-06
11984.00,1.490256e-06
11985.00,1.505861e-06
11986.00,1.509111e-06
11987.00,1.514270e-06
11988.00,1.514286e-06
11989.00,1.504523e-06
11990.00,1.482145e-06
11991.00,1.474531e-06
11992.00,1.472256e-06
11993.00,1.460069e-06
11994.00,1.459891e-06
11995.00,1.456678e-06
11996.00,1.454409e-06
11997.00,1.463372e-06
11998.00,1.464921e-06
11999.00,1.474291e-06
12000.00,1.471932e-06


==> anc/unfolded_spectrum_isotropic_06_EAST_FACE_1.csv <==
Energy_keV,Flux_Hz_per_mm2_per_keV
40.00,7.592137e+00
41.00,1.112418e-01
42.00,6.060182e-02
43.00,3.710178e-02
44.00,2.807608e-02
45.00,2.345823e-02
46.00,2.069300e-02
47.00,1.886466e-02
48.00,1.757099e-02
49.00,1.660958e-02
50.00,1.586806e-02
51.00,1.527932e-02
52.00,1.480084e-02
53.00,1.440451e-02
54.00,1.407094e-02
55.00,1.378637e-02
56.00,1.354085e-02
57.00,1.332684e-02
58.00,1.313869e-02
59.00,1.297198e-02
60.00,1.282236e-02
61.00,1.109788e-02
62.00,9.744411e-03
63.00,8.662370e-03
64.00,7.783099e-03
65.00,7.058301e-03
66.00,6.453217e-03
67.00,5.942348e-03
68.00,5.506654e-03
69.00,5.131699e-03
70.00,4.806363e-03
71.00,4.521978e-03
72.00,4.271712e-03
73.00,4.050107e-03
74.00,3.852776e-03
75.00,3.676142e-03
76.00,3.517281e-03
77.00,3.373770e-03
78.00,3.243595e-03
79.00,3.125068e-03
80.00,3.016808e-03
81.00,2.916362e-03
82.00,2.820874e-03
83.00,2.730131e-03
84.00,2.643943e-03
85.00,2.562103e-03
86.00,2.484401e-03
87.00,2.410624e-03
88.00,2.340563e-03
89.00,2.274012e-03
90.00,2.210775e-03
91.00,2.150660e-03
92.00,2.093489e-03
93.00,2.039092e-03
94.00,1.987303e-03
95.00,1.937971e-03
96.00,1.890953e-03
97.00,1.846115e-03
98.00,1.803328e-03
99.00,1.762475e-03
100.00,1.723461e-03
101.00,1.609189e-03
102.00,1.502836e-03
103.00,1.403811e-03
104.00,1.311592e-03
105.00,1.225692e-03
106.00,1.145660e-03
107.00,1.071080e-03
108.00,1.001565e-03
109.00,9.367554e-04
110.00,8.763219e-04
111.00,8.199564e-04
112.00,7.673730e-04
113.00,7.183086e-04
114.00,6.725173e-04
115.00,6.297727e-04
116.00,5.898635e-04
117.00,5.525933e-04
118.00,5.177809e-04
119.00,4.852575e-04
120.00,4.548669e-04
121.00,5.542552e-04
122.00,6.733229e-04
123.00,8.155701e-04
124.00,9.850498e-04
125.00,1.186445e-03
126.00,1.425155e-03
127.00,1.707390e-03
128.00,2.040275e-03
129.00,2.431973e-03
130.00,2.891816e-03
131.00,3.430447e-03
132.00,4.059981e-03
133.00,4.794192e-03
134.00,5.648700e-03
135.00,6.641182e-03
136.00,7.791640e-03
137.00,9.122618e-03
138.00,1.065953e-02
139.00,1.243095e-02
140.00,1.446401e-02
141.00,1.055434e-02
142.00,7.683202e-03
143.00,5.581124e-03
144.00,4.045236e-03
145.00,2.925376e-03
146.00,2.110602e-03
147.00,1.519110e-03
148.00,1.090684e-03
149.00,7.810945e-04
150.00,5.579178e-04
151.00,3.974330e-04
152.00,2.823240e-04
153.00,1.999790e-04
154.00,1.412321e-04
155.00,9.943829e-05
156.00,6.979129e-05
157.00,4.882367e-05
158.00,3.404029e-05
159.00,2.365044e-05
160.00,1.637265e-05
161.00,1.843399e-05
162.00,2.074335e-05
163.00,2.332897e-05
164.00,2.622237e-05
165.00,2.945842e-05
166.00,3.307572e-05
167.00,3.711711e-05
168.00,4.162989e-05
169.00,4.666641e-05
170.00,5.228455e-05
171.00,5.854822e-05
172.00,6.552802e-05
173.00,7.330189e-05
174.00,8.195580e-05
175.00,9.158449e-05
176.00,1.022925e-04
177.00,1.141950e-04
178.00,1.274186e-04
179.00,1.421028e-04
180.00,1.584023e-04
181.00,2.078198e-04
182.00,2.709786e-04
183.00,3.512414e-04
184.00,4.526842e-04
185.00,5.802260e-04
186.00,7.397716e-04
187.00,9.383822e-04
188.00,1.184462e-03
189.00,1.487980e-03
190.00,1.860702e-03
191.00,2.316478e-03
192.00,2.871539e-03
193.00,3.544845e-03
194.00,4.358469e-03
195.00,5.338009e-03
196.00,6.513083e-03
197.00,7.917824e-03
198.00,9.591481e-03
199.00,1.157901e-02
200.00,1.392766e-02
201.00,1.147591e-02
202.00,9.443851e-03
203.00,7.763958e-03
204.00,6.376469e-03
205.00,5.231570e-03
206.00,4.287750e-03
207.00,3.510455e-03
208.00,2.870945e-03
209.00,2.345327e-03
210.00,1.913769e-03
211.00,1.559815e-03
212.00,1.269823e-03
213.00,1.032499e-03
214.00,8.384955e-04
215.00,6.800883e-04
216.00,5.508985e-04
217.00,4.456640e-04
218.00,3.600483e-04
219.00,2.904812e-04
220.00,2.340280e-04
221.00,2.581799e-04
222.00,2.846142e-04
223.00,3.135251e-04
224.00,3.451227e-04
225.00,3.796326e-04
226.00,4.172976e-04
227.00,4.583786e-04
228.00,5.031552e-04
229.00,5.519277e-04
230.00,6.050182e-04
231.00,6.627715e-04
232.00,7.255569e-04
233.00,7.937700e-04
234.00,8.678340e-04
235.00,9.482009e-04
236.00,1.035353e-03
237.00,1.129808e-03
238.00,1.232115e-03
239.00,1.342862e-03
240.00,1.462663e-03
241.00,1.067073e-03
242.00,7.782237e-04
243.00,5.673828e-04
244.00,4.135308e-04
245.00,3.012997e-04
246.00,2.194559e-04
247.00,1.597911e-04
248.00,1.163091e-04
249.00,8.463088e-05
250.00,6.155980e-05
251.00,4.476283e-05
252.00,3.253783e-05
253.00,2.364336e-05
254.00,1.717427e-05
255.00,1.247080e-05
256.00,9.052244e-06
257.00,6.568449e-06
258.00,4.764453e-06
259.00,3.454659e-06
260.00,2.504037e-06
261.00,3.251282e-06
262.00,4.210017e-06
263.00,5.436827e-06
264.00,7.002574e-06
265.00,8.995777e-06
266.00,1.152674e-05
267.00,1.473258e-05
268.00,1.878330e-05
269.00,2.388930e-05
270.00,3.031023e-05
271.00,3.836592e-05
272.00,4.844936e-05
273.00,6.104246e-05
274.00,7.673483e-05
275.00,9.624640e-05
276.00,1.204542e-04
277.00,1.504249e-04
278.00,1.874524e-04
279.00,2.331040e-04
280.00,2.892756e-04
281.00,3.088112e-04
282.00,3.295504e-04
283.00,3.515580e-04
284.00,3.749040e-04
285.00,3.996614e-04
286.00,4.259068e-04
287.00,4.537205e-04
288.00,4.831866e-04
289.00,5.143931e-04
290.00,5.474327e-04
291.00,5.824012e-04
292.00,6.194003e-04
293.00,6.585352e-04
294.00,6.999164e-04
295.00,7.436596e-04
296.00,7.898855e-04
297.00,8.387203e-04
298.00,8.902951e-04
299.00,9.447483e-04
300.00,1.002228e-03
301.00,9.934090e-04
302.00,9.847251e-04
303.00,9.761679e-04
304.00,9.677361e-04
305.00,9.594274e-04
306.00,9.512387e-04
307.00,9.431678e-04
308.00,9.352131e-04
309.00,9.273717e-04
310.00,9.196419e-04
311.00,9.120216e-04
312.00,9.045083e-04
313.00,8.971005e-04
314.00,8.897959e-04
315.00,8.825926e-04
316.00,8.754888e-04
317.00,8.684832e-04
318.00,8.615734e-04
319.00,8.547576e-04
320.00,8.480377e-04
321.00,7.713377e-04
322.00,7.020408e-04
323.00,6.393870e-04
324.00,5.827013e-04
325.00,5.313810e-04
326.00,4.848873e-04
327.00,4.427388e-04
328.00,4.045049e-04
329.00,3.697995e-04
330.00,3.382771e-04
331.00,3.096278e-04
332.00,2.835735e-04
333.00,2.598644e-04
334.00,2.382765e-04
335.00,2.186081e-04
336.00,2.006778e-04
337.00,1.843223e-04
338.00,1.693945e-04
339.00,1.557621e-04
340.00,1.433061e-04
341.00,1.481486e-04
342.00,1.531287e-04
343.00,1.582489e-04
344.00,1.635121e-04
345.00,1.689216e-04
346.00,1.744804e-04
347.00,1.801920e-04
348.00,1.860596e-04
349.00,1.920865e-04
350.00,1.982762e-04
351.00,2.046320e-04
352.00,2.111574e-04
353.00,2.178561e-04
354.00,2.247315e-04
355.00,2.317874e-04
356.00,2.390274e-04
357.00,2.464553e-04
358.00,2.540749e-04
359.00,2.618899e-04
360.00,2.699059e-04
361.00,2.642604e-04
362.00,2.587894e-04
363.00,2.534846e-04
364.00,2.483395e-04
365.00,2.433483e-04
366.00,2.385050e-04
367.00,2.338042e-04
368.00,2.292405e-04
369.00,2.248089e-04
370.00,2.205044e-04
371.00,2.163226e-04
372.00,2.122589e-04
373.00,2.083091e-04
374.00,2.044692e-04
375.00,2.007352e-04
376.00,1.971036e-04
377.00,1.935706e-04
378.00,1.901330e-04
379.00,1.867872e-04
380.00,1.835313e-04
381.00,1.909981e-04
382.00,1.987333e-04
383.00,2.067442e-04
384.00,2.150393e-04
385.00,2.236271e-04
386.00,2.325165e-04
387.00,2.417167e-04
388.00,2.512367e-04
389.00,2.610862e-04
390.00,2.712749e-04
391.00,2.818127e-04
392.00,2.927100e-04
393.00,3.039770e-04
394.00,3.156247e-04
395.00,3.276638e-04
396.00,3.401056e-04
397.00,3.529615e-04
398.00,3.662433e-04
399.00,3.799631e-04
400.00,3.941349e-04
401.00,4.046521e-04
402.00,4.153310e-04
403.00,4.261704e-04
404.00,4.371700e-04
405.00,4.483295e-04
406.00,4.596489e-04
407.00,4.711284e-04
408.00,4.827673e-04
409.00,4.945658e-04
410.00,5.065237e-04
411.00,5.186404e-04
412.00,5.309159e-04
413.00,5.433500e-04
414.00,5.559424e-04
415.00,5.686925e-04
416.00,5.816001e-04
417.00,5.946650e-04
418.00,6.078866e-04
419.00,6.212647e-04
420.00,6.348005e-04
421.00,6.201163e-04
422.00,6.058510e-04
423.00,5.919890e-04
424.00,5.785163e-04
425.00,5.654210e-04
426.00,5.526901e-04
427.00,5.403120e-04
428.00,5.282753e-04
429.00,5.165691e-04
430.00,5.051825e-04
431.00,4.941055e-04
432.00,4.833283e-04
433.00,4.728412e-04
434.00,4.626351e-04
435.00,4.527015e-04
436.00,4.430315e-04
437.00,4.336170e-04
438.00,4.244504e-04
439.00,4.155238e-04
440.00,4.068312e-04
441.00,3.865973e-04
442.00,3.674397e-04
443.00,3.492963e-04
444.00,3.321100e-04
445.00,3.158271e-04
446.00,3.003974e-04
447.00,2.857732e-04
448.00,2.719102e-04
449.00,2.587660e-04
450.00,2.463011e-04
451.00,2.344783e-04
452.00,2.232623e-04
453.00,2.126203e-04
454.00,2.025207e-04
455.00,1.929345e-04
456.00,1.838337e-04
457.00,1.751923e-04
458.00,1.669856e-04
459.00,1.591904e-04
460.00,1.517853e-04
461.00,1.497077e-04
462.00,1.476794e-04
463.00,1.456982e-04
464.00,1.437627e-04
465.00,1.418714e-04
466.00,1.400231e-04
467.00,1.382165e-04
468.00,1.364503e-04
469.00,1.347233e-04
470.00,1.330343e-04
471.00,1.313824e-04
472.00,1.297662e-04
473.00,1.281849e-04
474.00,1.266374e-04
475.00,1.251228e-04
476.00,1.236401e-04
477.00,1.221885e-04
478.00,1.207671e-04
479.00,1.193749e-04
480.00,1.180117e-04
481.00,1.084366e-04
482.00,9.956602e-05
483.00,9.135529e-05
484.00,8.376202e-05
485.00,7.674596e-05
486.00,7.026876e-05
487.00,6.429409e-05
488.00,5.878755e-05
489.00,5.371659e-05
490.00,4.905056e-05
491.00,4.476051e-05
492.00,4.081921e-05
493.00,3.720113e-05
494.00,3.388227e-05
495.00,3.084015e-05
496.00,2.805378e-05
497.00,2.550349e-05
498.00,2.317097e-05
499.00,2.103913e-05
500.00,1.909204e-05
501.00,2.424264e-05
502.00,3.066680e-05
503.00,3.865083e-05
504.00,4.853879e-05
505.00,6.074300e-05
506.00,7.575592e-05
507.00,9.416386e-05
508.00,1.166630e-04
509.00,1.440774e-04
510.00,1.773798e-04
511.00,2.177074e-04
512.00,1.421676e-05
513.00,2.881773e-01
514.00,1.412426e-02
515.00,8.154988e-02
516.00,1.187329e-04
517.00,8.707702e-05
518.00,1.239474e-03
519.00,1.248932e-03
520.00,1.212674e-03
521.00,6.574242e-04
522.00,3.428341e-04
523.00,7.364450e-05
524.00,6.930831e-05
525.00,4.994854e-04
526.00,3.073040e-04
527.00,8.629804e-04
528.00,2.194769e-04
529.00,4.215408e-04
530.00,5.351743e-05
531.00,6.917578e-05
532.00,4.556101e-04
533.00,4.731737e-04
534.00,5.775994e-04
535.00,5.410950e-04
536.00,4.172511e-04
537.00,3.896049e-05
538.00,8.650214e-05
539.00,3.913040e-04
540.00,9.126256e-04
541.00,7.653573e-04
542.00,6.800114e-04
543.00,2.483062e-04
544.00,3.921843e-05
545.00,3.731348e-05
546.00,3.309089e-04
547.00,5.577248e-04
548.00,1.186370e-03
549.00,6.837668e-04
550.00,4.070022e-04
551.00,4.896729e-05
552.00,5.554791e-05
553.00,2.549229e-04
554.00,5.920949e-04
555.00,6.755524e-04
556.00,7.306343e-04
557.00,5.761908e-04
558.00,7.191147e-05
559.00,8.263678e-05
560.00,5.747349e-04
561.00,1.020731e-03
562.00,2.142215e-03
563.00,3.828587e-03
564.00,5.026628e-03
565.00,1.009154e-03
566.00,2.846409e-04
567.00,1.400015e-03
568.00,1.129036e-03
569.00,1.515309e-03
570.00,1.157004e-03
571.00,7.176396e-04
572.00,1.125715e-04
573.00,1.068497e-04
574.00,1.000230e-03
575.00,2.238519e-03
576.00,2.572326e-03
577.00,1.324721e-03
578.00,5.783463e-04
579.00,8.484732e-05
580.00,1.104219e-04
581.00,6.654741e-04
582.00,1.146253e-03
583.00,9.883022e-04
584.00,8.921796e-04
585.00,1.161213e-03
586.00,8.603798e-04
587.00,3.422642e-04
588.00,4.486875e-05
589.00,6.701417e-05
590.00,3.277779e-04
591.00,6.914859e-04
592.00,5.813446e-04
593.00,9.439734e-04
594.00,1.718600e-03
595.00,1.476742e-03
596.00,1.215167e-02
597.00,2.839984e-02
598.00,9.006269e-03
599.00,1.500256e-03
600.00,1.310681e-03
601.00,6.864649e-04
602.00,1.301273e-04
603.00,2.222314e-04
604.00,8.067276e-04
605.00,1.591671e-03
606.00,1.210815e-03
607.00,2.166415e-03
608.00,1.403629e-03
609.00,3.101866e-04
610.00,2.777460e-04
611.00,6.005164e-04
612.00,1.060980e-03
613.00,8.766502e-04
614.00,1.097734e-03
615.00,4.097997e-04
616.00,5.128462e-05
617.00,5.559015e-05
618.00,2.385695e-04
619.00,6.074209e-04
620.00,6.175568e-04
621.00,7.425701e-04
622.00,3.608122e-04
623.00,7.332076e-05
624.00,7.954879e-05
625.00,3.103274e-04
626.00,5.075346e-04
627.00,4.319504e-04
628.00,5.475478e-04
629.00,2.879754e-04
630.00,5.916593e-05
631.00,5.245931e-05
632.00,2.973804e-04
633.00,7.180662e-04
634.00,7.329064e-04
635.00,6.834888e-04
636.00,2.773025e-04
637.00,5.307800e-05
638.00,5.891682e-05
639.00,3.203645e-04
640.00,6.896961e-04
641.00,8.010604e-04
642.00,7.064196e-04
643.00,3.838440e-04
644.00,9.339007e-05
645.00,8.532836e-05
646.00,4.226117e-04
647.00,7.837565e-04
648.00,7.053466e-04
649.00,8.875230e-04
650.00,4.158243e-04
651.00,7.643530e-05
652.00,6.272834e-05
653.00,2.308378e-04
654.00,5.122715e-04
655.00,4.968218e-04
656.00,6.338340e-04
657.00,3.371449e-04
658.00,8.180889e-05
659.00,9.070182e-05
660.00,6.251925e-04
661.00,7.146994e-03
662.00,1.824142e-02
663.00,9.469080e-03
664.00,7.990908e-04
665.00,6.647536e-05
666.00,5.116766e-05
667.00,1.752485e-04
668.00,5.332760e-04
669.00,5.023190e-04
670.00,4.785177e-04
671.00,2.273532e-04
672.00,5.680498e-05
673.00,5.665981e-05
674.00,1.963351e-04
675.00,4.066181e-04
676.00,3.855034e-04
677.00,3.836385e-04
678.00,2.361676e-04
679.00,6.549503e-05
680.00,6.185549e-05
681.00,2.238649e-04
682.00,3.113504e-04
683.00,2.777322e-04
684.00,3.390794e-04
685.00,1.952840e-04
686.00,4.993015e-05
687.00,4.331135e-05
688.00,1.805180e-04
689.00,3.788415e-04
690.00,4.082755e-04
691.00,5.446158e-04
692.00,3.660571e-04
693.00,1.422302e-04
694.00,1.762088e-04
695.00,5.651365e-04
696.00,9.743518e-04
697.00,9.294837e-04
698.00,9.733281e-04
699.00,1.026221e-03
700.00,8.030773e-04
701.00,5.064230e-04
702.00,1.496214e-04
703.00,2.001927e-04
704.00,6.068996e-04
705.00,8.825278e-04
706.00,1.189542e-03
707.00,2.009776e-03
708.00,1.946685e-03
709.00,5.433051e-04
710.00,2.841323e-04
711.00,5.069429e-04
712.00,6.288131e-04
713.00,6.130223e-04
714.00,7.152923e-04
715.00,3.680720e-04
716.00,9.373167e-05
717.00,1.288522e-04
718.00,3.840862e-04
719.00,6.588729e-04
720.00,5.432033e-04
721.00,5.998259e-04
722.00,3.742768e-04
723.00,1.058378e-04
724.00,1.394252e-04
725.00,2.558680e-04
726.00,5.638774e-04
727.00,4.960319e-04
728.00,5.121150e-04
729.00,2.708204e-04
730.00,7.835232e-05
731.00,1.102298e-04
732.00,2.555618e-04
733.00,5.713538e-04
734.00,5.041389e-04
735.00,5.842518e-04
736.00,3.165829e-04
737.00,7.541509e-05
738.00,9.240817e-05
739.00,2.475539e-04
740.00,5.826371e-04
741.00,5.270566e-04
742.00,4.176401e-04
743.00,2.664776e-04
744.00,8.572280e-05
745.00,1.147778e-04
746.00,3.366318e-04
747.00,6.881600e-04
748.00,7.843838e-04
749.00,5.621286e-04
750.00,2.624833e-04
751.00,5.624031e-05
752.00,6.510373e-05
753.00,1.783816e-04
754.00,3.482604e-04
755.00,4.250053e-04
756.00,3.252957e-04
757.00,2.327982e-04
758.00,5.162873e-05
759.00,6.341426e-05
760.00,1.810723e-04
761.00,3.201684e-04
762.00,4.247035e-04
763.00,3.064214e-04
764.00,2.214161e-04
765.00,6.118031e-05
766.00,7.643021e-05
767.00,1.983416e-04
768.00,3.285481e-04
769.00,4.545143e-04
770.00,4.003806e-04
771.00,2.915227e-04
772.00,8.637955e-05
773.00,9.289723e-05
774.00,2.449930e-04
775.00,3.929134e-04
776.00,4.322835e-04
777.00,3.410695e-04
778.00,1.906179e-04
779.00,5.723134e-05
780.00,6.656726e-05
781.00,1.811518e-04
782.00,3.236947e-04
783.00,3.628337e-04
784.00,3.435272e-04
785.00,2.202268e-04
786.00,7.620132e-05
787.00,1.014610e-04
788.00,2.269651e-04
789.00,3.960406e-04
790.00,4.546274e-04
791.00,3.488393e-04
792.00,2.603921e-04
793.00,9.136932e-05
794.00,1.116906e-04
795.00,3.273332e-04
796.00,5.710649e-04
797.00,6.347468e-04
798.00,4.293669e-04
799.00,3.441802e-04
800.00,9.746926e-05
801.00,1.022605e-04
802.00,3.197271e-04
803.00,5.389922e-04
804.00,7.329212e-04
805.00,4.711145e-04
806.00,3.127535e-04
807.00,1.125458e-04
808.00,1.127739e-04
809.00,2.985911e-04
810.00,3.515125e-04
811.00,4.322399e-04
812.00,3.536911e-04
813.00,3.268937e-04
814.00,2.945754e-04
815.00,2.287170e-04
816.00,9.974496e-05
817.00,1.098004e-04
818.00,2.946233e-04
819.00,3.903105e-04
820.00,3.193879e-04
821.00,2.757362e-04
822.00,2.181123e-04
823.00,1.081345e-04
824.00,1.017864e-04
825.00,2.149014e-04
826.00,3.483818e-04
827.00,4.053272e-04
828.00,4.018994e-04
829.00,2.773013e-04
830.00,1.235390e-04
831.00,1.768618e-04
832.00,4.634621e-04
833.00,6.163973e-04
834.00,4.740570e-04
835.00,4.236006e-04
836.00,2.891969e-04
837.00,1.005203e-04
838.00,1.363596e-04
839.00,2.831640e-04
840.00,4.257374e-04
841.00,4.178916e-04
842.00,3.999941e-04
843.00,2.651930e-04
844.00,9.623366e-05
845.00,1.438212e-04
846.00,3.847678e-04
847.00,6.100174e-04
848.00,6.139823e-04
849.00,4.743781e-04
850.00,3.557906e-04
851.00,1.189926e-04
852.00,1.359867e-04
853.00,3.083198e-04
854.00,4.588541e-04
855.00,6.645891e-04
856.00,4.741449e-04
857.00,4.039395e-04
858.00,1.528625e-04
859.00,1.606557e-04
860.00,4.255165e-04
861.00,5.875811e-04
862.00,7.276013e-04
863.00,4.137735e-04
864.00,2.831406e-04
865.00,1.214559e-04
866.00,2.084231e-04
867.00,9.873322e-04
868.00,2.051008e-03
869.00,2.230324e-03
870.00,1.034736e-03
871.00,4.086305e-04
872.00,1.223312e-04
873.00,1.283778e-04
874.00,2.703622e-04
875.00,3.649499e-04
876.00,4.022562e-04
877.00,3.716726e-04
878.00,2.182152e-04
879.00,1.100260e-04
880.00,1.401093e-04
881.00,2.360523e-04
882.00,3.523992e-04
883.00,3.764622e-04
884.00,3.903230e-04
885.00,2.807723e-04
886.00,1.200475e-04
887.00,1.000765e-04
888.00,2.021003e-04
889.00,3.192904e-04
890.00,3.556007e-04
891.00,3.566010e-04
892.00,2.513826e-04
893.00,1.159942e-04
894.00,1.256331e-04
895.00,2.663540e-04
896.00,4.037413e-04
897.00,5.746125e-04
898.00,5.843157e-04
899.00,4.007356e-04
900.00,1.345381e-04
901.00,1.068474e-04
902.00,2.933004e-04
903.00,4.563652e-04
904.00,5.240442e-04
905.00,4.774262e-04
906.00,3.183050e-04
907.00,1.218124e-04
908.00,1.124008e-04
909.00,3.071631e-04
910.00,4.563871e-04
911.00,5.004058e-04
912.00,4.011708e-04
913.00,2.714319e-04
914.00,1.173882e-04
915.00,1.026179e-04
916.00,2.745227e-04
917.00,3.566514e-04
918.00,4.320651e-04
919.00,3.350042e-04
920.00,2.547570e-04
921.00,1.360371e-04
922.00,1.120813e-04
923.00,3.262379e-04
924.00,4.291389e-04
925.00,4.641178e-04
926.00,3.917987e-04
927.00,4.086946e-04
928.00,3.583520e-04
929.00,2.475540e-04
930.00,1.267516e-04
931.00,1.104040e-04
932.00,2.496038e-04
933.00,3.472311e-04
934.00,4.066344e-04
935.00,3.279778e-04
936.00,2.279425e-04
937.00,9.229429e-05
938.00,9.489556e-05
939.00,2.192921e-04
940.00,3.103518e-04
941.00,3.124716e-04
942.00,2.725355e-04
943.00,2.262464e-04
944.00,1.065365e-04
945.00,1.206713e-04
946.00,2.534344e-04
947.00,3.441440e-04
948.00,3.410291e-04
949.00,2.766139e-04
950.00,2.048752e-04
951.00,1.131285e-04
952.00,1.040124e-04
953.00,2.106952e-04
954.00,3.055727e-04
955.00,3.505421e-04
956.00,3.366392e-04
957.00,2.537941e-04
958.00,1.369354e-04
959.00,1.308331e-04
960.00,3.238037e-04
961.00,4.475375e-04
962.00,4.760644e-04
963.00,4.097826e-04
964.00,2.848614e-04
965.00,1.428144e-04
966.00,1.217846e-04
967.00,2.840931e-04
968.00,4.330740e-04
969.00,5.234616e-04
970.00,4.053051e-04
971.00,2.537836e-04
972.00,1.199700e-04
973.00,1.149156e-04
974.00,2.848870e-04
975.00,4.228043e-04
976.00,4.236628e-04
977.00,3.679507e-04
978.00,2.548139e-04
979.00,1.208641e-04
980.00,1.274172e-04
981.00,2.176242e-04
982.00,3.318111e-04
983.00,3.559651e-04
984.00,3.201637e-04
985.00,2.623758e-04
986.00,1.263791e-04
987.00,1.291511e-04
988.00,2.309787e-04
989.00,2.995853e-04
990.00,3.351683e-04
991.00,2.856605e-04
992.00,2.522126e-04
993.00,1.172990e-04
994.00,1.214920e-04
995.00,2.573050e-04
996.00,3.164205e-04
997.00,3.557491e-04
998.00,3.418942e-04
999.00,3.372120e-04
1000.00,1.279544e-04
1001.00,1.173867e-04
1002.00,2.565996e-04
1003.00,3.316750e-04
1004.00,3.904779e-04
1005.00,3.509540e-04
1006.00,2.752942e-04
1007.00,9.793572e-05
1008.00,9.713732e-05
1009.00,2.196313e-04
1010.00,2.899581e-04
1011.00,3.290561e-04
1012.00,2.619072e-04
1013.00,1.999238e-04
1014.00,9.732123e-05
1015.00,1.153950e-04
1016.00,2.639131e-04
1017.00,3.426261e-04
1018.00,3.693422e-04
1019.00,3.232595e-04
1020.00,2.930033e-04
1021.00,1.226871e-04
1022.00,9.428266e-05
1023.00,1.338149e-04
1024.00,2.457360e-04
1025.00,2.426960e-04
1026.00,2.276578e-04
1027.00,1.500646e-04
1028.00,8.078632e-05
1029.00,1.067018e-04
1030.00,1.590058e-04
1031.00,2.710238e-04
1032.00,2.386287e-04
1033.00,2.687180e-04
1034.00,2.445212e-04
1035.00,3.356732e-04
1036.00,1.949414e-04
1037.00,9.598317e-05
1038.00,1.136219e-04
1039.00,1.877381e-04
1040.00,3.430998e-04
1041.00,2.488608e-04
1042.00,3.549021e-04
1043.00,1.849243e-04
1044.00,1.102251e-04
1045.00,1.146968e-04
1046.00,1.982554e-04
1047.00,2.917506e-04
1048.00,2.518380e-04
1049.00,2.953620e-04
1050.00,1.675637e-04
1051.00,1.184282e-04
1052.00,1.083093e-04
1053.00,2.286199e-04
1054.00,2.969420e-04
1055.00,2.785599e-04
1056.00,2.914660e-04
1057.00,2.195962e-04
1058.00,1.360172e-04
1059.00,1.062585e-04
1060.00,2.507218e-04
1061.00,2.660340e-04
1062.00,2.854846e-04
1063.00,2.343848e-04
1064.00,1.647322e-04
1065.00,1.122690e-04
1066.00,9.744743e-05
1067.00,2.049409e-04
1068.00,2.658352e-04
1069.00,2.655545e-04
1070.00,2.648717e-04
1071.00,1.583993e-04
1072.00,9.809870e-05
1073.00,8.937419e-05
1074.00,1.638774e-04
1075.00,2.491866e-04
1076.00,2.061648e-04
1077.00,2.578570e-04
1078.00,1.585301e-04
1079.00,1.145617e-04
1080.00,9.641334e-05
1081.00,1.583388e-04
1082.00,2.777534e-04
1083.00,2.299700e-04
1084.00,2.877992e-04
1085.00,1.469900e-04
1086.00,9.702202e-05
1087.00,9.156368e-05
1088.00,1.640998e-04
1089.00,2.679153e-04
1090.00,2.168894e-04
1091.00,2.492617e-04
1092.00,1.471500e-04
1093.00,1.143434e-04
1094.00,1.315230e-04
1095.00,3.241560e-04
1096.00,6.388724e-04
1097.00,5.854826e-04
1098.00,5.051768e-04
1099.00,2.092998e-04
1100.00,1.460394e-04
1101.00,1.273109e-04
1102.00,2.236204e-04
1103.00,3.025921e-04
1104.00,2.569299e-04
1105.00,2.853904e-04
1106.00,1.734407e-04
1107.00,1.111038e-04
1108.00,8.753108e-05
1109.00,1.457586e-04
1110.00,2.050574e-04
1111.00,2.014671e-04
1112.00,2.200735e-04
1113.00,1.428682e-04
1114.00,9.549886e-05
1115.00,8.319750e-05
1116.00,1.540640e-04
1117.00,2.382197e-04
1118.00,2.327300e-04
1119.00,2.656059e-04
1120.00,1.841767e-04
1121.00,1.171552e-04
1122.00,9.878606e-05
1123.00,1.575557e-04
1124.00,2.364142e-04
1125.00,2.240495e-04
1126.00,2.306930e-04
1127.00,1.400914e-04
1128.00,8.589552e-05
1129.00,7.774341e-05
1130.00,1.454731e-04
1131.00,2.411841e-04
1132.00,2.428830e-04
1133.00,2.478682e-04
1134.00,1.409217e-04
1135.00,9.089248e-05
1136.00,8.330563e-05
1137.00,1.539927e-04
1138.00,3.048366e-04
1139.00,3.598607e-04
1140.00,3.783471e-04
1141.00,1.798836e-04
1142.00,1.032066e-04
1143.00,8.738913e-05
1144.00,1.343196e-04
1145.00,2.165132e-04
1146.00,2.095554e-04
1147.00,2.345864e-04
1148.00,2.025977e-04
1149.00,2.280210e-04
1150.00,1.393213e-04
1151.00,8.535486e-05
1152.00,8.084816e-05
1153.00,1.251941e-04
1154.00,2.110816e-04
1155.00,2.062845e-04
1156.00,2.123216e-04
1157.00,1.374398e-04
1158.00,8.693652e-05
1159.00,9.344653e-05
1160.00,1.540050e-04
1161.00,2.159823e-04
1162.00,2.051804e-04
1163.00,2.207256e-04
1164.00,1.486864e-04
1165.00,8.910966e-05
1166.00,9.305675e-05
1167.00,1.396490e-04
1168.00,2.156329e-04
1169.00,2.442222e-04
1170.00,4.024028e-04
1171.00,5.553421e-04
1172.00,7.183396e-04
1173.00,1.251215e-03
1174.00,1.566026e-03
1175.00,8.795131e-04
1176.00,3.245648e-04
1177.00,2.017101e-04
1178.00,1.231992e-04
1179.00,7.787361e-05
1180.00,8.271203e-05
1181.00,1.363892e-04
1182.00,1.971095e-04
1183.00,1.819248e-04
1184.00,1.896254e-04
1185.00,1.486205e-04
1186.00,8.828818e-05
1187.00,8.839004e-05
1188.00,1.334242e-04
1189.00,1.662054e-04
1190.00,1.475756e-04
1191.00,1.342269e-04
1192.00,1.062523e-04
1193.00,7.687289e-05
1194.00,8.094230e-05
1195.00,1.306149e-04
1196.00,2.268740e-04
1197.00,2.475501e-04
1198.00,2.404160e-04
1199.00,1.583903e-04
1200.00,9.085127e-05
1201.00,9.331357e-05
1202.00,1.918574e-04
1203.00,3.855902e-04
1204.00,4.270088e-04
1205.00,3.456932e-04
1206.00,1.865368e-04
1207.00,9.466025e-05
1208.00,8.051272e-05
1209.00,1.194783e-04
1210.00,1.769358e-04
1211.00,1.911500e-04
1212.00,1.896484e-04
1213.00,1.374436e-04
1214.00,8.460566e-05
1215.00,8.919376e-05
1216.00,1.386347e-04
1217.00,1.931020e-04
1218.00,1.943121e-04
1219.00,1.812264e-04
1220.00,1.337931e-04
1221.00,7.963130e-05
1222.00,8.243237e-05
1223.00,1.227619e-04
1224.00,1.776088e-04
1225.00,1.762852e-04
1226.00,1.651559e-04
1227.00,1.304757e-04
1228.00,8.464308e-05
1229.00,8.858910e-05
1230.00,1.320618e-04
1231.00,1.851687e-04
1232.00,1.831972e-04
1233.00,1.753885e-04
1234.00,1.295760e-04
1235.00,7.919701e-05
1236.00,8.343653e-05
1237.00,1.308102e-04
1238.00,1.991362e-04
1239.00,1.885559e-04
1240.00,1.763812e-04
1241.00,1.332569e-04
1242.00,8.165513e-05
1243.00,7.871618e-05
1244.00,1.119138e-04
1245.00,1.512401e-04
1246.00,1.525555e-04
1247.00,1.453085e-04
1248.00,1.325685e-04
1249.00,8.813822e-05
1250.00,8.824029e-05
1251.00,1.348643e-04
1252.00,1.871928e-04
1253.00,1.873401e-04
1254.00,1.669438e-04
1255.00,1.299892e-04
1256.00,8.132893e-05
1257.00,9.216595e-05
1258.00,1.499079e-04
1259.00,2.002865e-04
1260.00,1.884820e-04
1261.00,1.809554e-04
1262.00,1.914289e-04
1263.00,1.626048e-04
1264.00,1.357441e-04
1265.00,8.116147e-05
1266.00,8.272639e-05
1267.00,1.264809e-04
1268.00,1.568064e-04
1269.00,1.662894e-04
1270.00,1.495366e-04
1271.00,1.140000e-04
1272.00,7.252893e-05
1273.00,7.659184e-05
1274.00,1.155483e-04
1275.00,1.546120e-04
1276.00,1.670365e-04
1277.00,1.378222e-04
1278.00,1.080373e-04
1279.00,7.002839e-05
1280.00,8.309563e-05
1281.00,1.485564e-04
1282.00,1.746838e-04
1283.00,1.619610e-04
1284.00,1.300803e-04
1285.00,1.088229e-04
1286.00,6.891434e-05
1287.00,6.758594e-05
1288.00,9.298641e-05
1289.00,1.106235e-04
1290.00,2.193702e-04
1291.00,1.279713e-03
1292.00,1.205276e-02
1293.00,2.569371e-02
1294.00,2.560410e-02
1295.00,8.333473e-03
1296.00,9.482066e-04
1297.00,2.227077e-04
1298.00,1.544402e-04
1299.00,1.546052e-04
1300.00,9.339544e-05
1301.00,9.234437e-05
1302.00,1.337563e-04
1303.00,1.517164e-04
1304.00,1.660299e-04
1305.00,1.344890e-04
1306.00,1.042262e-04
1307.00,6.315616e-05
1308.00,6.503869e-05
1309.00,9.953252e-05
1310.00,1.313176e-04
1311.00,1.634256e-04
1312.00,1.394021e-04
1313.00,1.194491e-04
1314.00,7.309437e-05
1315.00,7.350821e-05
1316.00,1.123349e-04
1317.00,1.223071e-04
1318.00,1.426153e-04
1319.00,1.306683e-04
1320.00,1.096653e-04
1321.00,7.161103e-05
1322.00,6.978870e-05
1323.00,1.098579e-04
1324.00,1.364578e-04
1325.00,1.594439e-04
1326.00,1.327937e-04
1327.00,1.030571e-04
1328.00,7.019737e-05
1329.00,8.994262e-05
1330.00,2.891696e-04
1331.00,1.143840e-03
1332.00,2.969545e-03
1333.00,2.239485e-03
1334.00,7.040779e-04
1335.00,1.526069e-04
1336.00,7.944572e-05
1337.00,1.003214e-04
1338.00,1.279433e-04
1339.00,1.388749e-04
1340.00,1.197667e-04
1341.00,9.430879e-05
1342.00,5.868849e-05
1343.00,6.720332e-05
1344.00,1.168247e-04
1345.00,1.576864e-04
1346.00,1.654001e-04
1347.00,1.513248e-04
1348.00,1.331216e-04
1349.00,8.198404e-05
1350.00,8.586395e-05
1351.00,1.254034e-04
1352.00,1.555092e-04
1353.00,1.537354e-04
1354.00,1.319704e-04
1355.00,1.077766e-04
1356.00,6.397745e-05
1357.00,6.864749e-05
1358.00,1.027974e-04
1359.00,1.395234e-04
1360.00,1.493850e-04
1361.00,1.278471e-04
1362.00,1.100093e-04
1363.00,6.738119e-05
1364.00,6.057031e-05
1365.00,8.519059e-05
1366.00,1.221313e-04
1367.00,1.483050e-04
1368.00,1.554125e-04
1369.00,1.649783e-04
1370.00,1.424527e-04
1371.00,1.055716e-04
1372.00,6.308026e-05
1373.00,6.586147e-05
1374.00,1.061615e-04
1375.00,1.391175e-04
1376.00,1.806998e-04
1377.00,2.035159e-04
1378.00,1.846417e-04
1379.00,1.113044e-04
1380.00,9.560431e-05
1381.00,1.230317e-04
1382.00,1.303661e-04
1383.00,1.340614e-04
1384.00,1.203298e-04
1385.00,9.921286e-05
1386.00,7.057867e-05
1387.00,6.676687e-05
1388.00,1.022062e-04
1389.00,1.259283e-04
1390.00,1.292781e-04
1391.00,1.215582e-04
1392.00,9.517393e-05
1393.00,6.841468e-05
1394.00,6.970916e-05
1395.00,1.008107e-04
1396.00,1.296000e-04
1397.00,1.537422e-04
1398.00,1.481116e-04
1399.00,1.131600e-04
1400.00,7.764809e-05
1401.00,7.381912e-05
1402.00,1.038863e-04
1403.00,1.156957e-04
1404.00,1.243872e-04
1405.00,1.260120e-04
1406.00,1.138592e-04
1407.00,9.049404e-05
1408.00,9.132480e-05
1409.00,1.321551e-04
1410.00,1.553836e-04
1411.00,1.656665e-04
1412.00,1.471534e-04
1413.00,1.078890e-04
1414.00,7.310516e-05
1415.00,6.704937e-05
1416.00,1.019636e-04
1417.00,1.393907e-04
1418.00,1.463523e-04
1419.00,1.329655e-04
1420.00,1.042044e-04
1421.00,7.126620e-05
1422.00,6.650964e-05
1423.00,1.032536e-04
1424.00,1.338583e-04
1425.00,1.364398e-04
1426.00,1.244625e-04
1427.00,9.820467e-05
1428.00,7.080281e-05
1429.00,6.593059e-05
1430.00,1.035056e-04
1431.00,1.270081e-04
1432.00,1.289010e-04
1433.00,1.174962e-04
1434.00,9.725055e-05
1435.00,6.314088e-05
1436.00,5.842434e-05
1437.00,9.745781e-05
1438.00,1.397218e-04
1439.00,1.587659e-04
1440.00,1.351871e-04
1441.00,1.073693e-04
1442.00,7.364285e-05
1443.00,7.003621e-05
1444.00,1.036687e-04
1445.00,1.270702e-04
1446.00,1.400750e-04
1447.00,1.232416e-04
1448.00,1.015870e-04
1449.00,6.837754e-05
1450.00,6.767827e-05
1451.00,1.051358e-04
1452.00,1.228062e-04
1453.00,1.334159e-04
1454.00,1.168913e-04
1455.00,1.064923e-04
1456.00,7.230758e-05
1457.00,8.175069e-05
1458.00,2.339015e-04
1459.00,1.062047e-03
1460.00,4.663368e-03
1461.00,5.804118e-03
1462.00,2.432119e-03
1463.00,5.162342e-04
1464.00,2.091285e-04
1465.00,1.894485e-04
1466.00,1.708138e-04
1467.00,1.688514e-04
1468.00,1.385974e-04
1469.00,1.231010e-04
1470.00,8.305693e-05
1471.00,8.649724e-05
1472.00,1.349161e-04
1473.00,1.449001e-04
1474.00,1.414117e-04
1475.00,1.117654e-04
1476.00,9.220712e-05
1477.00,6.110463e-05
1478.00,6.200839e-05
1479.00,9.528384e-05
1480.00,1.153755e-04
1481.00,1.369175e-04
1482.00,1.168833e-04
1483.00,1.203275e-04
1484.00,1.121082e-04
1485.00,9.630296e-05
1486.00,7.585492e-05
1487.00,7.637991e-05
1488.00,1.178273e-04
1489.00,1.333861e-04
1490.00,1.468954e-04
1491.00,1.315253e-04
1492.00,1.073742e-04
1493.00,7.051510e-05
1494.00,5.991989e-05
1495.00,9.387778e-05
1496.00,1.090873e-04
1497.00,1.289446e-04
1498.00,1.176458e-04
1499.00,1.029129e-04
1500.00,7.581878e-05
1501.00,6.970116e-05
1502.00,1.084616e-04
1503.00,1.279162e-04
1504.00,1.474242e-04
1505.00,1.335061e-04
1506.00,1.144844e-04
1507.00,8.270787e-05
1508.00,8.069125e-05
1509.00,1.261208e-04
1510.00,1.475262e-04
1511.00,1.571415e-04
1512.00,1.357498e-04
1513.00,1.073030e-04
1514.00,7.274502e-05
1515.00,6.598746e-05
1516.00,1.043824e-04
1517.00,1.212570e-04
1518.00,1.353638e-04
1519.00,1.190414e-04
1520.00,9.772021e-05
1521.00,7.174150e-05
1522.00,6.941686e-05
1523.00,1.098406e-04
1524.00,1.247416e-04
1525.00,1.450954e-04
1526.00,1.326497e-04
1527.00,1.103049e-04
1528.00,7.727215e-05
1529.00,6.777058e-05
1530.00,9.740795e-05
1531.00,1.082833e-04
1532.00,1.248491e-04
1533.00,1.178206e-04
1534.00,9.584901e-05
1535.00,6.306571e-05
1536.00,5.748919e-05
1537.00,9.198616e-05
1538.00,1.153494e-04
1539.00,1.300892e-04
1540.00,1.277285e-04
1541.00,1.161389e-04
1542.00,8.191270e-05
1543.00,7.798303e-05
1544.00,1.144945e-04
1545.00,1.274527e-04
1546.00,1.323228e-04
1547.00,1.139500e-04
1548.00,9.427448e-05
1549.00,6.427770e-05
1550.00,6.482716e-05
1551.00,9.845273e-05
1552.00,1.211751e-04
1553.00,1.440862e-04
1554.00,1.297617e-04
1555.00,1.042699e-04
1556.00,6.900242e-05
1557.00,6.935674e-05
1558.00,1.014711e-04
1559.00,1.160732e-04
1560.00,1.307625e-04
1561.00,1.137919e-04
1562.00,9.273626e-05
1563.00,6.323193e-05
1564.00,6.537940e-05
1565.00,9.880043e-05
1566.00,1.223632e-04
1567.00,1.460068e-04
1568.00,1.331478e-04
1569.00,1.063984e-04
1570.00,6.868145e-05
1571.00,6.808533e-05
1572.00,1.010738e-04
1573.00,1.225564e-04
1574.00,1.388973e-04
1575.00,1.249523e-04
1576.00,1.037735e-04
1577.00,6.481901e-05
1578.00,6.532891e-05
1579.00,9.776357e-05
1580.00,1.236918e-04
1581.00,1.406831e-04
1582.00,1.209643e-04
1583.00,9.026733e-05
1584.00,5.879161e-05
1585.00,6.100418e-05
1586.00,9.137137e-05
1587.00,1.085425e-04
1588.00,1.195637e-04
1589.00,1.096198e-04
1590.00,8.952523e-05
1591.00,6.268770e-05
1592.00,6.680317e-05
1593.00,9.482034e-05
1594.00,1.137192e-04
1595.00,1.358051e-04
1596.00,1.416486e-04
1597.00,1.507428e-04
1598.00,1.446991e-04
1599.00,1.085446e-04
1600.00,6.971547e-05
1601.00,6.359655e-05
1602.00,8.874717e-05
1603.00,1.065207e-04
1604.00,1.137122e-04
1605.00,1.113476e-04
1606.00,9.963380e-05
1607.00,7.474975e-05
1608.00,7.179688e-05
1609.00,9.693611e-05
1610.00,1.194905e-04
1611.00,1.410785e-04
1612.00,1.512567e-04
1613.00,1.308651e-04
1614.00,8.308251e-05
1615.00,6.849130e-05
1616.00,9.272982e-05
1617.00,1.190875e-04
1618.00,1.315529e-04
1619.00,1.285221e-04
1620.00,1.064552e-04
1621.00,7.343406e-05
1622.00,6.817354e-05
1623.00,9.900275e-05
1624.00,1.230829e-04
1625.00,1.288737e-04
1626.00,1.141842e-04
1627.00,8.339187e-05
1628.00,5.671234e-05
1629.00,5.630132e-05
1630.00,8.608381e-05
1631.00,1.063567e-04
1632.00,1.107986e-04
1633.00,1.115387e-04
1634.00,9.608824e-05
1635.00,7.002231e-05
1636.00,6.821952e-05
1637.00,9.484755e-05
1638.00,1.086638e-04
1639.00,1.074076e-04
1640.00,1.041558e-04
1641.00,8.671948e-05
1642.00,6.173760e-05
1643.00,6.119654e-05
1644.00,8.809575e-05
1645.00,1.098195e-04
1646.00,1.088097e-04
1647.00,1.010514e-04
1648.00,8.509027e-05
1649.00,6.473844e-05
1650.00,6.387702e-05
1651.00,9.088741e-05
1652.00,1.214878e-04
1653.00,1.330120e-04
1654.00,1.264072e-04
1655.00,9.351043e-05
1656.00,6.028414e-05
1657.00,5.533197e-05
1658.00,7.471062e-05
1659.00,9.632221e-05
1660.00,1.016986e-04
1661.00,1.107665e-04
1662.00,9.774940e-05
1663.00,6.990513e-05
1664.00,6.532988e-05
1665.00,7.998879e-05
1666.00,9.314118e-05
1667.00,9.779353e-05
1668.00,9.299919e-05
1669.00,7.733404e-05
1670.00,5.679168e-05
1671.00,5.984029e-05
1672.00,8.174806e-05
1673.00,1.041912e-04
1674.00,1.043566e-04
1675.00,1.007476e-04
1676.00,8.094726e-05
1677.00,5.762398e-05
1678.00,5.910199e-05
1679.00,7.924376e-05
1680.00,1.100322e-04
1681.00,1.188730e-04
1682.00,1.145889e-04
1683.00,9.484039e-05
1684.00,7.062091e-05
1685.00,7.120256e-05
1686.00,8.716416e-05
1687.00,1.076514e-04
1688.00,1.075116e-04
1689.00,1.055502e-04
1690.00,9.550952e-05
1691.00,6.957266e-05
1692.00,6.719703e-05
1693.00,8.781335e-05
1694.00,1.199749e-04
1695.00,1.366098e-04
1696.00,1.490002e-04
1697.00,1.338924e-04
1698.00,9.095402e-05
1699.00,7.585868e-05
1700.00,8.792415e-05
1701.00,1.073165e-04
1702.00,1.033363e-04
1703.00,9.306725e-05
1704.00,7.385421e-05
1705.00,5.580005e-05
1706.00,5.420219e-05
1707.00,7.100689e-05
1708.00,9.192393e-05
1709.00,1.011972e-04
1710.00,1.103952e-04
1711.00,1.161416e-04
1712.00,1.145091e-04
1713.00,9.770307e-05
1714.00,7.531634e-05
1715.00,7.194285e-05
1716.00,8.965739e-05
1717.00,1.039504e-04
1718.00,1.019482e-04
1719.00,1.007363e-04
1720.00,8.651602e-05
1721.00,6.817238e-05
1722.00,6.877008e-05
1723.00,1.010571e-04
1724.00,1.514386e-04
1725.00,1.722546e-04
1726.00,1.541298e-04
1727.00,1.101745e-04
1728.00,7.597634e-05
1729.00,7.172530e-05
1730.00,8.893817e-05
1731.00,1.007987e-04
1732.00,9.277584e-05
1733.00,8.407288e-05
1734.00,6.586186e-05
1735.00,5.161853e-05
1736.00,5.237004e-05
1737.00,7.591552e-05
1738.00,9.949797e-05
1739.00,1.033077e-04
1740.00,9.693798e-05
1741.00,7.866414e-05
1742.00,5.963223e-05
1743.00,5.696488e-05
1744.00,7.980077e-05
1745.00,9.851885e-05
1746.00,1.012624e-04
1747.00,9.351129e-05
1748.00,7.594784e-05
1749.00,5.712972e-05
1750.00,5.360835e-05
1751.00,7.460272e-05
1752.00,9.437819e-05
1753.00,1.011707e-04
1754.00,9.770359e-05
1755.00,8.016927e-05
1756.00,6.131794e-05
1757.00,5.844407e-05
1758.00,7.798940e-05
1759.00,9.212877e-05
1760.00,9.978108e-05
1761.00,1.056991e-04
1762.00,9.830295e-05
1763.00,8.673735e-05
1764.00,1.005572e-04
1765.00,1.497053e-04
1766.00,1.539674e-04
1767.00,1.341874e-04
1768.00,1.060783e-04
1769.00,7.876786e-05
1770.00,5.671395e-05
1771.00,5.167551e-05
1772.00,7.267232e-05
1773.00,8.676005e-05
1774.00,9.706621e-05
1775.00,9.905482e-05
1776.00,9.716769e-05
1777.00,1.040053e-04
1778.00,1.492174e-04
1779.00,2.461674e-04
1780.00,2.319899e-04
1781.00,1.833471e-04
1782.00,1.235914e-04
1783.00,7.600189e-05
1784.00,5.080756e-05
1785.00,4.746137e-05
1786.00,6.975522e-05
1787.00,8.413914e-05
1788.00,9.657948e-05
1789.00,8.989331e-05
1790.00,7.177359e-05
1791.00,5.557208e-05
1792.00,5.503038e-05
1793.00,7.855490e-05
1794.00,9.075755e-05
1795.00,1.034949e-04
1796.00,9.362166e-05
1797.00,7.390900e-05
1798.00,6.081148e-05
1799.00,5.903464e-05
1800.00,7.854067e-05
1801.00,8.683144e-05
1802.00,9.701544e-05
1803.00,1.030773e-04
1804.00,8.708089e-05
1805.00,6.294477e-05
1806.00,5.455132e-05
1807.00,7.210558e-05
1808.00,8.307979e-05
1809.00,1.017059e-04
1810.00,1.016467e-04
1811.00,8.339589e-05
1812.00,6.062231e-05
1813.00,5.499323e-05
1814.00,7.483079e-05
1815.00,8.387060e-05
1816.00,9.288020e-05
1817.00,9.015527e-05
1818.00,9.581110e-05
1819.00,9.094473e-05
1820.00,6.821714e-05
1821.00,5.328076e-05
1822.00,4.959343e-05
1823.00,7.041069e-05
1824.00,8.271643e-05
1825.00,8.696642e-05
1826.00,8.362175e-05
1827.00,6.638849e-05
1828.00,5.208759e-05
1829.00,4.890653e-05
1830.00,7.413388e-05
1831.00,9.020019e-05
1832.00,9.266898e-05
1833.00,8.537366e-05
1834.00,6.750569e-05
1835.00,5.269574e-05
1836.00,4.766969e-05
1837.00,6.836798e-05
1838.00,8.343331e-05
1839.00,1.000691e-04
1840.00,1.089429e-04
1841.00,8.907425e-05
1842.00,7.142049e-05
1843.00,6.329110e-05
1844.00,8.574899e-05
1845.00,9.588559e-05
1846.00,9.576203e-05
1847.00,9.285328e-05
1848.00,7.515168e-05
1849.00,6.407892e-05
1850.00,5.718852e-05
1851.00,7.576335e-05
1852.00,8.960988e-05
1853.00,9.026146e-05
1854.00,8.257910e-05
1855.00,6.322034e-05
1856.00,5.567909e-05
1857.00,5.224601e-05
1858.00,7.451225e-05
1859.00,8.859243e-05
1860.00,9.296274e-05
1861.00,8.588849e-05
1862.00,6.179468e-05
1863.00,4.848582e-05
1864.00,4.426588e-05
1865.00,6.542650e-05
1866.00,8.098069e-05
1867.00,8.590382e-05
1868.00,8.536375e-05
1869.00,6.537282e-05
1870.00,5.469310e-05
1871.00,5.070322e-05
1872.00,7.120494e-05
1873.00,8.374990e-05
1874.00,8.361393e-05
1875.00,8.049864e-05
1876.00,6.574470e-05
1877.00,5.528578e-05
1878.00,5.015198e-05
1879.00,6.847546e-05
1880.00,8.447198e-05
1881.00,9.285141e-05
1882.00,8.825595e-05
1883.00,6.406996e-05
1884.00,5.463844e-05
1885.00,5.106189e-05
1886.00,7.056352e-05
1887.00,7.998896e-05
1888.00,8.293097e-05
1889.00,8.378039e-05
1890.00,6.536541e-05
1891.00,5.663224e-05
1892.00,4.760110e-05
1893.00,6.277912e-05
1894.00,7.283891e-05
1895.00,8.144688e-05
1896.00,8.694128e-05
1897.00,6.552437e-05
1898.00,5.603505e-05
1899.00,4.604047e-05
1900.00,6.297167e-05
1901.00,7.811552e-05
1902.00,8.802106e-05
1903.00,9.298970e-05
1904.00,7.216184e-05
1905.00,6.017741e-05
1906.00,4.860657e-05
1907.00,6.929460e-05
1908.00,8.552204e-05
1909.00,9.457117e-05
1910.00,9.291634e-05
1911.00,6.700862e-05
1912.00,5.650290e-05
1913.00,4.810718e-05
1914.00,6.864472e-05
1915.00,7.802030e-05
1916.00,8.414379e-05
1917.00,8.476136e-05
1918.00,6.226577e-05
1919.00,5.238400e-05
1920.00,4.723051e-05
1921.00,6.629487e-05
1922.00,7.620241e-05
1923.00,8.148620e-05
1924.00,8.548599e-05
1925.00,6.690763e-05
1926.00,5.672906e-05
1927.00,4.972583e-05
1928.00,6.905087e-05
1929.00,7.865889e-05
1930.00,8.419433e-05
1931.00,8.664152e-05
1932.00,8.026706e-05
1933.00,8.010717e-05
1934.00,6.377786e-05
1935.00,5.712585e-05
1936.00,5.623955e-05
1937.00,8.083026e-05
1938.00,1.050365e-04
1939.00,1.159091e-04
1940.00,1.510758e-04
1941.00,1.648309e-04
1942.00,1.712049e-04
1943.00,1.478085e-04
1944.00,1.552223e-04
1945.00,1.377756e-04
1946.00,1.024031e-04
1947.00,8.594753e-05
1948.00,6.314449e-05
1949.00,5.361257e-05
1950.00,4.971954e-05
1951.00,6.561604e-05
1952.00,7.946377e-05
1953.00,7.772731e-05
1954.00,7.951540e-05
1955.00,6.605509e-05
1956.00,5.857422e-05
1957.00,5.391828e-05
1958.00,7.039919e-05
1959.00,8.712138e-05
1960.00,8.725372e-05
1961.00,8.606253e-05
1962.00,6.962221e-05
1963.00,6.424704e-05
1964.00,6.193021e-05
1965.00,8.199895e-05
1966.00,9.122121e-05
1967.00,8.607456e-05
1968.00,8.549787e-05
1969.00,7.288984e-05
1970.00,6.792443e-05
1971.00,6.616164e-05
1972.00,8.398589e-05
1973.00,9.240383e-05
1974.00,8.611291e-05
1975.00,7.715639e-05
1976.00,5.441623e-05
1977.00,4.638272e-05
1978.00,4.759937e-05
1979.00,6.994487e-05
1980.00,9.231200e-05
1981.00,9.797444e-05
1982.00,9.531929e-05
1983.00,7.425231e-05
1984.00,6.140214e-05
1985.00,5.589210e-05
1986.00,7.047634e-05
1987.00,7.796686e-05
1988.00,7.746764e-05
1989.00,7.729679e-05
1990.00,6.267378e-05
1991.00,5.461096e-05
1992.00,5.096643e-05
1993.00,6.670469e-05
1994.00,7.941057e-05
1995.00,7.862708e-05
1996.00,7.789391e-05
1997.00,6.473200e-05
1998.00,5.851410e-05
1999.00,6.003491e-05
2000.00,8.177558e-05
2001.00,9.968693e-05
2002.00,1.049661e-04
2003.00,9.943161e-05
2004.00,7.449441e-05
2005.00,5.916422e-05
2006.00,5.428577e-05
2007.00,7.171223e-05
2008.00,8.524340e-05
2009.00,8.933554e-05
2010.00,9.187206e-05
2011.00,7.355017e-05
2012.00,5.948274e-05
2013.00,5.451703e-05
2014.00,6.503203e-05
2015.00,7.482972e-05
2016.00,7.856704e-05
2017.00,7.949130e-05
2018.00,6.219697e-05
2019.00,5.342695e-05
2020.00,5.195935e-05
2021.00,6.679248e-05
2022.00,7.852788e-05
2023.00,7.985923e-05
2024.00,7.841208e-05
2025.00,6.498634e-05
2026.00,5.660662e-05
2027.00,5.334649e-05
2028.00,6.777573e-05
2029.00,8.013308e-05
2030.00,8.822699e-05
2031.00,9.141798e-05
2032.00,7.093688e-05
2033.00,5.711930e-05
2034.00,5.383407e-05
2035.00,6.840393e-05
2036.00,7.900107e-05
2037.00,8.254979e-05
2038.00,8.535095e-05
2039.00,6.849822e-05
2040.00,5.760820e-05
2041.00,5.783416e-05
2042.00,7.782902e-05
2043.00,9.573005e-05
2044.00,9.510630e-05
2045.00,9.366658e-05
2046.00,8.526345e-05
2047.00,8.406291e-05
2048.00,7.285150e-05
2049.00,5.952697e-05
2050.00,5.612081e-05
2051.00,7.056595e-05
2052.00,8.649135e-05
2053.00,8.058751e-05
2054.00,7.778257e-05
2055.00,6.686388e-05
2056.00,5.384168e-05
2057.00,5.095730e-05
2058.00,6.269189e-05
2059.00,8.084724e-05
2060.00,7.991404e-05
2061.00,7.532703e-05
2062.00,6.223657e-05
2063.00,5.400178e-05
2064.00,5.710158e-05
2065.00,7.065905e-05
2066.00,8.484431e-05
2067.00,8.221786e-05
2068.00,8.033380e-05
2069.00,6.746982e-05
2070.00,5.441104e-05
2071.00,5.497705e-05
2072.00,6.667276e-05
2073.00,7.673712e-05
2074.00,7.229432e-05
2075.00,6.803413e-05
2076.00,5.605792e-05
2077.00,4.806479e-05
2078.00,5.111609e-05
2079.00,6.344647e-05
2080.00,8.278746e-05
2081.00,8.386371e-05
2082.00,8.255940e-05
2083.00,6.951476e-05
2084.00,5.543793e-05
2085.00,5.493364e-05
2086.00,6.586345e-05
2087.00,8.413127e-05
2088.00,8.494279e-05
2089.00,8.609349e-05
2090.00,7.735928e-05
2091.00,6.159595e-05
2092.00,6.097358e-05
2093.00,7.222230e-05
2094.00,8.636496e-05
2095.00,8.274706e-05
2096.00,7.470125e-05
2097.00,6.196531e-05
2098.00,5.029480e-05
2099.00,5.339539e-05
2100.00,6.846078e-05
2101.00,8.902483e-05
2102.00,8.939143e-05
2103.00,8.719247e-05
2104.00,7.305688e-05
2105.00,5.601320e-05
2106.00,5.430332e-05
2107.00,6.454991e-05
2108.00,7.554755e-05
2109.00,7.558288e-05
2110.00,7.610153e-05
2111.00,6.724014e-05
2112.00,5.815760e-05
2113.00,5.688004e-05
2114.00,6.597666e-05
2115.00,7.788552e-05
2116.00,7.957518e-05
2117.00,8.114982e-05
2118.00,6.734188e-05
2119.00,5.703125e-05
2120.00,5.511608e-05
2121.00,6.215619e-05
2122.00,7.280620e-05
2123.00,7.287491e-05
2124.00,7.243895e-05
2125.00,5.730248e-05
2126.00,4.869568e-05
2127.00,5.325135e-05
2128.00,7.086541e-05
2129.00,8.901307e-05
2130.00,8.470460e-05
2131.00,7.645152e-05
2132.00,5.867374e-05
2133.00,4.692361e-05
2134.00,4.737913e-05
2135.00,5.773771e-05
2136.00,6.840382e-05
2137.00,7.334651e-05
2138.00,7.458774e-05
2139.00,5.924870e-05
2140.00,4.741256e-05
2141.00,4.553980e-05
2142.00,5.620129e-05
2143.00,7.202814e-05
2144.00,7.703988e-05
2145.00,7.778569e-05
2146.00,6.637855e-05
2147.00,5.751711e-05
2148.00,6.193842e-05
2149.00,7.936593e-05
2150.00,8.796126e-05
2151.00,8.470653e-05
2152.00,7.770151e-05
2153.00,6.385195e-05
2154.00,5.320459e-05
2155.00,5.288094e-05
2156.00,6.502039e-05
2157.00,7.630345e-05
2158.00,8.085115e-05
2159.00,8.201212e-05
2160.00,7.813041e-05
2161.00,7.672005e-05
2162.00,7.005023e-05
2163.00,6.013677e-05
2164.00,6.164665e-05
2165.00,7.373844e-05
2166.00,8.455820e-05
2167.00,8.125008e-05
2168.00,7.423807e-05
2169.00,6.336159e-05
2170.00,5.283867e-05
2171.00,5.454813e-05
2172.00,6.946583e-05
2173.00,8.391426e-05
2174.00,8.429884e-05
2175.00,7.645196e-05
2176.00,6.491259e-05
2177.00,5.220468e-05
2178.00,5.218288e-05
2179.00,6.617272e-05
2180.00,8.109026e-05
2181.00,8.421375e-05
2182.00,7.897143e-05
2183.00,6.429778e-05
2184.00,5.066014e-05
2185.00,5.130628e-05
2186.00,6.244525e-05
2187.00,7.003064e-05
2188.00,6.936607e-05
2189.00,6.503023e-05
2190.00,5.964614e-05
2191.00,5.224238e-05
2192.00,5.510871e-05
2193.00,6.507244e-05
2194.00,6.903064e-05
2195.00,7.086802e-05
2196.00,7.014221e-05
2197.00,6.317940e-05
2198.00,5.375344e-05
2199.00,5.217425e-05
2200.00,6.378208e-05
2201.00,7.851514e-05
2202.00,8.774095e-05
2203.00,8.972872e-05
2204.00,7.835465e-05
2205.00,6.380146e-05
2206.00,6.537956e-05
2207.00,7.781867e-05
2208.00,8.120055e-05
2209.00,7.878574e-05
2210.00,7.350155e-05
2211.00,6.629687e-05
2212.00,5.526659e-05
2213.00,5.557264e-05
2214.00,6.807837e-05
2215.00,7.606899e-05
2216.00,7.531376e-05
2217.00,7.437234e-05
2218.00,6.687595e-05
2219.00,5.868642e-05
2220.00,6.880610e-05
2221.00,1.073703e-04
2222.00,1.634092e-04
2223.00,2.053183e-04
2224.00,1.838899e-04
2225.00,1.186427e-04
2226.00,7.355236e-05
2227.00,6.472433e-05
2228.00,7.281518e-05
2229.00,7.886317e-05
2230.00,7.744032e-05
2231.00,7.033846e-05
2232.00,5.895720e-05
2233.00,4.476131e-05
2234.00,4.541744e-05
2235.00,5.798300e-05
2236.00,7.062723e-05
2237.00,7.842421e-05
2238.00,7.780571e-05
2239.00,6.554255e-05
2240.00,5.150356e-05
2241.00,5.332798e-05
2242.00,6.733176e-05
2243.00,7.945485e-05
2244.00,7.970429e-05
2245.00,7.159743e-05
2246.00,5.840886e-05
2247.00,4.854140e-05
2248.00,5.360162e-05
2249.00,6.958655e-05
2250.00,7.873079e-05
2251.00,7.891854e-05
2252.00,7.423360e-05
2253.00,6.053036e-05
2254.00,5.008621e-05
2255.00,5.301285e-05
2256.00,6.430742e-05
2257.00,7.540367e-05
2258.00,7.905627e-05
2259.00,7.577983e-05
2260.00,6.282257e-05
2261.00,4.719940e-05
2262.00,4.692764e-05
2263.00,5.611127e-05
2264.00,6.727491e-05
2265.00,7.500443e-05
2266.00,8.203226e-05
2267.00,8.703202e-05
2268.00,8.238113e-05
2269.00,7.395232e-05
2270.00,5.999097e-05
2271.00,5.951049e-05
2272.00,7.142423e-05
2273.00,8.488747e-05
2274.00,8.491939e-05
2275.00,7.129000e-05
2276.00,6.007688e-05
2277.00,4.676182e-05
2278.00,4.839970e-05
2279.00,6.127311e-05
2280.00,7.761974e-05
2281.00,8.866426e-05
2282.00,8.638884e-05
2283.00,7.941922e-05
2284.00,6.029017e-05
2285.00,5.700651e-05
2286.00,6.044074e-05
2287.00,6.439053e-05
2288.00,7.016326e-05
2289.00,7.365556e-05
2290.00,7.586891e-05
2291.00,5.949770e-05
2292.00,5.795770e-05
2293.00,6.622350e-05
2294.00,7.387481e-05
2295.00,7.536145e-05
2296.00,6.956742e-05
2297.00,6.327857e-05
2298.00,4.863438e-05
2299.00,5.155569e-05
2300.00,6.289156e-05
2301.00,7.695063e-05
2302.00,8.216243e-05
2303.00,7.556035e-05
2304.00,6.667277e-05
2305.00,5.014224e-05
2306.00,5.075272e-05
2307.00,5.938399e-05
2308.00,6.438133e-05
2309.00,6.574156e-05
2310.00,6.325961e-05
2311.00,5.734657e-05
2312.00,4.788434e-05
2313.00,5.656969e-05
2314.00,7.379167e-05
2315.00,9.414762e-05
2316.00,9.548708e-05
2317.00,8.320381e-05
2318.00,6.972356e-05
2319.00,5.176793e-05
2320.00,5.108829e-05
2321.00,5.910793e-05
2322.00,6.986284e-05
2323.00,7.099326e-05
2324.00,6.866465e-05
2325.00,6.045871e-05
2326.00,4.777118e-05
2327.00,4.793593e-05
2328.00,5.570926e-05
2329.00,6.876301e-05
2330.00,7.663405e-05
2331.00,7.369772e-05
2332.00,5.996857e-05
2333.00,4.774274e-05
2334.00,4.999799e-05
2335.00,6.201764e-05
2336.00,7.760939e-05
2337.00,8.445723e-05
2338.00,8.159398e-05
2339.00,6.591580e-05
2340.00,5.257821e-05
2341.00,5.520139e-05
2342.00,6.561199e-05
2343.00,7.741665e-05
2344.00,8.016788e-05
2345.00,7.481238e-05
2346.00,6.100910e-05
2347.00,4.896005e-05
2348.00,5.080347e-05
2349.00,6.216687e-05
2350.00,7.637489e-05
2351.00,8.584710e-05
2352.00,8.657817e-05
2353.00,7.265309e-05
2354.00,5.917627e-05
2355.00,5.904874e-05
2356.00,6.889625e-05
2357.00,7.810893e-05
2358.00,8.111712e-05
2359.00,7.785112e-05
2360.00,6.503469e-05
2361.00,5.390659e-05
2362.00,5.238840e-05
2363.00,5.857660e-05
2364.00,6.720445e-05
2365.00,6.861699e-05
2366.00,6.393724e-05
2367.00,5.157308e-05
2368.00,4.289580e-05
2369.00,4.390350e-05
2370.00,5.414851e-05
2371.00,6.874918e-05
2372.00,7.394665e-05
2373.00,7.226879e-05
2374.00,6.316925e-05
2375.00,5.291872e-05
2376.00,5.438677e-05
2377.00,6.107842e-05
2378.00,6.769886e-05
2379.00,6.838555e-05
2380.00,6.809161e-05
2381.00,7.329090e-05
2382.00,7.189824e-05
2383.00,6.398064e-05
2384.00,5.355561e-05
2385.00,4.965777e-05
2386.00,5.616618e-05
2387.00,6.516158e-05
2388.00,7.316264e-05
2389.00,7.627021e-05
2390.00,7.155282e-05
2391.00,6.167200e-05
2392.00,5.668458e-05
2393.00,5.977362e-05
2394.00,6.360289e-05
2395.00,6.340381e-05
2396.00,6.390322e-05
2397.00,5.912644e-05
2398.00,5.303559e-05
2399.00,5.376074e-05
2400.00,6.388347e-05
2401.00,7.347462e-05
2402.00,7.321978e-05
2403.00,6.767784e-05
2404.00,5.730469e-05
2405.00,5.213263e-05
2406.00,5.686408e-05
2407.00,6.739772e-05
2408.00,7.528938e-05
2409.00,7.251093e-05
2410.00,6.877093e-05
2411.00,5.676272e-05
2412.00,4.955726e-05
2413.00,4.938800e-05
2414.00,5.701455e-05
2415.00,6.724321e-05
2416.00,6.808057e-05
2417.00,6.502017e-05
2418.00,5.685001e-05
2419.00,4.934769e-05
2420.00,5.080589e-05
2421.00,6.079939e-05
2422.00,6.940452e-05
2423.00,6.945161e-05
2424.00,6.953035e-05
2425.00,6.114846e-05
2426.00,5.203217e-05
2427.00,5.073682e-05
2428.00,5.807513e-05
2429.00,6.582343e-05
2430.00,7.064195e-05
2431.00,7.229330e-05
2432.00,6.309723e-05
2433.00,5.167106e-05
2434.00,4.905739e-05
2435.00,5.665029e-05
2436.00,6.558403e-05
2437.00,6.877741e-05
2438.00,6.780068e-05
2439.00,5.881634e-05
2440.00,4.939348e-05
2441.00,4.923130e-05
2442.00,5.995161e-05
2443.00,7.236040e-05
2444.00,7.644938e-05
2445.00,7.117589e-05
2446.00,5.745217e-05
2447.00,4.931711e-05
2448.00,5.078255e-05
2449.00,6.267503e-05
2450.00,7.149122e-05
2451.00,7.147943e-05
2452.00,6.612112e-05
2453.00,5.652006e-05
2454.00,5.084327e-05
2455.00,5.213808e-05
2456.00,6.203078e-05
2457.00,6.904506e-05
2458.00,7.347528e-05
2459.00,7.018941e-05
2460.00,5.696837e-05
2461.00,4.949572e-05
2462.00,5.158396e-05
2463.00,6.665317e-05
2464.00,7.889397e-05
2465.00,8.081525e-05
2466.00,7.601696e-05
2467.00,6.360224e-05
2468.00,5.672093e-05
2469.00,5.482927e-05
2470.00,6.238432e-05
2471.00,7.154600e-05
2472.00,7.227438e-05
2473.00,6.328771e-05
2474.00,5.087782e-05
2475.00,4.428031e-05
2476.00,4.620070e-05
2477.00,5.761269e-05
2478.00,6.858690e-05
2479.00,7.369566e-05
2480.00,7.176641e-05
2481.00,6.672207e-05
2482.00,6.522696e-05
2483.00,6.599996e-05
2484.00,7.393688e-05
2485.00,7.607140e-05
2486.00,7.239427e-05
2487.00,6.420699e-05
2488.00,5.324250e-05
2489.00,4.536285e-05
2490.00,4.440149e-05
2491.00,5.498006e-05
2492.00,6.641333e-05
2493.00,7.333492e-05
2494.00,7.184810e-05
2495.00,7.251720e-05
2496.00,7.320153e-05
2497.00,6.276403e-05
2498.00,5.449186e-05
2499.00,5.296843e-05
2500.00,6.067444e-05
2501.00,6.329306e-05
2502.00,6.468397e-05
2503.00,6.239431e-05
2504.00,5.226299e-05
2505.00,4.756619e-05
2506.00,4.846106e-05
2507.00,5.690731e-05
2508.00,6.747712e-05
2509.00,7.402639e-05
2510.00,7.122850e-05
2511.00,6.153753e-05
2512.00,5.194429e-05
2513.00,4.994178e-05
2514.00,5.624970e-05
2515.00,5.983539e-05
2516.00,6.400755e-05
2517.00,6.004573e-05
2518.00,5.222364e-05
2519.00,4.495629e-05
2520.00,4.480045e-05
2521.00,5.444683e-05
2522.00,6.381532e-05
2523.00,7.255525e-05
2524.00,7.215039e-05
2525.00,6.272219e-05
2526.00,5.401154e-05
2527.00,5.129806e-05
2528.00,6.066934e-05
2529.00,7.057991e-05
2530.00,7.761399e-05
2531.00,7.339656e-05
2532.00,6.199635e-05
2533.00,5.211277e-05
2534.00,4.992018e-05
2535.00,5.841915e-05
2536.00,6.136364e-05
2537.00,6.220434e-05
2538.00,5.544178e-05
2539.00,4.799768e-05
2540.00,4.355588e-05
2541.00,4.619346e-05
2542.00,5.846493e-05
2543.00,6.812895e-05
2544.00,7.299098e-05
2545.00,6.892230e-05
2546.00,6.242468e-05
2547.00,5.265801e-05
2548.00,4.968590e-05
2549.00,5.886585e-05
2550.00,6.531588e-05
2551.00,6.265929e-05
2552.00,5.318605e-05
2553.00,4.439840e-05
2554.00,3.937741e-05
2555.00,4.078291e-05
2556.00,5.053831e-05
2557.00,5.778411e-05
2558.00,6.175277e-05
2559.00,6.362973e-05
2560.00,6.079796e-05
2561.00,5.467288e-05
2562.00,5.248392e-05
2563.00,5.812545e-05
2564.00,6.377138e-05
2565.00,6.781414e-05
2566.00,6.416765e-05
2567.00,5.617576e-05
2568.00,4.750397e-05
2569.00,4.819242e-05
2570.00,5.670505e-05
2571.00,6.310752e-05
2572.00,6.598591e-05
2573.00,6.278411e-05
2574.00,5.567851e-05
2575.00,4.667005e-05
2576.00,4.847540e-05
2577.00,5.930268e-05
2578.00,6.777896e-05
2579.00,6.998396e-05
2580.00,6.443699e-05
2581.00,5.888070e-05
2582.00,5.186566e-05
2583.00,5.261288e-05
2584.00,6.296941e-05
2585.00,7.112505e-05
2586.00,7.416936e-05
2587.00,6.672279e-05
2588.00,5.710226e-05
2589.00,4.697747e-05
2590.00,4.614281e-05
2591.00,5.232091e-05
2592.00,5.879480e-05
2593.00,6.210407e-05
2594.00,6.048619e-05
2595.00,5.673693e-05
2596.00,4.905216e-05
2597.00,5.189017e-05
2598.00,6.158717e-05
2599.00,6.953711e-05
2600.00,7.264406e-05
2601.00,7.011148e-05
2602.00,7.595265e-05
2603.00,7.102556e-05
2604.00,6.838361e-05
2605.00,5.615378e-05
2606.00,5.134861e-05
2607.00,6.012584e-05
2608.00,6.984979e-05
2609.00,8.083133e-05
2610.00,8.242475e-05
2611.00,9.271560e-05
2612.00,1.122771e-04
2613.00,1.635320e-04
2614.00,2.471097e-04
2615.00,2.494133e-04
2616.00,1.770636e-04
2617.00,1.014170e-04
2618.00,6.741782e-05
2619.00,5.053757e-05
2620.00,5.055197e-05
2621.00,5.930475e-05
2622.00,6.061252e-05
2623.00,6.281737e-05
2624.00,5.937404e-05
2625.00,5.596766e-05
2626.00,4.838637e-05
2627.00,5.094622e-05
2628.00,6.096464e-05
2629.00,6.505963e-05
2630.00,6.604711e-05
2631.00,6.023917e-05
2632.00,5.941663e-05
2633.00,5.174753e-05
2634.00,4.977839e-05
2635.00,5.485299e-05
2636.00,5.426883e-05
2637.00,5.625325e-05
2638.00,5.547702e-05
2639.00,5.477728e-05
2640.00,4.904761e-05
2641.00,4.995356e-05
2642.00,5.925677e-05
2643.00,6.470225e-05
2644.00,6.810104e-05
2645.00,6.182699e-05
2646.00,5.636231e-05
2647.00,4.844544e-05
2648.00,4.809628e-05
2649.00,5.453492e-05
2650.00,5.742836e-05
2651.00,6.095036e-05
2652.00,5.823007e-05
2653.00,5.512856e-05
2654.00,4.699811e-05
2655.00,4.568798e-05
2656.00,5.172850e-05
2657.00,5.672092e-05
2658.00,6.174638e-05
2659.00,6.141768e-05
2660.00,5.913743e-05
2661.00,5.251850e-05
2662.00,5.286415e-05
2663.00,6.069487e-05
2664.00,6.390554e-05
2665.00,6.513587e-05
2666.00,6.021046e-05
2667.00,5.551357e-05
2668.00,4.842742e-05
2669.00,4.797781e-05
2670.00,5.711197e-05
2671.00,6.500855e-05
2672.00,7.084655e-05
2673.00,6.447878e-05
2674.00,5.481224e-05
2675.00,4.634277e-05
2676.00,4.767206e-05
2677.00,5.737750e-05
2678.00,6.465477e-05
2679.00,6.886857e-05
2680.00,6.231553e-05
2681.00,5.255184e-05
2682.00,4.604445e-05
2683.00,4.915772e-05
2684.00,5.897913e-05
2685.00,6.749517e-05
2686.00,7.219904e-05
2687.00,6.629727e-05
2688.00,5.534379e-05
2689.00,4.786141e-05
2690.00,4.935198e-05
2691.00,5.746491e-05
2692.00,6.313319e-05
2693.00,6.748229e-05
2694.00,6.453097e-05
2695.00,5.798520e-05
2696.00,4.861650e-05
2697.00,5.113762e-05
2698.00,6.055650e-05
2699.00,6.460824e-05
2700.00,6.376881e-05
2701.00,5.767080e-05
2702.00,5.125212e-05
2703.00,4.685856e-05
2704.00,5.036970e-05
2705.00,5.836691e-05
2706.00,6.309734e-05
2707.00,6.234150e-05
2708.00,5.872320e-05
2709.00,5.301593e-05
2710.00,4.494658e-05
2711.00,4.619845e-05
2712.00,5.436131e-05
2713.00,5.981621e-05
2714.00,6.304980e-05
2715.00,6.321911e-05
2716.00,6.286830e-05
2717.00,5.889695e-05
2718.00,5.355262e-05
2719.00,4.800991e-05
2720.00,5.186097e-05
2721.00,6.189010e-05
2722.00,6.787039e-05
2723.00,6.971318e-05
2724.00,6.303193e-05
2725.00,5.709023e-05
2726.00,5.020213e-05
2727.00,5.115177e-05
2728.00,6.034940e-05
2729.00,6.920350e-05
2730.00,7.509990e-05
2731.00,7.150682e-05
2732.00,6.367451e-05
2733.00,5.285089e-05
2734.00,5.159646e-05
2735.00,5.626873e-05
2736.00,5.929683e-05
2737.00,5.978632e-05
2738.00,5.417717e-05
2739.00,5.126138e-05
2740.00,4.777987e-05
2741.00,5.106668e-05
2742.00,5.878673e-05
2743.00,6.427684e-05
2744.00,6.457069e-05
2745.00,5.801448e-05
2746.00,5.247535e-05
2747.00,4.630178e-05
2748.00,4.833701e-05
2749.00,5.709961e-05
2750.00,6.464982e-05
2751.00,7.199878e-05
2752.00,7.082173e-05
2753.00,6.486425e-05
2754.00,5.675693e-05
2755.00,5.466765e-05
2756.00,5.887839e-05
2757.00,6.397755e-05
2758.00,6.680541e-05
2759.00,6.581589e-05
2760.00,6.162562e-05
2761.00,5.206092e-05
2762.00,4.986953e-05
2763.00,5.215027e-05
2764.00,5.734924e-05
2765.00,6.057126e-05
2766.00,5.798116e-05
2767.00,5.448571e-05
2768.00,4.866071e-05
2769.00,5.074727e-05
2770.00,5.792571e-05
2771.00,6.163873e-05
2772.00,6.276480e-05
2773.00,5.677609e-05
2774.00,4.827249e-05
2775.00,4.338882e-05
2776.00,4.600828e-05
2777.00,5.416372e-05
2778.00,6.278192e-05
2779.00,6.763649e-05
2780.00,6.368292e-05
2781.00,5.365913e-05
2782.00,4.595903e-05
2783.00,4.840130e-05
2784.00,5.586337e-05
2785.00,6.556053e-05
2786.00,6.884035e-05
2787.00,6.531760e-05
2788.00,5.634062e-05
2789.00,4.857637e-05
2790.00,5.002563e-05
2791.00,5.581385e-05
2792.00,6.200489e-05
2793.00,6.298205e-05
2794.00,5.850475e-05
2795.00,4.972387e-05
2796.00,4.293949e-05
2797.00,4.217337e-05
2798.00,4.883675e-05
2799.00,6.238252e-05
2800.00,6.994436e-05
2801.00,7.082428e-05
2802.00,5.870376e-05
2803.00,4.911360e-05
2804.00,4.904674e-05
2805.00,5.502536e-05
2806.00,6.217668e-05
2807.00,6.469584e-05
2808.00,6.385257e-05
2809.00,5.398869e-05
2810.00,4.580340e-05
2811.00,4.669080e-05
2812.00,5.372031e-05
2813.00,6.182046e-05
2814.00,6.163065e-05
2815.00,5.791082e-05
2816.00,4.817077e-05
2817.00,4.327763e-05
2818.00,4.722946e-05
2819.00,5.283293e-05
2820.00,5.881518e-05
2821.00,6.016586e-05
2822.00,5.686303e-05
2823.00,4.989934e-05
2824.00,4.426703e-05
2825.00,4.704003e-05
2826.00,5.172735e-05
2827.00,5.984629e-05
2828.00,6.593264e-05
2829.00,7.016608e-05
2830.00,7.215064e-05
2831.00,6.972007e-05
2832.00,6.238653e-05
2833.00,5.413338e-05
2834.00,5.346827e-05
2835.00,5.987352e-05
2836.00,6.646499e-05
2837.00,6.752633e-05
2838.00,6.382669e-05
2839.00,5.995102e-05
2840.00,5.328501e-05
2841.00,5.238724e-05
2842.00,5.762259e-05
2843.00,6.215413e-05
2844.00,6.219498e-05
2845.00,6.038400e-05
2846.00,5.543607e-05
2847.00,4.913867e-05
2848.00,4.849535e-05
2849.00,5.539630e-05
2850.00,6.423578e-05
2851.00,6.783552e-05
2852.00,6.396630e-05
2853.00,5.844063e-05
2854.00,5.300468e-05
2855.00,5.325743e-05
2856.00,5.898343e-05
2857.00,6.248050e-05
2858.00,6.213953e-05
2859.00,6.020075e-05
2860.00,5.651104e-05
2861.00,5.373582e-05
2862.00,5.729434e-05
2863.00,6.653208e-05
2864.00,6.919846e-05
2865.00,6.701015e-05
2866.00,6.330638e-05
2867.00,5.903424e-05
2868.00,5.225196e-05
2869.00,5.034083e-05
2870.00,5.504312e-05
2871.00,5.775997e-05
2872.00,6.209294e-05
2873.00,6.403440e-05
2874.00,5.902495e-05
2875.00,5.324305e-05
2876.00,5.185733e-05
2877.00,5.674269e-05
2878.00,5.884375e-05
2879.00,6.016819e-05
2880.00,6.054070e-05
2881.00,5.697702e-05
2882.00,5.171490e-05
2883.00,5.184428e-05
2884.00,5.663532e-05
2885.00,6.074607e-05
2886.00,6.224392e-05
2887.00,5.952027e-05
2888.00,5.292598e-05
2889.00,4.668252e-05
2890.00,4.788459e-05
2891.00,5.586416e-05
2892.00,6.239230e-05
2893.00,6.538371e-05
2894.00,5.957994e-05
2895.00,5.126718e-05
2896.00,4.282161e-05
2897.00,4.408616e-05
2898.00,5.398640e-05
2899.00,6.169720e-05
2900.00,6.717144e-05
2901.00,6.483190e-05
2902.00,5.403948e-05
2903.00,4.628773e-05
2904.00,4.703384e-05
2905.00,5.531831e-05
2906.00,6.388800e-05
2907.00,7.042803e-05
2908.00,6.748543e-05
2909.00,5.775356e-05
2910.00,5.003361e-05
2911.00,5.177218e-05
2912.00,5.766955e-05
2913.00,5.969713e-05
2914.00,5.993623e-05
2915.00,5.851813e-05
2916.00,5.194033e-05
2917.00,4.640106e-05
2918.00,4.774929e-05
2919.00,5.519719e-05
2920.00,6.527678e-05
2921.00,7.043841e-05
2922.00,6.728670e-05
2923.00,5.764353e-05
2924.00,4.830380e-05
2925.00,4.698756e-05
2926.00,5.203425e-05
2927.00,5.844854e-05
2928.00,6.122977e-05
2929.00,6.097375e-05
2930.00,5.536673e-05
2931.00,4.876481e-05
2932.00,4.994504e-05
2933.00,5.730648e-05
2934.00,6.557512e-05
2935.00,6.644840e-05
2936.00,6.113238e-05
2937.00,5.132692e-05
2938.00,4.270654e-05
2939.00,4.161186e-05
2940.00,4.574249e-05
2941.00,5.023543e-05
2942.00,5.332674e-05
2943.00,5.803290e-05
2944.00,6.011985e-05
2945.00,6.023104e-05
2946.00,5.853036e-05
2947.00,5.424159e-05
2948.00,5.497217e-05
2949.00,6.234544e-05
2950.00,6.581163e-05
2951.00,6.638519e-05
2952.00,6.407776e-05
2953.00,6.201371e-05
2954.00,5.798869e-05
2955.00,5.733872e-05
2956.00,6.278024e-05
2957.00,6.709659e-05
2958.00,7.115680e-05
2959.00,7.325278e-05
2960.00,7.056011e-05
2961.00,6.269501e-05
2962.00,6.061912e-05
2963.00,6.446351e-05
2964.00,6.768274e-05
2965.00,6.925782e-05
2966.00,6.550147e-05
2967.00,5.941752e-05
2968.00,5.218405e-05
2969.00,5.103542e-05
2970.00,5.518421e-05
2971.00,5.777938e-05
2972.00,5.814732e-05
2973.00,5.458205e-05
2974.00,4.970630e-05
2975.00,4.461912e-05
2976.00,4.755713e-05
2977.00,5.541773e-05
2978.00,6.181718e-05
2979.00,6.309771e-05
2980.00,5.863473e-05
2981.00,5.452940e-05
2982.00,4.936851e-05
2983.00,4.968333e-05
2984.00,5.297863e-05
2985.00,5.409041e-05
2986.00,5.355963e-05
2987.00,5.240725e-05
2988.00,5.068319e-05
2989.00,4.738736e-05
2990.00,5.083433e-05
2991.00,5.713038e-05
2992.00,6.124981e-05
2993.00,6.088100e-05
2994.00,5.943119e-05
2995.00,5.550949e-05
2996.00,4.813012e-05
2997.00,4.737843e-05
2998.00,5.054039e-05
2999.00,5.670791e-05
3000.00,5.972707e-05
3001.00,5.933567e-05
3002.00,5.396744e-05
3003.00,4.779119e-05
3004.00,4.797406e-05
3005.00,5.039179e-05
3006.00,5.832251e-05
3007.00,6.179944e-05
3008.00,5.888305e-05
3009.00,5.098179e-05
3010.00,4.412833e-05
3011.00,4.503115e-05
3012.00,5.315244e-05
3013.00,6.429281e-05
3014.00,6.589924e-05
3015.00,6.315333e-05
3016.00,5.386612e-05
3017.00,4.340348e-05
3018.00,4.100872e-05
3019.00,4.331620e-05
3020.00,5.210105e-05
3021.00,5.651291e-05
3022.00,5.799074e-05
3023.00,5.593456e-05
3024.00,5.250033e-05
3025.00,5.613851e-05
3026.00,6.315504e-05
3027.00,6.933686e-05
3028.00,6.611754e-05
3029.00,6.046520e-05
3030.00,5.199243e-05
3031.00,4.626437e-05
3032.00,4.965125e-05
3033.00,5.736514e-05
3034.00,6.639476e-05
3035.00,6.576267e-05
3036.00,5.884353e-05
3037.00,5.004217e-05
3038.00,4.671114e-05
3039.00,5.212857e-05
3040.00,6.024993e-05
3041.00,6.503781e-05
3042.00,5.911077e-05
3043.00,5.268934e-05
3044.00,4.413692e-05
3045.00,4.135471e-05
3046.00,4.644822e-05
3047.00,5.345837e-05
3048.00,6.102040e-05
3049.00,6.061641e-05
3050.00,5.998168e-05
3051.00,5.777955e-05
3052.00,5.428754e-05
3053.00,5.218203e-05
3054.00,4.807438e-05
3055.00,5.179410e-05
3056.00,5.832550e-05
3057.00,6.368051e-05
3058.00,6.386657e-05
3059.00,5.914213e-05
3060.00,5.447114e-05
3061.00,4.756830e-05
3062.00,4.573331e-05
3063.00,5.135284e-05
3064.00,6.036589e-05
3065.00,6.368712e-05
3066.00,6.074828e-05
3067.00,5.463737e-05
3068.00,4.629528e-05
3069.00,4.523720e-05
3070.00,4.990733e-05
3071.00,5.614646e-05
3072.00,6.075617e-05
3073.00,5.863766e-05
3074.00,5.351183e-05
3075.00,4.692834e-05
3076.00,4.599574e-05
3077.00,5.109022e-05
3078.00,5.837612e-05
3079.00,6.106375e-05
3080.00,5.948145e-05
3081.00,5.419043e-05
3082.00,4.821942e-05
3083.00,4.690960e-05
3084.00,4.856834e-05
3085.00,5.432739e-05
3086.00,5.492071e-05
3087.00,5.377970e-05
3088.00,5.084431e-05
3089.00,4.778848e-05
3090.00,5.100452e-05
3091.00,5.446400e-05
3092.00,5.776086e-05
3093.00,5.721245e-05
3094.00,5.498560e-05
3095.00,5.099845e-05
3096.00,4.752681e-05
3097.00,5.159571e-05
3098.00,5.797220e-05
3099.00,6.526412e-05
3100.00,6.973836e-05
3101.00,6.971563e-05
3102.00,6.223960e-05
3103.00,5.306288e-05
3104.00,5.293023e-05
3105.00,5.502482e-05
3106.00,5.637405e-05
3107.00,5.639986e-05
3108.00,5.552421e-05
3109.00,5.249148e-05
3110.00,4.864053e-05
3111.00,4.911822e-05
3112.00,5.231594e-05
3113.00,5.813887e-05
3114.00,6.050613e-05
3115.00,6.119642e-05
3116.00,5.418707e-05
3117.00,4.884162e-05
3118.00,5.041728e-05
3119.00,5.763147e-05
3120.00,6.453748e-05
3121.00,6.252040e-05
3122.00,5.869928e-05
3123.00,5.439735e-05
3124.00,5.466126e-05
3125.00,6.390882e-05
3126.00,7.324974e-05
3127.00,7.586900e-05
3128.00,6.881306e-05
3129.00,5.965519e-05
3130.00,4.981210e-05
3131.00,4.480212e-05
3132.00,4.540225e-05
3133.00,5.063356e-05
3134.00,5.642018e-05
3135.00,5.444777e-05
3136.00,4.961553e-05
3137.00,4.322556e-05
3138.00,4.047170e-05
3139.00,4.361391e-05
3140.00,5.289460e-05
3141.00,5.986499e-05
3142.00,5.916370e-05
3143.00,5.659362e-05
3144.00,4.889536e-05
3145.00,4.359049e-05
3146.00,4.156608e-05
3147.00,4.471267e-05
3148.00,5.014079e-05
3149.00,5.350497e-05
3150.00,5.642172e-05
3151.00,5.126693e-05
3152.00,4.685984e-05
3153.00,4.699213e-05
3154.00,5.336338e-05
3155.00,5.657686e-05
3156.00,5.444006e-05
3157.00,5.287440e-05
3158.00,4.648976e-05
3159.00,4.339055e-05
3160.00,4.342361e-05
3161.00,4.836367e-05
3162.00,5.404477e-05
3163.00,5.697388e-05
3164.00,5.997151e-05
3165.00,5.934114e-05
3166.00,5.707693e-05
3167.00,5.237937e-05
3168.00,4.976342e-05
3169.00,5.021040e-05
3170.00,5.707505e-05
3171.00,6.384784e-05
3172.00,6.347854e-05
3173.00,5.965481e-05
3174.00,5.272471e-05
3175.00,4.742124e-05
3176.00,4.469361e-05
3177.00,4.769465e-05
3178.00,5.266691e-05
3179.00,5.526654e-05
3180.00,5.458020e-05
3181.00,5.026281e-05
3182.00,4.757655e-05
3183.00,4.647915e-05
3184.00,5.215237e-05
3185.00,5.664113e-05
3186.00,5.920562e-05
3187.00,5.985117e-05
3188.00,5.534893e-05
3189.00,5.189142e-05
3190.00,5.036702e-05
3191.00,5.369025e-05
3192.00,5.422628e-05
3193.00,5.404399e-05
3194.00,5.524779e-05
3195.00,4.977636e-05
3196.00,4.708152e-05
3197.00,4.645425e-05
3198.00,5.280838e-05
3199.00,5.624031e-05
3200.00,5.814637e-05
3201.00,5.618882e-05
3202.00,4.960961e-05
3203.00,4.790559e-05
3204.00,4.755669e-05
3205.00,5.334349e-05
3206.00,5.400178e-05
3207.00,5.405574e-05
3208.00,5.342589e-05
3209.00,4.754321e-05
3210.00,4.394014e-05
3211.00,4.201651e-05
3212.00,4.710337e-05
3213.00,5.050797e-05
3214.00,5.118135e-05
3215.00,4.905869e-05
3216.00,4.521257e-05
3217.00,4.451179e-05
3218.00,4.428265e-05
3219.00,5.074944e-05
3220.00,5.302694e-05
3221.00,5.406914e-05
3222.00,5.346914e-05
3223.00,5.008633e-05
3224.00,5.014060e-05
3225.00,5.068618e-05
3226.00,5.620888e-05
3227.00,5.741486e-05
3228.00,5.782312e-05
3229.00,5.327826e-05
3230.00,4.609437e-05
3231.00,4.382289e-05
3232.00,4.411448e-05
3233.00,5.188505e-05
3234.00,5.778300e-05
3235.00,6.251550e-05
3236.00,6.059015e-05
3237.00,5.292263e-05
3238.00,4.896989e-05
3239.00,4.828389e-05
3240.00,5.562863e-05
3241.00,6.031577e-05
3242.00,6.584683e-05
3243.00,6.434695e-05
3244.00,5.577574e-05
3245.00,4.909080e-05
3246.00,4.517540e-05
3247.00,5.082518e-05
3248.00,5.418930e-05
3249.00,5.805627e-05
3250.00,5.716394e-05
3251.00,5.355783e-05
3252.00,5.193944e-05
3253.00,5.242955e-05
3254.00,5.934124e-05
3255.00,5.901882e-05
3256.00,5.801694e-05
3257.00,5.451036e-05
3258.00,4.893211e-05
3259.00,4.529114e-05
3260.00,4.478385e-05
3261.00,5.138413e-05
3262.00,5.650785e-05
3263.00,6.376956e-05
3264.00,6.570429e-05
3265.00,5.993037e-05
3266.00,5.502891e-05
3267.00,5.436358e-05
3268.00,6.280894e-05
3269.00,6.668604e-05
3270.00,7.082110e-05
3271.00,6.528923e-05
3272.00,5.564283e-05
3273.00,4.843987e-05
3274.00,4.648779e-05
3275.00,5.235676e-05
3276.00,5.507932e-05
3277.00,6.023636e-05
3278.00,6.301709e-05
3279.00,6.479265e-05
3280.00,5.996180e-05
3281.00,5.254618e-05
3282.00,4.636334e-05
3283.00,4.280738e-05
3284.00,4.820348e-05
3285.00,5.145145e-05
3286.00,5.529306e-05
3287.00,5.544925e-05
3288.00,5.239082e-05
3289.00,5.068303e-05
3290.00,5.002207e-05
3291.00,5.590461e-05
3292.00,5.636350e-05
3293.00,5.753502e-05
3294.00,5.435380e-05
3295.00,5.256544e-05
3296.00,5.013230e-05
3297.00,4.694959e-05
3298.00,5.158102e-05
3299.00,5.023155e-05
3300.00,5.040095e-05
3301.00,4.937733e-05
3302.00,4.928016e-05
3303.00,4.977454e-05
3304.00,4.963441e-05
3305.00,5.694819e-05
3306.00,5.687488e-05
3307.00,5.591189e-05
3308.00,5.270384e-05
3309.00,5.135839e-05
3310.00,4.852817e-05
3311.00,4.581799e-05
3312.00,5.266011e-05
3313.00,5.359363e-05
3314.00,5.678136e-05
3315.00,5.715066e-05
3316.00,5.509333e-05
3317.00,5.020511e-05
3318.00,4.679087e-05
3319.00,5.252287e-05
3320.00,5.343236e-05
3321.00,5.237949e-05
3322.00,4.790365e-05
3323.00,4.443127e-05
3324.00,4.260797e-05
3325.00,4.236153e-05
3326.00,4.839370e-05
3327.00,5.138658e-05
3328.00,5.338475e-05
3329.00,5.251997e-05
3330.00,5.116611e-05
3331.00,4.961893e-05
3332.00,4.936761e-05
3333.00,5.464898e-05
3334.00,5.663808e-05
3335.00,5.748332e-05
3336.00,5.340650e-05
3337.00,4.725577e-05
3338.00,4.183255e-05
3339.00,3.989557e-05
3340.00,4.460384e-05
3341.00,4.816396e-05
3342.00,5.351170e-05
3343.00,5.467966e-05
3344.00,5.168750e-05
3345.00,4.937411e-05
3346.00,4.983214e-05
3347.00,5.718515e-05
3348.00,6.219613e-05
3349.00,6.437031e-05
3350.00,5.883691e-05
3351.00,5.086888e-05
3352.00,4.616247e-05
3353.00,4.723340e-05
3354.00,5.461452e-05
3355.00,5.873652e-05
3356.00,6.016100e-05
3357.00,5.490265e-05
3358.00,4.809464e-05
3359.00,4.417575e-05
3360.00,4.463708e-05
3361.00,5.131092e-05
3362.00,5.510532e-05
3363.00,5.594796e-05
3364.00,5.337742e-05
3365.00,4.918539e-05
3366.00,4.663334e-05
3367.00,4.764903e-05
3368.00,5.444894e-05
3369.00,5.985936e-05
3370.00,6.388692e-05
3371.00,6.278922e-05
3372.00,5.699038e-05
3373.00,5.154150e-05
3374.00,4.940300e-05
3375.00,5.288810e-05
3376.00,5.437233e-05
3377.00,5.689120e-05
3378.00,5.613165e-05
3379.00,5.141615e-05
3380.00,4.770984e-05
3381.00,4.648754e-05
3382.00,5.090972e-05
3383.00,5.608545e-05
3384.00,5.933086e-05
3385.00,6.063618e-05
3386.00,5.497109e-05
3387.00,5.036744e-05
3388.00,4.817672e-05
3389.00,5.163750e-05
3390.00,5.534978e-05
3391.00,5.677547e-05
3392.00,5.782565e-05
3393.00,5.804690e-05
3394.00,5.720854e-05
3395.00,5.489762e-05
3396.00,5.286861e-05
3397.00,5.175338e-05
3398.00,5.646040e-05
3399.00,5.934680e-05
3400.00,5.701079e-05
3401.00,5.321241e-05
3402.00,4.801610e-05
3403.00,4.575906e-05
3404.00,4.628220e-05
3405.00,5.074760e-05
3406.00,5.387195e-05
3407.00,5.362035e-05
3408.00,5.329319e-05
3409.00,5.047031e-05
3410.00,4.931302e-05
3411.00,4.986439e-05
3412.00,5.539221e-05
3413.00,5.996823e-05
3414.00,6.029444e-05
3415.00,5.934159e-05
3416.00,5.348490e-05
3417.00,5.014201e-05
3418.00,4.869784e-05
3419.00,5.155462e-05
3420.00,5.368371e-05
3421.00,5.383301e-05
3422.00,5.313173e-05
3423.00,5.024025e-05
3424.00,4.706278e-05
3425.00,4.502583e-05
3426.00,4.836503e-05
3427.00,5.081420e-05
3428.00,5.104939e-05
3429.00,4.985313e-05
3430.00,4.648711e-05
3431.00,4.561688e-05
3432.00,4.584052e-05
3433.00,5.121120e-05
3434.00,5.549836e-05
3435.00,5.845174e-05
3436.00,5.908258e-05
3437.00,5.565976e-05
3438.00,5.370901e-05
3439.00,5.124971e-05
3440.00,5.407811e-05
3441.00,5.401426e-05
3442.00,5.086996e-05
3443.00,4.880264e-05
3444.00,4.561428e-05
3445.00,4.449908e-05
3446.00,4.476525e-05
3447.00,4.948020e-05
3448.00,5.173445e-05
3449.00,5.031388e-05
3450.00,4.887622e-05
3451.00,4.591122e-05
3452.00,4.577145e-05
3453.00,4.476109e-05
3454.00,4.721370e-05
3455.00,4.864652e-05
3456.00,4.710410e-05
3457.00,4.690276e-05
3458.00,4.284312e-05
3459.00,4.223743e-05
3460.00,4.354732e-05
3461.00,4.905301e-05
3462.00,5.417704e-05
3463.00,5.484317e-05
3464.00,5.596424e-05
3465.00,5.049882e-05
3466.00,4.582158e-05
3467.00,4.382354e-05
3468.00,4.708848e-05
3469.00,5.207117e-05
3470.00,5.479948e-05
3471.00,5.448313e-05
3472.00,4.759813e-05
3473.00,4.411956e-05
3474.00,4.350851e-05
3475.00,4.909112e-05
3476.00,5.394814e-05
3477.00,5.613871e-05
3478.00,5.749956e-05
3479.00,5.073533e-05
3480.00,4.835019e-05
3481.00,4.883210e-05
3482.00,5.276223e-05
3483.00,5.806070e-05
3484.00,5.845230e-05
3485.00,5.925884e-05
3486.00,5.377040e-05
3487.00,5.119255e-05
3488.00,5.047561e-05
3489.00,5.521579e-05
3490.00,5.740193e-05
3491.00,5.394412e-05
3492.00,5.112140e-05
3493.00,4.339321e-05
3494.00,3.902039e-05
3495.00,3.814167e-05
3496.00,4.185999e-05
3497.00,4.528557e-05
3498.00,4.931438e-05
3499.00,5.490700e-05
3500.00,5.521084e-05
3501.00,5.569798e-05
3502.00,5.063361e-05
3503.00,4.810347e-05
3504.00,4.633669e-05
3505.00,4.954971e-05
3506.00,5.518412e-05
3507.00,5.573639e-05
3508.00,5.494476e-05
3509.00,4.966411e-05
3510.00,4.642469e-05
3511.00,4.497394e-05
3512.00,4.833300e-05
3513.00,5.274259e-05
3514.00,5.282345e-05
3515.00,5.248043e-05
3516.00,4.886101e-05
3517.00,4.776998e-05
3518.00,4.718939e-05
3519.00,5.125631e-05
3520.00,5.381788e-05
3521.00,5.092983e-05
3522.00,5.033716e-05
3523.00,4.865208e-05
3524.00,4.837656e-05
3525.00,4.958885e-05
3526.00,5.245770e-05
3527.00,5.420949e-05
3528.00,5.253265e-05
3529.00,5.147208e-05
3530.00,4.734153e-05
3531.00,4.458232e-05
3532.00,4.268394e-05
3533.00,4.405292e-05
3534.00,4.698040e-05
3535.00,5.002565e-05
3536.00,5.312425e-05
3537.00,5.182232e-05
3538.00,5.221712e-05
3539.00,5.368219e-05
3540.00,5.855196e-05
3541.00,6.171686e-05
3542.00,5.976784e-05
3543.00,5.755598e-05
3544.00,5.357902e-05
3545.00,5.426838e-05
3546.00,5.726732e-05
3547.00,6.191499e-05
3548.00,5.950116e-05
3549.00,5.482180e-05
3550.00,5.185748e-05
3551.00,4.675079e-05
3552.00,4.525541e-05
3553.00,4.380340e-05
3554.00,4.589586e-05
3555.00,4.737652e-05
3556.00,4.664607e-05
3557.00,4.770223e-05
3558.00,4.834439e-05
3559.00,4.904152e-05
3560.00,4.945864e-05
3561.00,5.309070e-05
3562.00,5.493778e-05
3563.00,5.430699e-05
3564.00,5.334333e-05
3565.00,4.864582e-05
3566.00,4.758033e-05
3567.00,4.859489e-05
3568.00,5.395518e-05
3569.00,5.582403e-05
3570.00,5.599946e-05
3571.00,5.388265e-05
3572.00,4.566961e-05
3573.00,4.210880e-05
3574.00,4.266484e-05
3575.00,4.938573e-05
3576.00,5.257120e-05
3577.00,5.240920e-05
3578.00,4.813389e-05
3579.00,3.977731e-05
3580.00,3.674751e-05
3581.00,3.709507e-05
3582.00,4.381426e-05
3583.00,4.817394e-05
3584.00,5.087685e-05
3585.00,5.130611e-05
3586.00,4.507073e-05
3587.00,4.175669e-05
3588.00,4.234622e-05
3589.00,4.911138e-05
3590.00,5.344919e-05
3591.00,5.627932e-05
3592.00,5.603990e-05
3593.00,4.990763e-05
3594.00,4.456716e-05
3595.00,4.311050e-05
3596.00,4.965664e-05
3597.00,5.265613e-05
3598.00,5.489995e-05
3599.00,5.268023e-05
3600.00,4.690612e-05
3601.00,4.600565e-05
3602.00,4.721873e-05
3603.00,5.555089e-05
3604.00,5.945652e-05
3605.00,6.051340e-05
3606.00,5.623698e-05
3607.00,4.908570e-05
3608.00,4.855024e-05
3609.00,5.138995e-05
3610.00,6.035119e-05
3611.00,6.379030e-05
3612.00,6.264347e-05
3613.00,5.713669e-05
3614.00,5.017221e-05
3615.00,4.712176e-05
3616.00,4.419625e-05
3617.00,4.403464e-05
3618.00,4.392394e-05
3619.00,4.818471e-05
3620.00,5.042084e-05
3621.00,4.950922e-05
3622.00,4.668524e-05
3623.00,4.279481e-05
3624.00,4.407089e-05
3625.00,4.715463e-05
3626.00,5.318541e-05
3627.00,5.583425e-05
3628.00,5.742437e-05
3629.00,5.652490e-05
3630.00,5.160784e-05
3631.00,4.773214e-05
3632.00,4.419201e-05
3633.00,4.681964e-05
3634.00,5.035834e-05
3635.00,5.426747e-05
3636.00,5.777287e-05
3637.00,5.448735e-05
3638.00,4.954443e-05
3639.00,4.559649e-05
3640.00,4.640829e-05
3641.00,4.716016e-05
3642.00,4.868651e-05
3643.00,5.065912e-05
3644.00,4.984438e-05
3645.00,4.765388e-05
3646.00,4.485897e-05
3647.00,4.502128e-05
3648.00,4.364868e-05
3649.00,4.371232e-05
3650.00,4.663324e-05
3651.00,4.802218e-05
3652.00,4.873872e-05
3653.00,4.765951e-05
3654.00,4.900796e-05
3655.00,4.811286e-05
3656.00,4.601717e-05
3657.00,4.459815e-05
3658.00,4.228401e-05
3659.00,4.089630e-05
3660.00,4.023950e-05
3661.00,4.219377e-05
3662.00,4.334631e-05
3663.00,4.547726e-05
3664.00,4.784720e-05
3665.00,4.916002e-05
3666.00,4.770352e-05
3667.00,4.577789e-05
3668.00,4.902753e-05
3669.00,5.129085e-05
3670.00,5.401085e-05
3671.00,5.492496e-05
3672.00,5.282573e-05
3673.00,4.879732e-05
3674.00,4.627601e-05
3675.00,4.951291e-05
3676.00,5.237972e-05
3677.00,5.348814e-05
3678.00,5.055898e-05
3679.00,4.581503e-05
3680.00,4.293627e-05
3681.00,4.275626e-05
3682.00,4.646727e-05
3683.00,4.930850e-05
3684.00,4.979247e-05
3685.00,4.764773e-05
3686.00,4.393013e-05
3687.00,4.106749e-05
3688.00,4.044075e-05
3689.00,4.508239e-05
3690.00,4.789505e-05
3691.00,4.946262e-05
3692.00,4.878097e-05
3693.00,4.646556e-05
3694.00,4.486841e-05
3695.00,4.527706e-05
3696.00,5.001348e-05
3697.00,5.334651e-05
3698.00,5.464068e-05
3699.00,5.251081e-05
3700.00,4.899710e-05
3701.00,4.762194e-05
3702.00,4.930578e-05
3703.00,5.556945e-05
3704.00,6.301640e-05
3705.00,6.828651e-05
3706.00,6.746057e-05
3707.00,6.287112e-05
3708.00,5.770255e-05
3709.00,5.618621e-05
3710.00,5.841541e-05
3711.00,5.823052e-05
3712.00,5.580942e-05
3713.00,5.160287e-05
3714.00,4.669065e-05
3715.00,4.241636e-05
3716.00,4.048912e-05
3717.00,4.113667e-05
3718.00,4.232935e-05
3719.00,4.271873e-05
3720.00,4.261719e-05
3721.00,4.148405e-05
3722.00,4.089978e-05
3723.00,4.370604e-05
3724.00,4.878367e-05
3725.00,5.369747e-05
3726.00,5.615961e-05
3727.00,5.500000e-05
3728.00,5.225591e-05
3729.00,4.690846e-05
3730.00,4.331108e-05
3731.00,4.142423e-05
3732.00,4.238957e-05
3733.00,4.516485e-05
3734.00,4.640779e-05
3735.00,4.632538e-05
3736.00,4.536263e-05
3737.00,4.457244e-05
3738.00,4.304696e-05
3739.00,4.355250e-05
3740.00,4.669301e-05
3741.00,4.951841e-05
3742.00,5.281785e-05
3743.00,5.339033e-05
3744.00,5.192416e-05
3745.00,4.907223e-05
3746.00,4.868739e-05
3747.00,5.134342e-05
3748.00,5.360736e-05
3749.00,5.419306e-05
3750.00,5.368996e-05
3751.00,5.260939e-05
3752.00,4.862705e-05
3753.00,4.771402e-05
3754.00,4.962295e-05
3755.00,5.176900e-05
3756.00,5.226307e-05
3757.00,4.961850e-05
3758.00,4.685362e-05
3759.00,4.458322e-05
3760.00,4.596758e-05
3761.00,5.020389e-05
3762.00,5.393891e-05
3763.00,5.599799e-05
3764.00,5.489244e-05
3765.00,5.168839e-05
3766.00,4.571406e-05
3767.00,4.257508e-05
3768.00,4.272800e-05
3769.00,4.399958e-05
3770.00,4.497359e-05
3771.00,4.627174e-05
3772.00,4.698806e-05
3773.00,4.670563e-05
3774.00,4.883069e-05
3775.00,5.299094e-05
3776.00,5.617037e-05
3777.00,5.655284e-05
3778.00,5.478032e-05
3779.00,5.148828e-05
3780.00,4.710961e-05
3781.00,4.531598e-05
3782.00,4.677042e-05
3783.00,5.004451e-05
3784.00,5.182210e-05
3785.00,5.450530e-05
3786.00,5.501065e-05
3787.00,5.352025e-05
3788.00,5.517328e-05
3789.00,6.022646e-05
3790.00,6.463108e-05
3791.00,6.217248e-05
3792.00,5.672343e-05
3793.00,4.886816e-05
3794.00,4.296166e-05
3795.00,4.412271e-05
3796.00,4.887777e-05
3797.00,5.370843e-05
3798.00,5.407263e-05
3799.00,5.020324e-05
3800.00,4.497275e-05
3801.00,4.006309e-05
3802.00,4.040111e-05
3803.00,4.294703e-05
3804.00,4.565134e-05
3805.00,4.612650e-05
3806.00,4.497929e-05
3807.00,4.203801e-05
3808.00,3.987424e-05
3809.00,4.200518e-05
3810.00,4.695057e-05
3811.00,5.100671e-05
3812.00,5.200917e-05
3813.00,5.192614e-05
3814.00,4.954910e-05
3815.00,4.866952e-05
3816.00,5.100864e-05
3817.00,5.450797e-05
3818.00,5.523250e-05
3819.00,5.375384e-05
3820.00,5.122908e-05
3821.00,4.652771e-05
3822.00,4.383854e-05
3823.00,4.532817e-05
3824.00,4.978649e-05
3825.00,5.404085e-05
3826.00,5.620498e-05
3827.00,5.453304e-05
3828.00,4.846077e-05
3829.00,4.337722e-05
3830.00,4.248165e-05
3831.00,4.615303e-05
3832.00,5.024442e-05
3833.00,5.194138e-05
3834.00,5.144777e-05
3835.00,4.706461e-05
3836.00,4.417128e-05
3837.00,4.501096e-05
3838.00,4.797434e-05
3839.00,5.189734e-05
3840.00,5.380382e-05
3841.00,5.437831e-05
3842.00,5.270330e-05
3843.00,4.888083e-05
3844.00,4.554886e-05
3845.00,4.188373e-05
3846.00,4.212303e-05
3847.00,4.567955e-05
3848.00,5.011804e-05
3849.00,5.298295e-05
3850.00,5.217125e-05
3851.00,5.023273e-05
3852.00,5.051525e-05
3853.00,5.316933e-05
3854.00,5.964257e-05
3855.00,6.468087e-05
3856.00,6.433298e-05
3857.00,6.083337e-05
3858.00,5.739282e-05
3859.00,5.507808e-05
3860.00,5.302382e-05
3861.00,5.333030e-05
3862.00,5.215705e-05
3863.00,5.105547e-05
3864.00,5.051663e-05
3865.00,4.860336e-05
3866.00,4.680968e-05
3867.00,4.573215e-05
3868.00,4.770770e-05
3869.00,4.840750e-05
3870.00,4.865264e-05
3871.00,4.928007e-05
3872.00,4.817356e-05
3873.00,4.740697e-05
3874.00,4.654004e-05
3875.00,4.945902e-05
3876.00,5.111840e-05
3877.00,5.164260e-05
3878.00,5.127654e-05
3879.00,4.990311e-05
3880.00,5.088460e-05
3881.00,5.263989e-05
3882.00,5.779526e-05
3883.00,5.938968e-05
3884.00,5.640366e-05
3885.00,5.226411e-05
3886.00,4.713283e-05
3887.00,4.469958e-05
3888.00,4.504579e-05
3889.00,4.851156e-05
3890.00,5.080639e-05
3891.00,4.925097e-05
3892.00,4.731093e-05
3893.00,4.495128e-05
3894.00,4.525439e-05
3895.00,4.700374e-05
3896.00,5.210503e-05
3897.00,5.603172e-05
3898.00,5.731660e-05
3899.00,5.544928e-05
3900.00,5.180751e-05
3901.00,4.887513e-05
3902.00,4.594612e-05
3903.00,4.827371e-05
3904.00,5.180600e-05
3905.00,5.479182e-05
3906.00,5.739767e-05
3907.00,5.490476e-05
3908.00,5.253914e-05
3909.00,5.207395e-05
3910.00,5.454843e-05
3911.00,5.334500e-05
3912.00,4.900147e-05
3913.00,4.481536e-05
3914.00,3.995253e-05
3915.00,3.905049e-05
3916.00,4.235523e-05
3917.00,4.924024e-05
3918.00,5.369299e-05
3919.00,5.175057e-05
3920.00,4.607442e-05
3921.00,3.909300e-05
3922.00,3.644788e-05
3923.00,3.803517e-05
3924.00,4.352227e-05
3925.00,4.916628e-05
3926.00,5.184975e-05
3927.00,5.196186e-05
3928.00,4.719701e-05
3929.00,4.344287e-05
3930.00,4.270230e-05
3931.00,4.509290e-05
3932.00,4.845899e-05
3933.00,4.941670e-05
3934.00,4.992871e-05
3935.00,4.669939e-05
3936.00,4.526291e-05
3937.00,4.632286e-05
3938.00,4.995842e-05
3939.00,5.504583e-05
3940.00,5.511575e-05
3941.00,5.372957e-05
3942.00,4.806102e-05
3943.00,4.562592e-05
3944.00,4.779054e-05
3945.00,5.099176e-05
3946.00,5.378632e-05
3947.00,5.170222e-05
3948.00,5.053663e-05
3949.00,4.731794e-05
3950.00,4.562443e-05
3951.00,4.419871e-05
3952.00,4.175536e-05
3953.00,4.281487e-05
3954.00,4.371815e-05
3955.00,4.808417e-05
3956.00,4.787564e-05
3957.00,4.683490e-05
3958.00,4.411158e-05
3959.00,4.137022e-05
3960.00,4.298968e-05
3961.00,4.238428e-05
3962.00,4.692922e-05
3963.00,4.690144e-05
3964.00,4.654750e-05
3965.00,4.546050e-05
3966.00,4.227136e-05
3967.00,4.318216e-05
3968.00,4.360730e-05
3969.00,4.847032e-05
3970.00,4.948767e-05
3971.00,4.869948e-05
3972.00,4.654240e-05
3973.00,4.237479e-05
3974.00,4.396267e-05
3975.00,4.537637e-05
3976.00,4.973619e-05
3977.00,4.878829e-05
3978.00,4.856505e-05
3979.00,4.693519e-05
3980.00,4.392844e-05
3981.00,4.597410e-05
3982.00,4.642143e-05
3983.00,5.099138e-05
3984.00,5.040447e-05
3985.00,5.051535e-05
3986.00,4.867722e-05
3987.00,4.554303e-05
3988.00,4.708227e-05
3989.00,4.527680e-05
3990.00,4.885569e-05
3991.00,4.863480e-05
3992.00,4.975498e-05
3993.00,4.892702e-05
3994.00,4.599142e-05
3995.00,4.589784e-05
3996.00,4.393021e-05
3997.00,4.663277e-05
3998.00,4.592920e-05
3999.00,4.705252e-05
4000.00,4.908435e-05
4001.00,4.696835e-05
4002.00,4.959433e-05
4003.00,4.962345e-05
4004.00,5.331029e-05
4005.00,5.346076e-05
4006.00,5.352239e-05
4007.00,5.110656e-05
4008.00,4.688052e-05
4009.00,4.786228e-05
4010.00,4.851932e-05
4011.00,5.449867e-05
4012.00,5.224413e-05
4013.00,4.949663e-05
4014.00,4.437772e-05
4015.00,4.042849e-05
4016.00,4.257581e-05
4017.00,4.224537e-05
4018.00,4.624429e-05
4019.00,4.481378e-05
4020.00,4.462990e-05
4021.00,4.310861e-05
4022.00,4.127717e-05
4023.00,4.388702e-05
4024.00,4.429581e-05
4025.00,4.926233e-05
4026.00,4.826928e-05
4027.00,4.690625e-05
4028.00,4.420932e-05
4029.00,4.147053e-05
4030.00,4.466009e-05
4031.00,4.711292e-05
4032.00,5.266494e-05
4033.00,5.182152e-05
4034.00,5.236468e-05
4035.00,4.944359e-05
4036.00,4.601081e-05
4037.00,4.684451e-05
4038.00,4.566925e-05
4039.00,4.813132e-05
4040.00,4.618723e-05
4041.00,4.557892e-05
4042.00,4.164191e-05
4043.00,3.783685e-05
4044.00,3.939725e-05
4045.00,4.081835e-05
4046.00,4.712052e-05
4047.00,4.838063e-05
4048.00,4.950806e-05
4049.00,4.704583e-05
4050.00,4.519662e-05
4051.00,4.888827e-05
4052.00,5.167002e-05
4053.00,5.806903e-05
4054.00,5.520265e-05
4055.00,5.250798e-05
4056.00,4.711812e-05
4057.00,4.342364e-05
4058.00,4.462258e-05
4059.00,4.498466e-05
4060.00,4.810435e-05
4061.00,4.572369e-05
4062.00,4.677909e-05
4063.00,4.550153e-05
4064.00,4.402104e-05
4065.00,4.370781e-05
4066.00,3.990209e-05
4067.00,4.200525e-05
4068.00,4.324594e-05
4069.00,4.840616e-05
4070.00,4.813519e-05
4071.00,4.633483e-05
4072.00,4.593327e-05
4073.00,4.196327e-05
4074.00,4.396043e-05
4075.00,4.395200e-05
4076.00,4.627540e-05
4077.00,4.826761e-05
4078.00,4.944314e-05
4079.00,5.083970e-05
4080.00,4.623841e-05
4081.00,4.645084e-05
4082.00,4.596279e-05
4083.00,4.699314e-05
4084.00,4.690095e-05
4085.00,4.692087e-05
4086.00,4.884263e-05
4087.00,4.619196e-05
4088.00,4.669431e-05
4089.00,4.521122e-05
4090.00,4.567402e-05
4091.00,4.402230e-05
4092.00,4.303028e-05
4093.00,4.407580e-05
4094.00,4.157091e-05
4095.00,4.343606e-05
4096.00,4.522164e-05
4097.00,4.777741e-05
4098.00,4.798889e-05
4099.00,4.740185e-05
4100.00,4.751404e-05
4101.00,4.452675e-05
4102.00,4.615916e-05
4103.00,4.450770e-05
4104.00,4.443677e-05
4105.00,4.338674e-05
4106.00,4.114021e-05
4107.00,4.208212e-05
4108.00,4.128349e-05
4109.00,4.342424e-05
4110.00,4.341351e-05
4111.00,4.529752e-05
4112.00,4.448260e-05
4113.00,4.402299e-05
4114.00,4.567553e-05
4115.00,4.354380e-05
4116.00,4.500203e-05
4117.00,4.399770e-05
4118.00,4.426881e-05
4119.00,4.391913e-05
4120.00,4.435465e-05
4121.00,4.613732e-05
4122.00,4.449594e-05
4123.00,4.631135e-05
4124.00,4.664931e-05
4125.00,4.879634e-05
4126.00,4.750449e-05
4127.00,4.585049e-05
4128.00,4.381591e-05
4129.00,4.081034e-05
4130.00,4.292892e-05
4131.00,4.523579e-05
4132.00,4.887455e-05
4133.00,4.974405e-05
4134.00,4.979708e-05
4135.00,4.808014e-05
4136.00,4.704315e-05
4137.00,5.000040e-05
4138.00,5.352265e-05
4139.00,5.796528e-05
4140.00,5.628123e-05
4141.00,5.136963e-05
4142.00,4.460703e-05
4143.00,3.972528e-05
4144.00,4.062778e-05
4145.00,4.331300e-05
4146.00,4.846172e-05
4147.00,5.162770e-05
4148.00,5.184357e-05
4149.00,4.745513e-05
4150.00,4.316725e-05
4151.00,4.402598e-05
4152.00,4.566271e-05
4153.00,4.837954e-05
4154.00,4.884967e-05
4155.00,4.708214e-05
4156.00,4.403261e-05
4157.00,4.213941e-05
4158.00,4.355658e-05
4159.00,4.590654e-05
4160.00,4.917339e-05
4161.00,5.090709e-05
4162.00,4.924661e-05
4163.00,4.499616e-05
4164.00,4.327861e-05
4165.00,4.476641e-05
4166.00,4.824054e-05
4167.00,5.064555e-05
4168.00,4.988483e-05
4169.00,4.696073e-05
4170.00,4.331360e-05
4171.00,4.159809e-05
4172.00,4.242574e-05
4173.00,4.597529e-05
4174.00,4.959444e-05
4175.00,5.169104e-05
4176.00,5.267573e-05
4177.00,5.135388e-05
4178.00,4.900086e-05
4179.00,4.658538e-05
4180.00,4.438281e-05
4181.00,4.496442e-05
4182.00,4.649396e-05
4183.00,4.996675e-05
4184.00,5.094835e-05
4185.00,4.868514e-05
4186.00,4.681393e-05
4187.00,4.529713e-05
4188.00,4.523078e-05
4189.00,4.522059e-05
4190.00,4.495194e-05
4191.00,4.380693e-05
4192.00,4.221586e-05
4193.00,4.098996e-05
4194.00,4.010370e-05
4195.00,3.974808e-05
4196.00,4.125559e-05
4197.00,4.294571e-05
4198.00,4.404508e-05
4199.00,4.576981e-05
4200.00,4.556896e-05
4201.00,4.372748e-05
4202.00,4.271419e-05
4203.00,4.459351e-05
4204.00,4.497747e-05
4205.00,4.424517e-05
4206.00,4.439722e-05
4207.00,4.341043e-05
4208.00,4.324840e-05
4209.00,4.412690e-05
4210.00,4.603512e-05
4211.00,4.786333e-05
4212.00,5.064910e-05
4213.00,5.294501e-05
4214.00,5.681962e-05
4215.00,6.441896e-05
4216.00,7.358941e-05
4217.00,8.482184e-05
4218.00,8.851125e-05
4219.00,8.530322e-05
4220.00,7.540493e-05
4221.00,6.264141e-05
4222.00,5.323469e-05
4223.00,4.678876e-05
4224.00,4.516520e-05
4225.00,4.320904e-05
4226.00,4.186481e-05
4227.00,4.085786e-05
4228.00,3.818450e-05
4229.00,3.785928e-05
4230.00,3.788080e-05
4231.00,3.994380e-05
4232.00,4.177788e-05
4233.00,4.408453e-05
4234.00,4.732793e-05
4235.00,4.906315e-05
4236.00,4.807971e-05
4237.00,4.608200e-05
4238.00,4.649048e-05
4239.00,4.694810e-05
4240.00,4.592331e-05
4241.00,4.436667e-05
4242.00,4.145344e-05
4243.00,4.073060e-05
4244.00,4.134664e-05
4245.00,4.321767e-05
4246.00,4.449360e-05
4247.00,4.374547e-05
4248.00,4.212556e-05
4249.00,3.917780e-05
4250.00,3.942350e-05
4251.00,4.200354e-05
4252.00,4.685024e-05
4253.00,5.020553e-05
4254.00,4.924806e-05
4255.00,4.633613e-05
4256.00,4.273550e-05
4257.00,4.084174e-05
4258.00,4.101212e-05
4259.00,4.401501e-05
4260.00,4.588229e-05
4261.00,4.620776e-05
4262.00,4.616727e-05
4263.00,4.411865e-05
4264.00,4.314484e-05
4265.00,4.436939e-05
4266.00,4.729492e-05
4267.00,4.860363e-05
4268.00,4.670574e-05
4269.00,4.411850e-05
4270.00,3.999066e-05
4271.00,3.958516e-05
4272.00,4.244052e-05
4273.00,4.818232e-05
4274.00,5.285914e-05
4275.00,5.366696e-05
4276.00,4.946253e-05
4277.00,4.242672e-05
4278.00,3.847373e-05
4279.00,3.724455e-05
4280.00,3.982986e-05
4281.00,4.326175e-05
4282.00,4.404688e-05
4283.00,4.429491e-05
4284.00,4.442110e-05
4285.00,4.322861e-05
4286.00,4.249024e-05
4287.00,4.228580e-05
4288.00,4.380712e-05
4289.00,4.643372e-05
4290.00,4.920211e-05
4291.00,5.012299e-05
4292.00,4.896257e-05
4293.00,4.593277e-05
4294.00,4.216912e-05
4295.00,4.273241e-05
4296.00,4.640410e-05
4297.00,5.181838e-05
4298.00,5.514764e-05
4299.00,5.652998e-05
4300.00,5.471200e-05
4301.00,5.189870e-05
4302.00,5.066067e-05
4303.00,4.831028e-05
4304.00,4.507047e-05
4305.00,4.272012e-05
4306.00,4.268114e-05
4307.00,4.257944e-05
4308.00,4.227258e-05
4309.00,4.168914e-05
4310.00,4.047303e-05
4311.00,3.869331e-05
4312.00,3.710994e-05
4313.00,3.624505e-05
4314.00,3.494945e-05
4315.00,3.488603e-05
4316.00,3.563212e-05
4317.00,3.640472e-05
4318.00,3.728524e-05
4319.00,3.847041e-05
4320.00,4.082370e-05
4321.00,4.243746e-05
4322.00,4.269504e-05
4323.00,4.500817e-05
4324.00,4.726685e-05
4325.00,4.945994e-05
4326.00,5.037362e-05
4327.00,4.912758e-05
4328.00,4.669723e-05
4329.00,4.483757e-05
4330.00,4.503498e-05
4331.00,4.617911e-05
4332.00,4.723023e-05
4333.00,4.739491e-05
4334.00,4.684412e-05
4335.00,4.661464e-05
4336.00,4.560068e-05
4337.00,4.588589e-05
4338.00,4.630267e-05
4339.00,4.541652e-05
4340.00,4.319941e-05
4341.00,4.184691e-05
4342.00,4.037271e-05
4343.00,4.033785e-05
4344.00,4.202935e-05
4345.00,4.417027e-05
4346.00,4.461583e-05
4347.00,4.263000e-05
4348.00,4.095005e-05
4349.00,4.025663e-05
4350.00,4.045187e-05
4351.00,4.285773e-05
4352.00,4.747161e-05
4353.00,5.148732e-05
4354.00,5.286688e-05
4355.00,5.051692e-05
4356.00,4.497919e-05
4357.00,4.077666e-05
4358.00,3.996841e-05
4359.00,4.134111e-05
4360.00,4.395279e-05
4361.00,4.484224e-05
4362.00,4.359993e-05
4363.00,4.215706e-05
4364.00,4.166811e-05
4365.00,4.419848e-05
4366.00,4.874091e-05
4367.00,5.143865e-05
4368.00,5.109104e-05
4369.00,4.897771e-05
4370.00,4.579993e-05
4371.00,4.397847e-05
4372.00,4.381497e-05
4373.00,4.528850e-05
4374.00,4.639638e-05
4375.00,4.715468e-05
4376.00,4.645215e-05
4377.00,4.390127e-05
4378.00,4.223661e-05
4379.00,4.165243e-05
4380.00,4.305458e-05
4381.00,4.547915e-05
4382.00,4.597677e-05
4383.00,4.422750e-05
4384.00,3.995819e-05
4385.00,3.760793e-05
4386.00,3.892116e-05
4387.00,4.214791e-05
4388.00,4.492626e-05
4389.00,4.496441e-05
4390.00,4.307943e-05
4391.00,4.083322e-05
4392.00,4.000313e-05
4393.00,4.123319e-05
4394.00,4.512414e-05
4395.00,4.601917e-05
4396.00,4.653700e-05
4397.00,4.673773e-05
4398.00,4.736695e-05
4399.00,4.783177e-05
4400.00,4.796396e-05
4401.00,4.780262e-05
4402.00,4.758429e-05
4403.00,5.107040e-05
4404.00,5.612133e-05
4405.00,6.052300e-05
4406.00,6.211129e-05
4407.00,6.127558e-05
4408.00,5.793669e-05
4409.00,5.380685e-05
4410.00,5.200215e-05
4411.00,5.064380e-05
4412.00,4.975354e-05
4413.00,5.014593e-05
4414.00,5.077972e-05
4415.00,5.248516e-05
4416.00,5.663546e-05
4417.00,6.153186e-05
4418.00,6.321138e-05
4419.00,6.266175e-05
4420.00,5.991414e-05
4421.00,5.641764e-05
4422.00,5.201307e-05
4423.00,4.951632e-05
4424.00,4.955694e-05
4425.00,4.966320e-05
4426.00,4.837391e-05
4427.00,4.797699e-05
4428.00,4.828877e-05
4429.00,4.831242e-05
4430.00,4.922385e-05
4431.00,4.922304e-05
4432.00,4.633208e-05
4433.00,4.325211e-05
4434.00,4.104943e-05
4435.00,4.095401e-05
4436.00,4.271580e-05
4437.00,4.455584e-05
4438.00,4.604505e-05
4439.00,4.606060e-05
4440.00,4.532440e-05
4441.00,4.457217e-05
4442.00,4.363145e-05
4443.00,4.356630e-05
4444.00,4.411745e-05
4445.00,4.429528e-05
4446.00,4.487346e-05
4447.00,4.410125e-05
4448.00,4.388615e-05
4449.00,4.358517e-05
4450.00,4.253567e-05
4451.00,4.191054e-05
4452.00,4.176130e-05
4453.00,4.282552e-05
4454.00,4.317942e-05
4455.00,4.450832e-05
4456.00,4.529234e-05
4457.00,4.491594e-05
4458.00,4.589599e-05
4459.00,4.648936e-05
4460.00,4.816755e-05
4461.00,4.833716e-05
4462.00,4.724018e-05
4463.00,4.469830e-05
4464.00,4.311958e-05
4465.00,4.339025e-05
4466.00,4.513374e-05
4467.00,4.668792e-05
4468.00,4.565424e-05
4469.00,4.353076e-05
4470.00,4.102819e-05
4471.00,3.968777e-05
4472.00,3.971503e-05
4473.00,4.159873e-05
4474.00,4.380096e-05
4475.00,4.411751e-05
4476.00,4.339401e-05
4477.00,4.009584e-05
4478.00,3.745954e-05
4479.00,3.750456e-05
4480.00,3.978926e-05
4481.00,4.266477e-05
4482.00,4.290785e-05
4483.00,4.088832e-05
4484.00,3.788347e-05
4485.00,3.629931e-05
4486.00,3.721951e-05
4487.00,3.984847e-05
4488.00,4.333342e-05
4489.00,4.401064e-05
4490.00,4.280275e-05
4491.00,4.061762e-05
4492.00,3.799682e-05
4493.00,3.813041e-05
4494.00,4.070351e-05
4495.00,4.415894e-05
4496.00,4.550464e-05
4497.00,4.569170e-05
4498.00,4.428751e-05
4499.00,4.310055e-05
4500.00,4.426139e-05
4501.00,4.605385e-05
4502.00,4.871137e-05
4503.00,4.820529e-05
4504.00,4.645315e-05
4505.00,4.304057e-05
4506.00,4.020892e-05
4507.00,4.028037e-05
4508.00,4.067476e-05
4509.00,4.365671e-05
4510.00,4.613081e-05
4511.00,4.879955e-05
4512.00,5.079222e-05
4513.00,4.877149e-05
4514.00,4.666685e-05
4515.00,4.279505e-05
4516.00,4.089097e-05
4517.00,4.200723e-05
4518.00,4.290842e-05
4519.00,4.330828e-05
4520.00,4.283366e-05
4521.00,4.174722e-05
4522.00,3.964583e-05
4523.00,3.863499e-05
4524.00,3.874032e-05
4525.00,3.954322e-05
4526.00,4.021086e-05
4527.00,3.962018e-05
4528.00,3.935435e-05
4529.00,3.886586e-05
4530.00,3.879451e-05
4531.00,3.871154e-05
4532.00,3.944328e-05
4533.00,3.939701e-05
4534.00,3.945479e-05
4535.00,4.038106e-05
4536.00,4.239187e-05
4537.00,4.365318e-05
4538.00,4.427326e-05
4539.00,4.350032e-05
4540.00,4.178715e-05
4541.00,4.109274e-05
4542.00,4.156215e-05
4543.00,4.221931e-05
4544.00,4.265594e-05
4545.00,4.304748e-05
4546.00,4.240304e-05
4547.00,4.093748e-05
4548.00,3.862393e-05
4549.00,3.741725e-05
4550.00,3.711820e-05
4551.00,3.757566e-05
4552.00,3.900241e-05
4553.00,4.095487e-05
4554.00,4.194739e-05
4555.00,4.203540e-05
4556.00,4.086904e-05
4557.00,4.025174e-05
4558.00,4.051520e-05
4559.00,4.122969e-05
4560.00,4.231189e-05
4561.00,4.274229e-05
4562.00,4.320673e-05
4563.00,4.419377e-05
4564.00,4.413080e-05
4565.00,4.296936e-05
4566.00,4.177720e-05
4567.00,4.086057e-05
4568.00,4.011493e-05
4569.00,4.015322e-05
4570.00,3.985622e-05
4571.00,3.874427e-05
4572.00,3.792004e-05
4573.00,3.900423e-05
4574.00,4.046170e-05
4575.00,4.152094e-05
4576.00,4.115137e-05
4577.00,3.869694e-05
4578.00,3.733752e-05
4579.00,3.758826e-05
4580.00,3.966619e-05
4581.00,4.191903e-05
4582.00,4.220015e-05
4583.00,4.244209e-05
4584.00,4.055694e-05
4585.00,3.941379e-05
4586.00,3.954181e-05
4587.00,3.985253e-05
4588.00,4.100633e-05
4589.00,4.058183e-05
4590.00,3.944588e-05
4591.00,3.717145e-05
4592.00,3.601441e-05
4593.00,3.592985e-05
4594.00,3.765123e-05
4595.00,3.974189e-05
4596.00,4.113607e-05
4597.00,4.211181e-05
4598.00,4.087052e-05
4599.00,3.909795e-05
4600.00,3.904567e-05
4601.00,3.918510e-05
4602.00,3.968797e-05
4603.00,3.911752e-05
4604.00,3.780821e-05
4605.00,3.570538e-05
4606.00,3.516786e-05
4607.00,3.651977e-05
4608.00,3.922249e-05
4609.00,4.077462e-05
4610.00,4.006442e-05
4611.00,3.916634e-05
4612.00,3.708128e-05
4613.00,3.593846e-05
4614.00,3.634197e-05
4615.00,3.857060e-05
4616.00,4.059159e-05
4617.00,4.111975e-05
4618.00,4.177403e-05
4619.00,4.039273e-05
4620.00,3.917107e-05
4621.00,3.966531e-05
4622.00,4.117788e-05
4623.00,4.302067e-05
4624.00,4.326896e-05
4625.00,4.321005e-05
4626.00,4.264384e-05
4627.00,4.107959e-05
4628.00,4.075275e-05
4629.00,4.005591e-05
4630.00,4.114211e-05
4631.00,4.317651e-05
4632.00,4.483861e-05
4633.00,4.572055e-05
4634.00,4.478766e-05
4635.00,4.375792e-05
4636.00,4.264781e-05
4637.00,4.118021e-05
4638.00,4.162022e-05
4639.00,4.199755e-05
4640.00,4.189058e-05
4641.00,4.206736e-05
4642.00,4.185982e-05
4643.00,4.246031e-05
4644.00,4.289343e-05
4645.00,4.414760e-05
4646.00,4.492989e-05
4647.00,4.455281e-05
4648.00,4.387647e-05
4649.00,4.306094e-05
4650.00,4.200222e-05
4651.00,3.948055e-05
4652.00,3.754727e-05
4653.00,3.571723e-05
4654.00,3.536799e-05
4655.00,3.677550e-05
4656.00,3.849062e-05
4657.00,4.105621e-05
4658.00,4.207235e-05
4659.00,4.262234e-05
4660.00,4.207032e-05
4661.00,4.120434e-05
4662.00,4.017976e-05
4663.00,3.921400e-05
4664.00,3.961002e-05
4665.00,3.996256e-05
4666.00,4.185295e-05
4667.00,4.264635e-05
4668.00,4.331211e-05
4669.00,4.285062e-05
4670.00,4.247071e-05
4671.00,4.335562e-05
4672.00,4.312133e-05
4673.00,4.449874e-05
4674.00,4.399487e-05
4675.00,4.491910e-05
4676.00,4.628014e-05
4677.00,4.646444e-05
4678.00,4.629368e-05
4679.00,4.341767e-05
4680.00,4.258091e-05
4681.00,3.988197e-05
4682.00,3.862374e-05
4683.00,3.892582e-05
4684.00,3.900714e-05
4685.00,4.072365e-05
4686.00,4.089499e-05
4687.00,4.284615e-05
4688.00,4.235124e-05
4689.00,4.150002e-05
4690.00,4.028214e-05
4691.00,3.786753e-05
4692.00,3.814793e-05
4693.00,3.963636e-05
4694.00,4.180990e-05
4695.00,4.132285e-05
4696.00,3.991530e-05
4697.00,3.862281e-05
4698.00,3.703831e-05
4699.00,3.704345e-05
4700.00,3.744162e-05
4701.00,3.919287e-05
4702.00,3.892264e-05
4703.00,3.823231e-05
4704.00,3.645025e-05
4705.00,3.374407e-05
4706.00,3.370617e-05
4707.00,3.441054e-05
4708.00,3.727452e-05
4709.00,4.051871e-05
4710.00,4.360024e-05
4711.00,4.469815e-05
4712.00,4.215727e-05
4713.00,4.004033e-05
4714.00,3.930392e-05
4715.00,4.097180e-05
4716.00,4.177916e-05
4717.00,4.269965e-05
4718.00,4.151431e-05
4719.00,3.892846e-05
4720.00,3.771381e-05
4721.00,3.685006e-05
4722.00,3.945950e-05
4723.00,4.074189e-05
4724.00,4.265396e-05
4725.00,4.440012e-05
4726.00,4.525200e-05
4727.00,4.838519e-05
4728.00,5.120842e-05
4729.00,5.539384e-05
4730.00,5.535659e-05
4731.00,5.264618e-05
4732.00,4.912866e-05
4733.00,4.418090e-05
4734.00,4.151445e-05
4735.00,3.888041e-05
4736.00,3.739302e-05
4737.00,3.512162e-05
4738.00,3.449705e-05
4739.00,3.436675e-05
4740.00,3.363685e-05
4741.00,3.352583e-05
4742.00,3.290865e-05
4743.00,3.392708e-05
4744.00,3.526480e-05
4745.00,3.792104e-05
4746.00,4.027286e-05
4747.00,4.089550e-05
4748.00,4.174422e-05
4749.00,4.226605e-05
4750.00,4.284167e-05
4751.00,4.209633e-05
4752.00,4.218802e-05
4753.00,4.173748e-05
4754.00,3.967577e-05
4755.00,3.896225e-05
4756.00,3.726306e-05
4757.00,3.599436e-05
4758.00,3.437690e-05
4759.00,3.449347e-05
4760.00,3.490185e-05
4761.00,3.541892e-05
4762.00,3.727740e-05
4763.00,3.756586e-05
4764.00,3.851451e-05
4765.00,3.828038e-05
4766.00,3.902354e-05
4767.00,3.934533e-05
4768.00,3.967845e-05
4769.00,3.996546e-05
4770.00,3.880030e-05
4771.00,3.834920e-05
4772.00,3.651824e-05
4773.00,3.697272e-05
4774.00,3.601431e-05
4775.00,3.623926e-05
4776.00,3.745461e-05
4777.00,3.942688e-05
4778.00,4.207333e-05
4779.00,4.145214e-05
4780.00,4.119106e-05
4781.00,3.925513e-05
4782.00,3.775225e-05
4783.00,3.778945e-05
4784.00,3.751664e-05
4785.00,3.857166e-05
4786.00,3.913338e-05
4787.00,4.042945e-05
4788.00,3.948882e-05
4789.00,3.795284e-05
4790.00,3.704875e-05
4791.00,3.578426e-05
4792.00,3.561500e-05
4793.00,3.637846e-05
4794.00,3.850011e-05
4795.00,4.049673e-05
4796.00,4.147329e-05
4797.00,4.130428e-05
4798.00,4.031610e-05
4799.00,4.041823e-05
4800.00,4.076652e-05
4801.00,4.324093e-05
4802.00,4.316150e-05
4803.00,4.248308e-05
4804.00,4.104490e-05
4805.00,3.868493e-05
4806.00,3.981080e-05
4807.00,4.300147e-05
4808.00,4.956785e-05
4809.00,5.549198e-05
4810.00,5.720073e-05
4811.00,5.454299e-05
4812.00,4.813983e-05
4813.00,4.361327e-05
4814.00,3.930620e-05
4815.00,3.809745e-05
4816.00,3.710941e-05
4817.00,3.501756e-05
4818.00,3.399033e-05
4819.00,3.224499e-05
4820.00,3.206648e-05
4821.00,3.167853e-05
4822.00,3.312849e-05
4823.00,3.388380e-05
4824.00,3.252696e-05
4825.00,3.133768e-05
4826.00,2.994980e-05
4827.00,3.029797e-05
4828.00,3.064625e-05
4829.00,3.371223e-05
4830.00,3.678494e-05
4831.00,3.865250e-05
4832.00,4.007811e-05
4833.00,3.855566e-05
4834.00,3.746944e-05
4835.00,3.768465e-05
4836.00,4.043273e-05
4837.00,4.212305e-05
4838.00,4.287614e-05
4839.00,4.209783e-05
4840.00,3.892123e-05
4841.00,3.898838e-05
4842.00,3.874753e-05
4843.00,4.114294e-05
4844.00,4.303493e-05
4845.00,4.401670e-05
4846.00,4.590361e-05
4847.00,4.477417e-05
4848.00,4.413450e-05
4849.00,4.116354e-05
4850.00,3.863432e-05
4851.00,3.571173e-05
4852.00,3.379886e-05
4853.00,3.427902e-05
4854.00,3.465321e-05
4855.00,3.710791e-05
4856.00,3.823236e-05
4857.00,3.819819e-05
4858.00,3.677916e-05
4859.00,3.478651e-05
4860.00,3.424058e-05
4861.00,3.350048e-05
4862.00,3.527140e-05
4863.00,3.609242e-05
4864.00,3.739735e-05
4865.00,3.816394e-05
4866.00,3.766263e-05
4867.00,3.790535e-05
4868.00,3.747682e-05
4869.00,3.904623e-05
4870.00,3.928685e-05
4871.00,3.907890e-05
4872.00,3.756763e-05
4873.00,3.574315e-05
4874.00,3.509601e-05
4875.00,3.471027e-05
4876.00,3.693998e-05
4877.00,3.832119e-05
4878.00,4.042829e-05
4879.00,4.060785e-05
4880.00,4.008813e-05
4881.00,4.078782e-05
4882.00,3.915847e-05
4883.00,3.902824e-05
4884.00,3.754012e-05
4885.00,3.710755e-05
4886.00,3.719710e-05
4887.00,3.702160e-05
4888.00,3.712855e-05
4889.00,3.508078e-05
4890.00,3.453757e-05
4891.00,3.336244e-05
4892.00,3.388563e-05
4893.00,3.482769e-05
4894.00,3.683014e-05
4895.00,4.221011e-05
4896.00,4.695712e-05
4897.00,5.385902e-05
4898.00,5.684646e-05
4899.00,5.834820e-05
4900.00,5.531561e-05
4901.00,5.057219e-05
4902.00,4.825529e-05
4903.00,4.479778e-05
4904.00,4.407193e-05
4905.00,4.180209e-05
4906.00,4.076125e-05
4907.00,3.982342e-05
4908.00,4.002361e-05
4909.00,4.189157e-05
4910.00,4.086366e-05
4911.00,4.098796e-05
4912.00,3.799310e-05
4913.00,3.637036e-05
4914.00,3.623020e-05
4915.00,3.793547e-05
4916.00,4.202056e-05
4917.00,4.299750e-05
4918.00,4.351715e-05
4919.00,4.042275e-05
4920.00,3.909117e-05
4921.00,3.863395e-05
4922.00,3.943122e-05
4923.00,4.166315e-05
4924.00,4.144359e-05
4925.00,4.245015e-05
4926.00,4.160488e-05
4927.00,4.177244e-05
4928.00,4.318968e-05
4929.00,4.633502e-05
4930.00,4.892348e-05
4931.00,4.849379e-05
4932.00,4.868893e-05
4933.00,4.565394e-05
4934.00,4.418155e-05
4935.00,4.267375e-05
4936.00,4.245104e-05
4937.00,4.206759e-05
4938.00,3.972416e-05
4939.00,3.907736e-05
4940.00,3.704377e-05
4941.00,3.657530e-05
4942.00,3.631165e-05
4943.00,3.741588e-05
4944.00,3.906245e-05
4945.00,3.921937e-05
4946.00,3.974923e-05
4947.00,3.861473e-05
4948.00,3.936072e-05
4949.00,3.996151e-05
4950.00,4.077936e-05
4951.00,4.095001e-05
4952.00,3.839628e-05
4953.00,3.709950e-05
4954.00,3.530526e-05
4955.00,3.514174e-05
4956.00,3.528365e-05
4957.00,3.679088e-05
4958.00,3.821826e-05
4959.00,3.818034e-05
4960.00,3.937753e-05
4961.00,3.826526e-05
4962.00,3.774647e-05
4963.00,3.684191e-05
4964.00,3.642758e-05
4965.00,3.641898e-05
4966.00,3.671170e-05
4967.00,3.849775e-05
4968.00,3.838393e-05
4969.00,3.844763e-05
4970.00,3.765034e-05
4971.00,3.787243e-05
4972.00,3.804700e-05
4973.00,3.825739e-05
4974.00,3.872149e-05
4975.00,3.843418e-05
4976.00,3.925695e-05
4977.00,3.871235e-05
4978.00,3.794969e-05
4979.00,3.721153e-05
4980.00,3.720348e-05
4981.00,3.821526e-05
4982.00,3.931219e-05
4983.00,3.984308e-05
4984.00,3.926093e-05
4985.00,3.832044e-05
4986.00,3.635050e-05
4987.00,3.562920e-05
4988.00,3.484913e-05
4989.00,3.459199e-05
4990.00,3.506870e-05
4991.00,3.714397e-05
4992.00,4.080059e-05
4993.00,4.632644e-05
4994.00,5.371780e-05
4995.00,6.134234e-05
4996.00,6.608792e-05
4997.00,6.746627e-05
4998.00,6.213786e-05
4999.00,5.551555e-05
5000.00,4.893188e-05
5001.00,4.506172e-05
5002.00,4.166390e-05
5003.00,3.868047e-05
5004.00,3.724828e-05
5005.00,3.652567e-05
5006.00,3.678810e-05
5007.00,3.750545e-05
5008.00,3.789921e-05
5009.00,3.766342e-05
5010.00,3.667971e-05
5011.00,3.593086e-05
5012.00,3.524387e-05
5013.00,3.563473e-05
5014.00,3.714817e-05
5015.00,3.818192e-05
5016.00,3.793699e-05
5017.00,3.730933e-05
5018.00,3.656730e-05
5019.00,3.611020e-05
5020.00,3.723088e-05
5021.00,3.963096e-05
5022.00,4.305270e-05
5023.00,4.588738e-05
5024.00,4.712550e-05
5025.00,4.441455e-05
5026.00,4.016179e-05
5027.00,3.762077e-05
5028.00,3.656969e-05
5029.00,3.766792e-05
5030.00,3.833196e-05
5031.00,3.845979e-05
5032.00,3.709482e-05
5033.00,3.474921e-05
5034.00,3.367526e-05
5035.00,3.421614e-05
5036.00,3.624916e-05
5037.00,3.786322e-05
5038.00,3.911650e-05
5039.00,3.804690e-05
5040.00,3.631438e-05
5041.00,3.559034e-05
5042.00,3.567909e-05
5043.00,3.718082e-05
5044.00,3.747394e-05
5045.00,3.736031e-05
5046.00,3.696182e-05
5047.00,3.659963e-05
5048.00,3.654218e-05
5049.00,3.740042e-05
5050.00,3.923373e-05
5051.00,4.029247e-05
5052.00,4.122005e-05
5053.00,4.017612e-05
5054.00,3.826000e-05
5055.00,3.714586e-05
5056.00,3.662187e-05
5057.00,3.731782e-05
5058.00,3.683944e-05
5059.00,3.538758e-05
5060.00,3.385269e-05
5061.00,3.233751e-05
5062.00,3.209282e-05
5063.00,3.413286e-05
5064.00,3.738089e-05
5065.00,3.902185e-05
5066.00,3.981450e-05
5067.00,3.901153e-05
5068.00,3.684814e-05
5069.00,3.581008e-05
5070.00,3.586824e-05
5071.00,3.742001e-05
5072.00,3.914605e-05
5073.00,4.012709e-05
5074.00,4.041878e-05
5075.00,3.964808e-05
5076.00,3.833108e-05
5077.00,3.719756e-05
5078.00,3.652764e-05
5079.00,3.579417e-05
5080.00,3.675619e-05
5081.00,3.790855e-05
5082.00,3.838795e-05
5083.00,3.864735e-05
5084.00,3.828583e-05
5085.00,3.859542e-05
5086.00,3.884548e-05
5087.00,3.888326e-05
5088.00,3.732094e-05
5089.00,3.524885e-05
5090.00,3.448216e-05
5091.00,3.392071e-05
5092.00,3.362137e-05
5093.00,3.387543e-05
5094.00,3.514506e-05
5095.00,3.591242e-05
5096.00,3.667128e-05
5097.00,3.748796e-05
5098.00,3.784038e-05
5099.00,3.624482e-05
5100.00,3.605110e-05
5101.00,3.608528e-05
5102.00,3.574924e-05
5103.00,3.568200e-05
5104.00,3.502675e-05
5105.00,3.532536e-05
5106.00,3.515290e-05
5107.00,3.510332e-05
5108.00,3.631414e-05
5109.00,3.658562e-05
5110.00,3.707999e-05
5111.00,3.698278e-05
5112.00,3.802100e-05
5113.00,3.735372e-05
5114.00,3.577146e-05
5115.00,3.568031e-05
5116.00,3.457458e-05
5117.00,3.496079e-05
5118.00,3.430474e-05
5119.00,3.359221e-05
5120.00,3.263893e-05
5121.00,3.233846e-05
5122.00,3.270315e-05
5123.00,3.202755e-05
5124.00,3.223593e-05
5125.00,3.187173e-05
5126.00,3.257420e-05
5127.00,3.321573e-05
5128.00,3.365536e-05
5129.00,3.541942e-05
5130.00,3.590543e-05
5131.00,3.705651e-05
5132.00,3.768552e-05
5133.00,3.839024e-05
5134.00,3.855305e-05
5135.00,3.875068e-05
5136.00,3.977479e-05
5137.00,3.936528e-05
5138.00,3.980746e-05
5139.00,3.911152e-05
5140.00,3.821938e-05
5141.00,3.811236e-05
5142.00,3.895306e-05
5143.00,3.994652e-05
5144.00,3.961514e-05
5145.00,3.838163e-05
5146.00,3.561052e-05
5147.00,3.446141e-05
5148.00,3.333540e-05
5149.00,3.405201e-05
5150.00,3.559231e-05
5151.00,3.688091e-05
5152.00,3.801498e-05
5153.00,3.784928e-05
5154.00,3.798377e-05
5155.00,3.701962e-05
5156.00,3.773472e-05
5157.00,3.940755e-05
5158.00,4.022555e-05
5159.00,4.062982e-05
5160.00,3.787513e-05
5161.00,3.559487e-05
5162.00,3.259703e-05
5163.00,3.196080e-05
5164.00,3.258677e-05
5165.00,3.404316e-05
5166.00,3.736616e-05
5167.00,3.889138e-05
5168.00,4.006420e-05
5169.00,3.903607e-05
5170.00,3.844767e-05
5171.00,3.837267e-05
5172.00,3.764586e-05
5173.00,3.671074e-05
5174.00,3.483514e-05
5175.00,3.403744e-05
5176.00,3.298841e-05
5177.00,3.448947e-05
5178.00,3.718002e-05
5179.00,3.923493e-05
5180.00,4.028590e-05
5181.00,3.915585e-05
5182.00,3.992370e-05
5183.00,3.864683e-05
5184.00,3.787661e-05
5185.00,3.772354e-05
5186.00,3.877859e-05
5187.00,4.212307e-05
5188.00,4.410807e-05
5189.00,4.569188e-05
5190.00,4.458426e-05
5191.00,4.276793e-05
5192.00,4.002302e-05
5193.00,3.810279e-05
5194.00,3.850156e-05
5195.00,3.912923e-05
5196.00,4.117736e-05
5197.00,4.078894e-05
5198.00,4.000680e-05
5199.00,3.838737e-05
5200.00,3.766843e-05
5201.00,3.708235e-05
5202.00,3.554932e-05
5203.00,3.590002e-05
5204.00,3.607511e-05
5205.00,3.807450e-05
5206.00,3.825707e-05
5207.00,3.805141e-05
5208.00,3.844176e-05
5209.00,3.787369e-05
5210.00,3.857658e-05
5211.00,3.827246e-05
5212.00,3.906027e-05
5213.00,3.840684e-05
5214.00,3.680483e-05
5215.00,3.591453e-05
5216.00,3.407006e-05
5217.00,3.400791e-05
5218.00,3.378672e-05
5219.00,3.410687e-05
5220.00,3.459568e-05
5221.00,3.536395e-05
5222.00,3.637506e-05
5223.00,3.548723e-05
5224.00,3.515051e-05
5225.00,3.467469e-05
5226.00,3.524167e-05
5227.00,3.567550e-05
5228.00,3.613693e-05
5229.00,3.655885e-05
5230.00,3.584143e-05
5231.00,3.563245e-05
5232.00,3.485988e-05
5233.00,3.514142e-05
5234.00,3.547123e-05
5235.00,3.644445e-05
5236.00,3.820642e-05
5237.00,3.993798e-05
5238.00,4.154176e-05
5239.00,4.304466e-05
5240.00,4.544113e-05
5241.00,4.499229e-05
5242.00,4.390732e-05
5243.00,4.298384e-05
5244.00,4.208557e-05
5245.00,4.147740e-05
5246.00,3.971184e-05
5247.00,3.825609e-05
5248.00,3.645841e-05
5249.00,3.635738e-05
5250.00,3.718192e-05
5251.00,3.755118e-05
5252.00,3.742765e-05
5253.00,3.649452e-05
5254.00,3.692383e-05
5255.00,3.651414e-05
5256.00,3.706631e-05
5257.00,3.852758e-05
5258.00,3.963176e-05
5259.00,4.149375e-05
5260.00,4.070140e-05
5261.00,3.976073e-05
5262.00,3.830637e-05
5263.00,3.745420e-05
5264.00,3.733188e-05
5265.00,3.693084e-05
5266.00,3.602657e-05
5267.00,3.419859e-05
5268.00,3.336661e-05
5269.00,3.187719e-05
5270.00,3.220271e-05
5271.00,3.364526e-05
5272.00,3.542023e-05
5273.00,3.648692e-05
5274.00,3.579542e-05
5275.00,3.501802e-05
5276.00,3.387829e-05
5277.00,3.444695e-05
5278.00,3.527470e-05
5279.00,3.630395e-05
5280.00,3.645846e-05
5281.00,3.560101e-05
5282.00,3.559131e-05
5283.00,3.389186e-05
5284.00,3.414970e-05
5285.00,3.489652e-05
5286.00,3.563044e-05
5287.00,3.580607e-05
5288.00,3.539919e-05
5289.00,3.668759e-05
5290.00,3.578920e-05
5291.00,3.621460e-05
5292.00,3.638641e-05
5293.00,3.706539e-05
5294.00,3.755891e-05
5295.00,3.735480e-05
5296.00,3.804326e-05
5297.00,3.761501e-05
5298.00,3.766449e-05
5299.00,3.621163e-05
5300.00,3.469378e-05
5301.00,3.376389e-05
5302.00,3.319609e-05
5303.00,3.339928e-05
5304.00,3.392783e-05
5305.00,3.552187e-05
5306.00,3.610325e-05
5307.00,3.673058e-05
5308.00,3.702307e-05
5309.00,3.677873e-05
5310.00,3.755965e-05
5311.00,3.763873e-05
5312.00,3.859802e-05
5313.00,3.860785e-05
5314.00,3.876659e-05
5315.00,3.977062e-05
5316.00,4.005810e-05
5317.00,4.163670e-05
5318.00,4.303142e-05
5319.00,4.554824e-05
5320.00,4.627146e-05
5321.00,4.542829e-05
5322.00,4.430257e-05
5323.00,4.184415e-05
5324.00,4.024580e-05
5325.00,3.791561e-05
5326.00,3.664100e-05
5327.00,3.555877e-05
5328.00,3.442925e-05
5329.00,3.359935e-05
5330.00,3.208346e-05
5331.00,3.201518e-05
5332.00,3.167244e-05
5333.00,3.189182e-05
5334.00,3.173947e-05
5335.00,3.102988e-05
5336.00,3.099181e-05
5337.00,3.086972e-05
5338.00,3.115652e-05
5339.00,3.105827e-05
5340.00,3.200170e-05
5341.00,3.299857e-05
5342.00,3.467836e-05
5343.00,3.628459e-05
5344.00,3.749758e-05
5345.00,3.915760e-05
5346.00,4.028949e-05
5347.00,4.176489e-05
5348.00,4.226690e-05
5349.00,4.098442e-05
5350.00,3.979413e-05
5351.00,3.828764e-05
5352.00,3.763644e-05
5353.00,3.769858e-05
5354.00,3.926689e-05
5355.00,4.071412e-05
5356.00,4.248598e-05
5357.00,4.473973e-05
5358.00,4.529702e-05
5359.00,4.432034e-05
5360.00,4.170016e-05
5361.00,3.829778e-05
5362.00,3.537524e-05
5363.00,3.468162e-05
5364.00,3.478078e-05
5365.00,3.562789e-05
5366.00,3.745001e-05
5367.00,3.799909e-05
5368.00,3.835360e-05
5369.00,3.729871e-05
5370.00,3.674186e-05
5371.00,3.654780e-05
5372.00,3.674414e-05
5373.00,3.671572e-05
5374.00,3.604301e-05
5375.00,3.551361e-05
5376.00,3.484255e-05
5377.00,3.559550e-05
5378.00,3.739462e-05
5379.00,3.971549e-05
5380.00,4.130960e-05
5381.00,4.058498e-05
5382.00,3.918879e-05
5383.00,3.708998e-05
5384.00,3.717024e-05
5385.00,3.756958e-05
5386.00,3.867008e-05
5387.00,3.988138e-05
5388.00,3.944944e-05
5389.00,3.899008e-05
5390.00,3.843583e-05
5391.00,3.815026e-05
5392.00,3.815392e-05
5393.00,3.915848e-05
5394.00,4.008031e-05
5395.00,4.116885e-05
5396.00,4.312308e-05
5397.00,4.461285e-05
5398.00,4.739863e-05
5399.00,4.740170e-05
5400.00,4.513356e-05
5401.00,4.221707e-05
5402.00,3.920045e-05
5403.00,3.863579e-05
5404.00,4.039838e-05
5405.00,4.824961e-05
5406.00,6.207557e-05
5407.00,8.412702e-05
5408.00,1.084918e-04
5409.00,1.253441e-04
5410.00,1.192603e-04
5411.00,1.004114e-04
5412.00,7.844494e-05
5413.00,5.958177e-05
5414.00,4.851470e-05
5415.00,4.284163e-05
5416.00,4.050771e-05
5417.00,3.980726e-05
5418.00,3.938190e-05
5419.00,3.993280e-05
5420.00,3.997410e-05
5421.00,4.035068e-05
5422.00,4.056911e-05
5423.00,3.969249e-05
5424.00,3.897464e-05
5425.00,3.858988e-05
5426.00,3.940998e-05
5427.00,4.055840e-05
5428.00,4.080831e-05
5429.00,3.977986e-05
5430.00,3.795111e-05
5431.00,3.637320e-05
5432.00,3.562989e-05
5433.00,3.571827e-05
5434.00,3.670853e-05
5435.00,3.800638e-05
5436.00,3.959889e-05
5437.00,4.133991e-05
5438.00,4.179450e-05
5439.00,4.180411e-05
5440.00,4.206973e-05
5441.00,4.223006e-05
5442.00,4.180496e-05
5443.00,4.141363e-05
5444.00,4.091140e-05
5445.00,4.080417e-05
5446.00,4.072758e-05
5447.00,4.045008e-05
5448.00,3.925702e-05
5449.00,3.815332e-05
5450.00,3.785050e-05
5451.00,3.798446e-05
5452.00,3.819851e-05
5453.00,3.859655e-05
5454.00,3.898355e-05
5455.00,3.778152e-05
5456.00,3.656514e-05
5457.00,3.573666e-05
5458.00,3.544676e-05
5459.00,3.530396e-05
5460.00,3.573031e-05
5461.00,3.623300e-05
5462.00,3.621835e-05
5463.00,3.589415e-05
5464.00,3.558508e-05
5465.00,3.716301e-05
5466.00,3.827813e-05
5467.00,3.917165e-05
5468.00,4.059208e-05
5469.00,3.973829e-05
5470.00,3.889326e-05
5471.00,3.847585e-05
5472.00,3.874573e-05
5473.00,3.851947e-05
5474.00,3.814010e-05
5475.00,3.765855e-05
5476.00,3.648439e-05
5477.00,3.661727e-05
5478.00,3.686571e-05
5479.00,3.734865e-05
5480.00,3.778755e-05
5481.00,3.825148e-05
5482.00,3.871431e-05
5483.00,3.812294e-05
5484.00,3.899265e-05
5485.00,4.052196e-05
5486.00,4.149992e-05
5487.00,4.000551e-05
5488.00,3.783461e-05
5489.00,3.628604e-05
5490.00,3.502693e-05
5491.00,3.730383e-05
5492.00,3.972218e-05
5493.00,4.162067e-05
5494.00,4.257007e-05
5495.00,4.148199e-05
5496.00,3.922285e-05
5497.00,3.702188e-05
5498.00,3.639705e-05
5499.00,3.650544e-05
5500.00,3.952991e-05
5501.00,4.142421e-05
5502.00,4.581521e-05
5503.00,5.348195e-05
5504.00,6.665463e-05
5505.00,9.073481e-05
5506.00,1.189325e-04
5507.00,1.386564e-04
5508.00,1.313295e-04
5509.00,1.047383e-04
5510.00,7.825079e-05
5511.00,5.948464e-05
5512.00,5.112466e-05
5513.00,4.650253e-05
5514.00,4.557984e-05
5515.00,4.316244e-05
5516.00,4.014782e-05
5517.00,3.915498e-05
5518.00,3.792983e-05
5519.00,3.939309e-05
5520.00,4.057904e-05
5521.00,4.180281e-05
5522.00,4.185075e-05
5523.00,4.216939e-05
5524.00,4.255112e-05
5525.00,4.178228e-05
5526.00,4.249589e-05
5527.00,4.213442e-05
5528.00,4.243256e-05
5529.00,4.174007e-05
5530.00,4.192441e-05
5531.00,4.239867e-05
5532.00,4.287653e-05
5533.00,4.354556e-05
5534.00,4.345890e-05
5535.00,4.352651e-05
5536.00,4.137683e-05
5537.00,3.956994e-05
5538.00,3.767609e-05
5539.00,3.634033e-05
5540.00,3.636777e-05
5541.00,3.604672e-05
5542.00,3.582754e-05
5543.00,3.466458e-05
5544.00,3.395879e-05
5545.00,3.403832e-05
5546.00,3.508434e-05
5547.00,3.652446e-05
5548.00,3.751040e-05
5549.00,3.860745e-05
5550.00,3.796941e-05
5551.00,3.749936e-05
5552.00,3.695599e-05
5553.00,3.771022e-05
5554.00,3.872005e-05
5555.00,3.873017e-05
5556.00,3.899091e-05
5557.00,3.921774e-05
5558.00,3.978417e-05
5559.00,4.022929e-05
5560.00,4.040216e-05
5561.00,4.041161e-05
5562.00,4.004831e-05
5563.00,3.999947e-05
5564.00,3.989559e-05
5565.00,3.965572e-05
5566.00,3.885127e-05
5567.00,3.829698e-05
5568.00,3.863287e-05
5569.00,3.833132e-05
5570.00,3.734343e-05
5571.00,3.679654e-05
5572.00,3.662232e-05
5573.00,3.639928e-05
5574.00,3.706917e-05
5575.00,3.874381e-05
5576.00,4.017230e-05
5577.00,4.089563e-05
5578.00,4.135746e-05
5579.00,4.157684e-05
5580.00,4.026271e-05
5581.00,4.023187e-05
5582.00,4.014804e-05
5583.00,4.001036e-05
5584.00,4.076767e-05
5585.00,4.173121e-05
5586.00,4.286137e-05
5587.00,4.109165e-05
5588.00,4.034231e-05
5589.00,3.867882e-05
5590.00,3.800041e-05
5591.00,3.784243e-05
5592.00,3.891027e-05
5593.00,4.095383e-05
5594.00,4.162943e-05
5595.00,4.263307e-05
5596.00,4.292631e-05
5597.00,4.428320e-05
5598.00,4.476979e-05
5599.00,4.328802e-05
5600.00,4.298715e-05
5601.00,3.982163e-05
5602.00,3.851812e-05
5603.00,3.800488e-05
5604.00,3.869539e-05
5605.00,4.147660e-05
5606.00,4.525192e-05
5607.00,4.667215e-05
5608.00,4.399534e-05
5609.00,4.080813e-05
5610.00,3.763565e-05
5611.00,3.559398e-05
5612.00,3.530907e-05
5613.00,3.663706e-05
5614.00,3.804054e-05
5615.00,3.729905e-05
5616.00,3.829685e-05
5617.00,3.737516e-05
5618.00,3.712223e-05
5619.00,3.972243e-05
5620.00,4.215814e-05
5621.00,4.530191e-05
5622.00,4.544168e-05
5623.00,4.439349e-05
5624.00,4.260711e-05
5625.00,4.050827e-05
5626.00,4.045885e-05
5627.00,4.110705e-05
5628.00,4.171502e-05
5629.00,3.991127e-05
5630.00,3.899556e-05
5631.00,3.796578e-05
5632.00,3.785293e-05
5633.00,3.803293e-05
5634.00,3.767588e-05
5635.00,3.852442e-05
5636.00,3.865974e-05
5637.00,4.056988e-05
5638.00,4.117600e-05
5639.00,4.112560e-05
5640.00,4.111100e-05
5641.00,4.085170e-05
5642.00,4.118821e-05
5643.00,4.063306e-05
5644.00,4.105605e-05
5645.00,4.046522e-05
5646.00,3.986313e-05
5647.00,4.006829e-05
5648.00,4.001753e-05
5649.00,4.067967e-05
5650.00,4.165665e-05
5651.00,4.364659e-05
5652.00,4.432717e-05
5653.00,4.467117e-05
5654.00,4.377995e-05
5655.00,4.180072e-05
5656.00,4.085053e-05
5657.00,3.845337e-05
5658.00,3.819299e-05
5659.00,3.718333e-05
5660.00,3.698825e-05
5661.00,3.797839e-05
5662.00,3.913435e-05
5663.00,4.035590e-05
5664.00,4.026960e-05
5665.00,4.123995e-05
5666.00,4.048921e-05
5667.00,4.050378e-05
5668.00,4.102574e-05
5669.00,4.100894e-05
5670.00,4.141027e-05
5671.00,4.017708e-05
5672.00,3.943262e-05
5673.00,3.770465e-05
5674.00,3.712263e-05
5675.00,3.753996e-05
5676.00,3.880808e-05
5677.00,4.123945e-05
5678.00,4.294654e-05
5679.00,4.520650e-05
5680.00,4.549855e-05
5681.00,4.518230e-05
5682.00,4.445007e-05
5683.00,4.403864e-05
5684.00,4.426649e-05
5685.00,4.277873e-05
5686.00,4.390194e-05
5687.00,4.324615e-05
5688.00,4.491254e-05
5689.00,4.789938e-05
5690.00,4.804094e-05
5691.00,4.946327e-05
5692.00,4.896774e-05
5693.00,4.968116e-05
5694.00,4.901173e-05
5695.00,4.795884e-05
5696.00,4.556733e-05
5697.00,4.391031e-05
5698.00,4.404386e-05
5699.00,4.368852e-05
5700.00,4.456490e-05
5701.00,4.335663e-05
5702.00,4.274064e-05
5703.00,4.031981e-05
5704.00,3.856315e-05
5705.00,3.904231e-05
5706.00,3.991675e-05
5707.00,4.197078e-05
5708.00,4.139472e-05
5709.00,4.057357e-05
5710.00,3.916848e-05
5711.00,3.754618e-05
5712.00,3.756877e-05
5713.00,3.789563e-05
5714.00,3.891870e-05
5715.00,3.835222e-05
5716.00,3.811389e-05
5717.00,3.782092e-05
5718.00,3.802800e-05
5719.00,3.975478e-05
5720.00,4.177278e-05
5721.00,4.455082e-05
5722.00,4.501922e-05
5723.00,4.441608e-05
5724.00,4.303654e-05
5725.00,4.118400e-05
5726.00,4.084915e-05
5727.00,4.079995e-05
5728.00,4.116765e-05
5729.00,4.024050e-05
5730.00,3.954463e-05
5731.00,3.856423e-05
5732.00,3.858174e-05
5733.00,3.989834e-05
5734.00,4.108843e-05
5735.00,4.283497e-05
5736.00,4.310610e-05
5737.00,4.436297e-05
5738.00,4.405619e-05
5739.00,4.413546e-05
5740.00,4.506050e-05
5741.00,4.576744e-05
5742.00,4.634549e-05
5743.00,4.500462e-05
5744.00,4.382649e-05
5745.00,4.204094e-05
5746.00,4.111332e-05
5747.00,4.024483e-05
5748.00,4.017652e-05
5749.00,4.063130e-05
5750.00,4.113570e-05
5751.00,4.293016e-05
5752.00,4.325365e-05
5753.00,4.388077e-05
5754.00,4.409531e-05
5755.00,4.477258e-05
5756.00,4.414279e-05
5757.00,4.322985e-05
5758.00,4.223426e-05
5759.00,4.060717e-05
5760.00,4.072692e-05
5761.00,4.043967e-05
5762.00,4.093322e-05
5763.00,4.132278e-05
5764.00,4.214390e-05
5765.00,4.284679e-05
5766.00,4.175988e-05
5767.00,4.161749e-05
5768.00,4.113848e-05
5769.00,4.115813e-05
5770.00,4.170339e-05
5771.00,4.207266e-05
5772.00,4.128998e-05
5773.00,4.073059e-05
5774.00,4.051968e-05
5775.00,3.961889e-05
5776.00,3.887836e-05
5777.00,3.821053e-05
5778.00,3.855020e-05
5779.00,3.831209e-05
5780.00,3.811673e-05
5781.00,3.954801e-05
5782.00,4.076042e-05
5783.00,4.278977e-05
5784.00,4.309894e-05
5785.00,4.342366e-05
5786.00,4.242143e-05
5787.00,4.208361e-05
5788.00,4.251597e-05
5789.00,4.215731e-05
5790.00,4.238670e-05
5791.00,4.126640e-05
5792.00,4.123066e-05
5793.00,4.137980e-05
5794.00,4.087541e-05
5795.00,4.094839e-05
5796.00,4.014321e-05
5797.00,3.988042e-05
5798.00,3.922315e-05
5799.00,3.907801e-05
5800.00,3.996323e-05
5801.00,4.075559e-05
5802.00,4.200855e-05
5803.00,4.210577e-05
5804.00,4.267956e-05
5805.00,4.274860e-05
5806.00,4.291517e-05
5807.00,4.327334e-05
5808.00,4.446100e-05
5809.00,4.558006e-05
5810.00,4.451214e-05
5811.00,4.278291e-05
5812.00,4.116083e-05
5813.00,4.106581e-05
5814.00,4.118930e-05
5815.00,4.214777e-05
5816.00,4.223012e-05
5817.00,4.098620e-05
5818.00,4.005034e-05
5819.00,3.952365e-05
5820.00,4.026915e-05
5821.00,4.090528e-05
5822.00,4.151865e-05
5823.00,4.124942e-05
5824.00,3.946482e-05
5825.00,3.910708e-05
5826.00,4.003520e-05
5827.00,4.167203e-05
5828.00,4.412630e-05
5829.00,4.585749e-05
5830.00,4.542131e-05
5831.00,4.405042e-05
5832.00,4.245010e-05
5833.00,4.077116e-05
5834.00,4.042935e-05
5835.00,3.917929e-05
5836.00,3.842375e-05
5837.00,3.697573e-05
5838.00,3.544078e-05
5839.00,3.602098e-05
5840.00,3.640876e-05
5841.00,3.774151e-05
5842.00,3.866352e-05
5843.00,3.851551e-05
5844.00,3.742886e-05
5845.00,3.566956e-05
5846.00,3.466200e-05
5847.00,3.441907e-05
5848.00,3.531707e-05
5849.00,3.679907e-05
5850.00,3.817414e-05
5851.00,3.818393e-05
5852.00,3.749083e-05
5853.00,3.738298e-05
5854.00,3.722576e-05
5855.00,3.849241e-05
5856.00,4.011390e-05
5857.00,4.199254e-05
5858.00,4.338373e-05
5859.00,4.400941e-05
5860.00,4.368212e-05
5861.00,4.238243e-05
5862.00,4.159237e-05
5863.00,4.082874e-05
5864.00,4.127310e-05
5865.00,4.354363e-05
5866.00,4.560674e-05
5867.00,4.890858e-05
5868.00,5.188895e-05
5869.00,5.304444e-05
5870.00,5.177109e-05
5871.00,4.903907e-05
5872.00,4.505487e-05
5873.00,4.138142e-05
5874.00,3.948259e-05
5875.00,3.925508e-05
5876.00,3.989394e-05
5877.00,4.120356e-05
5878.00,4.209854e-05
5879.00,4.230334e-05
5880.00,4.186243e-05
5881.00,4.152953e-05
5882.00,4.221135e-05
5883.00,4.263870e-05
5884.00,4.301834e-05
5885.00,4.334938e-05
5886.00,4.187367e-05
5887.00,4.079081e-05
5888.00,4.012912e-05
5889.00,4.081700e-05
5890.00,4.281331e-05
5891.00,4.410587e-05
5892.00,4.417217e-05
5893.00,4.289868e-05
5894.00,4.167115e-05
5895.00,4.078363e-05
5896.00,4.174646e-05
5897.00,4.342358e-05
5898.00,4.476776e-05
5899.00,4.608440e-05
5900.00,4.542475e-05
5901.00,4.491534e-05
5902.00,4.436244e-05
5903.00,4.618845e-05
5904.00,5.023581e-05
5905.00,5.574133e-05
5906.00,6.362014e-05
5907.00,7.130658e-05
5908.00,7.704802e-05
5909.00,7.775478e-05
5910.00,7.423513e-05
5911.00,6.625940e-05
5912.00,5.930059e-05
5913.00,5.568750e-05
5914.00,5.557827e-05
5915.00,6.214012e-05
5916.00,7.795282e-05
5917.00,1.075825e-04
5918.00,1.560573e-04
5919.00,2.150888e-04
5920.00,2.595505e-04
5921.00,2.524270e-04
5922.00,1.973751e-04
5923.00,1.352908e-04
5924.00,9.003228e-05
5925.00,6.393122e-05
5926.00,5.038198e-05
5927.00,4.436133e-05
5928.00,4.148863e-05
5929.00,3.919874e-05
5930.00,3.831872e-05
5931.00,3.707665e-05
5932.00,3.645189e-05
5933.00,3.620269e-05
5934.00,3.651256e-05
5935.00,3.702338e-05
5936.00,3.712542e-05
5937.00,3.675476e-05
5938.00,3.668921e-05
5939.00,3.691949e-05
5940.00,3.694364e-05
5941.00,3.741266e-05
5942.00,3.782423e-05
5943.00,3.729036e-05
5944.00,3.639933e-05
5945.00,3.523260e-05
5946.00,3.496912e-05
5947.00,3.550365e-05
5948.00,3.727889e-05
5949.00,3.870511e-05
5950.00,3.899553e-05
5951.00,3.904036e-05
5952.00,3.834817e-05
5953.00,3.813655e-05
5954.00,3.771087e-05
5955.00,3.762904e-05
5956.00,3.794624e-05
5957.00,3.751608e-05
5958.00,3.692647e-05
5959.00,3.582293e-05
5960.00,3.574690e-05
5961.00,3.619543e-05
5962.00,3.761182e-05
5963.00,3.873898e-05
5964.00,3.874216e-05
5965.00,3.885694e-05
5966.00,3.764249e-05
5967.00,3.666040e-05
5968.00,3.577054e-05
5969.00,3.488992e-05
5970.00,3.467494e-05
5971.00,3.516196e-05
5972.00,3.592245e-05
5973.00,3.622261e-05
5974.00,3.683727e-05
5975.00,3.674251e-05
5976.00,3.747068e-05
5977.00,3.888465e-05
5978.00,3.981792e-05
5979.00,4.066117e-05
5980.00,4.007345e-05
5981.00,3.950628e-05
5982.00,3.791369e-05
5983.00,3.758005e-05
5984.00,3.741273e-05
5985.00,3.692365e-05
5986.00,3.718782e-05
5987.00,3.699275e-05
5988.00,3.744605e-05
5989.00,3.806150e-05
5990.00,3.938311e-05
5991.00,4.008598e-05
5992.00,4.155278e-05
5993.00,4.293034e-05
5994.00,4.265824e-05
5995.00,4.245482e-05
5996.00,4.191034e-05
5997.00,4.142098e-05
5998.00,4.016052e-05
5999.00,3.853376e-05
6000.00,3.741565e-05
6001.00,3.640134e-05
6002.00,3.788750e-05
6003.00,3.935360e-05
6004.00,4.134172e-05
6005.00,4.214605e-05
6006.00,4.174904e-05
6007.00,4.113267e-05
6008.00,4.013082e-05
6009.00,4.025802e-05
6010.00,4.165657e-05
6011.00,4.559016e-05
6012.00,5.148465e-05
6013.00,6.220063e-05
6014.00,8.112371e-05
6015.00,1.134165e-04
6016.00,1.663374e-04
6017.00,2.234290e-04
6018.00,2.584289e-04
6019.00,2.354954e-04
6020.00,1.790969e-04
6021.00,1.231165e-04
6022.00,8.417374e-05
6023.00,6.404848e-05
6024.00,5.266303e-05
6025.00,4.720327e-05
6026.00,4.321872e-05
6027.00,4.086305e-05
6028.00,3.898785e-05
6029.00,3.768616e-05
6030.00,3.850510e-05
6031.00,3.921432e-05
6032.00,4.092291e-05
6033.00,4.209486e-05
6034.00,4.374191e-05
6035.00,4.496417e-05
6036.00,4.481090e-05
6037.00,4.433380e-05
6038.00,4.120146e-05
6039.00,3.979033e-05
6040.00,3.825708e-05
6041.00,3.902726e-05
6042.00,4.034229e-05
6043.00,3.999177e-05
6044.00,4.011294e-05
6045.00,3.840711e-05
6046.00,3.782827e-05
6047.00,3.661815e-05
6048.00,3.660726e-05
6049.00,3.705625e-05
6050.00,3.679767e-05
6051.00,3.692169e-05
6052.00,3.543043e-05
6053.00,3.550030e-05
6054.00,3.503999e-05
6055.00,3.619591e-05
6056.00,3.746484e-05
6057.00,3.763577e-05
6058.00,3.907143e-05
6059.00,3.835604e-05
6060.00,3.826148e-05
6061.00,3.741906e-05
6062.00,3.786691e-05
6063.00,3.827349e-05
6064.00,3.851211e-05
6065.00,3.947832e-05
6066.00,3.861352e-05
6067.00,3.915349e-05
6068.00,3.962517e-05
6069.00,4.095376e-05
6070.00,4.203068e-05
6071.00,4.126986e-05
6072.00,4.019888e-05
6073.00,3.847732e-05
6074.00,3.804310e-05
6075.00,3.779956e-05
6076.00,3.944902e-05
6077.00,4.061638e-05
6078.00,4.032298e-05
6079.00,4.073757e-05
6080.00,3.917742e-05
6081.00,3.929806e-05
6082.00,3.850045e-05
6083.00,3.862631e-05
6084.00,3.890036e-05
6085.00,3.842814e-05
6086.00,3.919902e-05
6087.00,3.855980e-05
6088.00,3.993786e-05
6089.00,3.970874e-05
6090.00,3.959699e-05
6091.00,3.872025e-05
6092.00,3.697987e-05
6093.00,3.747934e-05
6094.00,3.599284e-05
6095.00,3.623165e-05
6096.00,3.569054e-05
6097.00,3.480844e-05
6098.00,3.447181e-05
6099.00,3.380388e-05
6100.00,3.405927e-05
6101.00,3.388493e-05
6102.00,3.524609e-05
6103.00,3.598963e-05
6104.00,3.772780e-05
6105.00,3.981449e-05
6106.00,4.011846e-05
6107.00,4.125968e-05
6108.00,3.990025e-05
6109.00,4.003491e-05
6110.00,3.840389e-05
6111.00,3.741508e-05
6112.00,3.724125e-05
6113.00,3.707300e-05
6114.00,3.831682e-05
6115.00,3.909847e-05
6116.00,4.209663e-05
6117.00,4.370902e-05
6118.00,4.460402e-05
6119.00,4.231960e-05
6120.00,3.937298e-05
6121.00,3.667558e-05
6122.00,3.446959e-05
6123.00,3.400239e-05
6124.00,3.391406e-05
6125.00,3.530855e-05
6126.00,3.596625e-05
6127.00,3.690152e-05
6128.00,3.732439e-05
6129.00,3.670212e-05
6130.00,3.833582e-05
6131.00,3.915029e-05
6132.00,4.039322e-05
6133.00,4.019087e-05
6134.00,3.905203e-05
6135.00,3.759189e-05
6136.00,3.619768e-05
6137.00,3.692849e-05
6138.00,3.713954e-05
6139.00,3.830429e-05
6140.00,3.867188e-05
6141.00,3.925429e-05
6142.00,3.879443e-05
6143.00,3.836428e-05
6144.00,3.812406e-05
6145.00,3.636335e-05
6146.00,3.629411e-05
6147.00,3.614464e-05
6148.00,3.710916e-05
6149.00,3.732884e-05
6150.00,3.755295e-05
6151.00,3.825041e-05
6152.00,3.762240e-05
6153.00,3.796534e-05
6154.00,3.757703e-05
6155.00,3.739380e-05
6156.00,3.631728e-05
6157.00,3.471430e-05
6158.00,3.385071e-05
6159.00,3.241882e-05
6160.00,3.267525e-05
6161.00,3.387356e-05
6162.00,3.583650e-05
6163.00,3.716841e-05
6164.00,3.747447e-05
6165.00,3.696361e-05
6166.00,3.499468e-05
6167.00,3.365973e-05
6168.00,3.229056e-05
6169.00,3.299812e-05
6170.00,3.317636e-05
6171.00,3.275044e-05
6172.00,3.324266e-05
6173.00,3.303750e-05
6174.00,3.354519e-05
6175.00,3.431638e-05
6176.00,3.570883e-05
6177.00,3.651821e-05
6178.00,3.690171e-05
6179.00,3.720331e-05
6180.00,3.656773e-05
6181.00,3.684925e-05
6182.00,3.734602e-05
6183.00,3.854076e-05
6184.00,3.881358e-05
6185.00,3.866369e-05
6186.00,3.795896e-05
6187.00,3.691897e-05
6188.00,3.811289e-05
6189.00,3.924475e-05
6190.00,4.186223e-05
6191.00,4.291150e-05
6192.00,4.392686e-05
6193.00,4.445768e-05
6194.00,4.332626e-05
6195.00,4.311696e-05
6196.00,4.200229e-05
6197.00,4.200496e-05
6198.00,4.143356e-05
6199.00,4.200677e-05
6200.00,4.300987e-05
6201.00,4.284553e-05
6202.00,4.276400e-05
6203.00,4.272378e-05
6204.00,4.335647e-05
6205.00,4.265316e-05
6206.00,4.235718e-05
6207.00,4.156095e-05
6208.00,3.979074e-05
6209.00,3.884982e-05
6210.00,3.854227e-05
6211.00,3.889016e-05
6212.00,3.846902e-05
6213.00,3.829099e-05
6214.00,3.731041e-05
6215.00,3.625532e-05
6216.00,3.606965e-05
6217.00,3.586981e-05
6218.00,3.651030e-05
6219.00,3.691056e-05
6220.00,3.621517e-05
6221.00,3.528301e-05
6222.00,3.489478e-05
6223.00,3.438352e-05
6224.00,3.464921e-05
6225.00,3.531302e-05
6226.00,3.555047e-05
6227.00,3.688530e-05
6228.00,3.757416e-05
6229.00,3.758128e-05
6230.00,3.746328e-05
6231.00,3.702498e-05
6232.00,3.616735e-05
6233.00,3.542415e-05
6234.00,3.490321e-05
6235.00,3.388850e-05
6236.00,3.355671e-05
6237.00,3.385366e-05
6238.00,3.453323e-05
6239.00,3.490413e-05
6240.00,3.519877e-05
6241.00,3.522381e-05
6242.00,3.473125e-05
6243.00,3.473582e-05
6244.00,3.566396e-05
6245.00,3.729827e-05
6246.00,3.978886e-05
6247.00,4.220139e-05
6248.00,4.502253e-05
6249.00,4.645587e-05
6250.00,4.669502e-05
6251.00,4.629598e-05
6252.00,4.664698e-05
6253.00,4.680208e-05
6254.00,4.751593e-05
6255.00,4.948041e-05
6256.00,4.976167e-05
6257.00,4.941949e-05
6258.00,4.768465e-05
6259.00,4.476501e-05
6260.00,4.141114e-05
6261.00,3.928961e-05
6262.00,3.872520e-05
6263.00,3.847391e-05
6264.00,3.863388e-05
6265.00,3.834655e-05
6266.00,3.726304e-05
6267.00,3.643771e-05
6268.00,3.660690e-05
6269.00,3.710385e-05
6270.00,3.798626e-05
6271.00,3.941113e-05
6272.00,4.047614e-05
6273.00,4.000308e-05
6274.00,3.915248e-05
6275.00,3.922682e-05
6276.00,3.880785e-05
6277.00,3.805369e-05
6278.00,3.647082e-05
6279.00,3.501090e-05
6280.00,3.402035e-05
6281.00,3.336875e-05
6282.00,3.364486e-05
6283.00,3.409036e-05
6284.00,3.388550e-05
6285.00,3.325369e-05
6286.00,3.265391e-05
6287.00,3.188548e-05
6288.00,3.104786e-05
6289.00,3.181146e-05
6290.00,3.293258e-05
6291.00,3.389312e-05
6292.00,3.427035e-05
6293.00,3.403281e-05
6294.00,3.423209e-05
6295.00,3.348163e-05
6296.00,3.418034e-05
6297.00,3.504598e-05
6298.00,3.593238e-05
6299.00,3.613081e-05
6300.00,3.572963e-05
6301.00,3.479126e-05
6302.00,3.340418e-05
6303.00,3.352125e-05
6304.00,3.372000e-05
6305.00,3.390265e-05
6306.00,3.318522e-05
6307.00,3.228634e-05
6308.00,3.135304e-05
6309.00,3.022046e-05
6310.00,3.020545e-05
6311.00,3.039108e-05
6312.00,3.078622e-05
6313.00,3.174788e-05
6314.00,3.325702e-05
6315.00,3.409164e-05
6316.00,3.468489e-05
6317.00,3.596625e-05
6318.00,3.683880e-05
6319.00,3.788189e-05
6320.00,3.791989e-05
6321.00,3.733746e-05
6322.00,3.560940e-05
6323.00,3.400482e-05
6324.00,3.396702e-05
6325.00,3.433404e-05
6326.00,3.529775e-05
6327.00,3.526259e-05
6328.00,3.435547e-05
6329.00,3.298049e-05
6330.00,3.139959e-05
6331.00,3.060986e-05
6332.00,3.007401e-05
6333.00,3.034320e-05
6334.00,3.042501e-05
6335.00,3.019897e-05
6336.00,3.049448e-05
6337.00,3.067410e-05
6338.00,3.186075e-05
6339.00,3.304970e-05
6340.00,3.421220e-05
6341.00,3.421490e-05
6342.00,3.415861e-05
6343.00,3.441451e-05
6344.00,3.431618e-05
6345.00,3.473480e-05
6346.00,3.460220e-05
6347.00,3.429417e-05
6348.00,3.372191e-05
6349.00,3.329654e-05
6350.00,3.330056e-05
6351.00,3.376661e-05
6352.00,3.467203e-05
6353.00,3.492924e-05
6354.00,3.480614e-05
6355.00,3.395063e-05
6356.00,3.233911e-05
6357.00,3.090880e-05
6358.00,2.971259e-05
6359.00,2.988506e-05
6360.00,3.025984e-05
6361.00,3.055533e-05
6362.00,3.159892e-05
6363.00,3.143802e-05
6364.00,3.141180e-05
6365.00,3.095167e-05
6366.00,3.103490e-05
6367.00,3.139282e-05
6368.00,3.175010e-05
6369.00,3.278833e-05
6370.00,3.347443e-05
6371.00,3.365308e-05
6372.00,3.339645e-05
6373.00,3.324333e-05
6374.00,3.349004e-05
6375.00,3.441953e-05
6376.00,3.669484e-05
6377.00,3.873472e-05
6378.00,4.084926e-05
6379.00,4.231652e-05
6380.00,4.201633e-05
6381.00,4.081814e-05
6382.00,3.932957e-05
6383.00,3.766710e-05
6384.00,3.514041e-05
6385.00,3.347899e-05
6386.00,3.242009e-05
6387.00,3.214749e-05
6388.00,3.247554e-05
6389.00,3.362506e-05
6390.00,3.506486e-05
6391.00,3.623789e-05
6392.00,3.762240e-05
6393.00,3.770075e-05
6394.00,3.738913e-05
6395.00,3.700061e-05
6396.00,3.634948e-05
6397.00,3.596872e-05
6398.00,3.488829e-05
6399.00,3.370591e-05
6400.00,3.221288e-05
6401.00,3.235826e-05
6402.00,3.242792e-05
6403.00,3.312472e-05
6404.00,3.459161e-05
6405.00,3.494866e-05
6406.00,3.571676e-05
6407.00,3.582637e-05
6408.00,3.559139e-05
6409.00,3.536671e-05
6410.00,3.524327e-05
6411.00,3.611489e-05
6412.00,3.633454e-05
6413.00,3.824406e-05
6414.00,4.171523e-05
6415.00,4.749772e-05
6416.00,5.550614e-05
6417.00,6.600620e-05
6418.00,7.563549e-05
6419.00,8.056788e-05
6420.00,8.051398e-05
6421.00,7.147650e-05
6422.00,6.010764e-05
6423.00,5.044651e-05
6424.00,4.374288e-05
6425.00,4.109336e-05
6426.00,4.195330e-05
6427.00,4.725948e-05
6428.00,5.608597e-05
6429.00,6.920779e-05
6430.00,8.308797e-05
6431.00,9.223857e-05
6432.00,9.075292e-05
6433.00,7.684925e-05
6434.00,6.041637e-05
6435.00,4.654780e-05
6436.00,3.732894e-05
6437.00,3.240576e-05
6438.00,2.964287e-05
6439.00,2.833953e-05
6440.00,2.782559e-05
6441.00,2.755195e-05
6442.00,2.700724e-05
6443.00,2.748874e-05
6444.00,2.774793e-05
6445.00,2.844034e-05
6446.00,2.907088e-05
6447.00,2.941710e-05
6448.00,2.969296e-05
6449.00,2.895946e-05
6450.00,2.850658e-05
6451.00,2.773882e-05
6452.00,2.727830e-05
6453.00,2.707950e-05
6454.00,2.653306e-05
6455.00,2.664176e-05
6456.00,2.667524e-05
6457.00,2.692483e-05
6458.00,2.741258e-05
6459.00,2.781220e-05
6460.00,2.828845e-05
6461.00,2.839413e-05
6462.00,2.824664e-05
6463.00,2.775518e-05
6464.00,2.773663e-05
6465.00,2.810101e-05
6466.00,2.799748e-05
6467.00,2.793007e-05
6468.00,2.781838e-05
6469.00,2.782888e-05
6470.00,2.703376e-05
6471.00,2.703181e-05
6472.00,2.718924e-05
6473.00,2.767314e-05
6474.00,2.847680e-05
6475.00,2.883733e-05
6476.00,2.891589e-05
6477.00,2.836079e-05
6478.00,2.822603e-05
6479.00,2.754593e-05
6480.00,2.770530e-05
6481.00,2.779368e-05
6482.00,2.802585e-05
6483.00,2.897497e-05
6484.00,2.847636e-05
6485.00,2.866499e-05
6486.00,2.774662e-05
6487.00,2.718919e-05
6488.00,2.714859e-05
6489.00,2.767947e-05
6490.00,2.862333e-05
6491.00,2.895416e-05
6492.00,2.971995e-05
6493.00,2.878979e-05
6494.00,2.811468e-05
6495.00,2.737585e-05
6496.00,2.717617e-05
6497.00,2.804828e-05
6498.00,2.804012e-05
6499.00,2.926350e-05
6500.00,2.936595e-05
6501.00,3.007801e-05
6502.00,3.094004e-05
6503.00,3.204885e-05
6504.00,3.447200e-05
6505.00,3.499997e-05
6506.00,3.473413e-05
6507.00,3.261705e-05
6508.00,3.085624e-05
6509.00,2.941836e-05
6510.00,2.842909e-05
6511.00,2.845461e-05
6512.00,2.784427e-05
6513.00,2.805841e-05
6514.00,2.803396e-05
6515.00,2.829251e-05
6516.00,2.836298e-05
6517.00,2.909769e-05
6518.00,3.029859e-05
6519.00,3.042849e-05
6520.00,3.122459e-05
6521.00,3.149208e-05
6522.00,3.232022e-05
6523.00,3.461253e-05
6524.00,3.862086e-05
6525.00,4.709925e-05
6526.00,5.906607e-05
6527.00,7.457214e-05
6528.00,8.926437e-05
6529.00,9.415491e-05
6530.00,8.827953e-05
6531.00,7.311694e-05
6532.00,5.734030e-05
6533.00,4.526806e-05
6534.00,3.777542e-05
6535.00,3.383560e-05
6536.00,3.105962e-05
6537.00,2.962324e-05
6538.00,2.809688e-05
6539.00,2.710710e-05
6540.00,2.657612e-05
6541.00,2.646869e-05
6542.00,2.738712e-05
6543.00,2.818928e-05
6544.00,2.901510e-05
6545.00,2.983638e-05
6546.00,3.071491e-05
6547.00,3.106624e-05
6548.00,3.061468e-05
6549.00,3.018807e-05
6550.00,2.956754e-05
6551.00,2.917775e-05
6552.00,2.909459e-05
6553.00,2.881945e-05
6554.00,2.842277e-05
6555.00,2.724861e-05
6556.00,2.622817e-05
6557.00,2.552427e-05
6558.00,2.536813e-05
6559.00,2.576302e-05
6560.00,2.665865e-05
6561.00,2.784848e-05
6562.00,2.836583e-05
6563.00,2.880074e-05
6564.00,2.824971e-05
6565.00,2.774778e-05
6566.00,2.768013e-05
6567.00,2.775919e-05
6568.00,2.836497e-05
6569.00,2.832698e-05
6570.00,2.775670e-05
6571.00,2.700749e-05
6572.00,2.661734e-05
6573.00,2.630699e-05
6574.00,2.647290e-05
6575.00,2.687479e-05
6576.00,2.718099e-05
6577.00,2.757862e-05
6578.00,2.752625e-05
6579.00,2.846793e-05
6580.00,2.892689e-05
6581.00,2.898145e-05
6582.00,2.844309e-05
6583.00,2.742522e-05
6584.00,2.627051e-05
6585.00,2.554792e-05
6586.00,2.606713e-05
6587.00,2.705797e-05
6588.00,2.831851e-05
6589.00,2.892196e-05
6590.00,2.966608e-05
6591.00,2.951461e-05
6592.00,2.856669e-05
6593.00,2.842686e-05
6594.00,2.749927e-05
6595.00,2.752259e-05
6596.00,2.714724e-05
6597.00,2.753655e-05
6598.00,2.814484e-05
6599.00,2.774931e-05
6600.00,2.842291e-05
6601.00,2.838385e-05
6602.00,2.927812e-05
6603.00,3.109830e-05
6604.00,3.470245e-05
6605.00,4.059822e-05
6606.00,4.726519e-05
6607.00,5.531589e-05
6608.00,5.999504e-05
6609.00,6.184479e-05
6610.00,5.845706e-05
6611.00,5.357622e-05
6612.00,4.860106e-05
6613.00,4.253056e-05
6614.00,3.811036e-05
6615.00,3.410599e-05
6616.00,3.289856e-05
6617.00,3.298103e-05
6618.00,3.504308e-05
6619.00,3.938813e-05
6620.00,4.419024e-05
6621.00,5.148225e-05
6622.00,5.694036e-05
6623.00,6.230432e-05
6624.00,6.491193e-05
6625.00,6.444233e-05
6626.00,6.151294e-05
6627.00,5.457785e-05
6628.00,4.816772e-05
6629.00,4.097074e-05
6630.00,3.633059e-05
6631.00,3.287311e-05
6632.00,3.057940e-05
6633.00,2.943180e-05
6634.00,2.797325e-05
6635.00,2.774459e-05
6636.00,2.717014e-05
6637.00,2.735666e-05
6638.00,2.789733e-05
6639.00,2.825888e-05
6640.00,2.930477e-05
6641.00,2.946499e-05
6642.00,3.020665e-05
6643.00,3.017572e-05
6644.00,2.962663e-05
6645.00,2.881720e-05
6646.00,2.761202e-05
6647.00,2.742274e-05
6648.00,2.727231e-05
6649.00,2.817907e-05
6650.00,2.856754e-05
6651.00,2.890268e-05
6652.00,2.921117e-05
6653.00,2.920514e-05
6654.00,2.941183e-05
6655.00,2.861582e-05
6656.00,2.853801e-05
6657.00,2.790029e-05
6658.00,2.758084e-05
6659.00,2.778151e-05
6660.00,2.759530e-05
6661.00,2.839974e-05
6662.00,2.840154e-05
6663.00,2.900804e-05
6664.00,2.924488e-05
6665.00,2.879084e-05
6666.00,2.815237e-05
6667.00,2.753261e-05
6668.00,2.758576e-05
6669.00,2.715941e-05
6670.00,2.713817e-05
6671.00,2.678986e-05
6672.00,2.681881e-05
6673.00,2.696894e-05
6674.00,2.680552e-05
6675.00,2.742066e-05
6676.00,2.705571e-05
6677.00,2.731192e-05
6678.00,2.717004e-05
6679.00,2.692783e-05
6680.00,2.690035e-05
6681.00,2.640008e-05
6682.00,2.628901e-05
6683.00,2.543662e-05
6684.00,2.543753e-05
6685.00,2.509820e-05
6686.00,2.540398e-05
6687.00,2.617743e-05
6688.00,2.665284e-05
6689.00,2.750385e-05
6690.00,2.752375e-05
6691.00,2.779199e-05
6692.00,2.810039e-05
6693.00,2.820394e-05
6694.00,2.866645e-05
6695.00,2.868632e-05
6696.00,2.858485e-05
6697.00,2.762130e-05
6698.00,2.761603e-05
6699.00,2.780191e-05
6700.00,2.882111e-05
6701.00,2.974746e-05
6702.00,3.066599e-05
6703.00,3.257979e-05
6704.00,3.273866e-05
6705.00,3.368844e-05
6706.00,3.372928e-05
6707.00,3.278617e-05
6708.00,3.253671e-05
6709.00,3.206232e-05
6710.00,3.344975e-05
6711.00,3.376788e-05
6712.00,3.445250e-05
6713.00,3.455125e-05
6714.00,3.417652e-05
6715.00,3.390944e-05
6716.00,3.342179e-05
6717.00,3.363678e-05
6718.00,3.276790e-05
6719.00,3.192375e-05
6720.00,3.018557e-05
6721.00,2.882610e-05
6722.00,2.792941e-05
6723.00,2.760701e-05
6724.00,2.787451e-05
6725.00,2.782138e-05
6726.00,2.852707e-05
6727.00,2.850083e-05
6728.00,2.824956e-05
6729.00,2.834498e-05
6730.00,2.835281e-05
6731.00,2.864169e-05
6732.00,2.873905e-05
6733.00,2.937211e-05
6734.00,2.893824e-05
6735.00,2.866114e-05
6736.00,2.823786e-05
6737.00,2.804015e-05
6738.00,2.867269e-05
6739.00,2.909184e-05
6740.00,3.001784e-05
6741.00,2.984436e-05
6742.00,2.902882e-05
6743.00,2.772118e-05
6744.00,2.627949e-05
6745.00,2.592237e-05
6746.00,2.565143e-05
6747.00,2.621808e-05
6748.00,2.639359e-05
6749.00,2.643766e-05
6750.00,2.659457e-05
6751.00,2.710322e-05
6752.00,2.831190e-05
6753.00,2.935751e-05
6754.00,3.149651e-05
6755.00,3.316332e-05
6756.00,3.507409e-05
6757.00,3.721950e-05
6758.00,3.927723e-05
6759.00,4.108509e-05
6760.00,4.168545e-05
6761.00,4.289354e-05
6762.00,4.321476e-05
6763.00,4.489559e-05
6764.00,4.789485e-05
6765.00,5.276625e-05
6766.00,5.869230e-05
6767.00,6.214614e-05
6768.00,6.313793e-05
6769.00,5.883333e-05
6770.00,5.149172e-05
6771.00,4.324746e-05
6772.00,3.687982e-05
6773.00,3.267477e-05
6774.00,2.970800e-05
6775.00,2.826089e-05
6776.00,2.740094e-05
6777.00,2.713017e-05
6778.00,2.680916e-05
6779.00,2.728639e-05
6780.00,2.811580e-05
6781.00,2.893878e-05
6782.00,3.016919e-05
6783.00,3.068788e-05
6784.00,3.186101e-05
6785.00,3.174862e-05
6786.00,3.183763e-05
6787.00,3.173362e-05
6788.00,3.079138e-05
6789.00,3.003377e-05
6790.00,2.861115e-05
6791.00,2.796211e-05
6792.00,2.734016e-05
6793.00,2.769575e-05
6794.00,2.852520e-05
6795.00,2.804490e-05
6796.00,2.793819e-05
6797.00,2.724057e-05
6798.00,2.619797e-05
6799.00,2.524815e-05
6800.00,2.483814e-05
6801.00,2.485002e-05
6802.00,2.528833e-05
6803.00,2.599494e-05
6804.00,2.604006e-05
6805.00,2.631175e-05
6806.00,2.621532e-05
6807.00,2.661937e-05
6808.00,2.762982e-05
6809.00,2.842394e-05
6810.00,2.926032e-05
6811.00,2.911445e-05
6812.00,2.916932e-05
6813.00,2.850172e-05
6814.00,2.833769e-05
6815.00,2.820928e-05
6816.00,2.789422e-05
6817.00,2.757476e-05
6818.00,2.721099e-05
6819.00,2.712416e-05
6820.00,2.679343e-05
6821.00,2.659919e-05
6822.00,2.630896e-05
6823.00,2.628884e-05
6824.00,2.689871e-05
6825.00,2.754019e-05
6826.00,2.847009e-05
6827.00,2.873371e-05
6828.00,2.901094e-05
6829.00,2.928905e-05
6830.00,2.892021e-05
6831.00,2.940966e-05
6832.00,2.977780e-05
6833.00,2.965205e-05
6834.00,2.941965e-05
6835.00,2.926728e-05
6836.00,2.949086e-05
6837.00,2.964354e-05
6838.00,2.944987e-05
6839.00,2.929082e-05
6840.00,2.900861e-05
6841.00,2.779350e-05
6842.00,2.661048e-05
6843.00,2.558027e-05
6844.00,2.527051e-05
6845.00,2.522227e-05
6846.00,2.507940e-05
6847.00,2.556201e-05
6848.00,2.562694e-05
6849.00,2.617426e-05
6850.00,2.694511e-05
6851.00,2.839122e-05
6852.00,3.046844e-05
6853.00,3.310667e-05
6854.00,3.598402e-05
6855.00,3.755069e-05
6856.00,3.828316e-05
6857.00,3.836414e-05
6858.00,3.781794e-05
6859.00,3.688812e-05
6860.00,3.625690e-05
6861.00,3.569403e-05
6862.00,3.435860e-05
6863.00,3.392743e-05
6864.00,3.256294e-05
6865.00,3.117812e-05
6866.00,2.998242e-05
6867.00,2.817806e-05
6868.00,2.732613e-05
6869.00,2.650411e-05
6870.00,2.709432e-05
6871.00,2.715609e-05
6872.00,2.764507e-05
6873.00,2.803885e-05
6874.00,2.771698e-05
6875.00,2.763040e-05
6876.00,2.739428e-05
6877.00,2.796994e-05
6878.00,2.808380e-05
6879.00,2.905606e-05
6880.00,3.022455e-05
6881.00,3.094282e-05
6882.00,3.186432e-05
6883.00,3.205704e-05
6884.00,3.226816e-05
6885.00,3.175480e-05
6886.00,3.160518e-05
6887.00,3.249888e-05
6888.00,3.337647e-05
6889.00,3.500314e-05
6890.00,3.543231e-05
6891.00,3.609352e-05
6892.00,3.590614e-05
6893.00,3.621488e-05
6894.00,3.557778e-05
6895.00,3.392838e-05
6896.00,3.316062e-05
6897.00,3.202606e-05
6898.00,3.187954e-05
6899.00,3.176061e-05
6900.00,3.333778e-05
6901.00,3.462640e-05
6902.00,3.634368e-05
6903.00,3.916778e-05
6904.00,4.039348e-05
6905.00,4.103823e-05
6906.00,4.024956e-05
6907.00,3.922310e-05
6908.00,3.804843e-05
6909.00,3.670799e-05
6910.00,3.521374e-05
6911.00,3.350995e-05
6912.00,3.310472e-05
6913.00,3.297934e-05
6914.00,3.420180e-05
6915.00,3.520395e-05
6916.00,3.567798e-05
6917.00,3.627847e-05
6918.00,3.567403e-05
6919.00,3.565066e-05
6920.00,3.554054e-05
6921.00,3.529821e-05
6922.00,3.610453e-05
6923.00,3.684096e-05
6924.00,3.833718e-05
6925.00,4.103878e-05
6926.00,4.400481e-05
6927.00,4.783279e-05
6928.00,5.141709e-05
6929.00,5.400449e-05
6930.00,5.564755e-05
6931.00,5.446092e-05
6932.00,5.144109e-05
6933.00,4.656598e-05
6934.00,4.161083e-05
6935.00,3.763545e-05
6936.00,3.553131e-05
6937.00,3.571016e-05
6938.00,3.754842e-05
6939.00,4.069254e-05
6940.00,4.380966e-05
6941.00,4.701797e-05
6942.00,4.820139e-05
6943.00,4.682971e-05
6944.00,4.357996e-05
6945.00,4.006146e-05
6946.00,3.709724e-05
6947.00,3.444156e-05
6948.00,3.294058e-05
6949.00,3.148512e-05
6950.00,3.018010e-05
6951.00,2.915405e-05
6952.00,2.889995e-05
6953.00,2.902324e-05
6954.00,2.911531e-05
6955.00,2.983692e-05
6956.00,3.035230e-05
6957.00,3.078423e-05
6958.00,3.081036e-05
6959.00,3.141753e-05
6960.00,3.165596e-05
6961.00,3.117374e-05
6962.00,3.029218e-05
6963.00,2.903646e-05
6964.00,2.803737e-05
6965.00,2.744006e-05
6966.00,2.773287e-05
6967.00,2.856334e-05
6968.00,2.920148e-05
6969.00,2.950982e-05
6970.00,2.941296e-05
6971.00,2.919387e-05
6972.00,2.858302e-05
6973.00,2.898648e-05
6974.00,2.925475e-05
6975.00,2.918529e-05
6976.00,2.967249e-05
6977.00,2.993310e-05
6978.00,3.042435e-05
6979.00,3.064196e-05
6980.00,3.040927e-05
6981.00,2.992208e-05
6982.00,2.976335e-05
6983.00,2.967670e-05
6984.00,2.960241e-05
6985.00,3.032562e-05
6986.00,3.061376e-05
6987.00,3.118265e-05
6988.00,3.073743e-05
6989.00,3.076494e-05
6990.00,3.127764e-05
6991.00,3.176813e-05
6992.00,3.197668e-05
6993.00,3.168391e-05
6994.00,3.182208e-05
6995.00,3.077378e-05
6996.00,3.018497e-05
6997.00,2.955294e-05
6998.00,2.891532e-05
6999.00,2.899319e-05
7000.00,2.934677e-05
7001.00,3.039086e-05
7002.00,3.049178e-05
7003.00,3.141433e-05
7004.00,3.176589e-05
7005.00,3.108158e-05
7006.00,3.034959e-05
7007.00,2.972215e-05
7008.00,3.016732e-05
7009.00,2.998807e-05
7010.00,3.060926e-05
7011.00,3.142641e-05
7012.00,3.168561e-05
7013.00,3.256259e-05
7014.00,3.229756e-05
7015.00,3.327163e-05
7016.00,3.350425e-05
7017.00,3.320030e-05
7018.00,3.254792e-05
7019.00,3.105000e-05
7020.00,3.005311e-05
7021.00,2.810635e-05
7022.00,2.790664e-05
7023.00,2.717162e-05
7024.00,2.691688e-05
7025.00,2.697956e-05
7026.00,2.688290e-05
7027.00,2.809922e-05
7028.00,2.834325e-05
7029.00,2.968466e-05
7030.00,3.038645e-05
7031.00,3.094390e-05
7032.00,3.129611e-05
7033.00,3.106159e-05
7034.00,3.215041e-05
7035.00,3.250699e-05
7036.00,3.563315e-05
7037.00,3.872842e-05
7038.00,4.258064e-05
7039.00,4.630601e-05
7040.00,4.627939e-05
7041.00,4.593854e-05
7042.00,4.196355e-05
7043.00,3.846873e-05
7044.00,3.439574e-05
7045.00,3.176798e-05
7046.00,3.059893e-05
7047.00,2.897326e-05
7048.00,2.869428e-05
7049.00,2.711217e-05
7050.00,2.676234e-05
7051.00,2.632888e-05
7052.00,2.660860e-05
7053.00,2.760913e-05
7054.00,2.789414e-05
7055.00,2.915621e-05
7056.00,2.898149e-05
7057.00,2.968959e-05
7058.00,2.989243e-05
7059.00,3.035918e-05
7060.00,3.136430e-05
7061.00,3.096064e-05
7062.00,3.142743e-05
7063.00,2.980244e-05
7064.00,2.926398e-05
7065.00,2.781012e-05
7066.00,2.700703e-05
7067.00,2.671061e-05
7068.00,2.594705e-05
7069.00,2.622657e-05
7070.00,2.568858e-05
7071.00,2.635310e-05
7072.00,2.672806e-05
7073.00,2.724791e-05
7074.00,2.831816e-05
7075.00,2.847670e-05
7076.00,2.950707e-05
7077.00,2.931087e-05
7078.00,3.025097e-05
7079.00,3.039440e-05
7080.00,3.122170e-05
7081.00,3.189548e-05
7082.00,3.058635e-05
7083.00,3.026018e-05
7084.00,2.863803e-05
7085.00,2.849889e-05
7086.00,2.773237e-05
7087.00,2.818100e-05
7088.00,2.906067e-05
7089.00,2.925283e-05
7090.00,3.040429e-05
7091.00,3.004124e-05
7092.00,3.048909e-05
7093.00,2.919909e-05
7094.00,2.852809e-05
7095.00,2.812830e-05
7096.00,2.795031e-05
7097.00,2.964806e-05
7098.00,2.992926e-05
7099.00,3.133069e-05
7100.00,3.090260e-05
7101.00,3.129861e-05
7102.00,3.092098e-05
7103.00,2.981257e-05
7104.00,3.032829e-05
7105.00,2.950079e-05
7106.00,3.006995e-05
7107.00,2.952717e-05
7108.00,3.042488e-05
7109.00,3.167284e-05
7110.00,3.246667e-05
7111.00,3.457879e-05
7112.00,3.654892e-05
7113.00,4.183114e-05
7114.00,5.068069e-05
7115.00,6.971319e-05
7116.00,1.047989e-04
7117.00,1.624909e-04
7118.00,2.457960e-04
7119.00,3.156658e-04
7120.00,3.535388e-04
7121.00,3.127969e-04
7122.00,2.481288e-04
7123.00,1.759478e-04
7124.00,1.213853e-04
7125.00,8.989545e-05
7126.00,6.957621e-05
7127.00,6.172670e-05
7128.00,6.026266e-05
7129.00,6.850481e-05
7130.00,8.831354e-05
7131.00,1.243232e-04
7132.00,1.843801e-04
7133.00,2.533166e-04
7134.00,3.129402e-04
7135.00,3.142382e-04
7136.00,2.709692e-04
7137.00,2.035267e-04
7138.00,1.410401e-04
7139.00,9.850314e-05
7140.00,7.157246e-05
7141.00,5.632244e-05
7142.00,4.615083e-05
7143.00,4.044770e-05
7144.00,3.690908e-05
7145.00,3.443420e-05
7146.00,3.330116e-05
7147.00,3.239192e-05
7148.00,3.251397e-05
7149.00,3.190965e-05
7150.00,3.241991e-05
7151.00,3.303790e-05
7152.00,3.289109e-05
7153.00,3.366920e-05
7154.00,3.314796e-05
7155.00,3.291580e-05
7156.00,3.228495e-05
7157.00,3.155847e-05
7158.00,3.198245e-05
7159.00,3.240892e-05
7160.00,3.390269e-05
7161.00,3.496288e-05
7162.00,3.549410e-05
7163.00,3.526499e-05
7164.00,3.447475e-05
7165.00,3.420591e-05
7166.00,3.391174e-05
7167.00,3.423471e-05
7168.00,3.404289e-05
7169.00,3.374382e-05
7170.00,3.313071e-05
7171.00,3.257706e-05
7172.00,3.286367e-05
7173.00,3.300012e-05
7174.00,3.412286e-05
7175.00,3.456081e-05
7176.00,3.494313e-05
7177.00,3.532219e-05
7178.00,3.488018e-05
7179.00,3.505519e-05
7180.00,3.513863e-05
7181.00,3.589941e-05
7182.00,3.560388e-05
7183.00,3.437658e-05
7184.00,3.312422e-05
7185.00,3.143895e-05
7186.00,3.131185e-05
7187.00,3.145054e-05
7188.00,3.257691e-05
7189.00,3.370270e-05
7190.00,3.458472e-05
7191.00,3.511224e-05
7192.00,3.450550e-05
7193.00,3.377188e-05
7194.00,3.322640e-05
7195.00,3.342673e-05
7196.00,3.329643e-05
7197.00,3.353606e-05
7198.00,3.402404e-05
7199.00,3.342446e-05
7200.00,3.419806e-05
7201.00,3.419821e-05
7202.00,3.565737e-05
7203.00,3.629197e-05
7204.00,3.659688e-05
7205.00,3.717219e-05
7206.00,3.695834e-05
7207.00,3.738807e-05
7208.00,3.685609e-05
7209.00,3.771458e-05
7210.00,3.919535e-05
7211.00,4.073614e-05
7212.00,4.230088e-05
7213.00,4.266922e-05
7214.00,4.329084e-05
7215.00,4.211493e-05
7216.00,4.129639e-05
7217.00,3.997568e-05
7218.00,3.919468e-05
7219.00,3.851582e-05
7220.00,3.766278e-05
7221.00,3.880985e-05
7222.00,3.901440e-05
7223.00,3.963023e-05
7224.00,3.974825e-05
7225.00,3.923632e-05
7226.00,3.845754e-05
7227.00,3.690124e-05
7228.00,3.681908e-05
7229.00,3.646704e-05
7230.00,3.613290e-05
7231.00,3.600183e-05
7232.00,3.570835e-05
7233.00,3.583788e-05
7234.00,3.592942e-05
7235.00,3.660211e-05
7236.00,3.692927e-05
7237.00,3.704726e-05
7238.00,3.674297e-05
7239.00,3.675512e-05
7240.00,3.704400e-05
7241.00,3.678052e-05
7242.00,3.774845e-05
7243.00,3.866293e-05
7244.00,3.913541e-05
7245.00,3.908712e-05
7246.00,3.773634e-05
7247.00,3.665875e-05
7248.00,3.540327e-05
7249.00,3.537425e-05
7250.00,3.625820e-05
7251.00,3.707628e-05
7252.00,3.767048e-05
7253.00,3.697521e-05
7254.00,3.605832e-05
7255.00,3.465728e-05
7256.00,3.403531e-05
7257.00,3.433820e-05
7258.00,3.521381e-05
7259.00,3.640162e-05
7260.00,3.673729e-05
7261.00,3.731409e-05
7262.00,3.730087e-05
7263.00,3.740445e-05
7264.00,3.845756e-05
7265.00,3.898174e-05
7266.00,4.062190e-05
7267.00,4.208577e-05
7268.00,4.402576e-05
7269.00,4.636380e-05
7270.00,4.759828e-05
7271.00,4.969282e-05
7272.00,5.202494e-05
7273.00,5.628395e-05
7274.00,6.406911e-05
7275.00,7.490551e-05
7276.00,8.913279e-05
7277.00,1.049103e-04
7278.00,1.165457e-04
7279.00,1.174259e-04
7280.00,1.101824e-04
7281.00,9.320297e-05
7282.00,7.525087e-05
7283.00,5.974248e-05
7284.00,4.862347e-05
7285.00,4.238304e-05
7286.00,3.874599e-05
7287.00,3.767473e-05
7288.00,3.754334e-05
7289.00,3.864305e-05
7290.00,3.897050e-05
7291.00,3.877299e-05
7292.00,3.877175e-05
7293.00,3.899023e-05
7294.00,4.031694e-05
7295.00,4.098214e-05
7296.00,4.179903e-05
7297.00,4.213281e-05
7298.00,4.104633e-05
7299.00,4.054252e-05
7300.00,3.913119e-05
7301.00,3.944449e-05
7302.00,4.000622e-05
7303.00,4.107403e-05
7304.00,4.169639e-05
7305.00,4.185387e-05
7306.00,4.258283e-05
7307.00,4.256365e-05
7308.00,4.351014e-05
7309.00,4.391109e-05
7310.00,4.395738e-05
7311.00,4.322577e-05
7312.00,4.253255e-05
7313.00,4.202721e-05
7314.00,4.084832e-05
7315.00,4.042229e-05
7316.00,3.980609e-05
7317.00,4.031298e-05
7318.00,4.102071e-05
7319.00,4.204509e-05
7320.00,4.277348e-05
7321.00,4.304861e-05
7322.00,4.329173e-05
7323.00,4.308415e-05
7324.00,4.289514e-05
7325.00,4.254650e-05
7326.00,4.294538e-05
7327.00,4.317384e-05
7328.00,4.282878e-05
7329.00,4.406242e-05
7330.00,4.349109e-05
7331.00,4.387283e-05
7332.00,4.264612e-05
7333.00,4.182803e-05
7334.00,4.160220e-05
7335.00,4.115455e-05
7336.00,4.159632e-05
7337.00,4.166806e-05
7338.00,4.243911e-05
7339.00,4.234461e-05
7340.00,4.259705e-05
7341.00,4.243083e-05
7342.00,4.247987e-05
7343.00,4.295997e-05
7344.00,4.290732e-05
7345.00,4.367881e-05
7346.00,4.371147e-05
7347.00,4.442025e-05
7348.00,4.492449e-05
7349.00,4.504132e-05
7350.00,4.631016e-05
7351.00,4.588529e-05
7352.00,4.572766e-05
7353.00,4.396987e-05
7354.00,4.223222e-05
7355.00,4.116407e-05
7356.00,3.994224e-05
7357.00,4.038683e-05
7358.00,4.059297e-05
7359.00,4.130541e-05
7360.00,4.195302e-05
7361.00,4.361449e-05
7362.00,4.635327e-05
7363.00,5.110229e-05
7364.00,5.804762e-05
7365.00,6.510123e-05
7366.00,7.302178e-05
7367.00,7.672779e-05
7368.00,7.855890e-05
7369.00,7.600010e-05
7370.00,7.073223e-05
7371.00,6.571854e-05
7372.00,6.003222e-05
7373.00,5.582007e-05
7374.00,5.185958e-05
7375.00,4.875022e-05
7376.00,4.615178e-05
7377.00,4.307857e-05
7378.00,4.163582e-05
7379.00,4.032609e-05
7380.00,4.011547e-05
7381.00,4.086492e-05
7382.00,4.154260e-05
7383.00,4.216907e-05
7384.00,4.165681e-05
7385.00,4.166500e-05
7386.00,4.171387e-05
7387.00,4.249939e-05
7388.00,4.402867e-05
7389.00,4.532048e-05
7390.00,4.686398e-05
7391.00,4.771084e-05
7392.00,4.912807e-05
7393.00,4.896974e-05
7394.00,4.862261e-05
7395.00,4.862700e-05
7396.00,4.714755e-05
7397.00,4.674668e-05
7398.00,4.563475e-05
7399.00,4.501736e-05
7400.00,4.502782e-05
7401.00,4.648997e-05
7402.00,4.953680e-05
7403.00,5.161788e-05
7404.00,5.353910e-05
7405.00,5.346837e-05
7406.00,5.264917e-05
7407.00,5.143891e-05
7408.00,5.115991e-05
7409.00,5.301349e-05
7410.00,5.421789e-05
7411.00,5.714750e-05
7412.00,5.993699e-05
7413.00,6.277973e-05
7414.00,6.559052e-05
7415.00,6.693861e-05
7416.00,6.679610e-05
7417.00,6.316516e-05
7418.00,5.938889e-05
7419.00,5.509104e-05
7420.00,5.235997e-05
7421.00,5.030463e-05
7422.00,4.939639e-05
7423.00,5.045622e-05
7424.00,5.031817e-05
7425.00,5.106334e-05
7426.00,5.134142e-05
7427.00,5.014598e-05
7428.00,4.974001e-05
7429.00,4.834789e-05
7430.00,4.781079e-05
7431.00,4.698456e-05
7432.00,4.681911e-05
7433.00,4.664667e-05
7434.00,4.652548e-05
7435.00,4.837732e-05
7436.00,4.971370e-05
7437.00,5.159005e-05
7438.00,5.319105e-05
7439.00,5.428285e-05
7440.00,5.568414e-05
7441.00,5.552246e-05
7442.00,5.560397e-05
7443.00,5.369485e-05
7444.00,5.157464e-05
7445.00,4.857180e-05
7446.00,4.609983e-05
7447.00,4.445442e-05
7448.00,4.325981e-05
7449.00,4.435017e-05
7450.00,4.449976e-05
7451.00,4.533611e-05
7452.00,4.491557e-05
7453.00,4.448667e-05
7454.00,4.382026e-05
7455.00,4.289080e-05
7456.00,4.392808e-05
7457.00,4.418925e-05
7458.00,4.556146e-05
7459.00,4.601396e-05
7460.00,4.612272e-05
7461.00,4.578655e-05
7462.00,4.443130e-05
7463.00,4.444436e-05
7464.00,4.372298e-05
7465.00,4.410478e-05
7466.00,4.425686e-05
7467.00,4.437824e-05
7468.00,4.480427e-05
7469.00,4.428846e-05
7470.00,4.528161e-05
7471.00,4.420863e-05
7472.00,4.395319e-05
7473.00,4.278212e-05
7474.00,4.118089e-05
7475.00,4.002354e-05
7476.00,3.967777e-05
7477.00,4.083971e-05
7478.00,4.163587e-05
7479.00,4.348941e-05
7480.00,4.436841e-05
7481.00,4.382284e-05
7482.00,4.268848e-05
7483.00,4.062895e-05
7484.00,3.980151e-05
7485.00,3.837233e-05
7486.00,3.869300e-05
7487.00,3.895070e-05
7488.00,3.967841e-05
7489.00,4.017121e-05
7490.00,4.001485e-05
7491.00,4.006768e-05
7492.00,3.878020e-05
7493.00,3.863722e-05
7494.00,3.832402e-05
7495.00,3.861247e-05
7496.00,3.933909e-05
7497.00,3.849845e-05
7498.00,3.829657e-05
7499.00,3.787063e-05
7500.00,3.828821e-05
7501.00,3.876565e-05
7502.00,3.977725e-05
7503.00,4.015260e-05
7504.00,3.992536e-05
7505.00,4.024199e-05
7506.00,3.951891e-05
7507.00,3.966219e-05
7508.00,3.958907e-05
7509.00,4.036081e-05
7510.00,4.003026e-05
7511.00,3.903306e-05
7512.00,3.844687e-05
7513.00,3.769243e-05
7514.00,3.790344e-05
7515.00,3.742211e-05
7516.00,3.761859e-05
7517.00,3.750482e-05
7518.00,3.641117e-05
7519.00,3.576481e-05
7520.00,3.514419e-05
7521.00,3.557818e-05
7522.00,3.554456e-05
7523.00,3.627244e-05
7524.00,3.624287e-05
7525.00,3.595670e-05
7526.00,3.612821e-05
7527.00,3.528460e-05
7528.00,3.617047e-05
7529.00,3.622516e-05
7530.00,3.621307e-05
7531.00,3.598405e-05
7532.00,3.447886e-05
7533.00,3.334225e-05
7534.00,3.136772e-05
7535.00,3.071378e-05
7536.00,3.034105e-05
7537.00,3.107710e-05
7538.00,3.248338e-05
7539.00,3.385769e-05
7540.00,3.553925e-05
7541.00,3.542061e-05
7542.00,3.588173e-05
7543.00,3.511778e-05
7544.00,3.430891e-05
7545.00,3.382350e-05
7546.00,3.344253e-05
7547.00,3.405297e-05
7548.00,3.355653e-05
7549.00,3.421704e-05
7550.00,3.468195e-05
7551.00,3.498562e-05
7552.00,3.483467e-05
7553.00,3.397999e-05
7554.00,3.340012e-05
7555.00,3.228295e-05
7556.00,3.224676e-05
7557.00,3.184719e-05
7558.00,3.168589e-05
7559.00,3.152317e-05
7560.00,3.111104e-05
7561.00,3.110759e-05
7562.00,3.090382e-05
7563.00,3.168088e-05
7564.00,3.214411e-05
7565.00,3.314723e-05
7566.00,3.352608e-05
7567.00,3.398350e-05
7568.00,3.451649e-05
7569.00,3.454836e-05
7570.00,3.575950e-05
7571.00,3.637950e-05
7572.00,3.674853e-05
7573.00,3.603107e-05
7574.00,3.504096e-05
7575.00,3.387178e-05
7576.00,3.250823e-05
7577.00,3.186187e-05
7578.00,3.114450e-05
7579.00,3.097947e-05
7580.00,3.065172e-05
7581.00,3.059848e-05
7582.00,3.046321e-05
7583.00,3.054285e-05
7584.00,3.147783e-05
7585.00,3.174002e-05
7586.00,3.280527e-05
7587.00,3.348707e-05
7588.00,3.379748e-05
7589.00,3.429060e-05
7590.00,3.438951e-05
7591.00,3.523125e-05
7592.00,3.559403e-05
7593.00,3.556989e-05
7594.00,3.494179e-05
7595.00,3.391115e-05
7596.00,3.311292e-05
7597.00,3.220842e-05
7598.00,3.226676e-05
7599.00,3.268401e-05
7600.00,3.308088e-05
7601.00,3.402822e-05
7602.00,3.363146e-05
7603.00,3.326263e-05
7604.00,3.272152e-05
7605.00,3.236820e-05
7606.00,3.224853e-05
7607.00,3.317740e-05
7608.00,3.428378e-05
7609.00,3.562326e-05
7610.00,3.612205e-05
7611.00,3.590363e-05
7612.00,3.553839e-05
7613.00,3.460866e-05
7614.00,3.468343e-05
7615.00,3.513274e-05
7616.00,3.602693e-05
7617.00,3.635513e-05
7618.00,3.727233e-05
7619.00,3.918921e-05
7620.00,4.175917e-05
7621.00,4.696392e-05
7622.00,5.465521e-05
7623.00,6.623836e-05
7624.00,8.594500e-05
7625.00,1.208876e-04
7626.00,1.904842e-04
7627.00,3.243031e-04
7628.00,5.939825e-04
7629.00,1.040975e-03
7630.00,1.537853e-03
7631.00,1.772315e-03
7632.00,1.495509e-03
7633.00,9.991892e-04
7634.00,5.663544e-04
7635.00,3.221077e-04
7636.00,1.964891e-04
7637.00,1.414783e-04
7638.00,1.215671e-04
7639.00,1.231513e-04
7640.00,1.548754e-04
7641.00,2.284495e-04
7642.00,3.903560e-04
7643.00,6.834233e-04
7644.00,1.094946e-03
7645.00,1.419142e-03
7646.00,1.335106e-03
7647.00,9.893691e-04
7648.00,5.757979e-04
7649.00,3.141975e-04
7650.00,1.691847e-04
7651.00,9.959143e-05
7652.00,6.587911e-05
7653.00,4.795164e-05
7654.00,3.910219e-05
7655.00,3.385172e-05
7656.00,3.149320e-05
7657.00,3.009857e-05
7658.00,2.938990e-05
7659.00,2.919364e-05
7660.00,2.869838e-05
7661.00,2.873032e-05
7662.00,2.868861e-05
7663.00,2.879152e-05
7664.00,2.866783e-05
7665.00,2.885963e-05
7666.00,2.917494e-05
7667.00,2.933589e-05
7668.00,2.947098e-05
7669.00,2.989393e-05
7670.00,3.064721e-05
7671.00,3.111178e-05
7672.00,3.103811e-05
7673.00,3.009781e-05
7674.00,2.934848e-05
7675.00,2.866888e-05
7676.00,2.798703e-05
7677.00,2.860265e-05
7678.00,2.924552e-05
7679.00,2.977014e-05
7680.00,2.979136e-05
7681.00,2.933947e-05
7682.00,2.848022e-05
7683.00,2.791815e-05
7684.00,2.821645e-05
7685.00,2.843547e-05
7686.00,2.896583e-05
7687.00,2.905531e-05
7688.00,2.873641e-05
7689.00,2.898077e-05
7690.00,2.870246e-05
7691.00,2.932705e-05
7692.00,2.950555e-05
7693.00,2.958648e-05
7694.00,2.910604e-05
7695.00,2.806261e-05
7696.00,2.719180e-05
7697.00,2.637794e-05
7698.00,2.643716e-05
7699.00,2.684144e-05
7700.00,2.725028e-05
7701.00,2.801338e-05
7702.00,2.812010e-05
7703.00,2.809912e-05
7704.00,2.734867e-05
7705.00,2.735116e-05
7706.00,2.774640e-05
7707.00,2.860488e-05
7708.00,2.897813e-05
7709.00,2.924638e-05
7710.00,2.942832e-05
7711.00,2.899040e-05
7712.00,2.918640e-05
7713.00,2.938461e-05
7714.00,2.951923e-05
7715.00,2.948402e-05
7716.00,2.978321e-05
7717.00,3.038979e-05
7718.00,3.092390e-05
7719.00,3.232401e-05
7720.00,3.377855e-05
7721.00,3.605482e-05
7722.00,3.780389e-05
7723.00,3.871190e-05
7724.00,3.848942e-05
7725.00,3.725940e-05
7726.00,3.491535e-05
7727.00,3.261093e-05
7728.00,3.079187e-05
7729.00,2.918396e-05
7730.00,2.844942e-05
7731.00,2.829971e-05
7732.00,2.845848e-05
7733.00,2.879615e-05
7734.00,2.908734e-05
7735.00,2.951397e-05
7736.00,2.950511e-05
7737.00,2.951568e-05
7738.00,2.928702e-05
7739.00,2.834279e-05
7740.00,2.748581e-05
7741.00,2.694509e-05
7742.00,2.683657e-05
7743.00,2.684262e-05
7744.00,2.731601e-05
7745.00,2.742493e-05
7746.00,2.732931e-05
7747.00,2.738135e-05
7748.00,2.704794e-05
7749.00,2.710617e-05
7750.00,2.709591e-05
7751.00,2.751211e-05
7752.00,2.811028e-05
7753.00,2.828253e-05
7754.00,2.860689e-05
7755.00,2.874344e-05
7756.00,2.851835e-05
7757.00,2.795467e-05
7758.00,2.747807e-05
7759.00,2.677232e-05
7760.00,2.662154e-05
7761.00,2.658067e-05
7762.00,2.660406e-05
7763.00,2.710677e-05
7764.00,2.696382e-05
7765.00,2.675394e-05
7766.00,2.668582e-05
7767.00,2.701281e-05
7768.00,2.679579e-05
7769.00,2.682278e-05
7770.00,2.704982e-05
7771.00,2.680437e-05
7772.00,2.683287e-05
7773.00,2.689891e-05
7774.00,2.677892e-05
7775.00,2.684299e-05
7776.00,2.713974e-05
7777.00,2.792668e-05
7778.00,2.876308e-05
7779.00,3.009564e-05
7780.00,3.134520e-05
7781.00,3.213449e-05
7782.00,3.256973e-05
7783.00,3.336138e-05
7784.00,3.575506e-05
7785.00,3.958087e-05
7786.00,4.449503e-05
7787.00,5.076523e-05
7788.00,5.682388e-05
7789.00,6.001108e-05
7790.00,5.946632e-05
7791.00,5.725597e-05
7792.00,5.126244e-05
7793.00,4.443722e-05
7794.00,3.853615e-05
7795.00,3.334861e-05
7796.00,2.984404e-05
7797.00,2.812481e-05
7798.00,2.815254e-05
7799.00,2.853237e-05
7800.00,2.871673e-05
7801.00,2.901938e-05
7802.00,2.817651e-05
7803.00,2.745730e-05
7804.00,2.694523e-05
7805.00,2.714206e-05
7806.00,2.831049e-05
7807.00,2.873293e-05
7808.00,2.966369e-05
7809.00,2.979458e-05
7810.00,2.946751e-05
7811.00,2.936929e-05
7812.00,2.993301e-05
7813.00,3.057854e-05
7814.00,3.117943e-05
7815.00,3.167149e-05
7816.00,3.205407e-05
7817.00,3.226344e-05
7818.00,3.244836e-05
7819.00,3.255252e-05
7820.00,3.229932e-05
7821.00,3.173172e-05
7822.00,3.160938e-05
7823.00,3.115486e-05
7824.00,3.105429e-05
7825.00,3.024210e-05
7826.00,2.962298e-05
7827.00,2.940253e-05
7828.00,2.953993e-05
7829.00,2.930211e-05
7830.00,2.946419e-05
7831.00,2.931017e-05
7832.00,2.861764e-05
7833.00,2.778525e-05
7834.00,2.735402e-05
7835.00,2.738302e-05
7836.00,2.783900e-05
7837.00,2.863167e-05
7838.00,3.008273e-05
7839.00,3.109499e-05
7840.00,3.155794e-05
7841.00,3.119892e-05
7842.00,3.060110e-05
7843.00,2.958288e-05
7844.00,2.872606e-05
7845.00,2.780875e-05
7846.00,2.712950e-05
7847.00,2.669225e-05
7848.00,2.632410e-05
7849.00,2.649361e-05
7850.00,2.663947e-05
7851.00,2.689624e-05
7852.00,2.713673e-05
7853.00,2.732857e-05
7854.00,2.727619e-05
7855.00,2.726205e-05
7856.00,2.788519e-05
7857.00,2.814553e-05
7858.00,2.887392e-05
7859.00,2.942271e-05
7860.00,3.014480e-05
7861.00,3.065795e-05
7862.00,3.037711e-05
7863.00,3.025596e-05
7864.00,2.956701e-05
7865.00,2.885981e-05
7866.00,2.774371e-05
7867.00,2.706187e-05
7868.00,2.650487e-05
7869.00,2.599222e-05
7870.00,2.603267e-05
7871.00,2.619570e-05
7872.00,2.734710e-05
7873.00,2.849846e-05
7874.00,3.055842e-05
7875.00,3.268478e-05
7876.00,3.505587e-05
7877.00,3.753887e-05
7878.00,3.845258e-05
7879.00,3.913119e-05
7880.00,3.777684e-05
7881.00,3.599143e-05
7882.00,3.358352e-05
7883.00,3.086206e-05
7884.00,2.893074e-05
7885.00,2.709979e-05
7886.00,2.610277e-05
7887.00,2.504354e-05
7888.00,2.456056e-05
7889.00,2.469765e-05
7890.00,2.439138e-05
7891.00,2.446397e-05
7892.00,2.438694e-05
7893.00,2.459389e-05
7894.00,2.406472e-05
7895.00,2.372127e-05
7896.00,2.345137e-05
7897.00,2.256423e-05
7898.00,2.282357e-05
7899.00,2.344803e-05
7900.00,2.413053e-05
7901.00,2.511486e-05
7902.00,2.514485e-05
7903.00,2.589633e-05
7904.00,2.587900e-05
7905.00,2.580441e-05
7906.00,2.572881e-05
7907.00,2.575364e-05
7908.00,2.522309e-05
7909.00,2.531028e-05
7910.00,2.568136e-05
7911.00,2.642018e-05
7912.00,2.816711e-05
7913.00,3.015360e-05
7914.00,3.202617e-05
7915.00,3.284353e-05
7916.00,3.221318e-05
7917.00,3.064549e-05
7918.00,2.891308e-05
7919.00,2.783913e-05
7920.00,2.722679e-05
7921.00,2.728947e-05
7922.00,2.757400e-05
7923.00,2.782295e-05
7924.00,2.828450e-05
7925.00,2.829536e-05
7926.00,2.822338e-05
7927.00,2.798516e-05
7928.00,2.708386e-05
7929.00,2.572287e-05
7930.00,2.447617e-05
7931.00,2.379857e-05
7932.00,2.343831e-05
7933.00,2.341202e-05
7934.00,2.372359e-05
7935.00,2.390502e-05
7936.00,2.366836e-05
7937.00,2.307763e-05
7938.00,2.237343e-05
7939.00,2.154243e-05
7940.00,2.102050e-05
7941.00,2.053038e-05
7942.00,2.036005e-05
7943.00,2.041481e-05
7944.00,2.051708e-05
7945.00,2.057074e-05
7946.00,2.079215e-05
7947.00,2.072410e-05
7948.00,2.073592e-05
7949.00,2.074880e-05
7950.00,2.079197e-05
7951.00,2.097964e-05
7952.00,2.080019e-05
7953.00,2.076802e-05
7954.00,2.074354e-05
7955.00,2.076062e-05
7956.00,2.086973e-05
7957.00,2.089214e-05
7958.00,2.110088e-05
7959.00,2.111898e-05
7960.00,2.139580e-05
7961.00,2.137971e-05
7962.00,2.124526e-05
7963.00,2.108952e-05
7964.00,2.093456e-05
7965.00,2.092011e-05
7966.00,2.066977e-05
7967.00,2.064191e-05
7968.00,2.072879e-05
7969.00,2.106923e-05
7970.00,2.176738e-05
7971.00,2.242453e-05
7972.00,2.292348e-05
7973.00,2.324954e-05
7974.00,2.351538e-05
7975.00,2.358687e-05
7976.00,2.340812e-05
7977.00,2.337996e-05
7978.00,2.300386e-05
7979.00,2.224289e-05
7980.00,2.141113e-05
7981.00,2.012655e-05
7982.00,1.889568e-05
7983.00,1.804766e-05
7984.00,1.736947e-05
7985.00,1.703432e-05
7986.00,1.710124e-05
7987.00,1.733371e-05
7988.00,1.759016e-05
7989.00,1.792033e-05
7990.00,1.817891e-05
7991.00,1.839176e-05
7992.00,1.853012e-05
7993.00,1.827815e-05
7994.00,1.793815e-05
7995.00,1.746400e-05
7996.00,1.717000e-05
7997.00,1.693294e-05
7998.00,1.665412e-05
7999.00,1.671607e-05
8000.00,1.683094e-05
8001.00,1.715902e-05
8002.00,1.696862e-05
8003.00,1.685962e-05
8004.00,1.699538e-05
8005.00,1.685781e-05
8006.00,1.696878e-05
8007.00,1.685038e-05
8008.00,1.649027e-05
8009.00,1.603127e-05
8010.00,1.575081e-05
8011.00,1.569526e-05
8012.00,1.561597e-05
8013.00,1.562289e-05
8014.00,1.596699e-05
8015.00,1.627103e-05
8016.00,1.656668e-05
8017.00,1.723339e-05
8018.00,1.806308e-05
8019.00,1.861648e-05
8020.00,1.910011e-05
8021.00,1.950345e-05
8022.00,1.930274e-05
8023.00,1.869002e-05
8024.00,1.786953e-05
8025.00,1.726234e-05
8026.00,1.683395e-05
8027.00,1.626763e-05
8028.00,1.599843e-05
8029.00,1.551737e-05
8030.00,1.481781e-05
8031.00,1.421312e-05
8032.00,1.390341e-05
8033.00,1.376757e-05
8034.00,1.366237e-05
8035.00,1.384621e-05
8036.00,1.400045e-05
8037.00,1.392507e-05
8038.00,1.402951e-05
8039.00,1.409258e-05
8040.00,1.440664e-05
8041.00,1.465431e-05
8042.00,1.458967e-05
8043.00,1.441416e-05
8044.00,1.376424e-05
8045.00,1.317953e-05
8046.00,1.274470e-05
8047.00,1.247204e-05
8048.00,1.248054e-05
8049.00,1.284298e-05
8050.00,1.329427e-05
8051.00,1.347947e-05
8052.00,1.339877e-05
8053.00,1.312533e-05
8054.00,1.289220e-05
8055.00,1.287623e-05
8056.00,1.301132e-05
8057.00,1.342501e-05
8058.00,1.399207e-05
8059.00,1.427387e-05
8060.00,1.435164e-05
8061.00,1.409983e-05
8062.00,1.359479e-05
8063.00,1.316330e-05
8064.00,1.277395e-05
8065.00,1.254898e-05
8066.00,1.234875e-05
8067.00,1.213865e-05
8068.00,1.211438e-05
8069.00,1.196467e-05
8070.00,1.189209e-05
8071.00,1.181258e-05
8072.00,1.196583e-05
8073.00,1.210266e-05
8074.00,1.213938e-05
8075.00,1.234196e-05
8076.00,1.242110e-05
8077.00,1.268158e-05
8078.00,1.285279e-05
8079.00,1.295815e-05
8080.00,1.299504e-05
8081.00,1.284882e-05
8082.00,1.268830e-05
8083.00,1.243791e-05
8084.00,1.245584e-05
8085.00,1.230675e-05
8086.00,1.227323e-05
8087.00,1.222244e-05
8088.00,1.201556e-05
8089.00,1.193060e-05
8090.00,1.174334e-05
8091.00,1.176818e-05
8092.00,1.161227e-05
8093.00,1.161287e-05
8094.00,1.168275e-05
8095.00,1.166968e-05
8096.00,1.173655e-05
8097.00,1.183701e-05
8098.00,1.197013e-05
8099.00,1.202157e-05
8100.00,1.206283e-05
8101.00,1.216765e-05
8102.00,1.233466e-05
8103.00,1.236176e-05
8104.00,1.236344e-05
8105.00,1.240081e-05
8106.00,1.204298e-05
8107.00,1.179933e-05
8108.00,1.162483e-05
8109.00,1.162959e-05
8110.00,1.143857e-05
8111.00,1.157494e-05
8112.00,1.167574e-05
8113.00,1.141852e-05
8114.00,1.142134e-05
8115.00,1.133503e-05
8116.00,1.132957e-05
8117.00,1.132472e-05
8118.00,1.156927e-05
8119.00,1.201461e-05
8120.00,1.226724e-05
8121.00,1.274915e-05
8122.00,1.284335e-05
8123.00,1.270346e-05
8124.00,1.262228e-05
8125.00,1.235600e-05
8126.00,1.241529e-05
8127.00,1.252112e-05
8128.00,1.274739e-05
8129.00,1.309899e-05
8130.00,1.359111e-05
8131.00,1.435108e-05
8132.00,1.547249e-05
8133.00,1.729700e-05
8134.00,1.973269e-05
8135.00,2.395371e-05
8136.00,3.013254e-05
8137.00,4.064977e-05
8138.00,5.882904e-05
8139.00,8.666464e-05
8140.00,1.273002e-04
8141.00,1.646807e-04
8142.00,1.793566e-04
8143.00,1.572536e-04
8144.00,1.149903e-04
8145.00,7.728244e-05
8146.00,5.088060e-05
8147.00,3.671193e-05
8148.00,2.951745e-05
8149.00,2.722912e-05
8150.00,2.849587e-05
8151.00,3.344256e-05
8152.00,4.457428e-05
8153.00,6.365350e-05
8154.00,9.351823e-05
8155.00,1.267949e-04
8156.00,1.483224e-04
8157.00,1.395473e-04
8158.00,1.066277e-04
8159.00,7.061724e-05
8160.00,4.354779e-05
8161.00,2.735995e-05
8162.00,1.819194e-05
8163.00,1.339071e-05
8164.00,1.073466e-05
8165.00,9.487238e-06
8166.00,8.822411e-06
8167.00,8.555478e-06
8168.00,8.459185e-06
8169.00,8.498047e-06
8170.00,8.613518e-06
8171.00,8.757072e-06
8172.00,8.932845e-06
8173.00,9.014710e-06
8174.00,8.869727e-06
8175.00,8.656520e-06
8176.00,8.399548e-06
8177.00,8.347468e-06
8178.00,8.324875e-06
8179.00,8.319412e-06
8180.00,8.310657e-06
8181.00,8.390673e-06
8182.00,8.460771e-06
8183.00,8.332513e-06
8184.00,8.178320e-06
8185.00,8.237620e-06
8186.00,8.189701e-06
8187.00,8.232259e-06
8188.00,8.353903e-06
8189.00,8.540990e-06
8190.00,8.751755e-06
8191.00,8.961970e-06
8192.00,9.137512e-06
8193.00,9.082319e-06
8194.00,9.080924e-06
8195.00,9.095216e-06
8196.00,9.102453e-06
8197.00,9.036467e-06
8198.00,8.961184e-06
8199.00,8.737647e-06
8200.00,8.567718e-06
8201.00,8.414782e-06
8202.00,8.265007e-06
8203.00,8.156430e-06
8204.00,8.070527e-06
8205.00,7.974689e-06
8206.00,7.911581e-06
8207.00,7.939135e-06
8208.00,7.969842e-06
8209.00,7.964083e-06
8210.00,8.115283e-06
8211.00,8.350065e-06
8212.00,8.629969e-06
8213.00,8.690248e-06
8214.00,8.673536e-06
8215.00,8.534120e-06
8216.00,8.460719e-06
8217.00,8.527605e-06
8218.00,8.485874e-06
8219.00,8.676281e-06
8220.00,8.832732e-06
8221.00,8.955875e-06
8222.00,9.044506e-06
8223.00,9.052390e-06
8224.00,8.922676e-06
8225.00,8.771792e-06
8226.00,8.689442e-06
8227.00,8.506131e-06
8228.00,8.554674e-06
8229.00,8.729426e-06
8230.00,8.946105e-06
8231.00,9.268151e-06
8232.00,9.584895e-06
8233.00,9.976121e-06
8234.00,1.009481e-05
8235.00,1.006074e-05
8236.00,9.669285e-06
8237.00,9.053049e-06
8238.00,8.447225e-06
8239.00,7.940706e-06
8240.00,7.678192e-06
8241.00,7.539957e-06
8242.00,7.552264e-06
8243.00,7.576651e-06
8244.00,7.624452e-06
8245.00,7.656323e-06
8246.00,7.771602e-06
8247.00,7.893074e-06
8248.00,7.948836e-06
8249.00,8.022363e-06
8250.00,7.963180e-06
8251.00,7.903222e-06
8252.00,7.732835e-06
8253.00,7.594662e-06
8254.00,7.509739e-06
8255.00,7.433648e-06
8256.00,7.385637e-06
8257.00,7.359374e-06
8258.00,7.322716e-06
8259.00,7.246098e-06
8260.00,7.271419e-06
8261.00,7.313760e-06
8262.00,7.287211e-06
8263.00,7.329716e-06
8264.00,7.322351e-06
8265.00,7.330949e-06
8266.00,7.370841e-06
8267.00,7.453451e-06
8268.00,7.646988e-06
8269.00,7.975384e-06
8270.00,8.438995e-06
8271.00,9.227388e-06
8272.00,1.019223e-05
8273.00,1.111595e-05
8274.00,1.187884e-05
8275.00,1.220103e-05
8276.00,1.196963e-05
8277.00,1.141668e-05
8278.00,1.068738e-05
8279.00,1.011360e-05
8280.00,9.374582e-06
8281.00,8.723609e-06
8282.00,8.154268e-06
8283.00,7.680071e-06
8284.00,7.378036e-06
8285.00,7.134542e-06
8286.00,7.093575e-06
8287.00,7.165775e-06
8288.00,7.379892e-06
8289.00,7.636075e-06
8290.00,7.983082e-06
8291.00,8.264892e-06
8292.00,8.374258e-06
8293.00,8.416898e-06
8294.00,8.299602e-06
8295.00,8.356094e-06
8296.00,8.455320e-06
8297.00,8.835164e-06
8298.00,9.259232e-06
8299.00,9.643137e-06
8300.00,1.016157e-05
8301.00,1.015761e-05
8302.00,1.001338e-05
8303.00,9.630305e-06
8304.00,9.171648e-06
8305.00,8.574579e-06
8306.00,8.100417e-06
8307.00,7.811357e-06
8308.00,7.595782e-06
8309.00,7.703175e-06
8310.00,7.714822e-06
8311.00,7.818287e-06
8312.00,7.879814e-06
8313.00,7.773287e-06
8314.00,7.869351e-06
8315.00,7.725055e-06
8316.00,7.701724e-06
8317.00,7.618672e-06
8318.00,7.629726e-06
8319.00,7.601850e-06
8320.00,7.493047e-06
8321.00,7.528556e-06
8322.00,7.541535e-06
8323.00,7.596941e-06
8324.00,7.671509e-06
8325.00,7.840245e-06
8326.00,7.940570e-06
8327.00,7.970643e-06
8328.00,8.055477e-06
8329.00,7.988015e-06
8330.00,8.015273e-06
8331.00,7.995658e-06
8332.00,8.016895e-06
8333.00,8.074525e-06
8334.00,8.045497e-06
8335.00,8.109665e-06
8336.00,8.079094e-06
8337.00,8.058551e-06
8338.00,7.991613e-06
8339.00,7.882551e-06
8340.00,7.786321e-06
8341.00,7.615166e-06
8342.00,7.410537e-06
8343.00,7.225847e-06
8344.00,6.990203e-06
8345.00,6.875641e-06
8346.00,6.884381e-06
8347.00,7.025192e-06
8348.00,7.291581e-06
8349.00,7.660965e-06
8350.00,7.932946e-06
8351.00,8.088419e-06
8352.00,8.084847e-06
8353.00,7.881524e-06
8354.00,7.599647e-06
8355.00,7.472937e-06
8356.00,7.348780e-06
8357.00,7.277064e-06
8358.00,7.311788e-06
8359.00,7.251458e-06
8360.00,7.262000e-06
8361.00,7.153129e-06
8362.00,7.171256e-06
8363.00,7.240051e-06
8364.00,7.301252e-06
8365.00,7.312879e-06
8366.00,7.367923e-06
8367.00,7.656648e-06
8368.00,8.054391e-06
8369.00,8.835118e-06
8370.00,9.695630e-06
8371.00,1.065187e-05
8372.00,1.140056e-05
8373.00,1.177794e-05
8374.00,1.163345e-05
8375.00,1.123590e-05
8376.00,1.059874e-05
8377.00,9.855023e-06
8378.00,9.194421e-06
8379.00,8.652628e-06
8380.00,8.262286e-06
8381.00,7.876420e-06
8382.00,7.620286e-06
8383.00,7.559147e-06
8384.00,7.540664e-06
8385.00,7.698490e-06
8386.00,7.957014e-06
8387.00,8.161404e-06
8388.00,8.313814e-06
8389.00,8.365942e-06
8390.00,8.221764e-06
8391.00,7.918390e-06
8392.00,7.617182e-06
8393.00,7.230305e-06
8394.00,6.828504e-06
8395.00,6.453799e-06
8396.00,6.179152e-06
8397.00,6.102031e-06
8398.00,6.065866e-06
8399.00,6.204886e-06
8400.00,6.390306e-06
8401.00,6.563510e-06
8402.00,6.670677e-06
8403.00,6.593399e-06
8404.00,6.508490e-06
8405.00,6.377000e-06
8406.00,6.297225e-06
8407.00,6.234879e-06
8408.00,6.238189e-06
8409.00,6.211614e-06
8410.00,6.253357e-06
8411.00,6.296077e-06
8412.00,6.327935e-06
8413.00,6.345698e-06
8414.00,6.275051e-06
8415.00,6.254178e-06
8416.00,6.243496e-06
8417.00,6.335569e-06
8418.00,6.398941e-06
8419.00,6.455619e-06
8420.00,6.587687e-06
8421.00,6.861158e-06
8422.00,7.223869e-06
8423.00,7.651696e-06
8424.00,8.041585e-06
8425.00,8.338877e-06
8426.00,8.350064e-06
8427.00,8.152118e-06
8428.00,7.664520e-06
8429.00,7.159534e-06
8430.00,6.824194e-06
8431.00,6.599364e-06
8432.00,6.498939e-06
8433.00,6.423272e-06
8434.00,6.485289e-06
8435.00,6.538583e-06
8436.00,6.560718e-06
8437.00,6.460841e-06
8438.00,6.401665e-06
8439.00,6.276202e-06
8440.00,6.109932e-06
8441.00,6.035172e-06
8442.00,6.042755e-06
8443.00,6.110614e-06
8444.00,6.223336e-06
8445.00,6.392384e-06
8446.00,6.431587e-06
8447.00,6.425724e-06
8448.00,6.351453e-06
8449.00,6.228401e-06
8450.00,6.112356e-06
8451.00,5.996046e-06
8452.00,5.959088e-06
8453.00,5.938924e-06
8454.00,5.978482e-06
8455.00,6.043579e-06
8456.00,6.064187e-06
8457.00,6.004969e-06
8458.00,5.984612e-06
8459.00,5.937422e-06
8460.00,5.888095e-06
8461.00,5.987054e-06
8462.00,6.095271e-06
8463.00,6.251377e-06
8464.00,6.418411e-06
8465.00,6.620359e-06
8466.00,6.758327e-06
8467.00,6.725407e-06
8468.00,6.735978e-06
8469.00,6.665646e-06
8470.00,6.580266e-06
8471.00,6.465310e-06
8472.00,6.399934e-06
8473.00,6.385624e-06
8474.00,6.260535e-06
8475.00,6.279049e-06
8476.00,6.207933e-06
8477.00,6.282639e-06
8478.00,6.359199e-06
8479.00,6.455988e-06
8480.00,6.821083e-06
8481.00,7.112810e-06
8482.00,7.767703e-06
8483.00,8.330133e-06
8484.00,9.033840e-06
8485.00,9.638647e-06
8486.00,1.006206e-05
8487.00,1.024117e-05
8488.00,9.969393e-06
8489.00,9.588292e-06
8490.00,8.840511e-06
8491.00,8.081458e-06
8492.00,7.311820e-06
8493.00,6.694242e-06
8494.00,6.133871e-06
8495.00,5.802179e-06
8496.00,5.681262e-06
8497.00,5.585524e-06
8498.00,5.640065e-06
8499.00,5.644279e-06
8500.00,5.567756e-06
8501.00,5.578916e-06
8502.00,5.421865e-06
8503.00,5.393972e-06
8504.00,5.321408e-06
8505.00,5.402165e-06
8506.00,5.446899e-06
8507.00,5.516706e-06
8508.00,5.553658e-06
8509.00,5.601441e-06
8510.00,5.649597e-06
8511.00,5.597039e-06
8512.00,5.613253e-06
8513.00,5.656164e-06
8514.00,5.763804e-06
8515.00,5.923134e-06
8516.00,5.911452e-06
8517.00,5.820988e-06
8518.00,5.651902e-06
8519.00,5.570305e-06
8520.00,5.423215e-06
8521.00,5.405743e-06
8522.00,5.480473e-06
8523.00,5.571057e-06
8524.00,5.709901e-06
8525.00,5.809348e-06
8526.00,6.026095e-06
8527.00,6.247649e-06
8528.00,6.580480e-06
8529.00,6.984574e-06
8530.00,7.296176e-06
8531.00,7.542129e-06
8532.00,7.658677e-06
8533.00,7.751202e-06
8534.00,7.782787e-06
8535.00,7.825937e-06
8536.00,7.702920e-06
8537.00,7.376188e-06
8538.00,7.006538e-06
8539.00,6.642109e-06
8540.00,6.329867e-06
8541.00,6.021352e-06
8542.00,5.821288e-06
8543.00,5.718321e-06
8544.00,5.632099e-06
8545.00,5.575668e-06
8546.00,5.463034e-06
8547.00,5.364720e-06
8548.00,5.168335e-06
8549.00,5.079246e-06
8550.00,5.062656e-06
8551.00,5.091853e-06
8552.00,5.168185e-06
8553.00,5.190798e-06
8554.00,5.269758e-06
8555.00,5.253988e-06
8556.00,5.186085e-06
8557.00,5.080510e-06
8558.00,4.989478e-06
8559.00,4.972748e-06
8560.00,4.970835e-06
8561.00,5.019505e-06
8562.00,5.060177e-06
8563.00,5.070524e-06
8564.00,5.093100e-06
8565.00,5.153546e-06
8566.00,5.315585e-06
8567.00,5.494036e-06
8568.00,5.744436e-06
8569.00,6.062254e-06
8570.00,6.202285e-06
8571.00,6.195661e-06
8572.00,6.083051e-06
8573.00,5.865038e-06
8574.00,5.709365e-06
8575.00,5.547294e-06
8576.00,5.409301e-06
8577.00,5.233486e-06
8578.00,5.116964e-06
8579.00,5.136492e-06
8580.00,5.153962e-06
8581.00,5.260832e-06
8582.00,5.384934e-06
8583.00,5.464636e-06
8584.00,5.547228e-06
8585.00,5.419784e-06
8586.00,5.335311e-06
8587.00,5.313761e-06
8588.00,5.316425e-06
8589.00,5.392765e-06
8590.00,5.444850e-06
8591.00,5.429203e-06
8592.00,5.397534e-06
8593.00,5.380232e-06
8594.00,5.363603e-06
8595.00,5.407864e-06
8596.00,5.378221e-06
8597.00,5.369271e-06
8598.00,5.324864e-06
8599.00,5.244199e-06
8600.00,5.261369e-06
8601.00,5.303608e-06
8602.00,5.448632e-06
8603.00,5.515918e-06
8604.00,5.607255e-06
8605.00,5.671276e-06
8606.00,5.658871e-06
8607.00,5.615168e-06
8608.00,5.582025e-06
8609.00,5.511313e-06
8610.00,5.434676e-06
8611.00,5.360164e-06
8612.00,5.323649e-06
8613.00,5.271390e-06
8614.00,5.283565e-06
8615.00,5.250686e-06
8616.00,5.283824e-06
8617.00,5.191641e-06
8618.00,5.169684e-06
8619.00,5.138666e-06
8620.00,5.083501e-06
8621.00,5.090100e-06
8622.00,5.039300e-06
8623.00,4.939048e-06
8624.00,4.802303e-06
8625.00,4.709730e-06
8626.00,4.733859e-06
8627.00,4.776363e-06
8628.00,4.934445e-06
8629.00,5.138202e-06
8630.00,5.371202e-06
8631.00,5.501398e-06
8632.00,5.565841e-06
8633.00,5.578052e-06
8634.00,5.481389e-06
8635.00,5.368134e-06
8636.00,5.258520e-06
8637.00,5.220349e-06
8638.00,5.227883e-06
8639.00,5.239674e-06
8640.00,5.390346e-06
8641.00,5.564252e-06
8642.00,5.804224e-06
8643.00,6.068982e-06
8644.00,6.284949e-06
8645.00,6.608389e-06
8646.00,6.972580e-06
8647.00,7.421641e-06
8648.00,8.100085e-06
8649.00,9.135677e-06
8650.00,1.027759e-05
8651.00,1.154716e-05
8652.00,1.246404e-05
8653.00,1.264004e-05
8654.00,1.189224e-05
8655.00,1.058364e-05
8656.00,9.143032e-06
8657.00,7.958301e-06
8658.00,7.183105e-06
8659.00,6.820715e-06
8660.00,6.811318e-06
8661.00,7.052766e-06
8662.00,7.716454e-06
8663.00,8.651082e-06
8664.00,9.867957e-06
8665.00,1.106517e-05
8666.00,1.208532e-05
8667.00,1.241053e-05
8668.00,1.180440e-05
8669.00,1.059664e-05
8670.00,9.188351e-06
8671.00,7.681473e-06
8672.00,6.450776e-06
8673.00,5.548967e-06
8674.00,4.921143e-06
8675.00,4.602372e-06
8676.00,4.485819e-06
8677.00,4.484780e-06
8678.00,4.545892e-06
8679.00,4.626464e-06
8680.00,4.706039e-06
8681.00,4.706048e-06
8682.00,4.770204e-06
8683.00,4.791904e-06
8684.00,4.778455e-06
8685.00,4.690718e-06
8686.00,4.571464e-06
8687.00,4.453268e-06
8688.00,4.324753e-06
8689.00,4.285294e-06
8690.00,4.248551e-06
8691.00,4.308290e-06
8692.00,4.357155e-06
8693.00,4.316663e-06
8694.00,4.336815e-06
8695.00,4.331458e-06
8696.00,4.453065e-06
8697.00,4.573364e-06
8698.00,4.732291e-06
8699.00,4.881691e-06
8700.00,4.981177e-06
8701.00,5.143915e-06
8702.00,5.234022e-06
8703.00,5.385357e-06
8704.00,5.507651e-06
8705.00,5.595929e-06
8706.00,5.575188e-06
8707.00,5.446007e-06
8708.00,5.304614e-06
8709.00,5.066683e-06
8710.00,4.859616e-06
8711.00,4.654604e-06
8712.00,4.526947e-06
8713.00,4.437840e-06
8714.00,4.477186e-06
8715.00,4.510820e-06
8716.00,4.560921e-06
8717.00,4.654750e-06
8718.00,4.748001e-06
8719.00,4.896569e-06
8720.00,5.046043e-06
8721.00,5.200502e-06
8722.00,5.383139e-06
8723.00,5.521167e-06
8724.00,5.682561e-06
8725.00,5.730603e-06
8726.00,5.720983e-06
8727.00,5.753028e-06
8728.00,5.693833e-06
8729.00,5.712191e-06
8730.00,5.643369e-06
8731.00,5.593462e-06
8732.00,5.570739e-06
8733.00,5.496995e-06
8734.00,5.368430e-06
8735.00,5.238112e-06
8736.00,5.075398e-06
8737.00,4.972690e-06
8738.00,4.892021e-06
8739.00,4.898430e-06
8740.00,5.010941e-06
8741.00,5.149793e-06
8742.00,5.295710e-06
8743.00,5.389403e-06
8744.00,5.425131e-06
8745.00,5.413011e-06
8746.00,5.354726e-06
8747.00,5.327352e-06
8748.00,5.222023e-06
8749.00,5.130094e-06
8750.00,4.980902e-06
8751.00,4.788733e-06
8752.00,4.689093e-06
8753.00,4.646244e-06
8754.00,4.653376e-06
8755.00,4.697082e-06
8756.00,4.726997e-06
8757.00,4.751123e-06
8758.00,4.746392e-06
8759.00,4.721807e-06
8760.00,4.759238e-06
8761.00,4.801784e-06
8762.00,4.891019e-06
8763.00,5.048370e-06
8764.00,5.172092e-06
8765.00,5.262303e-06
8766.00,5.305966e-06
8767.00,5.308048e-06
8768.00,5.225390e-06
8769.00,5.125400e-06
8770.00,5.049212e-06
8771.00,4.936289e-06
8772.00,4.894257e-06
8773.00,4.865122e-06
8774.00,4.880912e-06
8775.00,4.983070e-06
8776.00,5.131636e-06
8777.00,5.467884e-06
8778.00,5.979862e-06
8779.00,6.819411e-06
8780.00,8.063505e-06
8781.00,1.004646e-05
8782.00,1.318507e-05
8783.00,1.751867e-05
8784.00,2.310198e-05
8785.00,2.855534e-05
8786.00,3.150869e-05
8787.00,3.053786e-05
8788.00,2.573525e-05
8789.00,2.028460e-05
8790.00,1.557374e-05
8791.00,1.198248e-05
8792.00,9.470810e-06
8793.00,7.756388e-06
8794.00,6.596917e-06
8795.00,5.800091e-06
8796.00,5.267905e-06
8797.00,5.060199e-06
8798.00,4.996431e-06
8799.00,5.162482e-06
8800.00,5.374189e-06
8801.00,5.595104e-06
8802.00,5.791966e-06
8803.00,5.683657e-06
8804.00,5.552094e-06
8805.00,5.346750e-06
8806.00,5.154414e-06
8807.00,5.034490e-06
8808.00,4.962918e-06
8809.00,5.002155e-06
8810.00,5.097215e-06
8811.00,5.245033e-06
8812.00,5.465683e-06
8813.00,5.620953e-06
8814.00,5.781243e-06
8815.00,5.864260e-06
8816.00,5.924636e-06
8817.00,5.911949e-06
8818.00,5.888036e-06
8819.00,5.802637e-06
8820.00,5.730393e-06
8821.00,5.695018e-06
8822.00,5.544959e-06
8823.00,5.463799e-06
8824.00,5.426694e-06
8825.00,5.501695e-06
8826.00,5.467600e-06
8827.00,5.368175e-06
8828.00,5.278184e-06
8829.00,5.124970e-06
8830.00,5.009490e-06
8831.00,5.004900e-06
8832.00,4.995697e-06
8833.00,4.947236e-06
8834.00,4.940372e-06
8835.00,4.997385e-06
8836.00,5.001341e-06
8837.00,5.001124e-06
8838.00,4.968886e-06
8839.00,4.945915e-06
8840.00,4.882554e-06
8841.00,4.843751e-06
8842.00,4.851720e-06
8843.00,4.846192e-06
8844.00,4.911288e-06
8845.00,4.947271e-06
8846.00,5.084143e-06
8847.00,5.198279e-06
8848.00,5.252221e-06
8849.00,5.304756e-06
8850.00,5.220140e-06
8851.00,5.050017e-06
8852.00,4.859533e-06
8853.00,4.707955e-06
8854.00,4.585143e-06
8855.00,4.556243e-06
8856.00,4.588443e-06
8857.00,4.592730e-06
8858.00,4.686704e-06
8859.00,4.734322e-06
8860.00,4.841980e-06
8861.00,4.958548e-06
8862.00,5.010443e-06
8863.00,5.118781e-06
8864.00,5.136106e-06
8865.00,5.166637e-06
8866.00,5.132463e-06
8867.00,5.158369e-06
8868.00,5.245828e-06
8869.00,5.313519e-06
8870.00,5.422189e-06
8871.00,5.459562e-06
8872.00,5.449550e-06
8873.00,5.365157e-06
8874.00,5.416020e-06
8875.00,5.371866e-06
8876.00,5.410513e-06
8877.00,5.638681e-06
8878.00,5.991059e-06
8879.00,6.665310e-06
8880.00,7.608690e-06
8881.00,8.736643e-06
8882.00,1.010523e-05
8883.00,1.130155e-05
8884.00,1.203651e-05
8885.00,1.205524e-05
8886.00,1.145771e-05
8887.00,1.042287e-05
8888.00,9.322502e-06
8889.00,8.150825e-06
8890.00,7.305873e-06
8891.00,6.710185e-06
8892.00,6.167792e-06
8893.00,5.853627e-06
8894.00,5.592111e-06
8895.00,5.454416e-06
8896.00,5.434144e-06
8897.00,5.434205e-06
8898.00,5.469731e-06
8899.00,5.419975e-06
8900.00,5.364748e-06
8901.00,5.274673e-06
8902.00,5.201978e-06
8903.00,5.144587e-06
8904.00,5.027171e-06
8905.00,4.934008e-06
8906.00,4.756455e-06
8907.00,4.651487e-06
8908.00,4.573126e-06
8909.00,4.608272e-06
8910.00,4.740854e-06
8911.00,4.906579e-06
8912.00,5.033105e-06
8913.00,5.089672e-06
8914.00,5.139178e-06
8915.00,5.137205e-06
8916.00,5.144041e-06
8917.00,5.198840e-06
8918.00,5.280343e-06
8919.00,5.446873e-06
8920.00,5.458872e-06
8921.00,5.515632e-06
8922.00,5.567180e-06
8923.00,5.528739e-06
8924.00,5.498913e-06
8925.00,5.497614e-06
8926.00,5.506058e-06
8927.00,5.541570e-06
8928.00,5.581215e-06
8929.00,5.699235e-06
8930.00,5.802819e-06
8931.00,5.951058e-06
8932.00,6.178670e-06
8933.00,6.336402e-06
8934.00,6.502489e-06
8935.00,6.576603e-06
8936.00,6.515927e-06
8937.00,6.404468e-06
8938.00,6.106608e-06
8939.00,5.846272e-06
8940.00,5.547129e-06
8941.00,5.282591e-06
8942.00,5.092352e-06
8943.00,4.979177e-06
8944.00,5.011674e-06
8945.00,5.058230e-06
8946.00,5.153064e-06
8947.00,5.232936e-06
8948.00,5.314531e-06
8949.00,5.389534e-06
8950.00,5.437294e-06
8951.00,5.527815e-06
8952.00,5.616861e-06
8953.00,5.694594e-06
8954.00,5.763257e-06
8955.00,5.909049e-06
8956.00,6.046717e-06
8957.00,6.099983e-06
8958.00,6.176113e-06
8959.00,6.140113e-06
8960.00,6.128037e-06
8961.00,6.103044e-06
8962.00,6.113149e-06
8963.00,6.237714e-06
8964.00,6.324758e-06
8965.00,6.417262e-06
8966.00,6.462154e-06
8967.00,6.437041e-06
8968.00,6.369560e-06
8969.00,6.359157e-06
8970.00,6.315771e-06
8971.00,6.244584e-06
8972.00,6.240132e-06
8973.00,6.170808e-06
8974.00,6.201350e-06
8975.00,6.242033e-06
8976.00,6.425030e-06
8977.00,6.633893e-06
8978.00,6.769352e-06
8979.00,6.833380e-06
8980.00,6.829061e-06
8981.00,6.748804e-06
8982.00,6.705038e-06
8983.00,6.684120e-06
8984.00,6.704483e-06
8985.00,6.607514e-06
8986.00,6.411423e-06
8987.00,6.254436e-06
8988.00,6.205543e-06
8989.00,6.266494e-06
8990.00,6.526265e-06
8991.00,6.974495e-06
8992.00,7.552703e-06
8993.00,8.412429e-06
8994.00,9.434149e-06
8995.00,1.069903e-05
8996.00,1.166971e-05
8997.00,1.268126e-05
8998.00,1.333847e-05
8999.00,1.324355e-05
9000.00,1.268396e-05
9001.00,1.153029e-05
9002.00,1.012526e-05
9003.00,8.776721e-06
9004.00,7.672405e-06
9005.00,6.765039e-06
9006.00,6.218811e-06
9007.00,5.932230e-06
9008.00,5.790230e-06
9009.00,5.732963e-06
9010.00,5.694015e-06
9011.00,5.650209e-06
9012.00,5.485280e-06
9013.00,5.282162e-06
9014.00,5.137148e-06
9015.00,5.088044e-06
9016.00,5.125480e-06
9017.00,5.269447e-06
9018.00,5.553059e-06
9019.00,5.762353e-06
9020.00,5.976648e-06
9021.00,6.143861e-06
9022.00,6.261705e-06
9023.00,6.494558e-06
9024.00,6.605149e-06
9025.00,6.764622e-06
9026.00,6.839118e-06
9027.00,6.785458e-06
9028.00,6.743710e-06
9029.00,6.621703e-06
9030.00,6.587644e-06
9031.00,6.635220e-06
9032.00,6.859414e-06
9033.00,7.078376e-06
9034.00,7.254029e-06
9035.00,7.429163e-06
9036.00,7.434096e-06
9037.00,7.382987e-06
9038.00,7.268493e-06
9039.00,7.406166e-06
9040.00,7.466730e-06
9041.00,7.626332e-06
9042.00,7.877103e-06
9043.00,8.148350e-06
9044.00,8.450766e-06
9045.00,8.650411e-06
9046.00,8.982424e-06
9047.00,9.054892e-06
9048.00,8.806775e-06
9049.00,8.608719e-06
9050.00,8.149567e-06
9051.00,7.821267e-06
9052.00,7.466460e-06
9053.00,7.277816e-06
9054.00,7.159502e-06
9055.00,7.078681e-06
9056.00,6.959602e-06
9057.00,6.740345e-06
9058.00,6.566996e-06
9059.00,6.224915e-06
9060.00,5.950877e-06
9061.00,5.782053e-06
9062.00,5.688637e-06
9063.00,5.701251e-06
9064.00,5.658974e-06
9065.00,5.810055e-06
9066.00,5.885059e-06
9067.00,6.033551e-06
9068.00,6.109276e-06
9069.00,6.238023e-06
9070.00,6.454532e-06
9071.00,6.517789e-06
9072.00,6.551409e-06
9073.00,6.419770e-06
9074.00,6.369721e-06
9075.00,6.360436e-06
9076.00,6.400953e-06
9077.00,6.655383e-06
9078.00,6.822307e-06
9079.00,7.138255e-06
9080.00,7.320719e-06
9081.00,7.521333e-06
9082.00,7.656447e-06
9083.00,7.656677e-06
9084.00,7.818296e-06
9085.00,7.719902e-06
9086.00,7.627780e-06
9087.00,7.421882e-06
9088.00,7.088919e-06
9089.00,6.825780e-06
9090.00,6.769993e-06
9091.00,6.773689e-06
9092.00,6.694940e-06
9093.00,6.826946e-06
9094.00,6.720733e-06
9095.00,6.580663e-06
9096.00,6.525905e-06
9097.00,6.499412e-06
9098.00,6.589660e-06
9099.00,6.633358e-06
9100.00,6.745736e-06
9101.00,6.801878e-06
9102.00,6.800889e-06
9103.00,6.775610e-06
9104.00,6.759977e-06
9105.00,6.808974e-06
9106.00,6.840453e-06
9107.00,6.911203e-06
9108.00,6.681604e-06
9109.00,6.580446e-06
9110.00,6.424241e-06
9111.00,6.382625e-06
9112.00,6.542362e-06
9113.00,6.666451e-06
9114.00,6.909753e-06
9115.00,6.899463e-06
9116.00,6.977621e-06
9117.00,6.840170e-06
9118.00,6.608487e-06
9119.00,6.524243e-06
9120.00,6.268860e-06
9121.00,6.260268e-06
9122.00,6.203940e-06
9123.00,6.201464e-06
9124.00,6.129264e-06
9125.00,6.055251e-06
9126.00,6.040999e-06
9127.00,5.969292e-06
9128.00,5.982872e-06
9129.00,5.944294e-06
9130.00,6.011359e-06
9131.00,6.044570e-06
9132.00,6.084411e-06
9133.00,6.023676e-06
9134.00,5.893629e-06
9135.00,5.751799e-06
9136.00,5.663199e-06
9137.00,5.695842e-06
9138.00,5.753313e-06
9139.00,5.877574e-06
9140.00,5.990965e-06
9141.00,6.054711e-06
9142.00,6.130024e-06
9143.00,6.027319e-06
9144.00,5.995700e-06
9145.00,5.833215e-06
9146.00,5.764316e-06
9147.00,5.804321e-06
9148.00,5.714821e-06
9149.00,5.760697e-06
9150.00,5.684255e-06
9151.00,5.660785e-06
9152.00,5.655362e-06
9153.00,5.619904e-06
9154.00,5.692966e-06
9155.00,5.692824e-06
9156.00,5.660812e-06
9157.00,5.586203e-06
9158.00,5.514906e-06
9159.00,5.333879e-06
9160.00,5.255155e-06
9161.00,5.211440e-06
9162.00,5.224268e-06
9163.00,5.230937e-06
9164.00,5.170126e-06
9165.00,5.262792e-06
9166.00,5.276466e-06
9167.00,5.331837e-06
9168.00,5.407305e-06
9169.00,5.455679e-06
9170.00,5.565696e-06
9171.00,5.635565e-06
9172.00,5.877174e-06
9173.00,6.058713e-06
9174.00,6.335203e-06
9175.00,6.427744e-06
9176.00,6.288380e-06
9177.00,6.005395e-06
9178.00,5.613937e-06
9179.00,5.407876e-06
9180.00,5.253999e-06
9181.00,5.393177e-06
9182.00,5.557900e-06
9183.00,5.754151e-06
9184.00,5.994546e-06
9185.00,6.095870e-06
9186.00,6.164707e-06
9187.00,6.226622e-06
9188.00,6.245979e-06
9189.00,6.193276e-06
9190.00,6.358668e-06
9191.00,6.394874e-06
9192.00,6.287262e-06
9193.00,6.241806e-06
9194.00,6.041547e-06
9195.00,5.990521e-06
9196.00,5.782450e-06
9197.00,5.616414e-06
9198.00,5.532693e-06
9199.00,5.452988e-06
9200.00,5.443984e-06
9201.00,5.412040e-06
9202.00,5.470069e-06
9203.00,5.492030e-06
9204.00,5.602632e-06
9205.00,5.659005e-06
9206.00,5.806095e-06
9207.00,5.970799e-06
9208.00,6.075015e-06
9209.00,6.193971e-06
9210.00,6.310485e-06
9211.00,6.380437e-06
9212.00,6.418376e-06
9213.00,6.520178e-06
9214.00,6.645671e-06
9215.00,6.650323e-06
9216.00,6.739352e-06
9217.00,6.663340e-06
9218.00,6.520627e-06
9219.00,6.288276e-06
9220.00,6.048275e-06
9221.00,5.808359e-06
9222.00,5.590559e-06
9223.00,5.527034e-06
9224.00,5.496478e-06
9225.00,5.546937e-06
9226.00,5.623848e-06
9227.00,5.750571e-06
9228.00,5.970279e-06
9229.00,6.051309e-06
9230.00,6.283556e-06
9231.00,6.391941e-06
9232.00,6.600925e-06
9233.00,6.752174e-06
9234.00,6.781259e-06
9235.00,6.859195e-06
9236.00,6.930906e-06
9237.00,6.959270e-06
9238.00,6.953052e-06
9239.00,7.000326e-06
9240.00,6.972304e-06
9241.00,6.947087e-06
9242.00,6.924858e-06
9243.00,6.751806e-06
9244.00,6.618374e-06
9245.00,6.384262e-06
9246.00,6.214080e-06
9247.00,5.965841e-06
9248.00,5.755328e-06
9249.00,5.716211e-06
9250.00,5.666208e-06
9251.00,5.734546e-06
9252.00,5.805311e-06
9253.00,5.943490e-06
9254.00,6.029213e-06
9255.00,6.072999e-06
9256.00,6.163517e-06
9257.00,6.160672e-06
9258.00,6.238412e-06
9259.00,6.244828e-06
9260.00,6.194890e-06
9261.00,6.124085e-06
9262.00,6.042644e-06
9263.00,5.976810e-06
9264.00,5.934781e-06
9265.00,5.870615e-06
9266.00,5.818476e-06
9267.00,5.728007e-06
9268.00,5.641809e-06
9269.00,5.471915e-06
9270.00,5.335833e-06
9271.00,5.301157e-06
9272.00,5.401530e-06
9273.00,5.534791e-06
9274.00,5.740217e-06
9275.00,6.029974e-06
9276.00,6.205935e-06
9277.00,6.282506e-06
9278.00,6.344222e-06
9279.00,6.239830e-06
9280.00,6.137677e-06
9281.00,5.986259e-06
9282.00,5.843623e-06
9283.00,5.787055e-06
9284.00,5.859817e-06
9285.00,6.147052e-06
9286.00,6.561114e-06
9287.00,7.052344e-06
9288.00,7.847661e-06
9289.00,9.142390e-06
9290.00,1.140036e-05
9291.00,1.489831e-05
9292.00,2.103741e-05
9293.00,3.174492e-05
9294.00,4.867847e-05
9295.00,7.209665e-05
9296.00,9.660348e-05
9297.00,1.098528e-04
9298.00,1.029748e-04
9299.00,8.130997e-05
9300.00,5.573963e-05
9301.00,3.606123e-05
9302.00,2.336145e-05
9303.00,1.566267e-05
9304.00,1.138372e-05
9305.00,8.830679e-06
9306.00,7.227799e-06
9307.00,6.271183e-06
9308.00,5.710093e-06
9309.00,5.374377e-06
9310.00,5.283206e-06
9311.00,5.318194e-06
9312.00,5.434395e-06
9313.00,5.400525e-06
9314.00,5.298657e-06
9315.00,5.239207e-06
9316.00,5.071376e-06
9317.00,5.011353e-06
9318.00,5.026687e-06
9319.00,5.114403e-06
9320.00,5.127050e-06
9321.00,5.156945e-06
9322.00,5.305190e-06
9323.00,5.560919e-06
9324.00,5.771596e-06
9325.00,5.870059e-06
9326.00,6.043906e-06
9327.00,6.173877e-06
9328.00,6.227505e-06
9329.00,6.183839e-06
9330.00,5.983487e-06
9331.00,5.828393e-06
9332.00,5.594625e-06
9333.00,5.574895e-06
9334.00,5.495303e-06
9335.00,5.464435e-06
9336.00,5.532522e-06
9337.00,5.417508e-06
9338.00,5.315986e-06
9339.00,5.256925e-06
9340.00,5.076716e-06
9341.00,4.925083e-06
9342.00,4.808188e-06
9343.00,4.760607e-06
9344.00,4.702824e-06
9345.00,4.701055e-06
9346.00,4.609114e-06
9347.00,4.535620e-06
9348.00,4.560164e-06
9349.00,4.654202e-06
9350.00,4.608764e-06
9351.00,4.585321e-06
9352.00,4.598322e-06
9353.00,4.603582e-06
9354.00,4.571011e-06
9355.00,4.452591e-06
9356.00,4.497688e-06
9357.00,4.553758e-06
9358.00,4.674387e-06
9359.00,4.691299e-06
9360.00,4.648466e-06
9361.00,4.726509e-06
9362.00,4.619884e-06
9363.00,4.537413e-06
9364.00,4.404815e-06
9365.00,4.452485e-06
9366.00,4.584068e-06
9367.00,4.592658e-06
9368.00,4.592424e-06
9369.00,4.535475e-06
9370.00,4.660024e-06
9371.00,4.524346e-06
9372.00,4.442833e-06
9373.00,4.449837e-06
9374.00,4.394167e-06
9375.00,4.441182e-06
9376.00,4.607903e-06
9377.00,4.740667e-06
9378.00,4.664432e-06
9379.00,4.653414e-06
9380.00,4.723718e-06
9381.00,4.679038e-06
9382.00,4.748349e-06
9383.00,4.788558e-06
9384.00,4.861327e-06
9385.00,4.881167e-06
9386.00,4.977901e-06
9387.00,5.247453e-06
9388.00,5.255288e-06
9389.00,5.583504e-06
9390.00,6.138488e-06
9391.00,6.864377e-06
9392.00,7.696900e-06
9393.00,8.574119e-06
9394.00,8.894933e-06
9395.00,8.874670e-06
9396.00,8.815912e-06
9397.00,8.602112e-06
9398.00,8.002737e-06
9399.00,7.109318e-06
9400.00,6.567816e-06
9401.00,5.603321e-06
9402.00,5.309350e-06
9403.00,5.014692e-06
9404.00,4.871243e-06
9405.00,4.785808e-06
9406.00,4.812891e-06
9407.00,4.798651e-06
9408.00,4.752949e-06
9409.00,4.786002e-06
9410.00,4.922329e-06
9411.00,4.950582e-06
9412.00,4.914523e-06
9413.00,4.938709e-06
9414.00,4.905535e-06
9415.00,4.766793e-06
9416.00,4.714235e-06
9417.00,4.700274e-06
9418.00,4.614470e-06
9419.00,4.543927e-06
9420.00,4.471442e-06
9421.00,4.483043e-06
9422.00,4.472511e-06
9423.00,4.388382e-06
9424.00,4.313381e-06
9425.00,4.443184e-06
9426.00,4.528262e-06
9427.00,4.690950e-06
9428.00,4.802028e-06
9429.00,4.781030e-06
9430.00,4.901226e-06
9431.00,5.009475e-06
9432.00,5.137868e-06
9433.00,4.802783e-06
9434.00,4.906008e-06
9435.00,5.032964e-06
9436.00,5.053383e-06
9437.00,5.056891e-06
9438.00,5.066909e-06
9439.00,5.250060e-06
9440.00,5.244395e-06
9441.00,5.378588e-06
9442.00,5.409401e-06
9443.00,5.306229e-06
9444.00,5.407190e-06
9445.00,5.261981e-06
9446.00,5.211349e-06
9447.00,5.018311e-06
9448.00,4.930721e-06
9449.00,4.795140e-06
9450.00,4.672794e-06
9451.00,4.496812e-06
9452.00,4.352321e-06
9453.00,4.281625e-06
9454.00,4.233132e-06
9455.00,4.240412e-06
9456.00,4.314923e-06
9457.00,4.392751e-06
9458.00,4.552510e-06
9459.00,4.585740e-06
9460.00,4.754975e-06
9461.00,4.817594e-06
9462.00,4.863020e-06
9463.00,4.784343e-06
9464.00,4.760613e-06
9465.00,4.677694e-06
9466.00,5.058219e-06
9467.00,5.125144e-06
9468.00,5.220563e-06
9469.00,5.464622e-06
9470.00,5.267356e-06
9471.00,5.549333e-06
9472.00,5.607277e-06
9473.00,5.503144e-06
9474.00,5.694209e-06
9475.00,5.727243e-06
9476.00,5.689410e-06
9477.00,5.823702e-06
9478.00,5.829590e-06
9479.00,5.694801e-06
9480.00,5.601657e-06
9481.00,5.436830e-06
9482.00,5.254035e-06
9483.00,5.514272e-06
9484.00,5.217653e-06
9485.00,5.298140e-06
9486.00,5.225041e-06
9487.00,5.227854e-06
9488.00,5.395110e-06
9489.00,5.472217e-06
9490.00,5.783320e-06
9491.00,5.503216e-06
9492.00,5.970068e-06
9493.00,5.716331e-06
9494.00,5.613145e-06
9495.00,5.923625e-06
9496.00,5.455564e-06
9497.00,5.381130e-06
9498.00,5.018206e-06
9499.00,4.942095e-06
9500.00,4.724228e-06
9501.00,4.767220e-06
9502.00,5.092237e-06
9503.00,5.551639e-06
9504.00,5.911540e-06
9505.00,6.063587e-06
9506.00,6.992576e-06
9507.00,7.359744e-06
9508.00,7.868799e-06
9509.00,8.573724e-06
9510.00,8.131135e-06
9511.00,8.326379e-06
9512.00,7.538249e-06
9513.00,6.896695e-06
9514.00,6.249822e-06
9515.00,5.532327e-06
9516.00,5.008216e-06
9517.00,4.669147e-06
9518.00,4.925939e-06
9519.00,4.495887e-06
9520.00,5.020385e-06
9521.00,4.532256e-06
9522.00,4.555894e-06
9523.00,4.116328e-06
9524.00,4.097705e-06
9525.00,3.887792e-06
9526.00,3.640070e-06
9527.00,4.121701e-06
9528.00,3.445386e-06
9529.00,4.210110e-06
9530.00,4.032454e-06
9531.00,4.366529e-06
9532.00,4.773841e-06
9533.00,4.705576e-06
9534.00,4.934589e-06
9535.00,5.524908e-06
9536.00,4.689152e-06
9537.00,4.495426e-06
9538.00,5.229364e-06
9539.00,4.654466e-06
9540.00,4.793901e-06
9541.00,5.313918e-06
9542.00,4.837957e-06
9543.00,4.994365e-06
9544.00,5.517976e-06
9545.00,5.023638e-06
9546.00,5.096861e-06
9547.00,5.588156e-06
9548.00,5.223072e-06
9549.00,5.139064e-06
9550.00,5.155019e-06
9551.00,5.227439e-06
9552.00,5.397447e-06
9553.00,4.219559e-06
9554.00,4.250382e-06
9555.00,4.841783e-06
9556.00,4.418648e-06
9557.00,4.154418e-06
9558.00,4.322481e-06
9559.00,5.589538e-06
9560.00,5.091923e-06
9561.00,3.899401e-06
9562.00,5.154438e-06
9563.00,5.050355e-06
9564.00,4.263735e-06
9565.00,3.932489e-06
9566.00,4.774074e-06
9567.00,4.585169e-06
9568.00,4.832936e-06
9569.00,4.941745e-06
9570.00,3.293621e-06
9571.00,3.833944e-06
9572.00,3.591942e-06
9573.00,3.910333e-06
9574.00,4.054714e-06
9575.00,3.348455e-06
9576.00,3.989810e-06
9577.00,4.577973e-06
9578.00,4.061833e-06
9579.00,3.970561e-06
9580.00,4.632226e-06
9581.00,3.593936e-06
9582.00,4.984768e-06
9583.00,3.200035e-06
9584.00,3.841213e-06
9585.00,5.019044e-06
9586.00,7.020611e-06
9587.00,5.323455e-06
9588.00,4.387609e-06
9589.00,4.238069e-06
9590.00,4.517344e-06
9591.00,5.297902e-06
9592.00,4.185518e-06
9593.00,6.132315e-06
9594.00,6.114492e-06
9595.00,4.821942e-06
9596.00,3.838710e-06
9597.00,5.577497e-06
9598.00,5.958979e-06
9599.00,6.007874e-06
9600.00,5.151829e-06
9601.00,5.686374e-06
9602.00,5.888937e-06
9603.00,6.788006e-06
9604.00,3.385265e-06
9605.00,3.946425e-06
9606.00,4.287356e-06
9607.00,4.140888e-06
9608.00,8.045144e-06
9609.00,4.078805e-06
9610.00,3.692719e-06
9611.00,4.123774e-06
9612.00,3.540806e-06
9613.00,2.929086e-06
9614.00,3.505849e-06
9615.00,3.618156e-06
9616.00,4.191577e-06
9617.00,3.384874e-06
9618.00,3.391633e-06
9619.00,3.915229e-06
9620.00,3.808582e-06
9621.00,3.486692e-06
9622.00,3.918105e-06
9623.00,3.016602e-06
9624.00,3.788056e-06
9625.00,4.388248e-06
9626.00,2.830147e-06
9627.00,3.378450e-06
9628.00,2.976280e-06
9629.00,3.940319e-06
9630.00,3.123944e-06
9631.00,2.649260e-06
9632.00,3.228811e-06
9633.00,3.374628e-06
9634.00,3.299430e-06
9635.00,2.785056e-06
9636.00,3.924019e-06
9637.00,3.625687e-06
9638.00,2.931506e-06
9639.00,3.074809e-06
9640.00,3.798644e-06
9641.00,3.469883e-06
9642.00,3.558767e-06
9643.00,3.663416e-06
9644.00,3.169730e-06
9645.00,3.457712e-06
9646.00,3.238398e-06
9647.00,3.296499e-06
9648.00,3.818645e-06
9649.00,2.931708e-06
9650.00,3.028289e-06
9651.00,3.156897e-06
9652.00,2.867532e-06
9653.00,3.233006e-06
9654.00,3.559592e-06
9655.00,2.822733e-06
9656.00,3.425237e-06
9657.00,2.404793e-06
9658.00,2.863561e-06
9659.00,3.278151e-06
9660.00,2.890467e-06
9661.00,2.518372e-06
9662.00,2.853124e-06
9663.00,2.840097e-06
9664.00,2.825696e-06
9665.00,2.934991e-06
9666.00,2.621715e-06
9667.00,2.902414e-06
9668.00,3.219352e-06
9669.00,2.611532e-06
9670.00,2.549364e-06
9671.00,3.028404e-06
9672.00,3.129051e-06
9673.00,2.687480e-06
9674.00,2.849432e-06
9675.00,2.757725e-06
9676.00,3.013573e-06
9677.00,2.971558e-06
9678.00,3.409205e-06
9679.00,2.971859e-06
9680.00,3.052242e-06
9681.00,3.248462e-06
9682.00,2.877223e-06
9683.00,3.345536e-06
9684.00,3.337964e-06
9685.00,3.254041e-06
9686.00,3.416246e-06
9687.00,3.312164e-06
9688.00,3.232301e-06
9689.00,3.041635e-06
9690.00,2.809069e-06
9691.00,2.752960e-06
9692.00,2.781132e-06
9693.00,2.787273e-06
9694.00,2.782589e-06
9695.00,2.899399e-06
9696.00,3.011241e-06
9697.00,2.987960e-06
9698.00,2.997959e-06
9699.00,3.003682e-06
9700.00,3.046545e-06
9701.00,3.078855e-06
9702.00,3.055455e-06
9703.00,3.005554e-06
9704.00,2.885738e-06
9705.00,2.769948e-06
9706.00,2.655807e-06
9707.00,2.561167e-06
9708.00,2.502301e-06
9709.00,2.464403e-06
9710.00,2.476830e-06
9711.00,2.516271e-06
9712.00,2.600399e-06
9713.00,2.681099e-06
9714.00,2.766471e-06
9715.00,2.837124e-06
9716.00,2.970300e-06
9717.00,3.052570e-06
9718.00,3.090802e-06
9719.00,3.055628e-06
9720.00,2.993582e-06
9721.00,2.891767e-06
9722.00,2.830079e-06
9723.00,2.762437e-06
9724.00,2.732284e-06
9725.00,2.708976e-06
9726.00,2.701075e-06
9727.00,2.667598e-06
9728.00,2.620584e-06
9729.00,2.575280e-06
9730.00,2.494503e-06
9731.00,2.452447e-06
9732.00,2.422070e-06
9733.00,2.402668e-06
9734.00,2.377631e-06
9735.00,2.371047e-06
9736.00,2.382860e-06
9737.00,2.383320e-06
9738.00,2.461492e-06
9739.00,2.515824e-06
9740.00,2.556058e-06
9741.00,2.593539e-06
9742.00,2.626441e-06
9743.00,2.648275e-06
9744.00,2.665898e-06
9745.00,2.698902e-06
9746.00,2.730994e-06
9747.00,2.744066e-06
9748.00,2.767425e-06
9749.00,2.775003e-06
9750.00,2.781757e-06
9751.00,2.769693e-06
9752.00,2.778334e-06
9753.00,2.831657e-06
9754.00,2.870308e-06
9755.00,2.885450e-06
9756.00,2.826040e-06
9757.00,2.725675e-06
9758.00,2.609041e-06
9759.00,2.490312e-06
9760.00,2.406835e-06
9761.00,2.379426e-06
9762.00,2.404367e-06
9763.00,2.433801e-06
9764.00,2.478925e-06
9765.00,2.521630e-06
9766.00,2.563227e-06
9767.00,2.606980e-06
9768.00,2.655877e-06
9769.00,2.687604e-06
9770.00,2.706096e-06
9771.00,2.700931e-06
9772.00,2.688664e-06
9773.00,2.675142e-06
9774.00,2.671396e-06
9775.00,2.668114e-06
9776.00,2.658341e-06
9777.00,2.670688e-06
9778.00,2.651568e-06
9779.00,2.581900e-06
9780.00,2.512431e-06
9781.00,2.439453e-06
9782.00,2.404677e-06
9783.00,2.410357e-06
9784.00,2.436017e-06
9785.00,2.504366e-06
9786.00,2.552227e-06
9787.00,2.621224e-06
9788.00,2.663410e-06
9789.00,2.679672e-06
9790.00,2.620265e-06
9791.00,2.525589e-06
9792.00,2.459268e-06
9793.00,2.397828e-06
9794.00,2.402831e-06
9795.00,2.454393e-06
9796.00,2.595185e-06
9797.00,2.754779e-06
9798.00,2.949010e-06
9799.00,3.279536e-06
9800.00,3.695532e-06
9801.00,4.322575e-06
9802.00,5.386120e-06
9803.00,7.006183e-06
9804.00,9.483401e-06
9805.00,1.288257e-05
9806.00,1.707705e-05
9807.00,2.066047e-05
9808.00,2.256421e-05
9809.00,2.146246e-05
9810.00,1.779000e-05
9811.00,1.341405e-05
9812.00,9.512307e-06
9813.00,6.769524e-06
9814.00,4.931728e-06
9815.00,3.817746e-06
9816.00,3.139322e-06
9817.00,2.694984e-06
9818.00,2.414727e-06
9819.00,2.245397e-06
9820.00,2.156404e-06
9821.00,2.083257e-06
9822.00,2.068381e-06
9823.00,2.068017e-06
9824.00,2.035232e-06
9825.00,2.010230e-06
9826.00,1.958990e-06
9827.00,1.921194e-06
9828.00,1.883990e-06
9829.00,1.862225e-06
9830.00,1.859783e-06
9831.00,1.855615e-06
9832.00,1.866569e-06
9833.00,1.895648e-06
9834.00,1.950310e-06
9835.00,1.985487e-06
9836.00,2.043400e-06
9837.00,2.095801e-06
9838.00,2.117257e-06
9839.00,2.144009e-06
9840.00,2.144693e-06
9841.00,2.117641e-06
9842.00,2.077367e-06
9843.00,2.025824e-06
9844.00,2.004357e-06
9845.00,1.986910e-06
9846.00,2.005945e-06
9847.00,2.026550e-06
9848.00,2.031866e-06
9849.00,2.023187e-06
9850.00,1.975777e-06
9851.00,1.909434e-06
9852.00,1.816787e-06
9853.00,1.739974e-06
9854.00,1.699200e-06
9855.00,1.682726e-06
9856.00,1.694044e-06
9857.00,1.715323e-06
9858.00,1.751389e-06
9859.00,1.792206e-06
9860.00,1.822988e-06
9861.00,1.843031e-06
9862.00,1.840319e-06
9863.00,1.817678e-06
9864.00,1.789238e-06
9865.00,1.756759e-06
9866.00,1.718960e-06
9867.00,1.709141e-06
9868.00,1.699042e-06
9869.00,1.695771e-06
9870.00,1.703618e-06
9871.00,1.717549e-06
9872.00,1.727398e-06
9873.00,1.752885e-06
9874.00,1.754552e-06
9875.00,1.741726e-06
9876.00,1.721340e-06
9877.00,1.694256e-06
9878.00,1.668120e-06
9879.00,1.629938e-06
9880.00,1.607733e-06
9881.00,1.582905e-06
9882.00,1.556480e-06
9883.00,1.554665e-06
9884.00,1.562768e-06
9885.00,1.594704e-06
9886.00,1.628396e-06
9887.00,1.675555e-06
9888.00,1.708883e-06
9889.00,1.708323e-06
9890.00,1.702793e-06
9891.00,1.657837e-06
9892.00,1.615887e-06
9893.00,1.598245e-06
9894.00,1.597012e-06
9895.00,1.604159e-06
9896.00,1.620552e-06
9897.00,1.645652e-06
9898.00,1.686177e-06
9899.00,1.731574e-06
9900.00,1.763768e-06
9901.00,1.833824e-06
9902.00,1.928126e-06
9903.00,2.012250e-06
9904.00,2.097491e-06
9905.00,2.136515e-06
9906.00,2.126166e-06
9907.00,2.083212e-06
9908.00,1.979530e-06
9909.00,1.868664e-06
9910.00,1.778699e-06
9911.00,1.704871e-06
9912.00,1.643715e-06
9913.00,1.648128e-06
9914.00,1.641571e-06
9915.00,1.642491e-06
9916.00,1.628007e-06
9917.00,1.623101e-06
9918.00,1.590547e-06
9919.00,1.562532e-06
9920.00,1.558959e-06
9921.00,1.548802e-06
9922.00,1.555868e-06
9923.00,1.592642e-06
9924.00,1.629511e-06
9925.00,1.665637e-06
9926.00,1.684289e-06
9927.00,1.679781e-06
9928.00,1.668415e-06
9929.00,1.655426e-06
9930.00,1.634880e-06
9931.00,1.634159e-06
9932.00,1.653312e-06
9933.00,1.651806e-06
9934.00,1.661937e-06
9935.00,1.672836e-06
9936.00,1.681838e-06
9937.00,1.685899e-06
9938.00,1.684672e-06
9939.00,1.688142e-06
9940.00,1.668674e-06
9941.00,1.638797e-06
9942.00,1.593730e-06
9943.00,1.570964e-06
9944.00,1.556411e-06
9945.00,1.559249e-06
9946.00,1.575919e-06
9947.00,1.595656e-06
9948.00,1.601367e-06
9949.00,1.613175e-06
9950.00,1.637457e-06
9951.00,1.634550e-06
9952.00,1.644511e-06
9953.00,1.645924e-06
9954.00,1.647307e-06
9955.00,1.647370e-06
9956.00,1.629729e-06
9957.00,1.616669e-06
9958.00,1.600850e-06
9959.00,1.583420e-06
9960.00,1.565269e-06
9961.00,1.529250e-06
9962.00,1.494428e-06
9963.00,1.471606e-06
9964.00,1.448264e-06
9965.00,1.435003e-06
9966.00,1.435500e-06
9967.00,1.440906e-06
9968.00,1.426567e-06
9969.00,1.413163e-06
9970.00,1.404466e-06
9971.00,1.403335e-06
9972.00,1.401475e-06
9973.00,1.402207e-06
9974.00,1.427817e-06
9975.00,1.446492e-06
9976.00,1.460615e-06
9977.00,1.490029e-06
9978.00,1.523441e-06
9979.00,1.568795e-06
9980.00,1.614391e-06
9981.00,1.648209e-06
9982.00,1.665912e-06
9983.00,1.673275e-06
9984.00,1.701890e-06
9985.00,1.716791e-06
9986.00,1.727952e-06
9987.00,1.744744e-06
9988.00,1.739286e-06
9989.00,1.682460e-06
9990.00,1.648342e-06
9991.00,1.602765e-06
9992.00,1.568164e-06
9993.00,1.544252e-06
9994.00,1.509767e-06
9995.00,1.493167e-06
9996.00,1.454270e-06
9997.00,1.434178e-06
9998.00,1.429203e-06
9999.00,1.469864e-06
10000.00,1.513389e-06
10001.00,1.521044e-06
10002.00,1.556011e-06
10003.00,1.563337e-06
10004.00,1.562614e-06
10005.00,1.533417e-06
10006.00,1.500274e-06
10007.00,1.476359e-06
10008.00,1.440628e-06
10009.00,1.405517e-06
10010.00,1.362609e-06
10011.00,1.340061e-06
10012.00,1.338853e-06
10013.00,1.352276e-06
10014.00,1.372562e-06
10015.00,1.397569e-06
10016.00,1.457520e-06
10017.00,1.504911e-06
10018.00,1.553254e-06
10019.00,1.616309e-06
10020.00,1.653012e-06
10021.00,1.666432e-06
10022.00,1.642528e-06
10023.00,1.594589e-06
10024.00,1.528002e-06
10025.00,1.449928e-06
10026.00,1.366461e-06
10027.00,1.306720e-06
10028.00,1.278692e-06
10029.00,1.275032e-06
10030.00,1.296401e-06
10031.00,1.309026e-06
10032.00,1.308691e-06
10033.00,1.294831e-06
10034.00,1.253386e-06
10035.00,1.196366e-06
10036.00,1.156771e-06
10037.00,1.128125e-06
10038.00,1.123404e-06
10039.00,1.135317e-06
10040.00,1.156589e-06
10041.00,1.195740e-06
10042.00,1.259741e-06
10043.00,1.325262e-06
10044.00,1.394722e-06
10045.00,1.436111e-06
10046.00,1.453695e-06
10047.00,1.449524e-06
10048.00,1.442675e-06
10049.00,1.426921e-06
10050.00,1.416169e-06
10051.00,1.420094e-06
10052.00,1.435478e-06
10053.00,1.449156e-06
10054.00,1.457680e-06
10055.00,1.460582e-06
10056.00,1.452155e-06
10057.00,1.454877e-06
10058.00,1.439855e-06
10059.00,1.415374e-06
10060.00,1.388368e-06
10061.00,1.359218e-06
10062.00,1.325610e-06
10063.00,1.290935e-06
10064.00,1.254124e-06
10065.00,1.217363e-06
10066.00,1.178251e-06
10067.00,1.158195e-06
10068.00,1.144369e-06
10069.00,1.143477e-06
10070.00,1.146389e-06
10071.00,1.165451e-06
10072.00,1.187925e-06
10073.00,1.193135e-06
10074.00,1.197734e-06
10075.00,1.198088e-06
10076.00,1.200623e-06
10077.00,1.196517e-06
10078.00,1.207382e-06
10079.00,1.227290e-06
10080.00,1.234851e-06
10081.00,1.251612e-06
10082.00,1.258428e-06
10083.00,1.257351e-06
10084.00,1.254239e-06
10085.00,1.252765e-06
10086.00,1.236266e-06
10087.00,1.220676e-06
10088.00,1.210519e-06
10089.00,1.199244e-06
10090.00,1.173669e-06
10091.00,1.146313e-06
10092.00,1.132910e-06
10093.00,1.124062e-06
10094.00,1.115552e-06
10095.00,1.123871e-06
10096.00,1.141180e-06
10097.00,1.168164e-06
10098.00,1.185742e-06
10099.00,1.192324e-06
10100.00,1.204708e-06
10101.00,1.203808e-06
10102.00,1.218553e-06
10103.00,1.236084e-06
10104.00,1.259642e-06
10105.00,1.301063e-06
10106.00,1.334708e-06
10107.00,1.375729e-06
10108.00,1.408968e-06
10109.00,1.436748e-06
10110.00,1.457983e-06
10111.00,1.455193e-06
10112.00,1.445969e-06
10113.00,1.408970e-06
10114.00,1.345177e-06
10115.00,1.274670e-06
10116.00,1.203322e-06
10117.00,1.147021e-06
10118.00,1.113305e-06
10119.00,1.088640e-06
10120.00,1.077979e-06
10121.00,1.078492e-06
10122.00,1.074321e-06
10123.00,1.080974e-06
10124.00,1.068830e-06
10125.00,1.050771e-06
10126.00,1.029855e-06
10127.00,1.011505e-06
10128.00,9.932526e-07
10129.00,9.876285e-07
10130.00,9.853098e-07
10131.00,9.922043e-07
10132.00,9.986157e-07
10133.00,9.989610e-07
10134.00,1.003045e-06
10135.00,1.002213e-06
10136.00,1.004812e-06
10137.00,1.000393e-06
10138.00,1.013954e-06
10139.00,1.017353e-06
10140.00,1.021777e-06
10141.00,1.032558e-06
10142.00,1.039773e-06
10143.00,1.052983e-06
10144.00,1.066533e-06
10145.00,1.066032e-06
10146.00,1.049742e-06
10147.00,1.019299e-06
10148.00,9.935679e-07
10149.00,9.700906e-07
10150.00,9.580267e-07
10151.00,9.711823e-07
10152.00,9.919330e-07
10153.00,1.023798e-06
10154.00,1.049263e-06
10155.00,1.078043e-06
10156.00,1.089122e-06
10157.00,1.077205e-06
10158.00,1.065157e-06
10159.00,1.036464e-06
10160.00,1.010072e-06
10161.00,9.794737e-07
10162.00,9.548559e-07
10163.00,9.348155e-07
10164.00,9.353669e-07
10165.00,9.425018e-07
10166.00,9.490986e-07
10167.00,9.543417e-07
10168.00,9.602699e-07
10169.00,9.624589e-07
10170.00,9.599563e-07
10171.00,9.530189e-07
10172.00,9.465463e-07
10173.00,9.268093e-07
10174.00,9.063043e-07
10175.00,8.870396e-07
10176.00,8.788245e-07
10177.00,8.640214e-07
10178.00,8.499453e-07
10179.00,8.521160e-07
10180.00,8.558299e-07
10181.00,8.628837e-07
10182.00,8.738874e-07
10183.00,8.897295e-07
10184.00,9.037997e-07
10185.00,9.224397e-07
10186.00,9.416134e-07
10187.00,9.577168e-07
10188.00,9.758411e-07
10189.00,9.997099e-07
10190.00,1.024925e-06
10191.00,1.052217e-06
10192.00,1.092136e-06
10193.00,1.133082e-06
10194.00,1.145252e-06
10195.00,1.147236e-06
10196.00,1.135292e-06
10197.00,1.095567e-06
10198.00,1.036952e-06
10199.00,9.861100e-07
10200.00,9.453689e-07
10201.00,9.040667e-07
10202.00,8.881956e-07
10203.00,8.712578e-07
10204.00,8.671041e-07
10205.00,8.661190e-07
10206.00,8.604455e-07
10207.00,8.588926e-07
10208.00,8.561540e-07
10209.00,8.627462e-07
10210.00,8.708126e-07
10211.00,8.778500e-07
10212.00,8.894531e-07
10213.00,9.004712e-07
10214.00,8.952539e-07
10215.00,8.790146e-07
10216.00,8.687038e-07
10217.00,8.547803e-07
10218.00,8.415951e-07
10219.00,8.395010e-07
10220.00,8.377853e-07
10221.00,8.430720e-07
10222.00,8.547260e-07
10223.00,8.815972e-07
10224.00,9.075223e-07
10225.00,9.370721e-07
10226.00,9.722759e-07
10227.00,1.005768e-06
10228.00,1.025977e-06
10229.00,1.031830e-06
10230.00,1.022172e-06
10231.00,1.002835e-06
10232.00,9.691952e-07
10233.00,9.432689e-07
10234.00,9.239219e-07
10235.00,9.041088e-07
10236.00,8.909007e-07
10237.00,8.794640e-07
10238.00,8.626213e-07
10239.00,8.402315e-07
10240.00,8.187853e-07
10241.00,8.052301e-07
10242.00,7.960554e-07
10243.00,7.928101e-07
10244.00,7.928006e-07
10245.00,7.906872e-07
10246.00,7.847196e-07
10247.00,7.798691e-07
10248.00,7.803293e-07
10249.00,7.789564e-07
10250.00,7.879791e-07
10251.00,8.000256e-07
10252.00,8.011053e-07
10253.00,8.076818e-07
10254.00,8.166052e-07
10255.00,8.176565e-07
10256.00,8.271244e-07
10257.00,8.347950e-07
10258.00,8.421589e-07
10259.00,8.520697e-07
10260.00,8.493581e-07
10261.00,8.507648e-07
10262.00,8.479750e-07
10263.00,8.508022e-07
10264.00,8.664940e-07
10265.00,8.893381e-07
10266.00,9.043492e-07
10267.00,9.054816e-07
10268.00,8.810471e-07
10269.00,8.421805e-07
10270.00,8.045942e-07
10271.00,7.632795e-07
10272.00,7.465744e-07
10273.00,7.430532e-07
10274.00,7.427651e-07
10275.00,7.462850e-07
10276.00,7.595286e-07
10277.00,7.672979e-07
10278.00,7.674991e-07
10279.00,7.713542e-07
10280.00,7.758269e-07
10281.00,7.805431e-07
10282.00,7.805539e-07
10283.00,7.850852e-07
10284.00,7.896982e-07
10285.00,8.000550e-07
10286.00,8.082435e-07
10287.00,8.136163e-07
10288.00,8.186529e-07
10289.00,8.146124e-07
10290.00,8.125016e-07
10291.00,8.031200e-07
10292.00,7.935272e-07
10293.00,7.903405e-07
10294.00,8.016804e-07
10295.00,8.128248e-07
10296.00,8.158096e-07
10297.00,8.198039e-07
10298.00,8.218171e-07
10299.00,8.069756e-07
10300.00,7.899098e-07
10301.00,7.752424e-07
10302.00,7.630221e-07
10303.00,7.516871e-07
10304.00,7.439533e-07
10305.00,7.435125e-07
10306.00,7.490066e-07
10307.00,7.583507e-07
10308.00,7.764994e-07
10309.00,8.026706e-07
10310.00,8.385277e-07
10311.00,8.779846e-07
10312.00,9.361983e-07
10313.00,1.016134e-06
10314.00,1.112736e-06
10315.00,1.229026e-06
10316.00,1.364041e-06
10317.00,1.477210e-06
10318.00,1.570053e-06
10319.00,1.590150e-06
10320.00,1.539220e-06
10321.00,1.438680e-06
10322.00,1.287762e-06
10323.00,1.145288e-06
10324.00,1.010549e-06
10325.00,9.087171e-07
10326.00,8.196666e-07
10327.00,7.615890e-07
10328.00,7.255771e-07
10329.00,7.052646e-07
10330.00,7.022810e-07
10331.00,7.019549e-07
10332.00,7.043469e-07
10333.00,7.060905e-07
10334.00,7.050926e-07
10335.00,7.021154e-07
10336.00,6.933296e-07
10337.00,6.794070e-07
10338.00,6.634125e-07
10339.00,6.511167e-07
10340.00,6.400362e-07
10341.00,6.326262e-07
10342.00,6.289310e-07
10343.00,6.264326e-07
10344.00,6.328773e-07
10345.00,6.447931e-07
10346.00,6.620586e-07
10347.00,6.784823e-07
10348.00,6.887967e-07
10349.00,7.029466e-07
10350.00,7.118995e-07
10351.00,7.167051e-07
10352.00,7.188971e-07
10353.00,7.188191e-07
10354.00,7.197417e-07
10355.00,7.181626e-07
10356.00,7.184322e-07
10357.00,7.183533e-07
10358.00,7.226400e-07
10359.00,7.233085e-07
10360.00,7.242635e-07
10361.00,7.162436e-07
10362.00,7.002673e-07
10363.00,6.769798e-07
10364.00,6.542517e-07
10365.00,6.425183e-07
10366.00,6.377502e-07
10367.00,6.456449e-07
10368.00,6.548130e-07
10369.00,6.743157e-07
10370.00,6.948345e-07
10371.00,7.105193e-07
10372.00,7.215125e-07
10373.00,7.204368e-07
10374.00,7.087424e-07
10375.00,6.991805e-07
10376.00,6.872254e-07
10377.00,6.745831e-07
10378.00,6.638950e-07
10379.00,6.616551e-07
10380.00,6.651808e-07
10381.00,6.726006e-07
10382.00,6.798841e-07
10383.00,6.888222e-07
10384.00,6.967892e-07
10385.00,7.015184e-07
10386.00,7.037650e-07
10387.00,6.897885e-07
10388.00,6.678532e-07
10389.00,6.451614e-07
10390.00,6.233359e-07
10391.00,6.086140e-07
10392.00,5.989758e-07
10393.00,5.972871e-07
10394.00,5.970167e-07
10395.00,6.027383e-07
10396.00,6.142475e-07
10397.00,6.242451e-07
10398.00,6.310399e-07
10399.00,6.337247e-07
10400.00,6.363891e-07
10401.00,6.298955e-07
10402.00,6.264933e-07
10403.00,6.151950e-07
10404.00,6.038491e-07
10405.00,5.939149e-07
10406.00,5.894704e-07
10407.00,5.886769e-07
10408.00,5.895489e-07
10409.00,6.026815e-07
10410.00,6.138553e-07
10411.00,6.310630e-07
10412.00,6.481993e-07
10413.00,6.666397e-07
10414.00,6.826168e-07
10415.00,6.898322e-07
10416.00,6.902779e-07
10417.00,6.812636e-07
10418.00,6.643341e-07
10419.00,6.339532e-07
10420.00,6.112853e-07
10421.00,6.023218e-07
10422.00,5.909927e-07
10423.00,5.875082e-07
10424.00,5.940864e-07
10425.00,6.063357e-07
10426.00,6.120532e-07
10427.00,6.183769e-07
10428.00,6.204029e-07
10429.00,6.162495e-07
10430.00,6.127576e-07
10431.00,6.106845e-07
10432.00,6.124163e-07
10433.00,6.117455e-07
10434.00,6.118043e-07
10435.00,6.184932e-07
10436.00,6.182681e-07
10437.00,6.200307e-07
10438.00,6.142503e-07
10439.00,6.071203e-07
10440.00,6.027328e-07
10441.00,6.003402e-07
10442.00,6.027337e-07
10443.00,6.118112e-07
10444.00,6.265236e-07
10445.00,6.408828e-07
10446.00,6.487444e-07
10447.00,6.539856e-07
10448.00,6.567878e-07
10449.00,6.548507e-07
10450.00,6.450679e-07
10451.00,6.339208e-07
10452.00,6.247727e-07
10453.00,6.122597e-07
10454.00,6.040178e-07
10455.00,5.973035e-07
10456.00,5.943335e-07
10457.00,5.943672e-07
10458.00,5.972508e-07
10459.00,6.059428e-07
10460.00,6.164012e-07
10461.00,6.288398e-07
10462.00,6.344206e-07
10463.00,6.379000e-07
10464.00,6.359937e-07
10465.00,6.258467e-07
10466.00,6.124799e-07
10467.00,6.045361e-07
10468.00,5.976147e-07
10469.00,5.962969e-07
10470.00,5.971203e-07
10471.00,5.957274e-07
10472.00,5.950319e-07
10473.00,5.914379e-07
10474.00,5.894070e-07
10475.00,5.877679e-07
10476.00,5.895584e-07
10477.00,5.870262e-07
10478.00,5.818740e-07
10479.00,5.765852e-07
10480.00,5.666494e-07
10481.00,5.562521e-07
10482.00,5.508488e-07
10483.00,5.486995e-07
10484.00,5.497809e-07
10485.00,5.529170e-07
10486.00,5.626937e-07
10487.00,5.755826e-07
10488.00,5.960359e-07
10489.00,6.206959e-07
10490.00,6.412671e-07
10491.00,6.568495e-07
10492.00,6.701237e-07
10493.00,6.733826e-07
10494.00,6.793857e-07
10495.00,6.839393e-07
10496.00,6.847420e-07
10497.00,6.861439e-07
10498.00,6.884846e-07
10499.00,6.743275e-07
10500.00,6.634547e-07
10501.00,6.489076e-07
10502.00,6.372107e-07
10503.00,6.233610e-07
10504.00,6.109403e-07
10505.00,6.054769e-07
10506.00,6.004105e-07
10507.00,6.030609e-07
10508.00,6.068280e-07
10509.00,6.193606e-07
10510.00,6.339367e-07
10511.00,6.428119e-07
10512.00,6.438270e-07
10513.00,6.445075e-07
10514.00,6.436612e-07
10515.00,6.410256e-07
10516.00,6.361373e-07
10517.00,6.355446e-07
10518.00,6.292145e-07
10519.00,6.193737e-07
10520.00,6.121826e-07
10521.00,5.973506e-07
10522.00,5.838162e-07
10523.00,5.660836e-07
10524.00,5.543722e-07
10525.00,5.478645e-07
10526.00,5.485304e-07
10527.00,5.540590e-07
10528.00,5.579125e-07
10529.00,5.593163e-07
10530.00,5.614667e-07
10531.00,5.625016e-07
10532.00,5.634342e-07
10533.00,5.546299e-07
10534.00,5.493432e-07
10535.00,5.451567e-07
10536.00,5.435916e-07
10537.00,5.454340e-07
10538.00,5.500459e-07
10539.00,5.531298e-07
10540.00,5.607840e-07
10541.00,5.680982e-07
10542.00,5.686740e-07
10543.00,5.711279e-07
10544.00,5.716704e-07
10545.00,5.652775e-07
10546.00,5.564094e-07
10547.00,5.436550e-07
10548.00,5.337292e-07
10549.00,5.279824e-07
10550.00,5.275956e-07
10551.00,5.329992e-07
10552.00,5.426388e-07
10553.00,5.560566e-07
10554.00,5.720121e-07
10555.00,5.840432e-07
10556.00,5.906084e-07
10557.00,5.928308e-07
10558.00,5.923400e-07
10559.00,5.930660e-07
10560.00,5.927364e-07
10561.00,5.973382e-07
10562.00,5.964075e-07
10563.00,5.948459e-07
10564.00,5.943870e-07
10565.00,5.885835e-07
10566.00,5.832300e-07
10567.00,5.775055e-07
10568.00,5.671609e-07
10569.00,5.608399e-07
10570.00,5.496930e-07
10571.00,5.394342e-07
10572.00,5.316087e-07
10573.00,5.242492e-07
10574.00,5.186186e-07
10575.00,5.142031e-07
10576.00,5.144057e-07
10577.00,5.129626e-07
10578.00,5.153722e-07
10579.00,5.195526e-07
10580.00,5.256099e-07
10581.00,5.321330e-07
10582.00,5.396197e-07
10583.00,5.488533e-07
10584.00,5.554585e-07
10585.00,5.566432e-07
10586.00,5.571690e-07
10587.00,5.573178e-07
10588.00,5.560622e-07
10589.00,5.524443e-07
10590.00,5.488258e-07
10591.00,5.520440e-07
10592.00,5.613574e-07
10593.00,5.672493e-07
10594.00,5.744229e-07
10595.00,5.781435e-07
10596.00,5.841707e-07
10597.00,5.915252e-07
10598.00,5.888519e-07
10599.00,5.827829e-07
10600.00,5.708466e-07
10601.00,5.495200e-07
10602.00,5.250060e-07
10603.00,5.058975e-07
10604.00,4.902715e-07
10605.00,4.907476e-07
10606.00,4.976235e-07
10607.00,5.119529e-07
10608.00,5.329017e-07
10609.00,5.500601e-07
10610.00,5.617542e-07
10611.00,5.624923e-07
10612.00,5.544326e-07
10613.00,5.438848e-07
10614.00,5.371041e-07
10615.00,5.282383e-07
10616.00,5.205809e-07
10617.00,5.189353e-07
10618.00,5.212601e-07
10619.00,5.300271e-07
10620.00,5.400652e-07
10621.00,5.485973e-07
10622.00,5.613496e-07
10623.00,5.745138e-07
10624.00,5.882520e-07
10625.00,5.933076e-07
10626.00,5.947171e-07
10627.00,5.901762e-07
10628.00,5.774424e-07
10629.00,5.660058e-07
10630.00,5.478752e-07
10631.00,5.262297e-07
10632.00,5.121294e-07
10633.00,5.032138e-07
10634.00,4.992598e-07
10635.00,4.967487e-07
10636.00,4.966025e-07
10637.00,4.998496e-07
10638.00,5.009598e-07
10639.00,5.006922e-07
10640.00,5.047065e-07
10641.00,5.074240e-07
10642.00,5.118019e-07
10643.00,5.144278e-07
10644.00,5.119426e-07
10645.00,5.109212e-07
10646.00,5.102608e-07
10647.00,5.158466e-07
10648.00,5.202618e-07
10649.00,5.267239e-07
10650.00,5.389116e-07
10651.00,5.544823e-07
10652.00,5.661320e-07
10653.00,5.742215e-07
10654.00,5.760671e-07
10655.00,5.726429e-07
10656.00,5.632343e-07
10657.00,5.523064e-07
10658.00,5.420517e-07
10659.00,5.358295e-07
10660.00,5.287511e-07
10661.00,5.286332e-07
10662.00,5.382044e-07
10663.00,5.463283e-07
10664.00,5.567948e-07
10665.00,5.647373e-07
10666.00,5.667627e-07
10667.00,5.640484e-07
10668.00,5.571127e-07
10669.00,5.441465e-07
10670.00,5.356073e-07
10671.00,5.230343e-07
10672.00,5.142138e-07
10673.00,5.131229e-07
10674.00,5.119722e-07
10675.00,5.182201e-07
10676.00,5.246964e-07
10677.00,5.324553e-07
10678.00,5.427623e-07
10679.00,5.488294e-07
10680.00,5.542437e-07
10681.00,5.522772e-07
10682.00,5.502664e-07
10683.00,5.398205e-07
10684.00,5.202815e-07
10685.00,5.073477e-07
10686.00,4.917937e-07
10687.00,4.836798e-07
10688.00,4.829279e-07
10689.00,4.850912e-07
10690.00,4.919906e-07
10691.00,4.990443e-07
10692.00,5.035592e-07
10693.00,5.069552e-07
10694.00,5.143947e-07
10695.00,5.179447e-07
10696.00,5.261920e-07
10697.00,5.315156e-07
10698.00,5.440833e-07
10699.00,5.643857e-07
10700.00,5.857256e-07
10701.00,6.102622e-07
10702.00,6.307923e-07
10703.00,6.527593e-07
10704.00,6.611711e-07
10705.00,6.599113e-07
10706.00,6.435146e-07
10707.00,6.178069e-07
10708.00,5.895920e-07
10709.00,5.614911e-07
10710.00,5.417355e-07
10711.00,5.285269e-07
10712.00,5.227551e-07
10713.00,5.194636e-07
10714.00,5.168947e-07
10715.00,5.151925e-07
10716.00,5.126371e-07
10717.00,5.073184e-07
10718.00,4.982002e-07
10719.00,4.903642e-07
10720.00,4.883510e-07
10721.00,4.910790e-07
10722.00,4.952149e-07
10723.00,5.051109e-07
10724.00,5.126479e-07
10725.00,5.170820e-07
10726.00,5.208977e-07
10727.00,5.210547e-07
10728.00,5.194229e-07
10729.00,5.177753e-07
10730.00,5.162408e-07
10731.00,5.191513e-07
10732.00,5.175707e-07
10733.00,5.214073e-07
10734.00,5.235362e-07
10735.00,5.268130e-07
10736.00,5.270121e-07
10737.00,5.291770e-07
10738.00,5.380945e-07
10739.00,5.452691e-07
10740.00,5.567063e-07
10741.00,5.667539e-07
10742.00,5.720939e-07
10743.00,5.774330e-07
10744.00,5.778319e-07
10745.00,5.749999e-07
10746.00,5.648189e-07
10747.00,5.506927e-07
10748.00,5.305153e-07
10749.00,5.140336e-07
10750.00,4.969177e-07
10751.00,4.882390e-07
10752.00,4.842112e-07
10753.00,4.846326e-07
10754.00,4.879621e-07
10755.00,4.933190e-07
10756.00,4.956890e-07
10757.00,4.956715e-07
10758.00,4.916855e-07
10759.00,4.871601e-07
10760.00,4.874962e-07
10761.00,4.903164e-07
10762.00,4.905256e-07
10763.00,4.923396e-07
10764.00,4.900866e-07
10765.00,4.894918e-07
10766.00,4.842079e-07
10767.00,4.839092e-07
10768.00,4.832669e-07
10769.00,4.831583e-07
10770.00,4.817164e-07
10771.00,4.833562e-07
10772.00,4.875541e-07
10773.00,4.920178e-07
10774.00,4.970161e-07
10775.00,5.076755e-07
10776.00,5.110318e-07
10777.00,5.106306e-07
10778.00,5.000616e-07
10779.00,4.884596e-07
10780.00,4.674103e-07
10781.00,4.474774e-07
10782.00,4.342221e-07
10783.00,4.303723e-07
10784.00,4.323237e-07
10785.00,4.443427e-07
10786.00,4.589494e-07
10787.00,4.705861e-07
10788.00,4.782760e-07
10789.00,4.786536e-07
10790.00,4.741889e-07
10791.00,4.647153e-07
10792.00,4.554006e-07
10793.00,4.489527e-07
10794.00,4.443805e-07
10795.00,4.425742e-07
10796.00,4.401205e-07
10797.00,4.436200e-07
10798.00,4.485912e-07
10799.00,4.578905e-07
10800.00,4.648796e-07
10801.00,4.762937e-07
10802.00,4.849030e-07
10803.00,4.896642e-07
10804.00,4.974780e-07
10805.00,5.012762e-07
10806.00,5.036300e-07
10807.00,5.061598e-07
10808.00,5.075323e-07
10809.00,5.134122e-07
10810.00,5.105528e-07
10811.00,5.048648e-07
10812.00,4.998100e-07
10813.00,4.897104e-07
10814.00,4.808575e-07
10815.00,4.683376e-07
10816.00,4.588208e-07
10817.00,4.540804e-07
10818.00,4.503840e-07
10819.00,4.518033e-07
10820.00,4.563126e-07
10821.00,4.596041e-07
10822.00,4.671178e-07
10823.00,4.734537e-07
10824.00,4.758390e-07
10825.00,4.754214e-07
10826.00,4.688723e-07
10827.00,4.621131e-07
10828.00,4.554643e-07
10829.00,4.485528e-07
10830.00,4.378469e-07
10831.00,4.301370e-07
10832.00,4.288057e-07
10833.00,4.249101e-07
10834.00,4.236027e-07
10835.00,4.235023e-07
10836.00,4.265579e-07
10837.00,4.272520e-07
10838.00,4.278330e-07
10839.00,4.330242e-07
10840.00,4.377916e-07
10841.00,4.484264e-07
10842.00,4.611255e-07
10843.00,4.733069e-07
10844.00,4.854137e-07
10845.00,4.936877e-07
10846.00,5.004170e-07
10847.00,4.978179e-07
10848.00,4.922531e-07
10849.00,4.815001e-07
10850.00,4.719199e-07
10851.00,4.595710e-07
10852.00,4.487761e-07
10853.00,4.428355e-07
10854.00,4.422858e-07
10855.00,4.456151e-07
10856.00,4.557575e-07
10857.00,4.705492e-07
10858.00,4.813580e-07
10859.00,4.953678e-07
10860.00,5.054230e-07
10861.00,5.121146e-07
10862.00,5.168206e-07
10863.00,5.178687e-07
10864.00,5.148594e-07
10865.00,5.105466e-07
10866.00,5.043064e-07
10867.00,4.965348e-07
10868.00,4.875694e-07
10869.00,4.849722e-07
10870.00,4.822215e-07
10871.00,4.831343e-07
10872.00,4.866230e-07
10873.00,4.850026e-07
10874.00,4.870157e-07
10875.00,4.881945e-07
10876.00,4.858964e-07
10877.00,4.863656e-07
10878.00,4.954817e-07
10879.00,5.031806e-07
10880.00,5.108142e-07
10881.00,5.131735e-07
10882.00,5.143586e-07
10883.00,5.094384e-07
10884.00,4.988100e-07
10885.00,4.904073e-07
10886.00,4.851478e-07
10887.00,4.821050e-07
10888.00,4.771082e-07
10889.00,4.768190e-07
10890.00,4.775760e-07
10891.00,4.782207e-07
10892.00,4.795125e-07
10893.00,4.815353e-07
10894.00,4.883739e-07
10895.00,4.928558e-07
10896.00,4.971237e-07
10897.00,4.964584e-07
10898.00,4.956005e-07
10899.00,4.920371e-07
10900.00,4.889927e-07
10901.00,4.858570e-07
10902.00,4.800535e-07
10903.00,4.784023e-07
10904.00,4.778630e-07
10905.00,4.748161e-07
10906.00,4.705229e-07
10907.00,4.633516e-07
10908.00,4.612811e-07
10909.00,4.580131e-07
10910.00,4.541641e-07
10911.00,4.529506e-07
10912.00,4.489137e-07
10913.00,4.480355e-07
10914.00,4.426471e-07
10915.00,4.394951e-07
10916.00,4.359073e-07
10917.00,4.327178e-07
10918.00,4.285787e-07
10919.00,4.322065e-07
10920.00,4.387979e-07
10921.00,4.514342e-07
10922.00,4.644194e-07
10923.00,4.810390e-07
10924.00,4.941601e-07
10925.00,5.016815e-07
10926.00,5.043111e-07
10927.00,4.979515e-07
10928.00,4.864408e-07
10929.00,4.732536e-07
10930.00,4.527886e-07
10931.00,4.400250e-07
10932.00,4.316335e-07
10933.00,4.311999e-07
10934.00,4.358023e-07
10935.00,4.416095e-07
10936.00,4.494179e-07
10937.00,4.556302e-07
10938.00,4.638508e-07
10939.00,4.686893e-07
10940.00,4.705479e-07
10941.00,4.687821e-07
10942.00,4.649184e-07
10943.00,4.616588e-07
10944.00,4.574418e-07
10945.00,4.559243e-07
10946.00,4.526041e-07
10947.00,4.528931e-07
10948.00,4.552124e-07
10949.00,4.531167e-07
10950.00,4.502069e-07
10951.00,4.421945e-07
10952.00,4.364434e-07
10953.00,4.296374e-07
10954.00,4.267322e-07
10955.00,4.286851e-07
10956.00,4.313565e-07
10957.00,4.375590e-07
10958.00,4.416501e-07
10959.00,4.456571e-07
10960.00,4.462597e-07
10961.00,4.493939e-07
10962.00,4.485790e-07
10963.00,4.462367e-07
10964.00,4.446532e-07
10965.00,4.416747e-07
10966.00,4.417934e-07
10967.00,4.387653e-07
10968.00,4.413354e-07
10969.00,4.470440e-07
10970.00,4.557679e-07
10971.00,4.694436e-07
10972.00,4.792330e-07
10973.00,4.890982e-07
10974.00,4.886762e-07
10975.00,4.838263e-07
10976.00,4.738660e-07
10977.00,4.582157e-07
10978.00,4.492347e-07
10979.00,4.423269e-07
10980.00,4.374596e-07
10981.00,4.331309e-07
10982.00,4.329532e-07
10983.00,4.363457e-07
10984.00,4.395258e-07
10985.00,4.446232e-07
10986.00,4.500664e-07
10987.00,4.564906e-07
10988.00,4.585563e-07
10989.00,4.550414e-07
10990.00,4.488113e-07
10991.00,4.459527e-07
10992.00,4.434032e-07
10993.00,4.443088e-07
10994.00,4.488554e-07
10995.00,4.597413e-07
10996.00,4.738817e-07
10997.00,4.856435e-07
10998.00,4.951591e-07
10999.00,5.012771e-07
11000.00,5.053311e-07
11001.00,5.137836e-07
11002.00,5.083157e-07
11003.00,5.095723e-07
11004.00,5.040835e-07
11005.00,4.978307e-07
11006.00,4.927028e-07
11007.00,4.829442e-07
11008.00,4.783549e-07
11009.00,4.779013e-07
11010.00,4.741910e-07
11011.00,4.701523e-07
11012.00,4.665177e-07
11013.00,4.686270e-07
11014.00,4.734190e-07
11015.00,4.796059e-07
11016.00,4.794946e-07
11017.00,4.804339e-07
11018.00,4.738918e-07
11019.00,4.742334e-07
11020.00,4.785238e-07
11021.00,4.839134e-07
11022.00,4.903275e-07
11023.00,4.919498e-07
11024.00,5.006584e-07
11025.00,5.029525e-07
11026.00,5.102955e-07
11027.00,5.189410e-07
11028.00,5.263595e-07
11029.00,5.303650e-07
11030.00,5.313451e-07
11031.00,5.287224e-07
11032.00,5.128999e-07
11033.00,5.002647e-07
11034.00,4.841861e-07
11035.00,4.715272e-07
11036.00,4.634082e-07
11037.00,4.608836e-07
11038.00,4.636111e-07
11039.00,4.656379e-07
11040.00,4.671518e-07
11041.00,4.671246e-07
11042.00,4.646196e-07
11043.00,4.615556e-07
11044.00,4.602466e-07
11045.00,4.600990e-07
11046.00,4.596535e-07
11047.00,4.637752e-07
11048.00,4.646722e-07
11049.00,4.665002e-07
11050.00,4.725324e-07
11051.00,4.733160e-07
11052.00,4.771944e-07
11053.00,4.861972e-07
11054.00,5.007525e-07
11055.00,5.154750e-07
11056.00,5.256073e-07
11057.00,5.292727e-07
11058.00,5.301259e-07
11059.00,5.265613e-07
11060.00,5.175020e-07
11061.00,5.144688e-07
11062.00,5.093659e-07
11063.00,5.075818e-07
11064.00,5.020063e-07
11065.00,4.950481e-07
11066.00,4.926023e-07
11067.00,4.890007e-07
11068.00,4.840356e-07
11069.00,4.808491e-07
11070.00,4.824076e-07
11071.00,4.815433e-07
11072.00,4.772186e-07
11073.00,4.746692e-07
11074.00,4.678185e-07
11075.00,4.633914e-07
11076.00,4.564040e-07
11077.00,4.499330e-07
11078.00,4.459604e-07
11079.00,4.434160e-07
11080.00,4.359109e-07
11081.00,4.320597e-07
11082.00,4.272015e-07
11083.00,4.247577e-07
11084.00,4.215205e-07
11085.00,4.238434e-07
11086.00,4.272646e-07
11087.00,4.307097e-07
11088.00,4.381050e-07
11089.00,4.502390e-07
11090.00,4.619559e-07
11091.00,4.779371e-07
11092.00,4.982550e-07
11093.00,5.227545e-07
11094.00,5.430672e-07
11095.00,5.596339e-07
11096.00,5.726345e-07
11097.00,5.762470e-07
11098.00,5.693158e-07
11099.00,5.535840e-07
11100.00,5.386798e-07
11101.00,5.259733e-07
11102.00,5.209067e-07
11103.00,5.190667e-07
11104.00,5.215945e-07
11105.00,5.331392e-07
11106.00,5.468290e-07
11107.00,5.654640e-07
11108.00,5.812300e-07
11109.00,5.943294e-07
11110.00,5.974310e-07
11111.00,5.830976e-07
11112.00,5.551605e-07
11113.00,5.189632e-07
11114.00,4.870520e-07
11115.00,4.628663e-07
11116.00,4.494580e-07
11117.00,4.425861e-07
11118.00,4.446012e-07
11119.00,4.569497e-07
11120.00,4.698776e-07
11121.00,4.775479e-07
11122.00,4.790011e-07
11123.00,4.759090e-07
11124.00,4.647693e-07
11125.00,4.539654e-07
11126.00,4.408507e-07
11127.00,4.276285e-07
11128.00,4.209217e-07
11129.00,4.166122e-07
11130.00,4.159979e-07
11131.00,4.197877e-07
11132.00,4.323287e-07
11133.00,4.470462e-07
11134.00,4.691490e-07
11135.00,5.008210e-07
11136.00,5.314239e-07
11137.00,5.596969e-07
11138.00,5.756639e-07
11139.00,5.798075e-07
11140.00,5.711312e-07
11141.00,5.585932e-07
11142.00,5.425238e-07
11143.00,5.264845e-07
11144.00,5.118341e-07
11145.00,4.993518e-07
11146.00,4.928158e-07
11147.00,4.844211e-07
11148.00,4.779587e-07
11149.00,4.733753e-07
11150.00,4.730563e-07
11151.00,4.727680e-07
11152.00,4.791139e-07
11153.00,4.845204e-07
11154.00,4.849248e-07
11155.00,4.878013e-07
11156.00,4.876348e-07
11157.00,4.821788e-07
11158.00,4.828381e-07
11159.00,4.814072e-07
11160.00,4.859033e-07
11161.00,4.893815e-07
11162.00,4.935711e-07
11163.00,4.989134e-07
11164.00,5.007821e-07
11165.00,5.028123e-07
11166.00,5.076157e-07
11167.00,5.133601e-07
11168.00,5.227037e-07
11169.00,5.338823e-07
11170.00,5.488909e-07
11171.00,5.598050e-07
11172.00,5.664175e-07
11173.00,5.697528e-07
11174.00,5.713636e-07
11175.00,5.738889e-07
11176.00,5.714767e-07
11177.00,5.615629e-07
11178.00,5.557878e-07
11179.00,5.534574e-07
11180.00,5.464660e-07
11181.00,5.430002e-07
11182.00,5.358278e-07
11183.00,5.256294e-07
11184.00,5.208128e-07
11185.00,5.196101e-07
11186.00,5.210754e-07
11187.00,5.258422e-07
11188.00,5.394551e-07
11189.00,5.522466e-07
11190.00,5.631180e-07
11191.00,5.676535e-07
11192.00,5.632230e-07
11193.00,5.536193e-07
11194.00,5.383430e-07
11195.00,5.177700e-07
11196.00,5.006573e-07
11197.00,4.849690e-07
11198.00,4.766145e-07
11199.00,4.761037e-07
11200.00,4.830422e-07
11201.00,4.941202e-07
11202.00,5.019123e-07
11203.00,5.086879e-07
11204.00,5.084258e-07
11205.00,5.120478e-07
11206.00,5.171083e-07
11207.00,5.224061e-07
11208.00,5.345512e-07
11209.00,5.478133e-07
11210.00,5.604284e-07
11211.00,5.723998e-07
11212.00,5.764360e-07
11213.00,5.840035e-07
11214.00,5.881502e-07
11215.00,5.902230e-07
11216.00,5.946887e-07
11217.00,5.886753e-07
11218.00,5.856404e-07
11219.00,5.758182e-07
11220.00,5.687102e-07
11221.00,5.623845e-07
11222.00,5.583128e-07
11223.00,5.590849e-07
11224.00,5.545105e-07
11225.00,5.467659e-07
11226.00,5.397752e-07
11227.00,5.291681e-07
11228.00,5.242479e-07
11229.00,5.210476e-07
11230.00,5.175396e-07
11231.00,5.175358e-07
11232.00,5.254730e-07
11233.00,5.316525e-07
11234.00,5.372984e-07
11235.00,5.449692e-07
11236.00,5.445403e-07
11237.00,5.418237e-07
11238.00,5.420151e-07
11239.00,5.434691e-07
11240.00,5.421484e-07
11241.00,5.451170e-07
11242.00,5.517190e-07
11243.00,5.533760e-07
11244.00,5.496278e-07
11245.00,5.458132e-07
11246.00,5.358135e-07
11247.00,5.216634e-07
11248.00,5.080275e-07
11249.00,5.033578e-07
11250.00,5.039468e-07
11251.00,5.160836e-07
11252.00,5.338795e-07
11253.00,5.551007e-07
11254.00,5.792247e-07
11255.00,5.999397e-07
11256.00,6.122803e-07
11257.00,6.096966e-07
11258.00,5.930996e-07
11259.00,5.743937e-07
11260.00,5.559071e-07
11261.00,5.441215e-07
11262.00,5.458870e-07
11263.00,5.560810e-07
11264.00,5.689439e-07
11265.00,5.855228e-07
11266.00,5.978516e-07
11267.00,6.044926e-07
11268.00,6.031041e-07
11269.00,5.925191e-07
11270.00,5.804455e-07
11271.00,5.725286e-07
11272.00,5.686717e-07
11273.00,5.728768e-07
11274.00,5.773570e-07
11275.00,5.872878e-07
11276.00,5.900706e-07
11277.00,5.890326e-07
11278.00,5.821470e-07
11279.00,5.706884e-07
11280.00,5.595211e-07
11281.00,5.497887e-07
11282.00,5.478901e-07
11283.00,5.509838e-07
11284.00,5.625070e-07
11285.00,5.746802e-07
11286.00,5.819192e-07
11287.00,5.809537e-07
11288.00,5.753337e-07
11289.00,5.691733e-07
11290.00,5.652913e-07
11291.00,5.601394e-07
11292.00,5.506471e-07
11293.00,5.446774e-07
11294.00,5.374828e-07
11295.00,5.447518e-07
11296.00,5.523463e-07
11297.00,5.601790e-07
11298.00,5.783148e-07
11299.00,5.885560e-07
11300.00,5.971680e-07
11301.00,5.909063e-07
11302.00,5.740193e-07
11303.00,5.603602e-07
11304.00,5.433878e-07
11305.00,5.312513e-07
11306.00,5.183847e-07
11307.00,5.063222e-07
11308.00,5.021485e-07
11309.00,5.004484e-07
11310.00,5.085402e-07
11311.00,5.193055e-07
11312.00,5.371763e-07
11313.00,5.590684e-07
11314.00,5.784534e-07
11315.00,5.959773e-07
11316.00,6.036429e-07
11317.00,6.050575e-07
11318.00,6.056492e-07
11319.00,6.012351e-07
11320.00,5.972082e-07
11321.00,5.903231e-07
11322.00,5.894586e-07
11323.00,5.953131e-07
11324.00,5.971510e-07
11325.00,5.995398e-07
11326.00,6.064504e-07
11327.00,6.077165e-07
11328.00,6.063000e-07
11329.00,6.044240e-07
11330.00,6.024933e-07
11331.00,6.020140e-07
11332.00,5.993841e-07
11333.00,5.987145e-07
11334.00,5.905422e-07
11335.00,5.823565e-07
11336.00,5.710759e-07
11337.00,5.567633e-07
11338.00,5.451475e-07
11339.00,5.313461e-07
11340.00,5.292757e-07
11341.00,5.328782e-07
11342.00,5.430616e-07
11343.00,5.614726e-07
11344.00,5.788141e-07
11345.00,5.968171e-07
11346.00,6.100753e-07
11347.00,6.191370e-07
11348.00,6.222242e-07
11349.00,6.310367e-07
11350.00,6.374155e-07
11351.00,6.458258e-07
11352.00,6.563585e-07
11353.00,6.627587e-07
11354.00,6.657771e-07
11355.00,6.603057e-07
11356.00,6.470916e-07
11357.00,6.288108e-07
11358.00,6.065941e-07
11359.00,5.872096e-07
11360.00,5.671932e-07
11361.00,5.539279e-07
11362.00,5.410473e-07
11363.00,5.389983e-07
11364.00,5.405637e-07
11365.00,5.515853e-07
11366.00,5.679136e-07
11367.00,5.878696e-07
11368.00,6.090947e-07
11369.00,6.251844e-07
11370.00,6.471377e-07
11371.00,6.638844e-07
11372.00,6.775316e-07
11373.00,6.878818e-07
11374.00,6.945947e-07
11375.00,6.917509e-07
11376.00,6.857812e-07
11377.00,6.826095e-07
11378.00,6.742737e-07
11379.00,6.740452e-07
11380.00,6.720111e-07
11381.00,6.774183e-07
11382.00,6.783849e-07
11383.00,6.720090e-07
11384.00,6.645135e-07
11385.00,6.473929e-07
11386.00,6.405146e-07
11387.00,6.322645e-07
11388.00,6.221639e-07
11389.00,6.224869e-07
11390.00,6.199281e-07
11391.00,6.197147e-07
11392.00,6.166842e-07
11393.00,6.116350e-07
11394.00,6.103093e-07
11395.00,6.042733e-07
11396.00,6.023000e-07
11397.00,5.950861e-07
11398.00,5.922626e-07
11399.00,5.898914e-07
11400.00,5.857132e-07
11401.00,5.887242e-07
11402.00,5.886681e-07
11403.00,5.923916e-07
11404.00,5.975510e-07
11405.00,6.069318e-07
11406.00,6.141611e-07
11407.00,6.314622e-07
11408.00,6.521723e-07
11409.00,6.659151e-07
11410.00,6.765729e-07
11411.00,6.752470e-07
11412.00,6.828037e-07
11413.00,6.797458e-07
11414.00,6.772245e-07
11415.00,6.705937e-07
11416.00,6.629132e-07
11417.00,6.489061e-07
11418.00,6.372359e-07
11419.00,6.294665e-07
11420.00,6.265408e-07
11421.00,6.297544e-07
11422.00,6.339750e-07
11423.00,6.333650e-07
11424.00,6.406303e-07
11425.00,6.396325e-07
11426.00,6.343796e-07
11427.00,6.351677e-07
11428.00,6.398389e-07
11429.00,6.446353e-07
11430.00,6.571247e-07
11431.00,6.713302e-07
11432.00,6.871610e-07
11433.00,7.008434e-07
11434.00,7.152046e-07
11435.00,7.200405e-07
11436.00,7.117599e-07
11437.00,6.991158e-07
11438.00,6.822176e-07
11439.00,6.653902e-07
11440.00,6.471956e-07
11441.00,6.265903e-07
11442.00,6.143449e-07
11443.00,6.049134e-07
11444.00,5.961356e-07
11445.00,5.928775e-07
11446.00,5.935041e-07
11447.00,5.994026e-07
11448.00,6.020628e-07
11449.00,6.036375e-07
11450.00,6.024835e-07
11451.00,5.987556e-07
11452.00,5.931008e-07
11453.00,5.874126e-07
11454.00,5.809520e-07
11455.00,5.739829e-07
11456.00,5.709346e-07
11457.00,5.707444e-07
11458.00,5.790490e-07
11459.00,5.850334e-07
11460.00,5.870165e-07
11461.00,5.811381e-07
11462.00,5.696053e-07
11463.00,5.533772e-07
11464.00,5.342256e-07
11465.00,5.177472e-07
11466.00,5.107462e-07
11467.00,5.075506e-07
11468.00,5.052158e-07
11469.00,5.136636e-07
11470.00,5.195143e-07
11471.00,5.242624e-07
11472.00,5.265525e-07
11473.00,5.278149e-07
11474.00,5.254446e-07
11475.00,5.282790e-07
11476.00,5.271759e-07
11477.00,5.263452e-07
11478.00,5.282167e-07
11479.00,5.347000e-07
11480.00,5.432021e-07
11481.00,5.516657e-07
11482.00,5.596296e-07
11483.00,5.683293e-07
11484.00,5.733116e-07
11485.00,5.754050e-07
11486.00,5.647448e-07
11487.00,5.561703e-07
11488.00,5.479341e-07
11489.00,5.385857e-07
11490.00,5.345312e-07
11491.00,5.332676e-07
11492.00,5.336136e-07
11493.00,5.349785e-07
11494.00,5.395906e-07
11495.00,5.429637e-07
11496.00,5.521186e-07
11497.00,5.639544e-07
11498.00,5.718965e-07
11499.00,5.791077e-07
11500.00,5.772434e-07
11501.00,5.732766e-07
11502.00,5.749561e-07
11503.00,5.748285e-07
11504.00,5.816058e-07
11505.00,5.903352e-07
11506.00,6.074214e-07
11507.00,6.224745e-07
11508.00,6.276753e-07
11509.00,6.325899e-07
11510.00,6.308301e-07
11511.00,6.262395e-07
11512.00,6.229895e-07
11513.00,6.141427e-07
11514.00,6.079771e-07
11515.00,6.001237e-07
11516.00,5.946809e-07
11517.00,5.872666e-07
11518.00,5.802821e-07
11519.00,5.716768e-07
11520.00,5.663019e-07
11521.00,5.614116e-07
11522.00,5.622781e-07
11523.00,5.693718e-07
11524.00,5.803154e-07
11525.00,5.900473e-07
11526.00,6.052396e-07
11527.00,6.118693e-07
11528.00,6.149895e-07
11529.00,6.054328e-07
11530.00,5.971928e-07
11531.00,5.921669e-07
11532.00,5.911874e-07
11533.00,5.943138e-07
11534.00,6.051661e-07
11535.00,6.191763e-07
11536.00,6.314983e-07
11537.00,6.448662e-07
11538.00,6.510573e-07
11539.00,6.605376e-07
11540.00,6.650464e-07
11541.00,6.676543e-07
11542.00,6.657684e-07
11543.00,6.597018e-07
11544.00,6.501957e-07
11545.00,6.439740e-07
11546.00,6.354812e-07
11547.00,6.327821e-07
11548.00,6.323700e-07
11549.00,6.380370e-07
11550.00,6.397548e-07
11551.00,6.390179e-07
11552.00,6.418809e-07
11553.00,6.420211e-07
11554.00,6.433061e-07
11555.00,6.454560e-07
11556.00,6.521890e-07
11557.00,6.591542e-07
11558.00,6.615340e-07
11559.00,6.663498e-07
11560.00,6.656419e-07
11561.00,6.604672e-07
11562.00,6.620896e-07
11563.00,6.625395e-07
11564.00,6.769381e-07
11565.00,7.035620e-07
11566.00,7.306660e-07
11567.00,7.563621e-07
11568.00,7.746604e-07
11569.00,7.849924e-07
11570.00,7.838765e-07
11571.00,7.841789e-07
11572.00,7.751082e-07
11573.00,7.694534e-07
11574.00,7.525729e-07
11575.00,7.399544e-07
11576.00,7.200620e-07
11577.00,7.037728e-07
11578.00,6.969552e-07
11579.00,6.894521e-07
11580.00,6.887886e-07
11581.00,6.781160e-07
11582.00,6.708536e-07
11583.00,6.569421e-07
11584.00,6.481753e-07
11585.00,6.395778e-07
11586.00,6.324906e-07
11587.00,6.336936e-07
11588.00,6.320909e-07
11589.00,6.360070e-07
11590.00,6.391879e-07
11591.00,6.426706e-07
11592.00,6.489091e-07
11593.00,6.538054e-07
11594.00,6.597818e-07
11595.00,6.590667e-07
11596.00,6.613313e-07
11597.00,6.622317e-07
11598.00,6.644617e-07
11599.00,6.641803e-07
11600.00,6.745197e-07
11601.00,6.856935e-07
11602.00,7.017960e-07
11603.00,7.379620e-07
11604.00,7.739291e-07
11605.00,8.204151e-07
11606.00,8.615379e-07
11607.00,8.784388e-07
11608.00,8.922144e-07
11609.00,8.740615e-07
11610.00,8.460015e-07
11611.00,8.135564e-07
11612.00,7.926064e-07
11613.00,7.807633e-07
11614.00,7.761597e-07
11615.00,7.848894e-07
11616.00,7.936283e-07
11617.00,8.166425e-07
11618.00,8.384228e-07
11619.00,8.632112e-07
11620.00,8.891511e-07
11621.00,8.828366e-07
11622.00,8.684668e-07
11623.00,8.271682e-07
11624.00,7.761184e-07
11625.00,7.276164e-07
11626.00,6.900782e-07
11627.00,6.633306e-07
11628.00,6.509704e-07
11629.00,6.503886e-07
11630.00,6.537299e-07
11631.00,6.664476e-07
11632.00,6.726567e-07
11633.00,6.733344e-07
11634.00,6.715843e-07
11635.00,6.689226e-07
11636.00,6.612496e-07
11637.00,6.504886e-07
11638.00,6.406815e-07
11639.00,6.341173e-07
11640.00,6.281779e-07
11641.00,6.290212e-07
11642.00,6.348707e-07
11643.00,6.484020e-07
11644.00,6.667267e-07
11645.00,6.986088e-07
11646.00,7.309536e-07
11647.00,7.750889e-07
11648.00,8.120641e-07
11649.00,8.319839e-07
11650.00,8.375803e-07
11651.00,8.305992e-07
11652.00,8.231020e-07
11653.00,8.103125e-07
11654.00,7.964235e-07
11655.00,7.824509e-07
11656.00,7.680798e-07
11657.00,7.461875e-07
11658.00,7.167769e-07
11659.00,6.945668e-07
11660.00,6.709335e-07
11661.00,6.576586e-07
11662.00,6.518828e-07
11663.00,6.527995e-07
11664.00,6.603672e-07
11665.00,6.644404e-07
11666.00,6.676584e-07
11667.00,6.649440e-07
11668.00,6.643027e-07
11669.00,6.634535e-07
11670.00,6.588331e-07
11671.00,6.584719e-07
11672.00,6.521826e-07
11673.00,6.540724e-07
11674.00,6.524456e-07
11675.00,6.579427e-07
11676.00,6.642356e-07
11677.00,6.781946e-07
11678.00,6.941553e-07
11679.00,7.155377e-07
11680.00,7.422374e-07
11681.00,7.646049e-07
11682.00,7.885523e-07
11683.00,8.047342e-07
11684.00,8.043173e-07
11685.00,8.009412e-07
11686.00,7.941383e-07
11687.00,7.819386e-07
11688.00,7.760153e-07
11689.00,7.808893e-07
11690.00,7.815340e-07
11691.00,7.862369e-07
11692.00,7.849474e-07
11693.00,7.749495e-07
11694.00,7.628688e-07
11695.00,7.517335e-07
11696.00,7.462885e-07
11697.00,7.454250e-07
11698.00,7.475784e-07
11699.00,7.581581e-07
11700.00,7.629627e-07
11701.00,7.631201e-07
11702.00,7.562783e-07
11703.00,7.523753e-07
11704.00,7.363205e-07
11705.00,7.142795e-07
11706.00,7.027228e-07
11707.00,6.883352e-07
11708.00,6.748984e-07
11709.00,6.675421e-07
11710.00,6.745217e-07
11711.00,6.861463e-07
11712.00,6.889538e-07
11713.00,6.928017e-07
11714.00,6.973607e-07
11715.00,6.995279e-07
11716.00,7.069564e-07
11717.00,7.144750e-07
11718.00,7.291536e-07
11719.00,7.362774e-07
11720.00,7.475061e-07
11721.00,7.470994e-07
11722.00,7.413277e-07
11723.00,7.318775e-07
11724.00,7.282904e-07
11725.00,7.285393e-07
11726.00,7.335186e-07
11727.00,7.467082e-07
11728.00,7.597909e-07
11729.00,7.737082e-07
11730.00,7.790525e-07
11731.00,7.811046e-07
11732.00,7.756173e-07
11733.00,7.733379e-07
11734.00,7.755360e-07
11735.00,7.649416e-07
11736.00,7.504362e-07
11737.00,7.325772e-07
11738.00,7.184388e-07
11739.00,7.065231e-07
11740.00,7.058443e-07
11741.00,7.075373e-07
11742.00,7.138992e-07
11743.00,7.279122e-07
11744.00,7.338238e-07
11745.00,7.350071e-07
11746.00,7.319721e-07
11747.00,7.246410e-07
11748.00,7.204689e-07
11749.00,7.210253e-07
11750.00,7.266277e-07
11751.00,7.343679e-07
11752.00,7.459677e-07
11753.00,7.537660e-07
11754.00,7.634518e-07
11755.00,7.611947e-07
11756.00,7.538986e-07
11757.00,7.363206e-07
11758.00,7.168790e-07
11759.00,6.962247e-07
11760.00,6.807959e-07
11761.00,6.772365e-07
11762.00,6.823043e-07
11763.00,6.965969e-07
11764.00,7.245677e-07
11765.00,7.517983e-07
11766.00,7.732734e-07
11767.00,7.894620e-07
11768.00,7.906989e-07
11769.00,7.844534e-07
11770.00,7.676983e-07
11771.00,7.583697e-07
11772.00,7.525878e-07
11773.00,7.563029e-07
11774.00,7.751053e-07
11775.00,7.979958e-07
11776.00,8.230469e-07
11777.00,8.371743e-07
11778.00,8.471808e-07
11779.00,8.374340e-07
11780.00,8.268813e-07
11781.00,8.090199e-07
11782.00,7.916939e-07
11783.00,7.831513e-07
11784.00,7.870159e-07
11785.00,8.051828e-07
11786.00,8.162363e-07
11787.00,8.389593e-07
11788.00,8.450333e-07
11789.00,8.338870e-07
11790.00,8.201300e-07
11791.00,8.007817e-07
11792.00,7.855829e-07
11793.00,7.725712e-07
11794.00,7.759233e-07
11795.00,7.911506e-07
11796.00,7.988802e-07
11797.00,8.043799e-07
11798.00,7.990691e-07
11799.00,7.935515e-07
11800.00,7.884066e-07
11801.00,7.960418e-07
11802.00,7.953843e-07
11803.00,8.073921e-07
11804.00,8.041275e-07
11805.00,8.026090e-07
11806.00,7.891643e-07
11807.00,7.787042e-07
11808.00,7.678165e-07
11809.00,7.604941e-07
11810.00,7.655050e-07
11811.00,7.736267e-07
11812.00,7.723619e-07
11813.00,7.693243e-07
11814.00,7.620870e-07
11815.00,7.564629e-07
11816.00,7.401869e-07
11817.00,7.226556e-07
11818.00,7.012287e-07
11819.00,6.839281e-07
11820.00,6.750121e-07
11821.00,6.729200e-07
11822.00,6.845227e-07
11823.00,6.963431e-07
11824.00,7.174326e-07
11825.00,7.413262e-07
11826.00,7.611225e-07
11827.00,7.719133e-07
11828.00,7.677314e-07
11829.00,7.641844e-07
11830.00,7.572780e-07
11831.00,7.490147e-07
11832.00,7.404620e-07
11833.00,7.397414e-07
11834.00,7.490153e-07
11835.00,7.589251e-07
11836.00,7.800679e-07
11837.00,8.058852e-07
11838.00,8.313515e-07
11839.00,8.500633e-07
11840.00,8.496175e-07
11841.00,8.467155e-07
11842.00,8.384914e-07
11843.00,8.244131e-07
11844.00,8.033941e-07
11845.00,7.815354e-07
11846.00,7.636739e-07
11847.00,7.448174e-07
11848.00,7.276421e-07
11849.00,7.115496e-07
11850.00,7.087457e-07
11851.00,7.227114e-07
11852.00,7.395059e-07
11853.00,7.716723e-07
11854.00,8.068571e-07
11855.00,8.504316e-07
11856.00,8.791688e-07
11857.00,9.096457e-07
11858.00,9.234768e-07
11859.00,9.303009e-07
11860.00,9.333148e-07
11861.00,9.380882e-07
11862.00,9.428623e-07
11863.00,9.436915e-07
11864.00,9.454240e-07
11865.00,9.232554e-07
11866.00,8.963735e-07
11867.00,8.556658e-07
11868.00,8.049857e-07
11869.00,7.583155e-07
11870.00,7.192393e-07
11871.00,6.896535e-07
11872.00,6.724460e-07
11873.00,6.703082e-07
11874.00,6.786840e-07
11875.00,6.974940e-07
11876.00,7.176016e-07
11877.00,7.498585e-07
11878.00,7.806199e-07
11879.00,8.106477e-07
11880.00,8.326108e-07
11881.00,8.527769e-07
11882.00,8.781602e-07
11883.00,9.058421e-07
11884.00,9.232256e-07
11885.00,9.353574e-07
11886.00,9.362981e-07
11887.00,9.346436e-07
11888.00,9.345336e-07
11889.00,9.264385e-07
11890.00,9.323458e-07
11891.00,9.443331e-07
11892.00,9.567837e-07
11893.00,9.520436e-07
11894.00,9.299135e-07
11895.00,9.009085e-07
11896.00,8.664804e-07
11897.00,8.360055e-07
11898.00,7.999720e-07
11899.00,7.740218e-07
11900.00,7.611548e-07
11901.00,7.518219e-07
11902.00,7.563127e-07
11903.00,7.546864e-07
11904.00,7.649162e-07
11905.00,7.711013e-07
11906.00,7.775608e-07
11907.00,7.831134e-07
11908.00,7.815594e-07
11909.00,7.749712e-07
11910.00,7.778042e-07
11911.00,7.694192e-07
11912.00,7.758434e-07
11913.00,7.796302e-07
11914.00,7.877547e-07
11915.00,7.960873e-07
11916.00,8.091600e-07
11917.00,8.319962e-07
11918.00,8.541554e-07
11919.00,8.718529e-07
11920.00,8.707804e-07
11921.00,8.773680e-07
11922.00,8.823439e-07
11923.00,8.739903e-07
11924.00,8.643260e-07
11925.00,8.542633e-07
11926.00,8.425171e-07
11927.00,8.351337e-07
11928.00,8.246803e-07
11929.00,8.083562e-07
11930.00,8.101377e-07
11931.00,8.202936e-07
11932.00,8.409478e-07
11933.00,8.631766e-07
11934.00,8.801148e-07
11935.00,8.965862e-07
11936.00,8.993272e-07
11937.00,8.975567e-07
11938.00,8.971434e-07
11939.00,8.976012e-07
11940.00,9.102802e-07
11941.00,9.185537e-07
11942.00,9.406602e-07
11943.00,9.515575e-07
11944.00,9.559631e-07
11945.00,9.505093e-07
11946.00,9.417697e-07
11947.00,9.341660e-07
11948.00,9.237915e-07
11949.00,9.114791e-07
11950.00,8.928773e-07
11951.00,8.830954e-07
11952.00,8.716652e-07
11953.00,8.495407e-07
11954.00,8.320333e-07
11955.00,8.097587e-07
11956.00,7.952257e-07
11957.00,7.810103e-07
11958.00,7.707809e-07
11959.00,7.577852e-07
11960.00,7.487466e-07
11961.00,7.422397e-07
11962.00,7.344937e-07
11963.00,7.296001e-07
11964.00,7.185333e-07
11965.00,7.125180e-07
11966.00,7.049319e-07
11967.00,7.080940e-07
11968.00,7.125099e-07
11969.00,7.121102e-07
11970.00,7.187793e-07
11971.00,7.189651e-07
11972.00,7.161958e-07
11973.00,7.033216e-07
11974.00,6.845012e-07
11975.00,6.717757e-07
11976.00,6.645420e-07
11977.00,6.552660e-07
11978.00,6.495347e-07
11979.00,6.545384e-07
11980.00,6.548448e-07
11981.00,6.563345e-07
11982.00,6.590554e-07
11983.00,6.592724e-07
11984.00,6.588573e-07
11985.00,6.559512e-07
11986.00,6.586808e-07
11987.00,6.581307e-07
11988.00,6.586004e-07
11989.00,6.613471e-07
11990.00,6.649572e-07
11991.00,6.745891e-07
11992.00,6.773988e-07
11993.00,6.804049e-07
11994.00,6.800393e-07
11995.00,6.812662e-07
11996.00,6.788702e-07
11997.00,6.827042e-07
11998.00,6.797172e-07
11999.00,6.770943e-07
12000.00,6.776142e-07


==> anc/unfolding_scenarios.csv <==
scenario,label,results_dir,migration_matrix,simulated_energy_count,supported_energy_min_keV,supported_energy_max_keV,notes
isotropic,Isotropic,unfold/sumita,/home/blaine/projects/HFIR_BG_Analysis/scripts/private/migration_matrix.root,166,40.0,12000.0,Uniform isotropic flux over the outer surface of the collimator-detector system.
front,Front,unfold/front,/home/blaine/projects/HFIR_BG_Analysis/scripts/private/migration_matrix_front.root,166,40.0,12000.0,Uniform directional flux incident on the detector/collimator front face.

